Nuclear effects in neutrinoproduction of pions

In this paper we study nuclear effects in the neutrinoproduction of pions. We found that in a Bjorken kinematics, for moderate $x_{B}$ accessible in ongoing and forthcoming neutrino experiments the cross-section is dominated by the incoherent contribution; the coherent contribution becomes visible only for small $|t|\lesssim1/R_{A}^{2}$, which requires $x_{B}\lesssim0.1$. Our results could be relevant to the kinematics of the ongoing MINERvA experiment in ME configuration. We provide a code which could be used for evaluation of the $\nu$DVMP observables using different parametrizations of GPDs and different models of nuclear structure.

==> anc/ReadmeNUCL.lyx <==
#LyX 2.0 created this file. For more info see http://www.lyx.org/
\lyxformat 413
\begin_document
\begin_header
\textclass revtex4
\options twocolumn,nofootinbib
\use_default_options false
\maintain_unincluded_children false
\language english
\language_package default
\inputencoding auto
\fontencoding global
\font_roman default
\font_sans default
\font_typewriter default
\font_default_family default
\use_non_tex_fonts false
\font_sc false
\font_osf false
\font_sf_scale 100
\font_tt_scale 100

\graphics default
\default_output_format default
\output_sync 0
\bibtex_command default
\index_command default
\paperfontsize default
\spacing single
\use_hyperref true
\pdf_bookmarks true
\pdf_bookmarksnumbered false
\pdf_bookmarksopen false
\pdf_bookmarksopenlevel 1
\pdf_breaklinks false
\pdf_pdfborder false
\pdf_colorlinks false
\pdf_backref false
\pdf_pdfusetitle true
\papersize default
\use_geometry false
\use_amsmath 1
\use_esint 1
\use_mhchem 1
\use_mathdots 1
\cite_engine basic
\use_bibtopic false
\use_indices false
\paperorientation portrait
\suppress_date false
\use_refstyle 1
\index Index
\shortcut idx
\color #008000
\end_index
\secnumdepth 3
\tocdepth 3
\paragraph_separation indent
\paragraph_indentation default
\quotes_language english
\papercolumns 1
\papersides 1
\paperpagestyle default
\tracking_changes false
\output_changes false
\html_math_output 0
\html_css_as_file 0
\html_be_strict false
\end_header

\begin_body

\begin_layout Title
Code for evaluation of 
\begin_inset Formula $\nu$
\end_inset

DVMP cross-sections with account of nuclear effects
\end_layout

\begin_layout Abstract
This package provides a library 
\family typewriter
libDVMP
\family default
 which may be used for evaluation of the νDVMP cross-sections on nucleons
 and nuclei with various GPD models.
 Below are given short instructions how to compile and use it.
\end_layout

\begin_layout Standard

\series bold
\emph on
Description:
\series default
\emph default
 This package provides a library 
\family typewriter
libDVMP
\family default
 which may be used for evaluation of the νDVMP cross-sections in the framework
 discussed in the main paper.
 To evaluate the components of the differential cross-section 
\begin_inset Formula $d\sigma/dt\, d\ln x_{B}dQ^{2}d\phi$
\end_inset

 on a nucleon, it is necessary to call the function (declared in 
\family typewriter
headers/DVMP_XSection.h
\family default
)
\end_layout

\begin_layout Verse

\family typewriter
int dvmp_XSection_dlnx_dt_dQ2_dphi( AbstractGPD fun, double* kins, process
 p, XSection* Sigma),
\end_layout

\begin_layout Standard
and for the same cross-section 
\begin_inset Formula $d\sigma/dt\, d\ln x_{B}dQ^{2}d\phi$
\end_inset

 on the nuclear target, call 
\end_layout

\begin_layout Verse

\family typewriter
int dvmp_XSection_Nucl_dlnx_dt_dQ2_dphi( AbstractGPD fun, NuclearStructureFuncti
on funStruc, Nucleus Nucl, double* kins, process p, XSection* Sigma).
\end_layout

\begin_layout Standard
The first argument 
\family typewriter
fun
\family default
 corresponds to a GPD function declared in 
\family typewriter
headers/GPDPDF.h
\family default
, the nuclear GPD function 
\family typewriter
funStruc
\family default
 and nuclear structure 
\family typewriter
Nucl
\family default
 are declared in 
\family typewriter
headers/Structure.h;
\family default
 the array 
\family typewriter
kins
\family default
 contains kinematic variables ordered as 
\family typewriter
kins[]={y, 
\begin_inset Formula $x_{B}$
\end_inset

, t, Q}
\family default
, where 
\begin_inset Formula $y=p\cdot q/p\cdot k$
\end_inset

, 
\begin_inset Formula $x_{B}$
\end_inset

 is a Bjorken variable, 
\begin_inset Formula $t$
\end_inset

 is the momentum transfer squared, 
\begin_inset Formula $t=∆^{2}$
\end_inset

 , 
\begin_inset Formula $Q=\sqrt{-q^{2}}$
\end_inset

 .
 The structure 
\family typewriter
process p
\family default
 declared in 
\family typewriter
headers/phys.h
\family default
 contains information on particles participating in the process and has
 the following elements
\begin_inset Foot
status collapsed

\begin_layout Plain Layout
Values of all elements are PDG codes as given in Sec.
 42 of
\begin_inset space ~
\end_inset


\begin_inset CommandInset citation
LatexCommand cite
key "PDG2012"

\end_inset

.
 
\end_layout

\end_inset

:
\end_layout

\begin_layout Standard
\begin_inset VSpace defskip
\end_inset


\end_layout

\begin_layout Standard
\begin_inset Tabular
<lyxtabular version="3" rows="18" columns="2">
<features tabularvalignment="middle">
<column alignment="left" valignment="top" width="0">
<column alignment="left" valignment="top" width="0">
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
p.projectile
\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
initial lepton (
\begin_inset Formula $\nu$
\end_inset

 or 
\begin_inset Formula $\bar{\nu}$
\end_inset

)
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
p.target
\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
target (
\begin_inset Formula $p$
\end_inset

 for proton, 
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
\begin_inset Formula $n$
\end_inset

 for neutron)
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
For nuclei, use 10-digit codes 
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
introduced in section
\begin_inset space ~
\end_inset

42 of RPP
\begin_inset space ~
\end_inset


\begin_inset CommandInset citation
LatexCommand cite
key "PDG2012"

\end_inset


\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
(so for example ground state carbon
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
\begin_inset Formula $^{12}$
\end_inset

C in this scheme is 1000060120)
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
p.finalMeson
\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
produced meson from 
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
octet of pseudogoldstones 
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
(
\begin_inset Formula $\pi^{0,\pm}$
\end_inset

,
\begin_inset space ~
\end_inset


\begin_inset Formula $K_{L,S}$
\end_inset

,
\begin_inset space ~
\end_inset


\begin_inset Formula $K^{\pm}$
\end_inset

 or 
\begin_inset Formula $\eta$
\end_inset

)
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
p.finalBaryon
\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
produced baryon from 
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
lowest octet (
\begin_inset Formula $p,\, n,\,\Lambda,\,\Sigma^{0,\pm}$
\end_inset

)
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
For nuclei, use the same convention
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
as for
\family typewriter
 p.target
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
For the incoherent process (with final
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
nucleus breakup), use a code 
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
1009999990
\family default
.
 
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
p.finalLepton
\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
produced lepton (
\begin_inset Formula $\nu$
\end_inset

,
\begin_inset space ~
\end_inset


\begin_inset Formula $\bar{\nu}$
\end_inset

,
\begin_inset space ~
\end_inset


\begin_inset Formula $\mu^{\pm}$
\end_inset

) 
\end_layout

\end_inset
</cell>
</row>
</lyxtabular>

\end_inset


\begin_inset VSpace defskip
\end_inset


\end_layout

\begin_layout Standard
If evaluation was successful, 
\family typewriter
SUCCESS
\family default
 value is returned and elements of 
\family typewriter
Sigma
\family default
 are set to the components of the unintegrated cross-section 
\begin_inset Formula $x_{B}d^{4}\sigma_{k}/dt\, dx_{B}dQ^{2}d\phi$
\end_inset

 according to the following table
\begin_inset space ~
\end_inset


\begin_inset Foot
status open

\begin_layout Plain Layout
All the curves presented in the main paper correspond to a leading-twist
 cross-section 
\begin_inset Formula $d\sigma_{L}$
\end_inset


\end_layout

\end_inset

:
\end_layout

\begin_layout Standard
\begin_inset VSpace defskip
\end_inset


\end_layout

\begin_layout Standard
\begin_inset Tabular
<lyxtabular version="3" rows="8" columns="2">
<features tabularvalignment="middle">
<column alignment="left" valignment="top" width="0">
<column alignment="center" valignment="top" width="0">
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
Sigma.L
\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
\begin_inset Formula $\frac{d^{4}\sigma_{L}}{dt\, d\ln x_{B}dQ^{2}d\phi}$
\end_inset


\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
Sigma.T
\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
\begin_inset Formula $\frac{d^{4}\sigma_{T}}{dt\, d\ln x_{B}dQ^{2}d\phi}$
\end_inset


\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
Sigma.LT
\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
\begin_inset Formula $\frac{d^{4}\sigma_{LT}}{dt\, d\ln x_{B}dQ^{2}d\phi}$
\end_inset


\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
Sigma.TT
\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
\begin_inset Formula $\frac{d^{4}\sigma_{TT}}{dt\, d\ln x_{B}dQ^{2}d\phi}$
\end_inset


\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
Sigma.LPrimeT
\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
\begin_inset Formula $\frac{d^{4}\sigma_{L'T}}{dt\, d\ln x_{B}dQ^{2}d\phi}$
\end_inset


\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
Sigma.TPrimeT
\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
\begin_inset Formula $\frac{d^{4}\sigma_{T'T}}{dt\, d\ln x_{B}dQ^{2}d\phi}$
\end_inset


\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
Sigma.H.c[n]
\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
\begin_inset Formula $c_{n}$
\end_inset

-harmonics (
\begin_inset Formula $n=0,\,1,\,2$
\end_inset

)
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
Sigma.H.s[n]
\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
\begin_inset Formula $s_{n}$
\end_inset

-harmonics (
\begin_inset Formula $n=1,\,2$
\end_inset

)
\end_layout

\end_inset
</cell>
</row>
</lyxtabular>

\end_inset


\end_layout

\begin_layout Standard
\begin_inset VSpace defskip
\end_inset


\end_layout

\begin_layout Standard
Other possible return values are 
\family typewriter
PROCESS_NOT_FOUND
\family default
 if process is unknown and 
\family typewriter
WRONG_KINEMATICS
\family default
 if the cross-section in unphysical kinematics is called.
 In both cases components of 
\family typewriter
Sigma
\family default
 are undefined.
 The GPD models needed for numerical evaluations are placed in separate
 library files in folder 
\family typewriter
libraries/
\family default
.
 With this package, we provide the Kroll-Goloskokov
\begin_inset space ~
\end_inset


\begin_inset CommandInset citation
LatexCommand cite
key "Goloskokov:2011rd"

\end_inset

 GPD model (file 
\family typewriter
libKrollGoloskokovGPD11.so
\family default
) described in the text of the paper.
\end_layout

\begin_layout Standard

\series bold
\emph on
Prerequisites:
\series default
\emph default
 To compile this code, You need to have 
\family typewriter
C
\family default
 and 
\family typewriter
Fortran 77
\family default
 compilers, 
\family typewriter
make
\family default
 utility and a GNU scientific library (GSL) installed.
 The code was tested with 
\family typewriter
gcc v.
 4.4
\family default
 and 
\family typewriter
4.6
\family default
 and Fortran compiler 
\family typewriter
gfortran
\family default
 on 
\family typewriter
Linux x86-64
\family default
 platform.
\end_layout

\begin_layout Standard

\series bold
\emph on
Compilation:
\series default
\emph default
 To compile the code, You have to run 
\family typewriter
make all
\family default
 in the code main directory.
 This will build the above-mentioned GPD library, the 
\begin_inset Formula $\nu$
\end_inset

DVMP library (
\family typewriter
libDVMP.so
\family default
, 
\family typewriter
libDVMP.a
\family default
) and an example driving application 
\family typewriter
NuDVMP
\family default
 (see source in 
\family typewriter
src/DVMP.c
\family default
) which shows how to load GPDs from corresponding libraries and evaluate
 the cross-section.
 
\end_layout

\begin_layout Standard

\series bold
\emph on
Running:
\series default
\emph default
 After compilation, run from command-line
\end_layout

\begin_layout Verse

\family typewriter
./NuDVMP --NeutrinoType NuMuBar --Target Proton --Lepton MuPlus --Meson PiZero
 --DeltaTr 0.2 --Baryon Neutron --lepton-fraction 0.5 --virtuality 2 --gpd-model
 libraries/libKrollGoloskokovGPD11.so
\family default
 
\end_layout

\begin_layout Standard
or in a brief form
\begin_inset space ~
\end_inset


\begin_inset Foot
status open

\begin_layout Plain Layout
Optionally, instead of particle names, PDG codes
\begin_inset space ~
\end_inset


\begin_inset CommandInset citation
LatexCommand cite
key "PDG2012"

\end_inset

 of the particles can be used; only particles and processes mentioned in
 the text of the paper are supported.
\end_layout

\end_inset


\end_layout

\begin_layout Verse

\family typewriter
./NuDVMP -N NuMuBar -T Proton -L MuPlus -M PiZero -B Neutron -y 0.5 -q 2 -d
 0.2 -g libraries/libKrollGoloskokovGPD11.so 
\end_layout

\begin_layout Standard
This will evaluate the cross-section 
\begin_inset Formula $x_{B}d^{4}σ/dt\, dx_{B}dQ^{2}d\phi$
\end_inset

 for the process 
\begin_inset Formula $\bar{\nu}p\to\mu^{+}\pi^{0}n$
\end_inset

 as a function of 
\begin_inset Formula $x_{B}$
\end_inset

 at virtuality 
\begin_inset Formula $Q={\rm 2\, GeV}$
\end_inset

 and 
\begin_inset Formula $y=0.5$
\end_inset

, with 
\begin_inset Formula $\Delta_{\perp}=\mbox{0.2}$
\end_inset

GeV and using Kroll- Goloskokov GPD model.
 Optionally, instead of fixed 
\begin_inset Formula $\Delta_{\perp}$
\end_inset

, one can make evaluations at fixed 
\begin_inset Formula $t$
\end_inset

 with 
\family typewriter
-t
\family default
 option.
 If only leading twist results are needed, evaluations may be done faster
 with option 
\begin_inset Quotes eld
\end_inset


\family typewriter
--use-twist3 no
\family default

\begin_inset Quotes erd
\end_inset

 or 
\begin_inset Quotes eld
\end_inset


\family typewriter
-w n
\family default

\begin_inset Quotes erd
\end_inset

.
 
\end_layout

\begin_layout Standard
For nuclear targets, use 10-digit codes from Sec.
\begin_inset space ~
\end_inset

42 of Review of Particle Physics
\begin_inset space ~
\end_inset


\begin_inset CommandInset citation
LatexCommand cite
key "PDG2012"

\end_inset

.
 For example,
\end_layout

\begin_layout Verse

\family typewriter
NuDVMP_t -N NuMuBar -T 1000260560 -L MuPlus -M PiMinus -B 1000260560 -y
 0.5 -q 2 -x 0.1 -g libraries/libKrollGoloskokovGPD11.so -S libraries/libNuclWaleck
a.so -w n
\end_layout

\begin_layout Standard
will evaluate the 
\begin_inset Formula $t$
\end_inset

-dependence of the cross-section for the coherent process 
\begin_inset Formula $\bar{\nu}_{\mu}\,^{56}Fe\to\mu^{+}\pi^{-}\,^{56}Fe$
\end_inset

 with gaussian smearing over the light-cone fraction in kinematics discussed
 above;
\end_layout

\begin_layout Verse

\family typewriter
NuDVMP_t -N NuMuBar -T 1000260560 -L MuPlus -M PiMinus -B 1009999990 -y
 0.5 -q 2 -x 0.1 -g libraries/libKrollGoloskokovGPD11.so -S libraries/libNuclWaleck
a.so -w n
\end_layout

\begin_layout Standard
will evaluate the same 
\begin_inset Formula $t$
\end_inset

-dependence of the cross-section for the incoherent process 
\begin_inset Formula $\bar{\nu}_{\mu}\,^{56}Fe\to\mu^{+}\pi^{-}X$
\end_inset

.
 For nuclear targets evaluation is relatively slow due to integration over
 the light-cone fraction, for this reason we provide an MPI version of the
 code which can be compiled with 
\family typewriter
make bins_mpi
\family default
.
 The generated executable files will have a suffix 
\begin_inset Quotes eld
\end_inset


\family typewriter
_MPI
\family default

\begin_inset Quotes erd
\end_inset

 and can be run with mpiexec/mpirun, using the same options as for single-CPU
 code.
 Please see file 
\family typewriter
obj/Makefile
\family default
 for more details.
\begin_inset Newline newline
\end_inset


\end_layout

\begin_layout Standard

\series bold
\emph on
Adding new GPD models:
\series default
\emph default
 In order to add a new GPD model, it is necessary to implement a function
\family typewriter
 ExternalGPD(double x, struct GPDKins k)
\family default
, where 
\begin_inset Formula $x$
\end_inset

 is the quark light-cone fraction and 
\family typewriter
struct GPDKins
\family default
 declared in 
\family typewriter
headers/GPDPDF.h
\family default
 keeps all the information on the target kinematics.
 
\begin_inset Newline newline
\end_inset


\begin_inset Newline newline
\end_inset

The latter has the following elements: 
\end_layout

\begin_layout Standard
\begin_inset VSpace defskip
\end_inset


\end_layout

\begin_layout Standard
\begin_inset Tabular
<lyxtabular version="3" rows="8" columns="2">
<features tabularvalignment="middle">
<column alignment="left" valignment="top" width="0">
<column alignment="left" valignment="top" width="0">
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
k.xi
\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
skewness parameter
\begin_inset space ~
\end_inset


\begin_inset Formula $\xi$
\end_inset


\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
k.t
\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
momentum transfer 
\begin_inset Formula $t=\Delta^{2}$
\end_inset


\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
k.Q
\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
Scale at which GPD is taken
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
k.flavour
\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
GPD flavour
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
k.GPD_type
\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
Type of GPD, can be
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
\size small
GPD_H (
\begin_inset Formula $H$
\end_inset

), GPD_E (
\begin_inset Formula $E$
\end_inset

), GPD_HTilde (
\begin_inset Formula $\tilde{H}$
\end_inset

)
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
\size small
GPD_ETilde (
\begin_inset Formula $\tilde{E}$
\end_inset

), GPDT_H (
\begin_inset Formula $H_{T}$
\end_inset

), GPDT_E (
\begin_inset Formula $E_{T}$
\end_inset

),
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
\size small
GPDT_HTilde (
\begin_inset Formula $\tilde{H}_{T}$
\end_inset

), GPDT_ETilde
\begin_inset space ~
\end_inset

(
\begin_inset Formula $\tilde{E}_{T}$
\end_inset

).
\end_layout

\end_inset
</cell>
</row>
</lyxtabular>

\end_inset


\end_layout

\begin_layout Standard
\begin_inset VSpace defskip
\end_inset

After successful compilation of the new GPD model 
\family typewriter
libNewGPD.so
\family default
, it can be used with 
\family typewriter
--gpd-model
\family default
 option discussed above, without recompilation of other parts of the code.
 
\begin_inset Newline newline
\end_inset


\end_layout

\begin_layout Standard

\series bold
\emph on
Adding new nuclear models:
\series default
\emph default
 In order to add a new nuclear model, You have to implement a function
\begin_inset space ~
\end_inset


\begin_inset Foot
status open

\begin_layout Plain Layout
See declaration in 
\family typewriter
headers/Structure.h
\end_layout

\end_inset


\family typewriter
 int NuclearStructure(double y, double xi, double t, Nucleus Nucl, double*
 Result)
\family default
, where 
\begin_inset Formula $y$
\end_inset

 is the nucleon light-cone fraction, 
\begin_inset Formula $\xi$
\end_inset

 is the skewness, 
\begin_inset Formula $t$
\end_inset

 is the momentum transfer squared, 
\family typewriter
struct Nucleus
\family default
 keeps information on a nucleus type and has the following elements: 
\end_layout

\begin_layout Standard
\begin_inset Tabular
<lyxtabular version="3" rows="7" columns="2">
<features tabularvalignment="middle">
<column alignment="left" valignment="top" width="0">
<column alignment="left" valignment="top" width="0">
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
Nucl.Lambda
\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
Number of 
\begin_inset Formula $\Lambda$
\end_inset

's, should be
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
 zero for normal nuclei 
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
Nucl.A
\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
Mass number
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
Nucl.Z
\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
Atomic number
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
Nucl.isomerNumber
\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
Isomer number, 0 for 
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
ground state nucleus
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
Nucl.mass
\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
Mass of nucleus, in GeV
\end_layout

\end_inset
</cell>
</row>
</lyxtabular>

\end_inset


\begin_inset Newline newline
\end_inset

If evaluation succeeded, the library should return 
\family typewriter
SUCCESS
\family default
 and set element of array 
\family typewriter
Result[3]
\family default
 to values of 
\begin_inset Formula $\rho_{p}$
\end_inset

, 
\begin_inset Formula $\rho_{n}$
\end_inset

 and 
\begin_inset Formula $\rho_{\Lambda}$
\end_inset

-densities.
 Otherwise, may return 
\family typewriter
WRONG_KINEMATICS
\family default
 if 
\begin_inset Formula $|t|<|t_{\min}(\xi)|$
\end_inset

 or 
\begin_inset Formula $|\xi|>1$
\end_inset

; 
\family typewriter
PROCESS_NOT_FOUND
\family default
 if a transition between initial and final nuclear states is not possible.
 After successful compilation of the the new nuclear model 
\family typewriter
libNewNuclearModel.so
\family default
, it can be used with 
\family typewriter
-S or --NuclearStructure
\family default
 option discussed above, without recompilation of other parts of the code.
 
\begin_inset Newline newline
\end_inset


\end_layout

\begin_layout Standard
For more details, please see the header files in 
\family typewriter
headers/
\family default
 directory.
 Each function has a Doxygen-style comments with detailed description.
 Corresponding .c-files are in 
\family typewriter
src/
\family default
 directory.
 
\end_layout

\begin_layout Section*
Acknowledgments
\end_layout

\begin_layout Standard
This work was supported in part by Fondecyt (Chile) grants No.
 1140390 and 1140377.
\end_layout

\begin_layout Bibliography
\begin_inset CommandInset bibitem
LatexCommand bibitem
key "Goloskokov:2011rd"

\end_inset

S.
\begin_inset space ~
\end_inset

V.
\begin_inset space ~
\end_inset

Goloskokov and P.
\begin_inset space ~
\end_inset

Kroll, Eur.
\begin_inset space ~
\end_inset

Phys.
\begin_inset space ~
\end_inset

J.
\begin_inset space ~
\end_inset

A 
\series bold
47
\series default
, 112 (2011) [arXiv:1106.4897 [hep-ph]].
\end_layout

\begin_layout Bibliography
\begin_inset CommandInset bibitem
LatexCommand bibitem
key "PDG2012"

\end_inset

K.A.
 Olive 
\emph on
et al.

\emph default
 (Particle Data Group), Chin.
 Phys.
 C 
\series bold
38
\series default
, 090001 (2014).
 
\end_layout

\end_body
\end_document


==> anc/code/Makefile <==
#  All making is done in "obj" directory, just redirect execution there
#all:
.DEFAULT:
	$(MAKE) -C obj $(MAKEFLAGS) $(MAKECMDGOALS)



# Below is the list of all executable files which are produced, needed for distclean
EXEC_TARGETS=NuDVMP NuDVMP_t

.PHONY: distclean
distclean:
		rm -f $(EXEC_TARGETS)
		rm -f libraries/* *~ src/*~ headers/*~ *aux *log *bib *out proto* *~
		$(MAKE) -C obj distclean


==> anc/code/headers/BH_XSection.h <==
#ifndef BH_XSECTION_H
#define BH_XSECTION_H
#include "GPDPDF.h"
#include "phys.h"

/** Evaluates the BH part of the differential cross-section \f$ x_B\frac{d\sigma}{dx_B dt dQ^2 d\phi}\f$ [in units \f$ 10^{-40} cm^2/GeV^4 \f$ ]
@param[in] fun GPD function to use (needed for evaluation of formfactors)
@param[in] phi Angle between lepton and hadron scattering planes
@param[in] kins array of kinematic variables
@param[in] p process in question (info on target, products of reaction etc)
@param[out] Harmonics structure with elements \f$ c[n]\f$ which correspond to cosine-harmonics
@return Cross-section \f$ x_B\frac{d\sigma}{dx_B dt dQ^2 d\phi}\f$
*/
double BH_XSection_dlnx_dt_dQ2_dphi(AbstractGPD fun, double phi, double* kins, process p, Harmonics* Hcs);
#endif

==> anc/code/headers/Convolution.h <==
#ifndef CONVOLUTION_H 
#define CONVOLUTION_H 
#include "GPDPDF.h"
#include <complex.h>

//auxiliary structure, if should convolute with CPlus and CMinus
typedef enum CONV_TYPE{C_MINUS, C_PLUS, C_MINUSPLUS, C_PLUSMINUS} CONV_TYPE;

/**
  Evaluates P.V. of \f$ H(x,\xi,t,Q)/(x-\xi)\f$
  @param[in] fun GPD function with signature AbstractGPD
  @param[in] p structure with GPD kinematics
  @return value of integral
*/
double convolution(AbstractGPD fun, struct GPDKins p);


/** Auxiliary routine, evaluates convolution for a given GPD, normally should never be called by enduser
@param[in] fun function which evaluates GPDs for a given flavour
@param[in] kins array of kinematic variables. Assume the following ordering: {y, xBj, t, Q2}
@param[in] xi skewness
@param[in] flavour flavour of GPD
@param[in] g Type of GPD to use for convolution
@param[in] c Convoluton type, C_MINUS for convolution with \f$c_{-}(x,\xi)\f$, C_PLUS for convolution with \f$c_{+}(x,\xi)\f$
@returns \f$\int dx c_\pm (x,\xi)GPD(x,\xi)\f$
*/

complex amplitude(AbstractGPD fun, struct GPDKins gpd_kins, double xi, int flavour, GPD_TYPE g, CONV_TYPE c);


#endif

==> anc/code/headers/Convolution_Sudakov.h <==
#ifndef CONVOLUTION_H 
#define CONVOLUTION_H 
#include "GPDPDF.h"
#include <complex.h>
// #include <stdio.h>
// #include <math.h>
// #include <gsl/gsl_integration.h>



// double conv_integrand(double x, void** extra);

/**
  Evaluates PV of H/(x-xi)
*/
double complex convolution(AbstractGPD fun, void** kins);

#endif

==> anc/code/headers/DVMP_Amplitude.h <==
#ifndef DVMP_AMPLITUDE
#define DVMP_AMPLITUDE
#include <complex.h>


#include "GPDPDF.h"
#include "phys.h"
#include "Structure.h"


//this type will be used below
struct etaFactors{double VPlus[3], VMinus[3], APlus[3], AMinus[3]; } etaFactors;

#ifdef __cplusplus
extern "C" {
#endif
/** Evaluates the "square" of DVMP amplitude for a given process (matrix \f$ \sigma_{ij}\f$)
@param[in] fun function which evaluates GPDs for a given flavour
@param[in] kins array of kinematic variables. Assume the following ordering: {\f$ y, x_B, t, Q^2, \f$ use_tw3}
@param[in] proc processType
@param[out] sigma \f$ 3\times 3 \f$ matrix \f$ \sigma_{ij} \f$
@return SUCCESS or PROCESS_NOT_FOUND
*/
int sigma_matrix(AbstractGPD fun, double* kins, process p, complex* sigma);

/** Evaluates helicity amplitude matrix for a given GPD parametrization
 * \brief Helicity amplitude matrix
 * @param[in] fun GPD parametrization to use
 * @param[in] gpd_kins kinematics to use for GPD
 * @param[in] xi skewness value
 * @param[out] amp amplitudes matrix of dimension \f$ 3\times 2 \times 2 \f$, helicities ordered as initial photon-initial baryon-final baryon; -0+ for photon and -+ for baryon
 * @return SUCCESS or PROCESS_NOT_FOUND
 */
int HelicityAmplitude(AbstractGPD fun, struct GPDKins gpd_kins, process p, complex* amp);

/** Evaluates helicity amplitude matrix for a given GPD parametrization on a given nucleus (calls HelicityAmplitude(...) for different values of nucleon light-cone fraction and evaluates the integral)
 * \brief Helicity amplitude matrix for the nucleus
 * @param[in] fun GPD parametrization to use
 * @param[in] funStruc function which evaluates nuclear distribution function
 * @param[in] Nucl Nucleus for which evaluation should be done
 * @param[in] gpd_kins kinematics to use for GPD
 * @param[in] xi skewness value
 * @param[out] amp amplitudes matrix of dimension \f$ 3\times 2 \times 2 \f$, helicities ordered as initial photon-initial baryon-final baryon; -0+ for photon and -+ for baryon
 * @return SUCCESS or PROCESS_NOT_FOUND
 */
int HelicityAmplitudeNucl(AbstractGPD fun,NuclearStructureFunction funStruc, Nucleus Nucl, struct GPDKins gpd_kins, process p, complex* res);

/** Evaluates the "square" of DVMP amplitude for a given process (matrix \f$ \sigma_{ij}\f$), differs from sigma_matrix(...) just by internal call of HelicityAmplitudeNucl(...) instead of HelicityAmplitude(...)
@param[in] fun function which evaluates GPDs for a given flavour
@param[in] funStruc function which evaluates nuclear distribution function
@param[in] Nucl Nucleus for which evaluation should be done
@param[in] kins array of kinematic variables. Assume the following ordering: {\f$ y, x_B, t, Q^2, \f$ use_tw3}
@param[in] proc processType
@param[out] sigma \f$ 3\times 3 \f$ matrix \f$ \sigma_{ij} \f$
@return SUCCESS or PROCESS_NOT_FOUND
*/
int sigma_matrix_nucl(AbstractGPD fun,NuclearStructureFunction funStruc, Nucleus Nucl, double* kins, process p, complex* sigma);


///auxiliay function, evaluates the flavour factor \f$ \eta_{\pm}^q \f$
int flavourFactor(process p, struct etaFactors* res);

#ifdef __cplusplus
}
#endif

#endif

==> anc/code/headers/DVMP_XSection.h <==
#ifndef DVMP_XSECTION
#define DVMP_XSECTION


#include "GPDPDF.h"
#include "DVMP_Amplitude.h"
#include "Spectrum.h"
#include "Structure.h"



/** Evaluates the differential cross-section \f$ x_B\frac{d\sigma}{dx_B dt dQ^2}\f$ [in units \f$ 10^{-40} cm^2/GeV^4 \f$ ] of the process \f$ \nu/\bar{\nu}+ N\to l+M+N\f$
@param[in] fun function which evaluates GPDs for a given flavour
@param[in] kins array of kinematic variables. Assume the following ordering: {y, xBj, t, Q2, use_tw3}
@param[in] proc processType
@param[out] Sigma Structure with components of cross-section
@return SUCCESS | PROCESS_NOT_FOUND | WRONG_KINEMATICS
*/
int dvmp_XSection_dlnx_dt_dQ2(AbstractGPD fun, double* kins, process p, XSection* Sigma);

/** Evaluates the <i>t</i>-integrated double differential cross-section \f$ x_B\frac{d\sigma}{dx_B dQ^2}\f$ [in units \f$ 10^{-40} cm^2/GeV^2 \f$ ] of the process \f$ \nu/\bar{\nu}+ N\to l+M+N\f$
@param[in] fun function which evaluates GPDs for a given flavour
@param[in] kins array of kinematic variables. Assume the following ordering: {y, xBj, 0, Q2, use_tw3}
@param[in] proc processType
@param[out] Sigma Structure with components of cross-section
@return SUCCESS | PROCESS_NOT_FOUND | WRONG_KINEMATICS
*/
int dvmp_XSection_dlnx_dQ2(AbstractGPD fun, double* kins, process p, XSection* Sigma);

/** Evaluates the differential cross-section \f$ \frac{d\sigma}{dt}\f$ [in units  \f$ nb/GeV^4 \f$] of the process \f$ W^{\pm}/Z+N\to M+N\f$
@param[in] fun function which evaluates GPDs for a given flavour
@param[in] kins array of kinematic variables. Assume the following ordering: {y, xBj, t, Q2, use_tw3}
@param[in] proc processType
@return Cross-section \f$ x_B\frac{d\sigma}{dx_B dt dQ^2}\f$
*/
double dvmp_XSection_dt(AbstractGPD fun, double* kins, process p);

/** Evaluates the differential cross-section \f$ x_B\frac{d\sigma}{dx_B dt dQ^2 d\phi}\f$ [in units \f$ 10^{-40} cm^2/GeV^4 \f$ ] of the process \f$ \nu/\bar{\nu}+ N\to l+M+N\f$. 
@param[in] fun function which evaluates GPDs for a given flavour
@param[in] kins array of kinematic variables. Assume the following ordering: {y, xBj, t, Q2, use_tw3}
@param[in] proc processType
@param[out] Sigma Structure with components of cross-section
@return SUCCESS | PROCESS_NOT_FOUND | WRONG_KINEMATICS
*/
int dvmp_XSection_dlnx_dt_dQ2_dphi(AbstractGPD fun, double* kins, process p, XSection* Sigma);

/** Evaluates the coherent differential cross-section \f$ x_B\frac{d\sigma}{dx_B dt dQ^2 d\phi}\f$ [in units \f$ 10^{-40} cm^2/GeV^4 \f$ ] of the process \f$ \nu/\bar{\nu}+ A\to l+M+A\f$.
@param[in] fun function which evaluates GPDs for a given flavour
@param[in] funStruc function which evaluates nuclear distribution function
@param[in] Nucl Nucleus for which evaluation should be done
@param[in] kins array of kinematic variables. Assume the following ordering: {y, xBj, t, Q2, use_tw3}
@param[in] proc processType
@param[out] Sigma Structure with components of cross-section
@return SUCCESS | PROCESS_NOT_FOUND | WRONG_KINEMATICS
*/
int dvmp_XSection_dlnx_dt_dQ2_dphi_nuclCoh(AbstractGPD fun,NuclearStructureFunction funStruc, Nucleus Nucl, double* kins, process p, XSection* Sigma);



/** Evaluates the spectrum averaged differential cross-section \f$ x_B\frac{d\sigma}{dx_B dt dQ^2 d\phi}\f$ [in units \f$ 10^{-40} cm^2/GeV^4 \f$ ] of the process \f$ \nu/\bar{\nu}+ N\to l+M+N\f$. 
 * Note that in pure DVMP the cross-section doesn't depend on angle, so we just divide phi-integrated cross-section by \f$ 2\pi \f$.
@param[in] fun function which evaluates GPDs for a given flavour
@param[in] funSpec function which evaluates normalized to unity spectrum
@param[in] kins array of kinematic variables. Assume the following ordering: {*, xBj, t, Q2, use_tw3} [first argument is ignored]
@param[in] proc processType
@param[out] Sigma Structure with components of cross-section
@return SUCCESS | PROCESS_NOT_FOUND | WRONG_KINEMATICS
*/
int dvmp_XSection_Ave_dlnx_dt_dQ2_dphi(AbstractGPD fun, SpectrumFunction funSpec, double* kins, process p, XSection* Sigma);


/** Evaluates the nuclear differential cross-section \f$ x_B\frac{d\sigma}{dx_B dt dQ^2 d\phi}\f$ [in units \f$ 10^{-40} cm^2/GeV^4 \f$ ] of the process \f$ \nu/\bar{\nu}+ A\to l+M+N\f$. 
 * Note that in pure DVMP the cross-section doesn't depend on angle, so we just divide phi-integrated cross-section by \f$ 2\pi \f$.
@param[in] fun function which evaluates GPDs for a given flavour
@param[in] funStruc function which evaluates density of nucleons of various species in a given point
@param[in] Nucl Nucleus to consider
@param[in] kins array of kinematic variables. Assume the following ordering: {y, xBj, t, Q2, use_tw3} [first argument is ignored]
@param[in] proc processType. Note that for nuclear targets should be a flag NuclearProcessType; if set to COHERENT, just coherent contribution is evaluated; if set to INCOHERENT, just incoherent is evaluated; if both are set, consider a sum of coherent and incoherent.
@param[out] Sigma Structure with components of cross-section
@return SUCCESS | PROCESS_NOT_FOUND | WRONG_KINEMATICS
*/
int dvmp_XSection_Nucl_dlnx_dt_dQ2_dphi(AbstractGPD fun, NuclearStructureFunction funStruc, Nucleus Nucl, double* kins, process p, XSection* Sigma);



/** Evaluates the \f$ t\f$-integrated differential cross-section \f$ x_B\frac{d\sigma}{dx_B dQ^2 d\phi}\f$ [in units \f$ 10^{-40} cm^2/GeV^4 \f$ ] of the process \f$ \nu/\bar{\nu}+ N\to l+M+N\f$. 
 * Note that in the leading twist DVMP the cross-section doesn't depend on angle, so we just multiply phi-integrated cross-section by \f$ 2\pi \f$.
@param[in] fun function which evaluates GPDs for a given flavour
@param[in] kins array of kinematic variables. Assume the following ordering: {y, xBj, t, Q2, use_tw3}
@param[in] proc processType
@param[out] Sigma Structure with components of cross-section
@return SUCCESS | PROCESS_NOT_FOUND | WRONG_KINEMATICS
*/
int dvmp_XSection_dlnx_dQ2_dphi(AbstractGPD fun, double* kins, process p, XSection* Sigma);



#endif

==> anc/code/headers/Formfactor.h <==
#ifndef FORMFACTOR_H
#define FORMFACTOR_H

#include "GPDPDF.h"
/**
  Evaluates a formfactor \f$ F(t)=\int dx H(x,\xi=0,t,Q=4\,GeV^2)  \f$ for a given GPD and given flavour. (Note that for any reasonable parametrization the zeroth moment doesn't depend on \f$ \xi \f$ due to polynomiality and does not depend on scale due to current conservation. Note that for transversity GPDs the latter statement might be not valid, however study of the anapole formfactors is beyond the scope of present paper)
  @param[in] fun GPD function to use
  @param[in] t momentum transfer squared
  @param[in] g GPD type to use
  @param[in] f flavour fow which FF is evaluated
  @param[in] extra extra parameters to pass to GPD
  @return Formfactor value
*/
double Formfactor(AbstractGPD fun, double t, GPD_TYPE g, int f, void* extra);
#endif


==> anc/code/headers/GPDPDF.h <==
#ifndef GPDPDF_H
#define GPDPDF_H


//pdf type
typedef enum PDF_TYPE{PDF_UNPOLARIZED=0x10, PDF_POLARIZED=0x20, PDF_PSEUDO_E=0x40, PDF_PSEUDO_ETilde=0x80, PDFT_UNPOLARIZED=0x100, PDFT_POLARIZED=0x200, PDFT_PSEUDO_E=0x400, PDFT_PSEUDO_ETilde=0x800} PDF_Type;
typedef enum GPD_TYPE{GPD_H=0x10, GPD_HTilde=0x20, GPD_E=0x40, GPD_ETilde=0x80, GPDT_H=0x100, GPDT_HTilde=0x200, GPDT_E=0x400, GPDT_ETilde=0x800} GPD_TYPE;

//PDF data structure
typedef struct PDFKins{double Q; int flavour; PDF_Type PDF_type; void* extra;} PDFKins;

//GPD data structure
typedef struct GPDKins{double xi, t, Q; int flavour; PDF_Type GPD_type; int use_tw3; void* extra;} GPDKins;



/**
   Defines PDF as a function of (x, PDFKins). For flavour=(0,6), valence quark PDF is evaluated. For flavour=(-1..-6), sea quark PDF is evaluated
  @param[in] beta light-cone fraction
  @param[in] p  structure with PDF Kinematics
  @return PDF value
*/
typedef double (*AbstractPDF)(double beta, struct PDFKins p);


/**
  Defines GPD as a function of (x, PDFKins). For flavour=(0,6), valence quark PDF is evaluated. For flavour=(-1..-6), sea quark PDF is evaluated
  @param[in] beta light-cone fraction
  @param[in] p  structure with GPD Kinematics
  @return GPD value
*/
typedef double (*AbstractGPD)(double beta, struct GPDKins p);




#endif

==> anc/code/headers/GPDs/KrollGoloskokovGPD.h <==
#ifndef KROLL_GOLOSKOKOV_H
#define KROLL_GOLOSKOKOV_H
#include "GPDPDF.h"
#include "PDF.h"





#ifdef USE_PLUGINS
//this is universal name which will be used if plugin is defined
double ExternalGPD(double x, struct GPDKins p);
#endif


/**
   Defines GPD as a function of (x, GPDKins). Should correspond to AbstractGPD defined in "GPDPDF.h"
   @param[in] x light-cone fraction
   @param[in] p structure with process amplitude (xi, t, Q, flavour etc)
*/
double KrollGoloskokovGPD(double x, struct GPDKins p);


#endif

==> anc/code/headers/GPDs/PDF.h <==
#ifndef PDF_H
#define PDF_H
#include <stdio.h>
#include <stdlib.h>

#include "GPDPDF.h"



#ifdef __cplusplus
extern "C" {
#endif
 double ct10pdf_ (int* Iptn, double* xBj, double* Q);
 void setct10_(int* pset);
#ifdef __cplusplus
};
#endif


/**
  Evaluates PDFs. Should match AbstractPDF
 @param[in] x light-cone fraction
 @param[in] p structure with extra PDF parameters (Q, flavours etc.)
*/
double pdf(double x, struct PDFKins p);


/** Evaluates PDFs. Same as "pdf", but "+" components contain only valent quark (NOT q=qVal+qSea as in case of PDF)
 @param[in] x light-cone fraction
 @param[in] p structure with extra PDF parameters (Q, flavours etc.)
*/
double pdf_seaVal(double x, struct PDFKins p);
#endif

==> anc/code/headers/GPDs/Skew_Radyushkin.h <==
#include "GPDPDF.h"



/**
 Generate skewedness according to Radyushkin's receipt. But this is not final GPD !!!
 @param[in] f PDF for which should generate
 @param[in] p PDFKins data structure
 @param[in] n parameter "n" which determines power of \f$(1-|\beta|)\f$
*/
double h_radyushkin(AbstractPDF f, double x, struct GPDKins p, int n);


==> anc/code/headers/GPDs/ZeroSkewnessGPD.h <==
#ifndef ZERO_SKEWNESS_H
#define ZERO_SKEWNESS_H

#include "GPDPDF.h"
#include "PDF.h"


#ifdef USE_PLUGINS
//this is universal name which will be used if plugin is defined
 double ExternalGPD(double x, struct GPDKins p);
#endif


/**
   Defines Zero skewness GPD as a function of (x, GPDKins). Should correspond to AbstractGPD defined in "GPDPDF.h"
   @param[in] x light-cone fraction
   @param[in] p structure with process amplitude (xi, t, Q, flavour etc)
*/
double ZeroSkewnessGPD(double X, struct GPDKins p);
#endif

==> anc/code/headers/GPDs/pdf_pol.h <==
#ifndef PDF_POL_H
#define PDF_POL_H

#define EPS_BETR 1.0e-8
/* http://durpdg.dur.ac.uk/hepdata/gpd.html
 * C package for fast LO evolution of
generalized parton distribution in x space

Reference: A.V. Vinnikov, hep-ph/0604248

Includes routines to generate model GPDs and example calling routines

Instructions for running the code are given in README

All the code is available as a compressed tarball in gpd-evol.tgz

For more information, contact M Diehl at: markus.diehl@desy.de 




// The program calculates GPD H at Q^2 = 4 GeV^2 
// at given x, xi and t for the following partons:
// i_part = 0 : gluons
// i_part = 1 : u-quarks
// i_part = 2 : d-quarks
// i_part = 3 : s-quarks

// double distribution model as in Musatov, Radyushkin, hep-ph/9905376
// and Goeke, Polyakov, Vanderhaeghen, hep-ph/0106012
//
// dependence on proton momentum transfer t for valence distributions
// from Diehl, Feldmann, Jakob, Kroll, hep-ph/0408173
// for sea quark and gluon distributions no t dependence is implemented

// The value of the profile parameters for gluons, sea and
// valence quarks is given as folows:
// param[0] = b(gluon),
// param[1] = b(u_val),
// param[2] = b(d_val),
// param[3] = b(u_sea),
// param[4] = b(d_sea),
// param[5] = b(s_sea),
 * 
 * 
 * 
 * 
 * 
 * 
 * 
 * 
 */


// calculates \Delta q at Q^2 = 4 GeV^2 in double distribution model
// for valence distributions includes t-dependence
// see comments in gpdh.c

double uval_pol(double const x, double const t);
double usea_pol(double const x, double const t);
double dval_pol(double const x, double const t);
double dsea_pol(double const x, double const t);
double ssea_pol(double const x, double const t);
double glu_pol(double const x, double const t);
double gammf(double xx);
#endif

==> anc/code/headers/Interference_XSection.h <==
#ifndef INTERFERENCE_XSECTION_H
#define INTERFERENCE_XSECTION_H
#include "GPDPDF.h"
#include "phys.h"

/** Evaluates the intereference part (BH-DVMP) of the differential cross-section \f$ x_B\frac{d\sigma}{dx_B dt dQ^2 d\phi}\f$ [in units \f$ 10^{-40} cm^2/GeV^4 \f$ ]
 * @param[in] fun GPD function to use
 * @param[in] phi Angle between lepton and hadron scattering planes
 * @param[in] kins array of kinematic variables
 * @param[in] p process in question (info on target, products of reaction etc)
 * @param[out] Harmonics structure with elements \f$ s[n]\f$  which correspond to sine-harmonics and \f$c[n]\f$ which correspond to cosine-harmonics
 */

double intf_XSection_dlnx_dt_dQ2_dphi(AbstractGPD fun, double phi, double* kins, process p, Harmonics* Hcs);
#endif

==> anc/code/headers/PFQ/pfq.h <==
#ifndef PFQ_H
#define PFQ_H

 #ifdef __cplusplus
 extern "C" {
 #endif
 /** Defines generalized hypergeometric function \f$ _pF_q({p};{q},z)\f$
  * @param[in] P array of \f$ n_P \f$ elements
  * @param[in] n_P number of elements in array P
  * @param[in] Q array of \f$ n_Q \f$ elements
  * @param[in] n_Q number of elements in array Q
  * @param[in] Z argument of function
  */
  complex PFQ(complex* P, int n_P, complex* Q, int n_Q, complex Z);
  #ifdef __cplusplus
 };
  #endif
#endif


==> anc/code/headers/Spectrum.h <==
#ifndef SPECTRUM_H
#define SPECTRUM_H

#include <math.h>


/** \brief Spectrum of neutrinos as a function of energy
 * This function should provide normalized to unity spectrum of neutrinos
 * @param[in] e energy of neutrino
 */
double Spectrum(double e);

/**
  Defines SpectrumFunction as abstract type
  @param[in] E energy of neutrino 
*/
typedef double (*SpectrumFunction)(double E);
#endif

==> anc/code/headers/Structure.h <==
#ifndef STRUCTURE_H
#define STRUCTURE_H

#include <math.h>
#include "GPDPDF.h"
#include "phys.h"

//Nucleus structure. As per PDG conventions, we should distinguish isomers and hypernuclei
typedef struct Nucleus{short Lambdas; short A; short Z; short isomerNumber; double mass;} Nucleus;




/** \brief distributions of nucleons and hyperons inside the nucleus
  This function should provide distribution of each species inside a nucleus with a given momentum fraction \f$ y \f$.
  @param[in] y normalized to unity fraction of momentum of nucleon (\f$ y = 1 \f$ corresponds to no nuclear effects)
  @param[in] xi average skewness per nucleon \f$(A*\xi_A)\f$
  @param[in] t momentum transfer \f$ t \f$.
  @param[in] A structure with atomic properties
  @param[out] Result array with 3 parameters, ordered as proton, neutron and lambda distributions
  @returns SUCCESS if the nucleus exists and structure function was sucessfully evaluated for it; PROCESS_NOT_FOUND if some rare nucleus was called, WRONG_KINEMATICS if provided GPD parameters are in a wrong kinematic domain

 */
int NuclearStructure(double y, double xi, double t, Nucleus A, double* Result);


/**
  Defines NuclearStructureFunction as abstract type
  @param[in] y normalized to unity fraction of momentum of nucleon (\f$ y = 1 \f$ corresponds to no nuclear effects)
  @param[in] xi average skewness per nucleon \f$(A*\xi_A)\f$
  @param[in] t momentum transfer \f$ t \f$.
  @param[in] A structure with atomic properties
  @param[out] Result array with 3 parameters, ordered as proton, neutron and lambda distributions
  @returns SUCCESS if the nucleus exists and structure function was sucessfully evaluated for it; PROCESS_NOT_FOUND if some rare nucleus was called, WRONG_KINEMATICS if provided GPD parameters are in a wrong kinematic domain
*/
typedef int (*NuclearStructureFunction)(double y, double xi, double t, Nucleus A, double* Result);
#endif

==> anc/code/headers/libcerf/cerf.h <==
/* Library libcerf:
 *   Compute complex error functions, based on a new implementation of
 *   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
 *
 * File cerf.h:
 *   Declare exported functions.
 * 
 * Copyright:
 *   (C) 2012 Massachusetts Institute of Technology
 *   (C) 2013 Forschungszentrum Jülich GmbH
 * 
 * Licence:
 *   Permission is hereby granted, free of charge, to any person obtaining
 *   a copy of this software and associated documentation files (the
 *   "Software"), to deal in the Software without restriction, including
 *   without limitation the rights to use, copy, modify, merge, publish,
 *   distribute, sublicense, and/or sell copies of the Software, and to
 *   permit persons to whom the Software is furnished to do so, subject to
 *   the following conditions:
 * 
 *   The above copyright notice and this permission notice shall be
 *   included in all copies or substantial portions of the Software.
 * 
 *   THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
 *   EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
 *   MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
 *   NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
 *   LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
 *   OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
 *   WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE. 
 *
 * Authors:
 *   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
 *   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
 *
 * Website:
 *   http://apps.jcns.fz-juelich.de/libcerf
 *
 * Revision history:
 *   ../CHANGELOG
 *
 * Man pages:
 *   w_of_z(3), dawson(3), voigt(3), cerf(3), erfcx(3), erfi(3)
 */

#include <complex.h> // C99 complex-number support

#ifndef __CERF_H
#  define __CERF_H
#  undef __BEGIN_DECLS
#  undef __END_DECLS
#  ifdef __cplusplus
#    define __BEGIN_DECLS extern "C" {
#    define __END_DECLS }
#  else
#    define __BEGIN_DECLS
#    define __END_DECLS
#  endif
__BEGIN_DECLS

// compute w(z) = exp(-z^2) erfc(-iz), Faddeeva's scaled complex error function
double _Complex w_of_z   (double _Complex z);
double         im_w_of_x(double x); // special case Im[w(x)] of real x
double re_w_of_z( double x, double y );
double im_w_of_z( double x, double y );

// compute erf(z), the error function of complex arguments
double _Complex cerf  (double _Complex z);

// compute erfc(z) = 1 - erf(z), the complementary error function
double _Complex cerfc(double _Complex z);

// compute erfcx(z) = exp(z^2) erfc(z), an underflow-compensated version of erfc
double _Complex cerfcx(double _Complex z);
double         erfcx (double x); // special case for real x

// compute erfi(z) = -i erf(iz), the imaginary error function
double _Complex cerfi(double _Complex z);
double         erfi (double x); // special case for real x

// compute dawson(z) = sqrt(pi)/2 * exp(-z^2) * erfi(z), Dawson's integral
double _Complex cdawson(double _Complex z);
double         dawson (double x); // special case for real x

// compute voigt(x,??), the convolution of a Gaussian and a Lorentzian
double voigt( double x, double sigma, double gamma );

// EXPERIMENTAL
double cerf_experimental_imw( double x, double y );
double cerf_experimental_rew( double x, double y );

__END_DECLS
#endif /* __CERF_H__ */


==> anc/code/headers/libcerf/defs.h <==
/* Library libcerf:
 *   compute complex error functions,
 *   along with Dawson, Faddeeva and Voigt functions
 *
 * File defs.h:
 *   Define cmplx, CMPLX, NaN, for internal use.
 * 
 * Copyright:
 *   (C) 2012 Massachusetts Institute of Technology
 *   (C) 2013 Forschungszentrum Jülich GmbH
 * 
 * Licence:
 *   MIT Licence.
 *   See ../COPYING
 *
 * Authors:
 *   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
 *   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
 *
 * Website:
 *   http://apps.jcns.fz-juelich.de/libcerf
 */


typedef double _Complex cmplx;

/* Constructing complex numbers like 0+i*NaN is problematic in C99
   without the C11 CMPLX macro, because 0.+I*NAN may give NaN+i*NAN if
   I is a complex (rather than imaginary) constant.  For some reason,
   however, it works fine in (pre-4.7) gcc if I define Inf and NaN as
   1/0 and 0/0 (and only if I compile with optimization -O1 or more),
   but not if I use the INFINITY or NAN macros. */

/* __builtin_complex was introduced in gcc 4.7, but the C11 CMPLX macro
   may not be defined unless we are using a recent (2012) version of
   glibc and compile with -std=c11... note that icc lies about being
   gcc and probably doesn't have this builtin(?), so exclude icc explicitly */

#if !defined(CMPLX) && \
    ( __GNUC__ > 4 || (__GNUC__ == 4 && __GNUC_MINOR__ >= 7)) && \
    !(defined(__ICC) || defined(__INTEL_COMPILER))
#  define CMPLX(a,b) __builtin_complex((double) (a), (double) (b))
#endif

#ifdef CMPLX // C11
#  define C(a,b) CMPLX(a,b)
#  define Inf INFINITY // C99 infinity
#  ifdef NAN // GNU libc extension
#    define NaN NAN
#  else
#    define NaN (0./0.) // NaN
#  endif
#else
#  define C(a,b) ((a) + I*(b))
#  define Inf (1./0.) 
#  define NaN (0./0.) 
#endif


==> anc/code/headers/option_parser.h <==
#ifndef OPTION_PARSER
#define OPTION_PARSER
#include "phys.h"
#include "Spectrum.h"
#include "Structure.h"
#include "GPDPDF.h"

///returns particle name for its PDG code (works only with particles explicitly mentined in the paper)
char* ParticleName(int pdgCode);

/** \brief Populates elements of NuclearStructure for a given PDG code
 * Populates elements of NuclearStructure for a given PDG code
 * @param[in] pdgCode PDG code of nuclear, 10LZZZAAAI, L=number of hyperons, I=isomer, ZZZ=atomic number, AAA=mass number
 * @param[out] Nucl elements to be filled in
 * @returns SUCCESS if nucleus is found (Z is in range from 1 to 120), WRONG_KINEMATICS otherwise
 */
int parseNucleus(long int pdgCode, Nucleus* Nucl );

/** Simple option parser, converts particle name or string with PDG code to its PDG code
    @param[in] opt String with particle name or PDG code
    @return PDG code of particle
*/
long int option_parser(char* opt);

/** Check if process is possible and is known
    @param[in] p process to be considered
    @return 1 if the process is possible and is known, 0 otherwise
*/
int is_known_process(struct process* p);

/** Loads GPD function from an external file to a pointer
    @param[in] GPDFile library with GPD defined
    @param[inout] g Pointer to GPD function in memory
    @return 1 on success, 0 on failure
*/
int load_GPD(char* GPDFile, AbstractGPD* g);

/** Loads spectrum function from an external file to a pointer
    @param[in] SpectrumFile library with spectrum defined
    @param[inout] g Pointer to spectrum function in memory
    @return 1 on success, 0 on failure
*/
int load_Spectrum(char* SpectrumFile, SpectrumFunction* g);

/** Loads nuclear structure function
    @param[in] StructureFile library with nuclear structure defined
    @param[inout] g Pointer to structure function in memory
    @return 1 on success, 0 on failure
*/
int load_Structure(char* StructureFile, NuclearStructureFunction* g);


#endif

==> anc/code/headers/phys.h <==
#ifndef PHYS_H
#define PHYS_H
#include <math.h>

// #ifndef M_PI
//  #define M_PI 3.1415926
// #endif


// various physical constants and other elementary stuff
// all constants MUST be static--precompiler directive #define protects from multiple inclusion at compilation phase, bot not at linking.

//here we use standard particle codes
typedef enum Meson{PiPlus=211,PiMinus=-211,PiZero=111, KZeroL=130,KZeroS=310,KPlus=321,KMinus=-321,Eta=221} Meson;

typedef enum Lepton{EMinus=11, EPlus=-11, NuE=12,NuEBar=-12,MuMinus=13,MuPlus=-13,NuMu=14,NuMuBar=-14} Lepton;

typedef enum Baryon{Proton=2212,Neutron=2112,Lambda=3122,SigmaPlus=3222,SigmaMinus=3112,SigmaZero=3212, D2=1000010020, O16=1000080160, Ca40=1000200400, X=1009999990} Baryon;


typedef enum ProcessType{FreeNucleons=0, NUCLEAR=0x01, COHERENT=0x02,INCOHERENT=0x04,EXCITATION=0x08,STRUCTURECHANGE=0x10,INPUT_ERROR=0x80} ProcessType;

//below ProcessType is an auxiliary parameter needed to avoid muliple checks; byde default and for compatibility with old code, value 0 corresponds to free nucleons, nonzero--effects of nuclei are included. When both COHERENT and INCOHERENT are present, the result is a sum of the coherent and incoherent contributions.
typedef struct process{Lepton projectile; Baryon target; Meson finalMeson; Baryon finalBaryon; Lepton finalLepton; ProcessType NuclearProcessType;} process;


//general structure for holding angular harmonics (sine and cosine); for sine s[0] is ignored (should be zero by default)
typedef struct Harmonics{double c[3]; double s[3];} Harmonics;


//The two blocks map physical helicities to array index
enum PHOTON_POLARIZATION{PHOTON_MINUS=0, PHOTON_L=1, PHOTON_PLUS=2 };
enum BARYON_POLARIZATION{BARYON_MINUS=0, BARYON_PLUS=1};



enum RETURN_STATUS{SUCCESS, PROCESS_NOT_FOUND, WRONG_KINEMATICS};

//map various components of cross-section onto array index
typedef struct XSection{double L; double T; double LT; double TT; double LPrimeT; double TPrimeT; Harmonics H;}XSection;

static double m_N=0.939;
static double fm=5.06765316982;// 1/0.19733
static double minusFirstMomentOfDA=3; // assume asymptotic form
static double CKM_V[6][6]={ // CKM matrix, values from PDG 2010.
// u     d     s      c     b     t
 0.000, 0.974, 0.225, 0.000, 0.009, 0.000,   // u
 0.974, 0.000, 0.000, 0.225, 0.000, 0.003,   // d
 0.225, 0.000, 0.000, 0.973, 0.000, 0.041,   // s
 0.000, 0.225, 0.973, 0.000, 0.004, 0.000,   // c
 0.009, 0.000, 0.000, 0.004, 0.000, 0.999,   // b
 0.000, 0.003, 0.041, 0.000, 0.999, 0.000 };  // t

static double alpha_s(double Q, int Nf){return 4*M_PI/((11-0.66666*Nf)*2*log(Q/0.3));};
static double alpha_em(double Q, int Nf){return 1./137.;};

// For pion and kaon experimental data, for eta assume the same as for kaon (though good question if it is correct)
static double f_pi[3]={0.093, 0.113, 0.113};

static double G_F=1.166e-5;
static double M_W=80.399;
static double M_Z=91.188;
static double sin2Qw=0.231; // sin^2\theta_W


// below are NC couplings, for vector and axial channels (first index),  for u- and d-type quarks (second index)
//also, initializer must be constant, so can't use any arithmetic
// static double g[2][2]={{0.5-4./3*sin2Qw,-0.5+2./3*sin2Qw},{0.5,-0.5}};
static double g[2][2]={{0.192,-0.346},{0.5,-0.5}};


// transverse "size" of meson [some ad-hoc parameter which controls width of kTr distribution],needed only for transverse degrees of freedom
static double meson_transverse_size=2.74465; // sqrt(2/3 0.44 fm^2)
static double beta_0=9; // beta_0 for N_f=3
static double Lambda_QCD=0.250; // LO Nf=3 fixed to PDG value 0.1184


#endif


==> anc/code/input/12.inp <==
939.  0.04  300
520.,783.,770.
109.6264,190.4306,0,0
465.,410.,3.6,.4
.01,.001,0.,0.
 4
 2.      -1.      -40.     .5    1S1/2        2.
 4.      -2.      1.       .5    1P3/2        2.
 2.      -1.      -40.     -.5   1S1/2        2.
 4.      -2.      1.       -.5   1P3/2        2.
 1
 2.      1.       -20.     -.5   1P1/2        2.
 0.


==> anc/code/input/130.inp <==
939.  0.04  375
520.,783.,770.
109.6264,190.4306,0,0
441.,358.,6.85,.6
.01,.001,-12.,25.9
 26
 2.      -1.      -68.     .5    1S1/2       4.
 4.      -2.      1.       .5    1P3/2       4.
 2.      1.       -44.     .5    1P1/2       4.
 6.      -3.      -40.     .5    1D5/2       5.
 2.      -1.      1.       .5    2S1/2       5.
 4.       2.      1.       .5    1D3/2       5.
 8.      -4.      1.       .5    1F7/2       6.
 4.      -2.      1.       .5    2P3/2       6.
 6.       3.      1.       .5    1F5/2       6.
 2.       1.      1.       .5    2P1/2       6.
 10.     -5.      1.       .5    1G9/2       6.
 4.       4.      1.       .5    1G7/2       6.
 2.      -1.      -60.     -.5   1S1/2       3.
 4.      -2.      1.       -.5   1P3/2       4.
 2.      1.       1.       -.5   1P1/2       4.
 6.      -3.      1.       -.5   1D5/2       5.
 2.      -1.      1.       -.5   2S1/2       5.
 4.       2.      1.       -.5   1D3/2       5.
 8.      -4.      1.       -.5   1F7/2       6.
 4.      -2.      1.       -.5   2P3/2       6.
 6.      3.       1.       -.5   1F5/2       6.
 2.      1.       1.       -.5   2P1/2       6.
 10.     -5.      1.       -.5   1G9/2       6.
 8.      4.       1.       -.5   1G7/2       6.
 12.     -6.      1.       -.5   1H5/2       6.
 6.      -3.      1.       -.5   2D5/2       6.
 1
 2.      -1.      -68.     .5    1S1/2       4.


==> anc/code/input/16.inp <==
939.  0.04  300
520.,783.,770.
109.6264,190.4306,0.,0.
465.,410.,3.6,.4
.01,.001,0.,0.
 6
 2.      -1.      -40.     .5    1S1/2        2.
 4.      -2.      1.       .5    1P3/2        2.
 2.      1.       1.       .5    1P1/2        2.
 2.      -1.      -40.     -.5   1S1/2        2.
 4.      -2.      1.       -.5   1P3/2        2.
 2.      1.       1.       -.5   1P1/2        2.
 1
 2.      1.       -20.     -.5   1P1/2        2.
 0.


==> anc/code/input/20.inp <==
939.  0.04   300
520.,783.,770.
109.6264,190.4306,0.,0.
490.,415.,3.5,.6
.01,.001,0.,0.
 8
 2.      -1.      -68.     .5    1S1/2       2.
 4.      -2.      1.       .5    1P3/2       3.
 2.      1.       -44.     .5    1P1/2       3.
 2.      -1.      1.       .5    2S1/2       4.
 2.      -1.      -60.     -.5   1S1/2       2.
 4.      -2.      1.       -.5   1P3/2       3.
 2.      1.       1.       -.5   1P1/2       3.
 2.      -1.      1.       -.5   2S1/2       4.
 0


==> anc/code/input/208.inp <==
939.  0.04  375
520.,783.,770.
109.6264,190.4306,0,0
441.,358.,6.85,.6
.01,.001,-12.,25.9
 38
 2.      -1.      -68.     .5    1S1/2       4.
 4.      -2.      1.       .5    1P3/2       4.
 2.      1.       -44.     .5    1P1/2       4.
 6.      -3.      -40.     .5    1D5/2       5.
 2.      -1.      1.       .5    2S1/2       5.
 4.       2.      1.       .5    1D3/2       5.
 8.      -4.      1.       .5    1F7/2       6.
 4.      -2.      1.       .5    2P3/2       6.
 6.       3.      1.       .5    1F5/2       6.
 2.       1.      1.       .5    2P1/2       6.
 10.     -5.      1.       .5    1G9/2       6.
 8.       4.      1.       .5    1G7/2       6.
 6.      -3.      1.       .5    2D5/2       7.
 4.       2.      1.       .5    2D3/2       7.
 12.     -6.      1.       .5    1H5/2       6.
 2.      -1.      1.       .5    3S1/2       7.
 2.      -1.      -60.     -.5   1S1/2       3.
 4.      -2.      1.       -.5   1P3/2       4.
 2.      1.       1.       -.5   1P1/2       4.
 6.      -3.      1.       -.5   1D5/2       5.
 2.      -1.      1.       -.5   2S1/2       5.
 4.       2.      1.       -.5   1D3/2       5.
 8.      -4.      1.       -.5   1F7/2       6.
 4.      -2.      1.       -.5   2P3/2       6.
 6.      3.       1.       -.5   1F5/2       6.
 2.      1.       1.       -.5   2P1/2       6.
 10.     -5.      1.       -.5   1G9/2       6.
 8.      4.       1.       -.5   1G7/2       6.
 12.     -6.      1.       -.5   1H5/2       6.
 6.      -3.      1.       -.5   2D5/2       6.
 4.      2.       1.       -.5   2D3/2       6.
 10.     5.       1.       -.5   1H9/2       6.
 2.      -1.      1.       -.5   3S1/2       6.
 8.      -4.      1.       -.5   2F7/2       7.
 4.      -2.      1.       -.5   3P3/2       7.
 6.      3.       1.       -.5   2F5/2       7.
 2.      1.       1.       -.5   3P1/2       7.
 14.     -7.      1.       -.5   1I6/2       7.
 1
 2.      -1.      -68.     .5    1S1/2       4.


==> anc/code/input/40.inp <==
939.  0.04   300
520.,783.,770.
109.6264,190.4306,0.,0.
490.,415.,3.5,.6
.01,.001,0.,0.
 12
 2.      -1.      -68.     .5    1S1/2       2.
 4.      -2.      1.       .5    1P3/2       3.
 2.      1.       -44.     .5    1P1/2       3.
 6.      -3.      -40.     .5    1D5/2       3.
 2.      -1.      1.       .5    2S1/2       4.
 4.       2.      1.       .5    1D3/2       4.
 2.      -1.      -60.     -.5   1S1/2       2.
 4.      -2.      1.       -.5   1P3/2       3.
 2.      1.       1.       -.5   1P1/2       3.
 6.      -3.      1.       -.5   1D5/2       3.
 2.      -1.      1.       -.5   2S1/2       4.
 4.       2.      1.       -.5   1D3/2       4.
 0


==> anc/code/input/84.inp <==
939.  0.04   300
520.,783.,770.
109.6264,190.4306,0.,0.
440.,360.,5.5,.6
.01,.001,-6.,15.9
 20
 2.      -1.      -68.     .5    1S1/2       2.
 4.      -2.      1.       .5    1P3/2       3.
 2.      1.       -44.     .5    1P1/2       3.
 6.      -3.      -40.     .5    1D5/2       3.
 2.      -1.      1.       .5    2S1/2       4.
 4.       2.      1.       .5    1D3/2       4.
 8.      -4.      1.       .5    1F7/2       5.
 4.      -2.      1.       .5    2P3/2       5.
 4.       3.      1.       .5    1F5/2       5.
 2.      -1.      -60.     -.5   1S1/2       2.
 4.      -2.      1.       -.5   1P3/2       3.
 2.      1.       1.       -.5   1P1/2       3.
 6.      -3.      1.       -.5   1D5/2       3.
 2.      -1.      1.       -.5   2S1/2       4.
 4.       2.      1.       -.5   1D3/2       4.
 8.      -4.      1.       -.5   1F7/2       4.
 4.      -2.      1.       -.5   2P3/2       5.
 6.       3.      1.       -.5   1F5/2       5.
 2.       1.      1.       -.5   2P1/2       5.
 8.      -5.      1.       -.5   1G9/2       5.
 0


==> anc/code/input/90.inp <==
939.  0.04   300
520.,783.,770.
109.6264,190.4306,0.,0.
440.,360.,5.5,.6
.01,.001,-6.,15.9
 21
 2.      -1.      -68.     .5    1S1/2       2.
 4.      -2.      1.       .5    1P3/2       3.
 2.      1.       -44.     .5    1P1/2       3.
 6.      -3.      -40.     .5    1D5/2       3.
 2.      -1.      1.       .5    2S1/2       4.
 4.       2.      1.       .5    1D3/2       4.
 8.      -4.      1.       .5    1F7/2       5.
 4.      -2.      1.       .5    2P3/2       5.
 6.       3.      1.       .5    1F5/2       5.
 2.       1.      1.       .5    2P1/2       5.
 2.      -1.      -60.     -.5   1S1/2       2.
 4.      -2.      1.       -.5   1P3/2       3.
 2.      1.       1.       -.5   1P1/2       3.
 6.      -3.      1.       -.5   1D5/2       3.
 2.      -1.      1.       -.5   2S1/2       4.
 4.       2.      1.       -.5   1D3/2       4.
 8.      -4.      1.       -.5   1F7/2       4.
 4.      -2.      1.       -.5   2P3/2       5.
 6.       3.      1.       -.5   1F5/2       5.
 2.       1.      1.       -.5   2P1/2       5.
 10.     -5.      1.       -.5   1G9/2       5.
 0


==> anc/code/input/README <==
For nuclei A=12, 16, 40, 90, 208 see:
! ****************************************************************
!
!     RELATIVISTIC MEAN FIELD CALCULATIONS FOR FINITE NUCLEI
C     PROGRAM TIMORA.FOR
C     LAST MODIFIED 8/17/89
C
C      AUTHOR:
C
C      CHARLES J. HOROWITZ
C      DEPT OF PHYSICS
C      INDIANA UNIVERSITY
C      BLOOMINGTON, IN 47405
C
C      PHONE   (812) 855-2959
C      BITNET:   CHARLIE@IUCF
C
C      REFERENCE: NUCL. PHYS. A368 (1981) 503 
! ****************************************************************

For A=10--it is obvious that 2S1/2 should be filled
For heavy A=84, 130--there is no much difference what levels we fill--the profile of GND is approximately the same.
NOTE: the last levels are not closed (see the first column "degeneracy" in input files). This agrees with presence of huge amount of stable isotopes. Since spin of the whole nucleus is zero and there is no isospin-breaking terms, meson fields V(r), phi(r) *must* be symmetric.

==> anc/code/obj/Makefile <==
# 
#	DVMP amplitudes from GPD approach
# 

vpath %.f  ../src:../src/Walecka #needed for CTEQ 10
vpath %.c  ../src:../src/GPDs:../src/libcerf #needed to build libcerf
vpath %.cpp ../src:../src/GPDs


# default values for comppiler and options, may be overriden by user
FC=gfortran

# include path for the newly built libraries
LIBPATH=../libraries/
INCPATH=../headers/


default: all
k:



all: bins libs gpd_libs nucl_libs
#__________________________________________________________________________________________________________

# Default rule how to make object files from Fortran files
%.o: %.f
	$(FC) -fPIC -c -ffixed-line-length-none -extend-source $(FFLAGS) $< -o $@

# Default rule how to make object files from C files
%.o: %.c # By default, make plugins--but this will not allow loading 2 GPDs simultaneously
	$(CC) -DUSE_PLUGINS -fPIC -c $(CFLAGS) -I$(INCPATH) $< -o $@

# Default rule how to make object files from C files in MPI mode (extra macro USE_MPI)
%.mpio: %.c # By default, make plugins--but this will not allow loading 2 GPDs simultaneously
	$(CC) -DUSE_PLUGINS -DUSE_MPI -fPIC -c $(CFLAGS) -I$(INCPATH) $< -o $@



# Default rule how to make object files from C++ files
%.o: %.cpp
	$(CXX) -fPIC -c $(CFLAGS) $(CPPFLAGS) $(CXXFLAGS) -I$(INCPATH) $< -o $@
#__________________________________________________________________________________________________________


#==========================================================================================================
#             NuDVMP
# Neutrino DVMP evaluation via GPDs
#__________________________________________________________________________________________________________

bins: NUDVMP_NUCL NUDVMP_NUCL_T #NUDVMP_Q2 NUDVMP_DELTATR NUDVMP_Y
bins_mpi: NUDVMP_NUCL_MPI NUDVMP_NUCL_T_MPI # MPI-enabled targets
bins_static: NUDVMP_STATIC

libs: LIBDVMP LIBCERF LIBPFQ
gpd_libs: LIBKROLLGPD LIBZEROGPD LIBKGSTGPD
nucl_libs:LIBNUCLGAUSS LIBNUCLWALECKA
LIBNUCL: nucl_libs

LIBKROLLGPD: LIBKROLLGPD09 LIBKROLLGPD11
LIBKROLLGPD09:  KrollGoloskokovGPD.o  PDF_KrollGoloskokov.o  Skew_KrollGoloskokov.o pdf_pol.o
	$(CC) $(CFLAGS) $(LDFLAGS) $^ -shared -lgsl -lgslcblas -lm -o $(LIBPATH)/"libKrollGoloskokovGPD09.so"
LIBKROLLGPD11:  KrollGoloskokovGPD.o  PDF_KrollGoloskokov11.o  Skew_KrollGoloskokov.o pdf_pol.o
	$(CC) $(CFLAGS) $(LDFLAGS) $^ -shared -lgsl -lgslcblas -lm -o $(LIBPATH)/"libKrollGoloskokovGPD11.so"


LIBKGSTGPD:  KrollGoloskokovSimpleTransverseGPD.o  PDF_KrollGoloskokov.o  Skew_KrollGoloskokov.o pdf_pol.o
	$(CC) $(CFLAGS) $(LDFLAGS) $^ -shared -lgsl -lgslcblas -lm -o $(LIBPATH)/"libKGSTGPD.so"


LIBZEROGPD:  ZeroSkewnessGPD.o  PDF_KrollGoloskokov.o   pdf_pol.o
	$(CC) $(CFLAGS) $(LDFLAGS) $^ -shared -lgsl -lgslcblas -lm -o $(LIBPATH)/"libZeroSkewnessGPD.so"

LIBSPECTRUM:  SpectrumME.o
	$(CC) $(CFLAGS) $(LDFLAGS) $^ -shared -lgsl -lgslcblas -lm -o $(LIBPATH)/"libSpectrumME.so"

LIBNUCLGAUSS:  NuclGauss.o
	$(CC) $(CFLAGS) $(LDFLAGS) $^ -shared -lgsl -lgslcblas -lm -o $(LIBPATH)/"libNuclGauss.so"

# This is external library
LIBNUCLWALECKA: NuclWalecka.o Frmat.o H_NA_isospin.o ANumber.o Ylm.o quanc8mod.o sphBJ.o FBT.o simpsonlist.o timora.o setup.o DCUHRE.o Quanc8.o Generate_TIMORA_tables.o lock.o
	$(FC) -shared $(FFLAGS) $^ -o $(LIBPATH)/"libNuclWalecka.so"


# external library from http://apps.jcns.fz-juelich.de/doku/sc/libcerf, needed for evaluation of the error function of complex argument
LIBCERF: 
	$(MAKE) -C dynamic $(MAKEFLAGS) LIBCERF CC=$(CC)
	$(MAKE) -C static $(MAKEFLAGS) LIBCERF CC=$(CC)

LIBPFQ: #external library from http://www.ece.mtu.edu/faculty/wfp/codes.html needed for evaluation of generalized hypergeometric function of complex argument
	$(MAKE) -C dynamic $(MAKEFLAGS) LIBPFQ CC=$(CC) FC=$(FC)
	$(MAKE) -C static $(MAKEFLAGS) LIBPFQ CC=$(CC) FC=$(FC)

#library for evaluation of DVMP on separate nucleons
LIBDVMP:
	$(MAKE) -C dynamic $(MAKEFLAGS) LIBDVMP CC=$(CC)
	$(MAKE) -C static $(MAKEFLAGS) LIBDVMP CC=$(CC)




#Nuclear structure is taken into account
NUDVMP_NUCL: DVMP_Nucl.o |  LIBDVMP LIBNUCL LIBCERF LIBPFQ
#Static build
	$(CC) $(CFLAGS) $(LDFLAGS) $^ -lgfortran -ldl -lgsl -lgslcblas -lm $(LIBPATH)/libDVMP.a $(LIBPATH)/libCerf.a $(LIBPATH)/libPFQ.a -o ../"NuDVMP"

#study t-dependence
NUDVMP_NUCL_T: DVMP_Nucl_t.o |  LIBDVMP LIBNUCL LIBCERF LIBPFQ
	$(CC) $(CFLAGS) $(LDFLAGS) $^ -lgfortran -ldl -lgsl -lgslcblas -lm $(LIBPATH)/libDVMP.a $(LIBPATH)/libCerf.a $(LIBPATH)/libPFQ.a -o ../"NuDVMP_t"

#MPI version for faster averaging over the l.c. fraction of the 
NUDVMP_NUCL_MPI: DVMP_Nucl.mpio |  LIBDVMP LIBNUCL LIBCERF LIBPFQ
#Static build
	$(CC) $(CFLAGS) $(LDFLAGS) $^ -lgfortran -ldl -lgsl -lgslcblas -lm $(LIBPATH)/libDVMP.a $(LIBPATH)/libCerf.a $(LIBPATH)/libPFQ.a -o ../"NuDVMP_MPI"

#study t-dependence
NUDVMP_NUCL_T_MPI: DVMP_Nucl_t.mpio |  LIBDVMP LIBNUCL LIBCERF LIBPFQ
#Static build
	$(CC) $(CFLAGS) $(LDFLAGS) $^ -lgfortran -ldl -lgsl -lgslcblas -lm $(LIBPATH)/libDVMP.a $(LIBPATH)/libCerf.a $(LIBPATH)/libPFQ.a -o ../"NuDVMP_t_MPI"



# Dynamic build, requires export LD_LIBRARY_PATH+=:`pwd`/libraries before run
# 	$(CC) $(CFLAGS) $(LDFLAGS) $^ -lgfortran -ldl -lgsl -lgslcblas -lm -lDVMP -L$(LIBPATH) -o ../"NuDVMP"

# NUDVMP_Q2: DVMP_Q2.o |  LIBDVMP
# #Static build
# 	$(CC) $(CFLAGS) $(LDFLAGS) $^ -lgfortran -ldl -lgsl -lgslcblas -lm $(LIBPATH)/libDVMP.a -o ../"NuDVMP_Q2"
# # Dynamic build, requires export LD_LIBRARY_PATH+=:`pwd`/libraries before run
# # 	$(CC) $(CFLAGS) $(LDFLAGS) $^ -lgfortran -ldl -lgsl -lgslcblas -lm -lDVMP -L$(LIBPATH) -o ../"NuDVMP_Q2"
# 
# NUDVMP_DELTATR: DVMP_DeltaTr.o |  LIBDVMP
# #Static build
# 	$(CC) $(CFLAGS) $(LDFLAGS) $^ -lgfortran -ldl -lgsl -lgslcblas -lm $(LIBPATH)/libDVMP.a -o ../"NuDVMP_DeltaTr"
# # Dynamic build, requires export LD_LIBRARY_PATH+=:`pwd`/libraries before run
# # 	$(CC) $(CFLAGS) $(LDFLAGS) $^ -lgfortran -ldl -lgsl -lgslcblas -lm -lDVMP -L$(LIBPATH) -o ../"NuDVMP_DeltaTr"
# 

# #Static build
# 	$(CC) $(CFLAGS) $(LDFLAGS) $^ -lgfortran -ldl -lgsl -lgslcblas -lm $(LIBPATH)/libDVMP.a -o ../"NuDVMP_y"
# # Dynamic build, requires export LD_LIBRARY_PATH+=:`pwd`/libraries before run
# # 	$(CC) $(CFLAGS) $(LDFLAGS) $^ -lgfortran -ldl -lgsl -lgslcblas -lm -lDVMP -L$(LIBPATH) -o ../"NuDVMP_y"
# 

# ----------------------------
.PHONY: clean distclean
clean:
	rm -f *.o *.mpio
	$(MAKE) -C dynamic clean
	$(MAKE) -C static clean


distclean:	clean
		rm -f *~
		rm -f src/*~
		$(MAKE) -C dynamic distclean
		$(MAKE) -C static distclean


==> anc/code/obj/dynamic/Makefile <==
# 
#	Evaluation of the wave functions of the vector and axial currents
#       Main targets:
#            libs:  builds dynamic libDAIVM.so

# VPATH = ../../.bin/gcc-4.4/lib:src:obj
# Paths to look for source files:
vpath %.f    ../../src/PFQ # Hypergeometric PFQ code
vpath %.c    ../../src:../../src/libcerf:../../src/PFQ
vpath %.cpp  ../../src
vpath %.tm  ../../src

CFLAGS=-fPIC
# include path for the newly built libraries
HEADERS=../../headers/
LIBPATH=../../libraries/


.PHONY: clean distclean
clean:
	rm -f *.o

distclean:	clean
		rm -f *~

#default target
default:	libs

w:
# demos
# all targets:
libs: LIBDAIVM

#__________________________________________________________________________________________________________

# Default rule how to make object files from Fortran files
%.o: %.f
	$(FC) -c -fPIC -ffixed-line-length-none -extend-source $(FFLAGS) $< -o $@

# Default rule how to make object files from C files
%.o: %.c
	$(CC) -c  -fPIC $(CFLAGS) $< -I$(HEADERS) -o $@

# Default rule how to make object files from C++ files
%.o: %.cpp
	$(CXX) -c  -fPIC $(CFLAGS) $(CPPFLAGS) $(CXXFLAGS) $< -I$(HEADERS) -o $@
#__________________________________________________________________________________________________________



# LIBDVMP: Convolution_interpolated.o  DVMP_Amplitude.o  DVMP_XSection.o  BH_XSection.o Interference_XSection.o Formfactor.o option_parser.o
LIBDVMP: Convolution_interpolatedTransverse.o  DVMP_Amplitude.o  DVMP_XSection.o  BH_XSection.o Interference_XSection.o Formfactor.o option_parser.o
	$(CC) $(CFLAGS) $(LDFLAGS) $^ -shared -lgsl -lgslcblas -lm -o $(LIBPATH)/"libDVMP.so"

#external library from http://apps.jcns.fz-juelich.de/doku/sc/libcerf, needed for evaluation of error function of complex argument
LIBCERF: erfcx.o  err_fcts.o  experimental.o  im_w_of_x.o  w_of_z.o
	$(CC) $(CFLAGS) $(LDFLAGS) $^ -shared -lm -o $(LIBPATH)/"libCerf.so"


#external library from http://www.ece.mtu.edu/faculty/wfp/codes.html needed for evaluation of generalized hypergeometric function of complex argument
LIBPFQ: pfq.new.o  pfq.o
	$(CC) $(CFLAGS) $(LDFLAGS) $^ -shared -lm -lgfortran -o $(LIBPATH)/"libPFQ.so"

 


==> anc/code/obj/static/Makefile <==
# 
#	Evaluation of the wave functions of the vector and axial currents
#       Main targets:
#            libs:  builds static libDAIVM.a

# VPATH = ../../.bin/gcc-4.4/lib:src:obj
# Paths to look for source files:
vpath %.f    ../../src/PFQ # Hypergeometric PFQ code
vpath %.c    ../../src:../../src/libcerf:../../src/PFQ
vpath %.cpp  ../../src
vpath %.tm  ../../src


# include path for the newly built libraries
HEADERS=../../headers/
LIBPATH=../../libraries/

ARFLAGS=rcs

.PHONY: clean distclean
clean:
	rm -f *.o

distclean:	clean
		rm -f *~

#default target
default:	libs

w:
# demos
# all targets:
libs: LIBDAIVM

#__________________________________________________________________________________________________________

# Default rule how to make object files from Fortran files
%.o: %.f
	$(FC) -c -fPIC -ffixed-line-length-none -extend-source $(FFLAGS) $< -o $@

# Default rule how to make object files from C files
%.o: %.c
	$(CC) -c  $(CFLAGS) $< -I$(HEADERS) -o $@

# Default rule how to make object files from C++ files
%.o: %.cpp
	$(CXX) -c  $(CFLAGS) $(CPPFLAGS) $(CXXFLAGS) $< -I$(HEADERS) -o $@
#__________________________________________________________________________________________________________



# LIBDVMP: Convolution_interpolated.o  DVMP_Amplitude.o  DVMP_XSection.o BH_XSection.o Interference_XSection.o Formfactor.o option_parser.o
LIBDVMP: Convolution_interpolatedTransverse.o  DVMP_Amplitude.o  DVMP_XSection.o BH_XSection.o Interference_XSection.o Formfactor.o option_parser.o|LIBCERF LIBPFQ
	$(AR) $(ARFLAGS) $(LDFLAGS) $(LIBPATH)/"libDVMP.a" $^ $(LIBPATH)"/libCerf.a" $(LIBPATH)"/libPFQ.a"


#external library from http://apps.jcns.fz-juelich.de/doku/sc/libcerf, needed for evaluation of error function of complex argument
LIBCERF: erfcx.o  err_fcts.o  experimental.o  im_w_of_x.o  w_of_z.o
	$(AR) $(ARFLAGS) $(LDFLAGS) $(LIBPATH)/"libCerf.a" $^

#external library from http://www.ece.mtu.edu/faculty/wfp/codes.html needed for evaluation of generalized hypergeometric function of complex argument
LIBPFQ: pfq.new.o  pfq.o
	$(AR) $(ARFLAGS) $(LDFLAGS) $(LIBPATH)/"libPFQ.a" $^



 


==> anc/code/src/BH_XSection.c <==
#include <stdio.h>
#include <math.h>
#include <complex.h>
#include "phys.h"
#include "Formfactor.h"


double BH_XSection_dlnx_dt_dQ2_dphi(AbstractGPD fun, double phi, double* kins, process p, Harmonics* Hcs)
{
  int i;
  for(i=0; i<3; i++)
  {
     Hcs->c[i]=0;
     Hcs->s[i]=0;
  }


 if(p.target != p.finalBaryon)
 {
  fprintf(stderr, "interference_XSection :: Transition formfactors are not supported now\n");
  return 0;
 }


   double y=kins[0];
   double xBj=kins[1];
   double t=kins[2];
   double Q=kins[3];

   double xi=xBj/(2-xBj);
   
//BEGIN check if we are in a physical kinematics and for given mesons interference is not zero
  double DeltaTrSquare=(-4*(t*(1-xBj) + pow(xBj*m_N,2)))/pow(-2 + xBj,2)+1e-8;//avoid wrong sign due to rounding error
  if(DeltaTrSquare<0)
  {
    fprintf(stderr, "interference_XSection :: Unphysical kinematics detected, DeltaTr^2=%g<0 !\n", DeltaTrSquare);
    return 0;
  }

  double prefactor;
    int sign=1;
  if(p.finalMeson==PiPlus || p.finalMeson == PiMinus )
  {
    prefactor=pow(CKM_V[0][1]*f_pi[0]*G_F*alpha_em(Q,3)/(4*M_PI*t),2);
  }
  else if(p.finalMeson==KPlus || p.finalMeson==KMinus )
  {
    prefactor=pow(CKM_V[0][2]*f_pi[1]*G_F*alpha_em(Q,3)/(4*M_PI*t),2);
  }
  else
    return 0;
  // NOTE: Convert GeV^{-6} to a more convenient 10^{-40} cm^2/GeV^4
	 prefactor/=2.56811e-13;
	 if(p.finalMeson==PiMinus || p.finalMeson==KMinus) sign=-1;
//END check if we are in a physical kinematics and for given mesons interference is not zero

//BEGIN Evaluate e.m. formfactor
double F1, F2;
if(p.target==Proton)
{
  F1=2./3.*Formfactor(fun, t, GPD_H, 1, NULL)-1./3.*Formfactor(fun, t, GPD_H, 2, NULL);//-1./3.*Formfactor(fun, t, GPD_H, 3, NULL);
  F2=2./3.*Formfactor(fun, t, GPD_E, 1, NULL)-1./3.*Formfactor(fun, t, GPD_E, 2, NULL);//-1./3.*Formfactor(fun, t, GPD_E, 3, NULL);
}
else if(p.target==Neutron)
{
  F1=2./3.*Formfactor(fun, t, GPD_H, 2, NULL)-1./3.*Formfactor(fun, t, GPD_H, 1, NULL);//-1./3.*Formfactor(fun, t, GPD_H, 3, NULL);
  F2=2./3.*Formfactor(fun, t, GPD_E, 2, NULL)-1./3.*Formfactor(fun, t, GPD_E, 1, NULL);//-1./3.*Formfactor(fun, t, GPD_E, 3, NULL);
}
else
{
 fprintf(stderr, "As of now, interference may be evaluated only for proton and neutron targets !\n");
 return 0;
}
//END Evaluate e.m. formfactor



  double K=sqrt(DeltaTrSquare/pow(Q,2)*(1-y-pow(m_N*xBj*y/Q,2)));
  double tau=t/(4*pow(m_N,2));
  
  int Axvar=1; // this coefficient controls contribution of vector current; check Axvar=0 reproduces pure axial current result; Axvar=1 corresponds to neutrino; for antineutrino Axvar=-1;

  Hcs->c[2] = prefactor*pow(K,2)/2*(2*(-9 + pow(Axvar,2))*F1*F2*pow(xBj,2) - 4*pow(F1,2)*(-1 + minusFirstMomentOfDA)*(9*(1 + xBj - minusFirstMomentOfDA) + pow(Axvar,2)*(-1 + xBj + minusFirstMomentOfDA)) + pow(F2,2)*((-9 + pow(Axvar,2))*pow(xBj,2) + tau*(-9*pow(2 + xBj - 2*minusFirstMomentOfDA,2) + pow(Axvar,2)*pow(-2 + xBj + 2*minusFirstMomentOfDA,2))))/9.;

  Hcs->c[0] = Hcs->c[2]+prefactor*pow(m_N/Q,2)*((F1*F2*(-2*pow(Axvar,2)*pow(xBj,2)*(-(pow(-2 + y,2)*(pow(xBj,2) + 4*tau - 4*xBj*tau)) + 8*(2 + (-2 + y)*y)*tau*pow(minusFirstMomentOfDA,2)) - 12*Axvar*pow(xBj,2)*(-2 + y)*y*(pow(xBj,2) - 4*tau*(-1 + xBj - 2*(-2 + minusFirstMomentOfDA)*minusFirstMomentOfDA)) + 18*pow(xBj,2)*(pow(xBj,2)*pow(y,2) - 4*tau*(4*pow(-2 + minusFirstMomentOfDA,2) - 4*y*pow(-2 + minusFirstMomentOfDA,2) + pow(y,2)*(7 + xBj + 2*(-4 + minusFirstMomentOfDA)*minusFirstMomentOfDA)))))/36. + (pow(F2,2)*(-6*Axvar*(-2 + y)*y*(pow(xBj,4) - 4*(-1 + xBj)*pow(tau,2)*(pow(xBj,2) - 4*pow(-1 + minusFirstMomentOfDA,2)) + pow(xBj,2)*tau*((-4 + xBj)*xBj + 4*(-2 + minusFirstMomentOfDA)*minusFirstMomentOfDA)) - pow(Axvar,2)*(-(pow(xBj,4)*pow(-2 + y,2)) + 4*(-1 + xBj)*pow(-2 + y,2)*pow(tau,2)*pow(-2 + xBj + 2*minusFirstMomentOfDA,2) +            pow(xBj,2)*tau*(-((8 + (-8 + xBj)*xBj)*pow(-2 + y,2)) - 4*(-2 + xBj)*pow(-2 + y,2)*minusFirstMomentOfDA + 4*pow(y,2)*pow(minusFirstMomentOfDA,2))) +  9*(pow(xBj,4)*pow(y,2) - 4*(-1 + xBj)*pow(y,2)*pow(tau,2)*pow(2 + xBj - 2*minusFirstMomentOfDA,2) + pow(xBj,2)*tau*(-16*pow(-2 + minusFirstMomentOfDA,2) + 16*y*pow(-2 + minusFirstMomentOfDA,2) + pow(y,2)*(pow(xBj,2) - 4*xBj*minusFirstMomentOfDA - 4*(6 + (-6 + minusFirstMomentOfDA)*minusFirstMomentOfDA))))))/36. + (pow(F1,2)*(-24*Axvar*(-2 + y)*y*(pow(xBj,2)*pow(-1 + minusFirstMomentOfDA,2) + 2*tau*(2*pow(-1 + minusFirstMomentOfDA,2) - 2*xBj*pow(-1 + minusFirstMomentOfDA,2) + pow(xBj,2)*(-2 + minusFirstMomentOfDA)*minusFirstMomentOfDA)) + 36*(pow(xBj,2)*pow(y,2)*(1 + xBj - minusFirstMomentOfDA)*(-1 + minusFirstMomentOfDA) - 2*tau*(2*pow(y,2)*pow(-1 + minusFirstMomentOfDA,2) - 2*xBj*pow(y,2)*(-1 + minusFirstMomentOfDA)*minusFirstMomentOfDA + pow(xBj,2)*(2*pow(-2 + minusFirstMomentOfDA,2) - 2*y*pow(-2 + minusFirstMomentOfDA,2) + pow(y,2)*(2 + (-2 + minusFirstMomentOfDA)*minusFirstMomentOfDA)))) - 4*pow(Axvar,2)*(pow(xBj,2)*pow(-2 + y,2)*(-1 + minusFirstMomentOfDA)*(-1 + xBj + minusFirstMomentOfDA) +            2*tau*(2*pow(-2 + y,2)*pow(-1 + minusFirstMomentOfDA,2) - 2*xBj*pow(-2 + y,2)*(2 + (-3 + minusFirstMomentOfDA)*minusFirstMomentOfDA) + pow(xBj,2)*(2*pow(-2 + minusFirstMomentOfDA,2) - 2*y*pow(-2 + minusFirstMomentOfDA,2) + pow(y,2)*(2 + (-2 + minusFirstMomentOfDA)*minusFirstMomentOfDA))))))/ 36.);



  
  Hcs->c[1]=2*prefactor*(2-y)*K*pow(m_N/Q,2)*(-(2*pow(F1,2)*(24*(-6 + (3 + Axvar)*y)*tau*pow(-1 + minusFirstMomentOfDA,2) - 12*xBj*tau*(-1 + minusFirstMomentOfDA)*(6 - 3*(1 + Axvar)*y - 12*minusFirstMomentOfDA + 2*(3 + Axvar)*y*minusFirstMomentOfDA) + 2*pow(xBj,2)*(-1 + minusFirstMomentOfDA)*(36 - 6*y*(3 + Axvar + 2*Axvar*tau) + (3 + Axvar)*y*(3 + (3 + Axvar)*tau)*minusFirstMomentOfDA - 2*(9 + (9 + pow(Axvar,2))*tau)*minusFirstMomentOfDA) - 3*pow(xBj,3)*(18 - 12*minusFirstMomentOfDA + y*(-9 + Axvar + 6*minusFirstMomentOfDA))) + 2*F1*F2*pow(xBj,2)*(3*pow(xBj,2)*(6 + (-3 + Axvar)*y) - 12*xBj*(6 + (-3 + Axvar)*y)*tau + 4*tau*(-1 + minusFirstMomentOfDA)*(72 - 2*(9 + pow(Axvar,2))*minusFirstMomentOfDA + (3 + Axvar)*y*(-12 + (3 + Axvar)*minusFirstMomentOfDA))) + pow(F2,2)*(3*pow(xBj,4)*(6 + (-3 + Axvar)*y) - 12*pow(tau,2)*(xBj*(2 + xBj - 2*minusFirstMomentOfDA) + 2*(-1 + minusFirstMomentOfDA))*(xBj*(6 + (-3 + Axvar)*y) + 2*(-6 + (3 + Axvar)*y)*(-1 + minusFirstMomentOfDA)) + pow(xBj,2)*tau*(3*pow(xBj,2)*(6 + (-3 + Axvar)*y) - 6*xBj*(-6 + y*(3 + Axvar - 6*minusFirstMomentOfDA) + 12*minusFirstMomentOfDA) + 4*(-1 + minusFirstMomentOfDA)*(36 - 2*pow(Axvar,2)*minusFirstMomentOfDA + (3 + Axvar)*y*(-6 + Axvar*minusFirstMomentOfDA)))))/(18.*(-2 + y)));

  return Hcs->c[0]+Hcs->c[1]*cos(phi)+Hcs->c[2]*cos(2*phi);
}






==> anc/code/src/Convolution.c <==
/** Convolution of GPD with coef. functions
*/

#include <stdio.h>
#include <math.h>
#include <gsl/gsl_integration.h>

#include "Convolution.h"

typedef struct GPDWrapper{AbstractGPD gpd; GPDKins kins;};

/*
 NOTE: BEWARE: For transverse GPDs collinear factorization is broken, so we can use this ONLY in a very special case when H_T(x,xi) vanish at the boundary x=xi
 */

double GPD_WRAPPER(double x, struct GPDWrapper p)
{// for chiral even GPDs, do nothing, for chiral odd GPDs, return H_T(x,xi)/(x-xi) [we assume the ratio has a smooth limit x-->xi]
int g=p.kins.GPD_type;

//ordinary GPDs:
 if(g==GPD_H || g==GPD_E || g==GPD_HTilde || g==GPD_ETilde)
   return p.gpd(x, p.kins);

//chirality odd GPDs:
 if(g==GPDT_H || g==GPDT_E || g==GPDT_HTilde || g==GPDT_ETilde)
 {
   double xi=p.kins.xi;
   if(fabs(x-xi)<1e-8)return 0;//beware with this point
   return p.gpd(x, p.kins)/(x-xi);
 }
}

///auxiliary function, evaluates simple convolution, should not be called from outside
complex amplitude(AbstractGPD fun, struct GPDKins gpd_kins, double xi, int flavour, GPD_TYPE g, CONV_TYPE c)
{//warning--has adverse effects, resets some elements of gpd_kins
//flavour MUST be positive

complex res;

gpd_kins.GPD_type=g;
//actually it is a duty of the funciton "convolution" to substitute correct coefficent function for each GPD type
gpd_kins.flavour=flavour;

 struct GPDWrapper p;
 p.gpd=fun;
 p.kins=gpd_kins;


 if(c==C_MINUS)
 {
   gpd_kins.xi=xi;
   double res_re=convolution((AbstractGPD)fun, gpd_kins);
   double res_im=-M_PI*GPD_WRAPPER(xi, p);
  return res_re + I * res_im;
 }
 else if(c==C_PLUS)
 {
   gpd_kins.xi=-xi;
   double res_re=convolution((AbstractGPD)fun, gpd_kins);
   double res_im=M_PI*GPD_WRAPPER(-xi, p);
  return res_re + I * res_im;
 }
return 0; // if we got wrong input
};

/*
 NOTE: BEWARE: For transverse GPDs collinear factorization is broken, so we can use this ONLY in a very special case when H_T(x,xi) vanish at the boundary |x|=|xi|
 */
double convolution(AbstractGPD fun, struct GPDKins gpd_kins)
{
 int nPoints=10000000;
 gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
 double result, error;
 double xi=gpd_kins.xi;
 
 gsl_function F;
 F.function = GPD_WRAPPER;

 struct GPDWrapper p;
 p.gpd=fun;
 p.kins=gpd_kins;

 F.params = p;
// NOTE: Below I deliberately use too high values of precision: it seems GSL underestimates errors
 gsl_integration_qawc (&F, -1, 1, xi, 1e-8, 1e-6, nPoints, w, &result, &error);
if(1e-2*fabs(result) < fabs(error))
{
 fprintf(stderr,"convolution :: problems with convergence at xi=%g: got error/result=%g",xi,fabs(error/result));
}
 gsl_integration_workspace_free(w);
return result;
}





==> anc/code/src/Convolution_Sudakov.c <==
/** Convolution of GPD with coef. functions
   In this file we take into account transverse degrees of freedom and Sudakov suppression for the large-b
*/

#include <stdio.h>
#include <math.h>
#include <complex.h>
#include <cubature.h>
#include <gsl/gsl_sf_bessel.h>
#include <gsl/gsl_spline.h>

#include "Convolution_Sudakov.h"
#include "phys.h"
/**
 Meson DA with account of transverse degrees of freedom, in b-Space
 @param alpha light-cone fraction
 @param b impact-parameter
 @return wave function in b-space
*/
double MesonDA(double alpha, double b)
{
 double alphaalphaBar=alpha*(1-alpha);
 return 6*alphaalphaBar*exp(-alphaalphaBar*pow(b,2)/(4.*pow(meson_transverse_size,2)));
}

double Sudakov_s(double b, double Q, double alpha, double mu)
{
 if(alpha*Q == 0) return 0; // just drop this single point, it will cause nan
  if(b<=1.41421356237/(alpha*Q))return 0;
 double qHat=log( alpha*Q/(1.41421356237*Lambda_QCD) );
 double bHat=-log(b*Lambda_QCD);
return 8./(3*beta_0)*(qHat*log(qHat/bHat)-qHat+bHat);
}

double Sudakov_S(double alpha, double b, double Q)
{
return 1;
if(b*Lambda_QCD>1)return 0;

double mu=fmax(alpha, 1-alpha);
mu=fmax(Q*mu, 1/b);

double bHat=-log(b*Lambda_QCD);

double arg=Sudakov_s(b, Q, alpha, mu)+Sudakov_s(b, Q, 1-alpha, mu) - 4./beta_0*log(log(mu/Lambda_QCD)/bHat);
return arg<0 ? 1: exp(-arg);
}

//Below we use cubature to take 3D integral
typedef void (*integrand) (unsigned ndim, const double *x, void *,
			   unsigned fdim, double *fval);

struct dataBuffer
{
 AbstractGPD gpd; // GPD function
 void** kins; // array of kinematics
};

double complex BesselNorm( double a )
{
 double arg;
 if(a>0)
 {
  return gsl_sf_bessel_K0(sqrt(a))/(2*M_PI);
 }
 else
 {
  return (I*gsl_sf_bessel_J0(sqrt(-a)) - gsl_sf_bessel_Y0(sqrt(-a)) )/4;
 }
}

void conv_integrand(unsigned ndim, const double *X, struct dataBuffer *buffer,  unsigned fdim, double *fval)
{
	AbstractGPD h=buffer->gpd;
	double *GPDKins=buffer->kins[0];
	double *PDFKins=buffer->kins[1];
	double xi=GPDKins[0];
// 	double t=GPDkins[1];
	double Q=PDFKins[0];
	double x=X[0];
	double alpha=X[1];

	if(X[2]*X[2]==0) //avoid values close to 0, when X !=0, but X^2 already is
	{
	 fval[0]=0;
	 fval[1]=0;
	 return;
	}
	double b2=-log(X[2]);

	double GPDValue=(*h)(x, buffer->kins); //for GPD, assume no dependence on transverse momenta [it is not a Wigner distribution]


// fprintf(stderr, "h points to 0x%x\n",h);
// fprintf(stderr, "kins points to 0x%x\n",kins);
// fprintf(stderr, "got xi= %g\n",xi);
//         double complex BesNorm=BesselNorm(-b2*Q*Q*alpha*(x-xi)/(2*xi));
// 	if(cimag(BesNorm) !=0)
// 	{
// 	 fprintf(stderr, "OK");
// 	}
 double complex res=GPDValue*BesselNorm(-b2*Q*Q*alpha*(x-xi)/(2*xi))*Sudakov_S(alpha, sqrt(b2), Q )/X[2];
 fval[0]=creal(res);
 fval[1]=cimag(res);
}



double complex convolutionT(AbstractGPD fun, struct GPDKins kins)
{
 unsigned maxEval=1000000;

 double result, error;

 double xMin[3]={-1, 0, 0};
 double xMax[3]={ 1, 1, 1};

//Don't waste time on the region which does not contribute
xMin[2]=exp(-1/pow(Lambda_QCD,2));

//  double* kins=(double*)kins_[0];
 double xi=kins.xi;
 double Q=kins.Q;
//  double* PDFkins=(double*)kins_[1];

 gsl_function F;
 F.function = fun_interpolated;

int nMax=200; // points per each region (-1, xi); (xi, 1)

double x[2*nMax+1];
double y[2*nMax+1];

int i;
double step_x_1=(xi+1)/nMax;
double step_x_2=(1-xi)/nMax;
for(i=0; i<nMax; i++)
{

 x[i]=-1+step_x_1*i;
 y[i]=fun(x[i], p);

 x[i+nMax]=xi+step_x_2*i;
 y[i+nMax]=fun(x[i+nMax], p);
}
x[2*nMax]=1;
y[2*nMax]=fun(x[2*nMax], p);

gsl_interp_accel *acc = gsl_interp_accel_alloc ();
gsl_spline *spline = gsl_spline_alloc (gsl_interp_cspline, 2*nMax+1);
gsl_spline_init (spline, x, y, 2*nMax+1);

void* arr[2]={spline, acc};


 
 

struct dataBuffer buff;
buff.gpd=fun;
buff.kins=kins_;

double reqAbsError=0;
double reqRelError=1E-2;

double val[2];
double err[2];

if(adapt_integrate(2, (integrand)conv_integrand, &buff, 3, xMin, xMax, maxEval, reqAbsError, reqRelError, val, err) !=0 || sqrt(pow(err[0],2) + pow(err[1],2)) < sqrt(pow(val[0],2) + pow(val[1],2))*reqRelError   )
{
 fprintf(stderr,"convolution :: problems with convergence at xi=%g: got result=%g + I %g, error= %g + I %g\n", xi, val[0], val[1], err[0], err[1]);
}
// exit(0);
return M_PI*(val[0] + I*val[1])*(2*xi/pow(Q,2)/3); // the prefactor 1/3 below comes from the fact that with asymptotic expression for DA in collinear approximation we get 3 which is taken in this calculus
}




// 
// double convolution(gpd fun, double* kins)
// {
//  gsl_integration_workspace *w = gsl_integration_workspace_alloc (1000);
//  double result, error;
//  double xi=kins[0];
//  void* arrs[2]={&fun, kins}; // array of pointers--very dirty stuff
//  gsl_function F;
//  F.function = &conv_integrand;
// 
// // fprintf(stderr, "fun is placed to point 0x%x\n",arrs[0]);
// // fprintf(stderr, "kins is placed to point 0x%x\n",arrs[1]);
// // fprintf(stderr, "send xi= %g\n",xi);
//  F.params = arrs;
//  gsl_integration_qawc (&F, -1, 1, xi, 1e-7, 1e-7, 1000, w, &result, &error);
// return result;
// }

==> anc/code/src/Convolution_interpolated.c <==
/** Convolution of GPD with coef. functions
*/

#include <stdio.h>
#include <math.h>
#include <gsl/gsl_integration.h>

#include <gsl/gsl_spline.h>


#include "Convolution.h"


struct GPDWrapper{AbstractGPD gpd; GPDKins kins;};

/*
 NOTE: BEWARE: For transverse GPDs collinear factorization is broken, so we can use this ONLY in a very special case when H_T(x,xi) vanish at the boundary x=xi
 */

double GPD_WRAPPER(double x, struct GPDWrapper p)
{// for chiral even GPDs, do nothing, for chiral odd GPDs, return H_T(x,xi)/(x-xi) [we assume the ratio has a smooth limit x-->xi]
int g=p.kins.GPD_type;

//ordinary GPDs:
 if(g==GPD_H || g==GPD_E || g==GPD_HTilde || g==GPD_ETilde)
   return p.gpd(x, p.kins);

//chirality odd GPDs:
 if(g==GPDT_H || g==GPDT_E || g==GPDT_HTilde || g==GPDT_ETilde)
 {
   double xi=p.kins.xi;
 
    
   double tmp_cutoff=1e-4;
 if(fabs(x-xi)<tmp_cutoff)//we resolve 0/0 by taking numerically derivative dH_T/dx@x=xi
 {
     double tmp_dx=3*tmp_cutoff*xi;
     double tmp_xUp=xi+tmp_dx;
     double tmp_xDown=xi-tmp_dx;
   return (p.gpd(tmp_xUp, p.kins)-p.gpd(tmp_xDown, p.kins))/(2*tmp_dx);

 }
 else
   return p.gpd(x, p.kins)/(x-xi);
 }
 return 0; // in case a user provided wrong input
}



///auxiliary function, evaluates simple convolution, should not be called from outside
complex amplitude(AbstractGPD fun, struct GPDKins gpd_kins, double xi, int flavour, GPD_TYPE g, CONV_TYPE c)
{//warning--has adverse effects, resets some elements of gpd_kins
//flavour MUST be positive

complex res;

gpd_kins.GPD_type=g;
//actually it is a duty of the funciton "convolution" to substitute correct coefficent function for each GPD type
gpd_kins.flavour=flavour;

 if(c==C_MINUS)
 {
   gpd_kins.xi=xi;
   double res_re=convolution((AbstractGPD)fun, gpd_kins);
   double res_im=-M_PI*fun(xi, gpd_kins);
  return res_re + I * res_im;
 }
 else if(c==C_PLUS)
 {
   gpd_kins.xi=-xi;
   double res_re=convolution((AbstractGPD)fun, gpd_kins);
   double res_im=M_PI*fun(-xi, gpd_kins);
  return res_re + I * res_im;
 }
return 0; // if we got wrong input
};


/*
 NOTE: BEWARE: For transverse GPDs collinear factorization is broken, so we can use this ONLY in a very special case when H_T(x,xi) vanish at the boundary |x|=|xi|
 */

double fun_interpolated(double x, void** buf)
{
 gsl_spline* spline=(gsl_spline*)buf[0];
 gsl_interp_accel* acc=(gsl_interp_accel*)buf[1];
 double res=gsl_spline_eval (spline, x, acc);
 return res;
}

double convolution(AbstractGPD fun, struct GPDKins p)
{
 int nPoints=10000000;
 gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
 double result, error;
 double xi=p.xi;
 
 struct GPDWrapper W;
 W.kins=p;
 W.gpd=fun;

 gsl_function F;
 F.function = fun_interpolated;

int nMax=200; // points per each region (-1, xi); (xi, 1)

double x[2*nMax+1];
double y[2*nMax+1];

int i;
double step_x_1=(xi+1)/nMax;
double step_x_2=(1-xi)/nMax;
for(i=0; i<nMax; i++)
{

 x[i]=-1+step_x_1*i;
 y[i]=GPD_WRAPPER(x[i], W);

 x[i+nMax]=xi+step_x_2*i;
 y[i+nMax]=GPD_WRAPPER(x[i+nMax], W);
}
x[2*nMax]=1;
y[2*nMax]=GPD_WRAPPER(x[2*nMax], W);

gsl_interp_accel *acc = gsl_interp_accel_alloc ();
gsl_spline *spline = gsl_spline_alloc (gsl_interp_cspline, 2*nMax+1);
gsl_spline_init (spline, x, y, 2*nMax+1);

void* arr[2]={spline, acc};


 F.params = arr;
// NOTE: Below I deliberately use too high values of precision: it seems GSL underestimates errors
 gsl_integration_qawc (&F, -1, 1, xi, 1e-8, 1e-6, nPoints, w, &result, &error);
if(1e-2*fabs(result) < fabs(error))
{
 fprintf(stderr,"convolution :: problems with convergence at xi=%g: got error/result=%g\n",xi,fabs(error/result));
}
gsl_integration_workspace_free(w);
gsl_spline_free (spline);
gsl_interp_accel_free (acc);

return result;
}






==> anc/code/src/Convolution_interpolatedTransverse.c <==
/** Convolution of GPD with coef. functions
 * For transversity GPDs, we use meson trasnverse momentum to regularize collinear divergence. The integral over meson transverse momentum \f$ l_\perp \f$ and l.c. fraction \f$ z \f$ is taken analytically, assuming a form  \f$ \phi(z, l_\perp) = N 6z(1-z)*l_\perp*exp(-a^2 l_\perp^2) \f$
*/

#include <stdio.h>
#include <math.h>
#include <gsl/gsl_integration.h>

#include <gsl/gsl_spline.h>


#include "Convolution.h"

#include <complex.h>
#include "libcerf/cerf.h"
#include "PFQ/pfq.h"
#include "phys.h"

typedef struct GPDWrapper{AbstractGPD gpd; GPDKins kins;};

//auxiliary function needed when we evaluate the integral over lTr analytically
complex IntLtr(double beta)
{
  double betaAbs=fabs(beta);
  return 1 - (sqrt(M_PI)*betaAbs*(-I + erfi(betaAbs)))*exp(-pow(beta,2));
}

//auxiliary function needed when we evaluate the integral over lTr and z analytically [\int dz 6z(1-z)*gFun(beta z)]
complex IntLtrZ(double beta)
{
  double betaAbs=fabs(beta);
  double betaSquare=beta*beta;
  double sqrt_PI=sqrt(M_PI);

  if(beta==0)return 1;
  
  if(betaAbs<15)
  {//use full expression (it stucks for beta>20)
   complex P[2]={1,1};
   complex Q[2]={0.5,2};
   return (3*(-2*I*sqrt_PI*betaAbs*(-1 + exp(betaSquare) - I*erfi(betaAbs)) - 2*sqrt_PI*pow(betaAbs,3)*erfi(betaAbs) + exp(betaSquare)*betaSquare*(4 + I*M_PI*erf(betaAbs) + 2*betaSquare*PFQ(P,2,Q,2,-betaSquare))))/(2.*exp(betaSquare)*pow(beta,4));
  }
  else
  {//use asymptotic expression
    return -(6*I*(1 - exp(-betaSquare))*sqrt_PI - 3*I*M_PI*betaAbs + 6*betaAbs*log(betaAbs) - 3*betaAbs*2.03648997397857645)/(2.*pow(betaAbs,3));
  }
}


// TODO:Make this complex, in general it is (real part means PV in the integral over lTr)
double GPD_WRAPPER(double x, struct GPDWrapper p)
{// for chiral even GPDs, do nothing, for chiral odd GPDs, return H_T(x,xi)/(x-xi) [we assume the ratio has a smooth limit x-->xi]
int g=p.kins.GPD_type;

//ordinary GPDs:
 if(g==GPD_H || g==GPD_E || g==GPD_HTilde || g==GPD_ETilde)
   return p.gpd(x, p.kins);

//  return 0;--this switches off the HT effects
//chirality odd GPDs:
 if(g==GPDT_H || g==GPDT_E || g==GPDT_HTilde || g==GPDT_ETilde)
 {
   double xi=p.kins.xi;
   double Q2=pow(p.kins.Q, 2);
 
   double a_p=2.0; //see the text below Eq. 0906.0460:35
//on prefcator: I shoudl have Q2/(2*xi) from the integral over lTr; On the other hand I have 0.5*xi/Q relative prefactor between the leading and subleading terms, so final prefactor is 0.25*Q
   return p.gpd(x, p.kins)/minusFirstMomentOfDA*2*(p.kins.Q/4)*pow(a_p,2)*IntLtrZ(a_p*sqrt(fabs((x-xi)*Q2/(2*xi)))); //(division by minusFirstMomentOfDA: get rid of phi(z)/z which will be added later)
    
 }
 return 0; // in case a user provided wrong input
}



///auxiliary function, evaluates simple convolution, should not be called from outside
complex amplitude(AbstractGPD fun, struct GPDKins gpd_kins, double xi, int flavour, GPD_TYPE g, CONV_TYPE c)
{//warning--has adverse effects, resets some elements of gpd_kins
//flavour MUST be positive

complex res;

gpd_kins.GPD_type=g;
//actually it is a duty of the funciton "convolution" to substitute correct coefficent function for each GPD type
gpd_kins.flavour=flavour;

 if(c==C_MINUS)
 {
   gpd_kins.xi=xi;
   double res_re=convolution((AbstractGPD)fun, gpd_kins);
   double res_im=-M_PI*fun(xi, gpd_kins);
  return res_re + I * res_im;
 }
 else if(c==C_PLUS)
 {
   gpd_kins.xi=-xi;
   double res_re=convolution((AbstractGPD)fun, gpd_kins);
   double res_im=M_PI*fun(-xi, gpd_kins);
  return res_re + I * res_im;
 }
return 0; // if we got wrong input
};


/*
 NOTE: BEWARE: For transverse GPDs collinear factorization is broken, so we can use this ONLY in a very special case when H_T(x,xi) vanish at the boundary |x|=|xi|
 */

double fun_interpolated(double x, void** buf)
{
 gsl_spline* spline=(gsl_spline*)buf[0];
 gsl_interp_accel* acc=(gsl_interp_accel*)buf[1];
 double res=gsl_spline_eval (spline, x, acc);
 return res;
}

double convolution(AbstractGPD fun, struct GPDKins p)
{
 int nPoints=10000000;
 gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
 double result, error;
 double xi=p.xi;
 
 struct GPDWrapper W;
 W.kins=p;
 W.gpd=fun;

 gsl_function F;
 F.function = fun_interpolated;

int nMax=200; // points per each region (-1, xi); (xi, 1)

double x[2*nMax+1];
double y[2*nMax+1];

int i;
double step_x_1=(xi+1)/nMax;
double step_x_2=(1-xi)/nMax;
for(i=0; i<nMax; i++)
{

 x[i]=-1+step_x_1*i;
 y[i]=GPD_WRAPPER(x[i], W);

 x[i+nMax]=xi+step_x_2*i;
 y[i+nMax]=GPD_WRAPPER(x[i+nMax], W);
}
x[2*nMax]=1;
y[2*nMax]=GPD_WRAPPER(x[2*nMax], W);

gsl_interp_accel *acc = gsl_interp_accel_alloc ();
gsl_spline *spline = gsl_spline_alloc (gsl_interp_cspline, 2*nMax+1);
gsl_spline_init (spline, x, y, 2*nMax+1);

void* arr[2]={spline, acc};


 F.params = arr;
// NOTE: Below I deliberately use too high values of precision: it seems GSL underestimates errors
 gsl_integration_qawc (&F, -1, 1, xi, 1e-8, 1e-6, nPoints, w, &result, &error);
if(1e-2*fabs(result) < fabs(error))
{
 fprintf(stderr,"convolution :: problems with convergence at xi=%g: got error/result=%g\n",xi,fabs(error/result));
}
gsl_integration_workspace_free(w);
gsl_spline_free (spline);
gsl_interp_accel_free (acc);

return result;
}






==> anc/code/src/DVMP.c <==
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <getopt.h>
#include <unistd.h>
#include <fenv.h>
#include <strings.h>
// #include "pdf_pol.h"

//needed here to switch off the gsl error handler
#include <gsl/gsl_errno.h> 

//needed to parse strings in input
#include <strings.h> 

// Abstract pointers defined:
#include "DVMP_XSection.h"
#include "Interference_XSection.h"
#include "BH_XSection.h"
#include "option_parser.h"

#include "Formfactor.h"


void print_usage(char* name)
{
fprintf(stderr, "This application evaluates DVMP cross-section with different models of GPD\n");
fprintf(stderr, "Usage: %s [options]\n", name);
fprintf(stderr, "where\n\t $file is a shared library with GPD [platform-dependent]. We provide for a test purpose libKrollGoloskokovGPD.so for test/illustration purposes\n");
fprintf(stderr, "\n\n Optional parameters :");
fprintf(stderr, "\n -g|--gpd-model\t$GPDFile\t this option allows use external GPDs; if not given, Kroll-Goloskokov is used ");
fprintf(stderr, "\n -N|--NeutrinoType\t$PDGCode\t Possible choices here are neutrino (ν_μ) or antineutrino (-ν_μ). For kinematic in question there is no difference between ν_μ and ν_e");
fprintf(stderr, "\n -T|--Target\t$PDGCode\t Should be either proton or neutron");
fprintf(stderr, "\n -L|--Lepton\t$PDGCode\t Produced lepton");
fprintf(stderr, "\n -M|--Meson\t$PDGCode\t Produced meson (from the lowest octet)");
fprintf(stderr, "\n -B|--Baryon\t$PDGCode\t To what the nucleon is converted. Now only  lowest octet of baryons is supported");
fprintf(stderr, "\n -y|--lepton-fraction\t$Value\t Value of lepton fraction y");
fprintf(stderr, "\n -t|--t\t$Value\t Value of t=Delta^2. If this option is given, DeltaTr (-d) should NOT be used.");
fprintf(stderr, "\n -d|--DeltaTr\t$Value\t Value of Delta_tr, GeV. If this option is given, t (-t) should NOT be used.");
fprintf(stderr, "\n -q|--virtuality\t$Value\t virtuality sqrt{Q2}");
fprintf(stderr, "\n -w|--use-twist3\t$Value\tShould twist-3 contributions be taken into account ? [Possible values of $Value are 'y/yes' and 'n/no', defaul:yes]");
fprintf(stderr, "\n -h|--help\t\tprints this help\n");
exit(0);
}

int main(int argc, char* argv[])
{
feenableexcept(FE_DIVBYZERO | FE_INVALID | FE_OVERFLOW);

int next_option;
int use_tw3=1;
/* A string listing valid short options letters. */
const char* const short_options = "N:T:L:M:B:y:t:d:q:g:w:";



// NOTE:getopt_long is GNU extension, not a standard
/* An array describing valid long options. */
const struct option long_options[] = {
{ "help", 0, NULL, 'h' },
{ "gpd-model", 1, NULL, 'g' },
{ "NeutrinoType", 1, NULL, 'N' },
{ "Target", 1, NULL, 'T' },
{ "Lepton", 1, NULL, 'L' },
{ "Meson", 1, NULL, 'M' },
{ "Baryon", 1, NULL, 'B' },
{ "lepton-fraction", 1, NULL, 'y' },
{ "t", 1, NULL, 't' },
{ "DeltaTr", 1, NULL, 'd' },
{ "virtuality", 1, NULL, 'q' },
{ "use-twist3", 1, NULL, 'w' },
{ NULL, 0, NULL, 0 } /* Required at end of array. */
};

char* libGPD=NULL;

process p;
  double xBj, y, t, Q;
  double DeltaTr;

  int isSet_t=0;
  int isSet_Delta=0;
do {
 next_option = getopt_long (argc, argv, short_options, long_options, NULL);
 switch (next_option)
 {
  case 'h': /* -h or --help */
   print_usage (argv[0]);
  case 'g':
   libGPD=optarg;break;
  case 'N':
   p.projectile = option_parser(optarg);break;
  case 'T':
   p.target = option_parser(optarg);break;
  case 'M':
   p.finalMeson = option_parser(optarg);break;
  case 'B':
   p.finalBaryon = option_parser(optarg);break;
  case 'L':
   p.finalLepton = option_parser(optarg);break;

  case 'y':
   y = atof(optarg); break;
  case 't':
   t = atof(optarg); isSet_t=1; break;
  case 'd':
   DeltaTr = atof(optarg); isSet_Delta=1; break;
  case 'q':
   Q = atof(optarg); break;
  case '?': /* The user specified an invalid option. */
   print_usage (argv[0]);
  case 'w':
    if((!strcasecmp(optarg, "yes"))|| (!strcasecmp(optarg, "y")))
    {
      use_tw3=1;
    }
    else if((!strcasecmp(optarg, "no"))|| (!strcasecmp(optarg, "n")))
    {
      use_tw3=0;
    }
    else
    {
      fprintf(stderr, "Possible values for option -w|--use-twist3 are Yes/No, default: Yes. Did not understand what You mean with %s\n", optarg);
      exit(1);
    };
   break;

  case -1: /* Done with options. */
   break;
  default: /* Something else: unexpected. */
   print_usage(argv[0]);
 }
}while (next_option != -1);


if(!is_known_process(&p))exit(1);


if(isSet_Delta && isSet_t)
{
  fprintf(stderr, "You've given both DeltaTr and t, use either of them\n");
  exit(1);
}

if(!isSet_Delta && !isSet_t)
{
    fprintf(stderr, "By default make evaluation for t=t_min\n");
    DeltaTr=0;
    isSet_Delta=1;
}


if(isSet_Delta)
{
    double xi=xBj/(2-xBj);
    t=-(4*pow(xi*m_N,2)+pow(DeltaTr,2))/(1-pow(xi,2)); // t=0 is unphysical 
}





gsl_set_error_handler_off (); // don't quit in case of minor errors
  int i, nMax=50;

 double kins[5]={y, 0, t, Q, use_tw3}; // y, xBj, t, Q, use_twist3 effects (1=yes, anything else=ignore)

  double res;
  double phi=0;//not needed here rigorously speaking; but have to pass it as dummy argument
Harmonics Hcs_BH;
Harmonics Hcs_Intf;


   AbstractGPD extGPD;
   if(!load_GPD(libGPD, &extGPD))exit(1);

XSection Sigma;

XSection SigmaAll[nMax]; // array which remembers all values for later printing them
int ret;
// Diff. cross-section of the process nu p-->l M p
printf("________________________________________________________________\n");
printf("           Components of the cross-section\n");
// printf("     x_B d^3 sigma/dt d x_B dQ2  [10^-40 cm^2/GeV^4]\n");
printf("     x_B d^4 sigma/dt d x_B dQ2 dphi  [10^-40 cm^2/GeV^4]\n");
printf("   Process: %s + %s --> %s + %s + %s \n",ParticleName(p.projectile),ParticleName(p.target),ParticleName(p.finalLepton),ParticleName(p.finalMeson),ParticleName(p.finalBaryon));
// printf(" x_B\tL\tT\tLT\tTT\tL'T\tT'T\n");
printf(" x_B          L         T           LT      TT      L'T     T'T\n");
printf("________________________________________________________________\n");
  for(i=1; i<nMax; i++)
  {
   xBj=1.*i/nMax;
   kins[1]=xBj;

    double xi=xBj/(2-xBj);
    t=-(4*pow(xi*m_N,2)+pow(DeltaTr,2))/(1-pow(xi,2)); // t=0 is unphysical
    kins[2]=t;



//    ret=dvmp_XSection_dlnx_dt_dQ2(extGPD, kins, p, &Sigma);//phi-integrated differential cross-section (only components L and T are not zero)
      ret=dvmp_XSection_dlnx_dt_dQ2_dphi(extGPD, kins, p, &Sigma);// differential cross-section (6 components)

  if(ret==PROCESS_NOT_FOUND)exit(1);
  if(ret==WRONG_KINEMATICS)continue;
    
//    printf("%6f  %6g  %6g  %6g  %6g  %6g  %6g\n", xBj, Sigma.L, Sigma.T, Sigma.LT, Sigma.TT, Sigma.LPrimeT, Sigma.TPrimeT);
   printf("%6f  %6g  %6g  %6g  %6g  %6g  %6g\n", xBj, Sigma.L, Sigma.T, Sigma.LT, Sigma.TT, Sigma.LPrimeT, Sigma.TPrimeT);
   SigmaAll[i]=Sigma;
  }
  
printf("________________________________________________________________\n");
printf("           Angular harmonics\n");
printf(" x_B       c_0-1        c_1     c_2     s_1      s_2\n");
printf("________________________________________________________________\n");

  
    for(i=1; i<nMax; i++)
  {
   xBj=1.*i/nMax;
   kins[1]=xBj;

    double xi=xBj/(2-xBj);
    t=-4*pow(xi*m_N,2)/(1-pow(xi,2)); // t=0 is unphysical
    kins[2]=t;
       printf("%6f  %6g  %6g  %6g  %6g  %6g\n", xBj, SigmaAll[i].H.c[0]-1, SigmaAll[i].H.c[1], SigmaAll[i].H.c[2], SigmaAll[i].H.s[1], SigmaAll[i].H.s[2]);
  }
  
// // Formfactor as a function of t for different flavours
//   for(i=0; i<nMax; i++)
//   {
//     t=-0.1*i;
// //     double res_1=Formfactor(extGPD, t, GPD_H, 1, NULL);
// //     double res_2=Formfactor(extGPD, t, GPD_H, 2, NULL);
// //     double res_3=Formfactor(extGPD, t, GPD_H, 3, NULL);
// //     fprintf(stderr, "%g\t%g\t%g\t%g\n", t, res_1, res_2, res_3);
//  double F1=2./3.*Formfactor(extGPD, t, GPD_H, 1, NULL)-1./3.*Formfactor(extGPD, t, GPD_H, 2, NULL)-1./3.*Formfactor(extGPD, t, GPD_H, 3, NULL);
//  double F2=2./3.*Formfactor(extGPD, t, GPD_E, 1, NULL)-1./3.*Formfactor(extGPD, t, GPD_E, 2, NULL)-1./3.*Formfactor(extGPD, t, GPD_E, 3, NULL);
//      fprintf(stderr, "%g\t%g\t%g\n", t, F1, F2);
//   }
// exit(0);

// Angle phi-dependent diff. cross-section of the process nu p-->l M p
// printf("________________________________________________________________\n");
// printf("Cross-section x_B d^4 sigma/dt d x_B dQ2 d phi [nb/GeV^4]\n");
// printf(" x_B\tDVMP\tBH\tInterference\tTotal\n");
// printf("________________________________________________________________\n");
// 
// double phi=0;
// Harmonics Hcs_BH;
// Harmonics Hcs_Intf;
//   for(i=1; i<nMax; i++)
//   {
//    xBj=1.*i/nMax;
//    kins[1]=xBj;
// if(isSet_Delta)
// {
//   double xi=xBj/(2-xBj);
//   t=(-4*pow(xi*m_N,2)-pow(DeltaTr,2))/(1-pow(xi,2));
// }
//     kins[2]=t;
// 
// 
// 
//    double res_DVMP=dvmp_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p);//pure DVMP
//    double  res_INT=intf_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p, &Hcs_Intf);//DVMP-BH interference
//    double   res_BH=BH_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p, &Hcs_BH);//DVMP-BH interference
// 
// //print forward cross-sections
//    printf("%6f  %6g  %6g  %6g  %6g\n", xBj, res_DVMP, res_BH, res_INT, res_DVMP+res_BH+res_INT);
//   }
   
// // Harmonics
// printf("________________________________________________________________\n");
// printf("Cross-section x_B d^4 sigma/dt d x_B dQ2 d phi [nb/GeV^4]\n");
// printf(" x_B       c_0         c_1         c_2         s_1\n");
// printf("________________________________________________________________\n");
// 
//   for(i=1; i<nMax; i++)
//   {
//    xBj=1.*i/nMax;
//    kins[1]=xBj;
// if(isSet_Delta)
// {
//   double xi=xBj/(2-xBj);
//   t=(-4*pow(xi*m_N,2)-pow(DeltaTr,2))/(1-pow(xi,2));
// }
//     kins[2]=t;
// 
// 
//    double res_DVMP=dvmp_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p);//pure DVMP
//    double  res_INT=intf_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p, &Hcs_Intf);//DVMP-BH interference
//    double   res_BH=BH_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p, &Hcs_BH);//DVMP-BH interference
// //print harmonics (don't forget, DeltaTr should be !=0 for most of them)
// //    printf("%6f  %6g  %6g  %6g  %6g\n", xBj, res_DVMP+Hcs_BH.c[0]+Hcs_Intf.c[0], Hcs_BH.c[1]+Hcs_Intf.c[1], Hcs_BH.c[2]+Hcs_Intf.c[2], Hcs_Intf.s[1]);
//       printf("%6f  %6g  %6g  %6g  %6g\n", xBj, 1+(Hcs_BH.c[0]+Hcs_Intf.c[0])/res_DVMP, (Hcs_BH.c[1]+Hcs_Intf.c[1])/res_DVMP, (Hcs_BH.c[2]+Hcs_Intf.c[2])/res_DVMP, Hcs_Intf.s[1]/res_DVMP);
// //          printf("%6f  %6g  %6g  %6g  %6g\n", xBj, res_DVMP, Hcs_BH.c[0], Hcs_Intf.c[0], res_DVMP+Hcs_BH.c[0]+Hcs_Intf.c[0]);
// //             printf("%6f  %6g  %6g  %6g  %6g\n", xBj, 1., Hcs_BH.c[0]/res_DVMP, Hcs_Intf.c[0]/res_DVMP, (res_DVMP+Hcs_BH.c[0]+Hcs_Intf.c[0])/res_DVMP);
// 
//   }
  
// // Harmonics
// printf("________________________________________________________________\n");
// printf("Cross-section x_B d^4 sigma/dt d x_B dQ2 d phi [nb/GeV^4] for x=0.1\n");
// printf(" Q^2       c_0         c_1         c_2         s_1\n");
// printf("________________________________________________________________\n");
// 
// xBj=0.1;
//    kins[1]=xBj;
// if(isSet_Delta)
// {
//   double xi=xBj/(2-xBj);
//   t=(-4*pow(xi*m_N,2)-pow(DeltaTr,2))/(1-pow(xi,2));
// }
//     kins[2]=t;
//     
// double Q_loop;
// //   for(Q_loop=2; Q_loop<=6.3245; Q_loop+=0.25)
//   for(Q_loop=2; Q_loop<=10; Q_loop+=0.25)
//   {
//    kins[3]=Q_loop;
// 
//    double res_DVMP=dvmp_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p);//pure DVMP
//    double  res_INT=intf_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p, &Hcs_Intf);//DVMP-BH interference
//    double   res_BH=BH_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p, &Hcs_BH);//DVMP-BH interference
//       printf("%6f  %6g  %6g  %6g  %6g\n", pow(Q_loop,2), 1+(Hcs_BH.c[0]+Hcs_Intf.c[0])/res_DVMP, (Hcs_BH.c[1]+Hcs_Intf.c[1])/res_DVMP, (Hcs_BH.c[2]+Hcs_Intf.c[2])/res_DVMP, Hcs_Intf.s[1]/res_DVMP);
// 
//   }
// kins[3]=Q;//restore value
  
// // Harmonics
// printf("________________________________________________________________\n");
// printf("Contributions to c_0 harmonics from different terms\n");
// printf(" x_B       BH/DVMP   Intf/DVMP   Total/DVMP\n");
// printf("________________________________________________________________\n");
// 
//   for(i=1; i<nMax; i++)
//   {
//    xBj=1.*i/nMax;
//    kins[1]=xBj;
// if(isSet_Delta)
// {
//   double xi=xBj/(2-xBj);
//   t=(-4*pow(xi*m_N,2)-pow(DeltaTr,2))/(1-pow(xi,2));
// }
//     kins[2]=t;
// 
// kins[0]=0.5;
// 
//    double res_DVMP=dvmp_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p);//pure DVMP
//    double  res_INT=intf_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p, &Hcs_Intf);//DVMP-BH interference
//    double   res_BH=BH_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p, &Hcs_BH);//DVMP-BH interference
//    printf("%6f  %6g  %6g  %6g\n", xBj, Hcs_BH.c[0]/res_DVMP, Hcs_Intf.c[0]/res_DVMP, (res_DVMP+Hcs_BH.c[0]+Hcs_Intf.c[0])/res_DVMP);
// 
//   }
}


==> anc/code/src/DVMP_Amplitude.c <==
#include "DVMP_Amplitude.h"
#include <stdio.h>
#include <math.h>
#include <complex.h>
#include <string.h>
#include "phys.h"

//need the following to convert PDG codes of particles into names (in "Process not found/not possible" message)
#include "option_parser.h"

#include "Convolution.h"
#include <gsl/gsl_spline.h>
#include <gsl/gsl_integration.h>


//auxiliary function, evaluates interpolated value
static double fun_interpolated(double x, void** kins)
{
 gsl_spline* spline=(gsl_spline*)kins[0];
 gsl_interp_accel* acc=(gsl_interp_accel*)kins[1];
 double res=gsl_spline_eval (spline, x, acc);
// double res=0;
// gsl_spline_eval_e (spline, x, acc, &res);
 return res;
}


int sigma_matrix(AbstractGPD fun, double* kins, process p, complex* res)
{
//    double y=kins[0];not needed in hadronic part
   double xBj=kins[1];
   double t=kins[2];
   double Q=kins[3];

   double xi=xBj/(2-xBj);

  struct GPDKins gpd_kins;
  gpd_kins.xi=xi;
  gpd_kins.t=t;
  gpd_kins.Q=Q; // flavour and type will be inserted later
  gpd_kins.use_tw3=kins[4]; // 1: consider higher twist contributions, 0: ignore them
  
  complex amp[3*2*2]={0};
  if(HelicityAmplitude(fun, gpd_kins, p, amp)==PROCESS_NOT_FOUND)return PROCESS_NOT_FOUND;
  int i, j, nu, nuPrime;
  for(i=0; i<3; i++)
    for(j=0; j<3; j++)
    {
      res[3*i+j]=0;
      for(nu=0; nu<2;nu++)
       for(nuPrime=0; nuPrime<2;nuPrime++)
       res[3*i+j]+=conj(amp[4*i+2*nu+nuPrime])*amp[4*j+2*nu+nuPrime]/2;
    };
  return SUCCESS;
}; 


int sigma_matrix_nucl(AbstractGPD fun,NuclearStructureFunction funStruc, Nucleus Nucl, double* kins, process p, complex* res)
{
//    double y=kins[0];not needed in hadronic part
   double xBj=kins[1];
   double t=kins[2];
   double Q=kins[3];

   double xi=xBj/(2-xBj);

  struct GPDKins gpd_kins;
  gpd_kins.xi=xi;
  gpd_kins.t=t;
  gpd_kins.Q=Q; // flavour and type will be inserted later
  gpd_kins.use_tw3=kins[4]; // 1: consider higher twist contributions, 0: ignore them
  complex amp[3*2*2]={0};
  if(HelicityAmplitudeNucl(fun, funStruc, Nucl, gpd_kins, p, amp)==PROCESS_NOT_FOUND)return PROCESS_NOT_FOUND;
  int i, j, nu, nuPrime;
  for(i=0; i<3; i++)
    for(j=0; j<3; j++)
    {
      res[3*i+j]=0;
      for(nu=0; nu<2;nu++)
       for(nuPrime=0; nuPrime<2;nuPrime++)
       res[3*i+j]+=conj(amp[4*i+2*nu+nuPrime])*amp[4*j+2*nu+nuPrime]/2;
    };
  return SUCCESS;
}; 

int HelicityAmplitudeNucl(AbstractGPD fun,NuclearStructureFunction funStruc, Nucleus Nucl, struct GPDKins gpd_kins, process p, complex* res)
{
  //TODO: Make averaging over the light-cone momentum of nucleon
  const int nMax=101;
  double zMin=0.5;
  double zMax=1.5;
  double dz=(zMax-zMin)/(nMax-1);
//   complex amp_p[nMax*12], amp_n[nMax*12];
  size_t sizeofarr=nMax*12*sizeof(complex);
  complex *amp_p=(complex*)malloc(sizeofarr);
  complex *amp_n=(complex*)malloc(sizeofarr);
  memset(amp_p, 0, sizeofarr);
  memset(amp_n, 0, sizeofarr);
  
  double z[nMax], tmp_re[nMax], tmp_im[nMax];
  process p_p=p;
  process p_n=p;
  
  p_p.target=Proton;
  p_p.finalBaryon=Proton;
  p_n.target=Neutron;
  p_n.finalBaryon=Neutron;
  GPDKins gpd_kins_tmp=gpd_kins;//later value xi will be reset
  
  
  int i,j,k,l;
  double funStrucVal[3]={0};int ret;
  for(i=0; i<nMax;i++)
  { z[i]=zMin+i*dz;
    gpd_kins_tmp.xi=gpd_kins.xi/z[i];
//     fprintf(stderr, "HelicityAmplitudeNucl> z=%g, xi=%g, %g\n", z[i], gpd_kins_tmp.xi, gpd_kins.xi);
//     if(HelicityAmplitude(fun, gpd_kins_tmp, p_p, amp_p+sizeof(complex)*12*i)==PROCESS_NOT_FOUND && HelicityAmplitude(fun, gpd_kins_tmp, p_n, amp_n+sizeof(complex)*12*i)==PROCESS_NOT_FOUND)return PROCESS_NOT_FOUND;
    
//     fprintf(stderr, "sizeof(complex)=%d\n",sizeof(complex));
//     /don't join the lines below under "if", in some cases this evaluates only a_p
//     fprintf(stderr,"i=%d, amp_p=%x, Address: %x, dx=%d, ddx=%d\n",i,amp_p,((int)amp_p+12*i*sizeof(complex)), 12*sizeof(complex), 12*i*sizeof(complex));
    int res_1=HelicityAmplitude(fun, gpd_kins_tmp, p_p, ((int)amp_p+12*i*sizeof(complex)) );
    int res_2=HelicityAmplitude(fun, gpd_kins_tmp, p_n, ((int)amp_n+12*i*sizeof(complex)) );
    if(res_1==PROCESS_NOT_FOUND && res_2==PROCESS_NOT_FOUND){free(amp_p);free(amp_n);return PROCESS_NOT_FOUND;};
    if(res_1==WRONG_KINEMATICS ||res_2==WRONG_KINEMATICS)continue; // this is far offshell proton (?)
    
//     //BEGIN Print obtained amplitudes
//     for(j=0; j<3; j++)
//     {for(k=0; k<2; k++)
//     {for(l=0; l<2; l++)
// 	{
// 	  fprintf(stderr, "> %g+I%g ",creal(amp_p[12*i+4*j+2*k+l]),cimag(amp_p[12*i+4*j+2*k+l]));
// 	}
// 	fprintf(stderr, "\t   ");
// 	for(l=0; l<2; l++)
// 	{
// 	  fprintf(stderr, "> %g+I%g ",creal(amp_n[12*i+4*j+2*k+l]),cimag(amp_n[12*i+4*j+2*k+l]));
// 	}
// 	fprintf(stderr, "\n");
//     }
// 	fprintf(stderr, "\n");
//     }
//     fprintf(stderr,"-------------------\n");
//     //END Print obtained amplitudes
  }
   for(j=0;j<3;j++)
      for(k=0;k<2;k++)
	for(l=0;l<2;l++)
	{
	  for(i=0;i<nMax;i++)
	  {
	    z[i]=zMin+i*dz;
	    if((ret=funStruc(z[i], gpd_kins.xi, gpd_kins.t, Nucl, funStrucVal))!=SUCCESS) {free(amp_p);free(amp_n);return ret;};
	    complex tmp=(funStrucVal[0]*amp_p[12*i+4*j+2*k+l]+funStrucVal[1]*amp_n[12*i+4*j+2*k+l])/z[i];
// 	    fprintf(stderr, "z=%g, amp_p=%g+I*%g\n",z[i],creal(amp_p[12*i+4*j+2*k+l]),cimag(amp_p[12*i+4*j+2*k+l]));
// 	    fprintf(stderr, "      amp_n=%g+I*%g\n",creal(amp_n[12*i+4*j+2*k+l]),cimag(amp_n[12*i+4*j+2*k+l]));
// 	    fprintf(stderr, "      f_n=%g, f_p=%g\n",funStrucVal[0],funStrucVal[1]);
// 	    fprintf(stderr, "z=%g, tmp=%g+I*%g\n",z[i],creal(tmp),cimag(tmp));
	    tmp_re[i]=creal(tmp);
            tmp_im[i]=cimag(tmp);
	  }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nMax);
	gsl_spline_init(spline, z, tmp_re, nMax);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPointsInt=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPointsInt);
	double result_re, result_im, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, zMin, zMax, 1e-8, 1e-6, nPointsInt, GSL_INTEG_GAUSS15, w, &result_re, &error);
	gsl_spline_init(spline, z, tmp_im, nMax);
	gsl_integration_qag (&F, zMin, zMax, 1e-8, 1e-6, nPointsInt, GSL_INTEG_GAUSS15, w, &result_im, &error);
	
	res[4*j+2*k+l]=result_re+I*result_im;
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
	}
	free(amp_p);free(amp_n);
	return SUCCESS;
}

int HelicityAmplitude(AbstractGPD fun, struct GPDKins gpd_kins, process p, complex* res)
{
  
  double xi=fabs(gpd_kins.xi);
  if(xi>=1) return WRONG_KINEMATICS;
  double t=gpd_kins.t;
  double Q=gpd_kins.Q;
  
  // ordering of indices: idx_mu; nu, nuPrime={-,+}; idx_mu=mu+1 (so mu=0 corresponds to idx_mu=1)
//   complex res[3][2][2]={0};
  int f;//flavour
  complex H, E, Htilde, Etilde;
  
//in case of the transverse GPDs we should be careful since both vector and axial terms contribute [typically we have combinations of type g_V +/- g_A]. For this reason we should keep separately vector and axial contributions
  complex HT, ET, HTtilde, ETtilde;
  complex HT_V, ET_V, HTtilde_V, ETtilde_V;
  complex HT_A, ET_A, HTtilde_A, ETtilde_A;
  
  H=0; E=0; Htilde=0; Etilde=0;
  HT=0; ET=0; HTtilde=0; ETtilde=0;
  HT_V=0; ET_V=0; HTtilde_V=0; ETtilde_V=0;
  HT_A=0; ET_A=0; HTtilde_A=0; ETtilde_A=0;
  
  double t0=-4*pow(m_N*xi,2)/(1-pow(xi,2));
  double tPrime=t-t0;
  if(tPrime>0||fabs(xi)>1)return WRONG_KINEMATICS;
  double sqrt_tPrime=sqrt(-tPrime);
  double sqrt_tPrime_mN=sqrt_tPrime/(2*m_N);
  
  memset(res, 0, 12*sizeof(complex));
//   int i;
//   for(i=0; i<12; i++)
//     res[i]=0; // for some reason memset sometimes crashes (compiler bug ???)
  
  struct etaFactors s;
  if(flavourFactor(p, &s)==PROCESS_NOT_FOUND)
  {
    return PROCESS_NOT_FOUND;
  }
  
  for(f=0; f<3; f++)
    {//NOTE: Each evaluation of amplitude(...) is time-consuming, so evaluate it only if it really contributes
    //NOTE: Below flavor is shifted by 1 in case of amplitude (u=1)
      if(s.APlus[f]!=0)
      {
	H+=s.APlus[f]*amplitude(fun, gpd_kins, xi, f+1, GPD_H, C_PLUS);
        E+=s.APlus[f]*amplitude(fun, gpd_kins, xi, f+1, GPD_E, C_PLUS);
      }
      if(s.AMinus[f]!=0)
      {
	H+=s.AMinus[f]*amplitude(fun, gpd_kins, xi, f+1, GPD_H, C_MINUS);
        E+=s.AMinus[f]*amplitude(fun, gpd_kins, xi, f+1, GPD_E, C_MINUS);
      }

      if(s.VPlus[f]!=0)
      {
        Htilde+=s.VPlus[f]*amplitude(fun, gpd_kins, xi, f+1, GPD_HTilde, C_PLUS);
        Etilde+=s.VPlus[f]*amplitude(fun, gpd_kins, xi, f+1, GPD_ETilde, C_PLUS);   
      }
      if(s.VMinus[f]!=0)
      {
        Htilde+=s.VMinus[f]*amplitude(fun, gpd_kins, xi, f+1, GPD_HTilde, C_MINUS);
        Etilde+=s.VMinus[f]*amplitude(fun, gpd_kins, xi, f+1, GPD_ETilde, C_MINUS);   
      }
    }
//       complex tmp_1=- ( (1-pow(xi,2))*H-pow(xi,2)*E ) - ( (1-pow(xi,2))*Htilde-pow(xi,2)*Etilde );
//       complex tmp_2=sqrt_tPrime_mN*(-E+xi*Etilde);
//       complex tmp_3=sqrt_tPrime_mN*(E+xi*Etilde);
//       complex tmp_4=-((1-pow(xi,2))*H-pow(xi,2)*E ) + ( (1-pow(xi,2))*Htilde-pow(xi,2)*Etilde );
  double pref=2*8*M_PI*alpha_s(Q,3)*minusFirstMomentOfDA/(9*Q)/sqrt(1-pow(xi,2));//just to make things faster, this will be evaluated many times
      res[4*PHOTON_L+2*BARYON_MINUS+BARYON_MINUS]= pref*(- ( (1-pow(xi,2))*H-pow(xi,2)*E ) - ( (1-pow(xi,2))*Htilde-pow(xi,2)*Etilde ) );
      res[4*PHOTON_L+2*BARYON_MINUS+BARYON_PLUS]=pref*sqrt_tPrime_mN*(-E+xi*Etilde);
      res[4*PHOTON_L+2*BARYON_PLUS+BARYON_MINUS]=pref*sqrt_tPrime_mN*(E+xi*Etilde);
      res[4*PHOTON_L+2*BARYON_PLUS+BARYON_PLUS]= pref*(-((1-pow(xi,2))*H-pow(xi,2)*E ) + ( (1-pow(xi,2))*Htilde-pow(xi,2)*Etilde ));
      
//       //BEGIN Print result
//       fprintf(stderr, "HelicityAmplitude> E=%g+I %g, ETilde=%g + I %g, xi=%g\n",creal(E),cimag(E), creal(Etilde),cimag(Etilde), xi);
//       fprintf(stderr, "HelicityAmplitude> %g+I%g %g+I%g\n",creal(res[4*PHOTON_L+2*BARYON_MINUS+BARYON_MINUS]),cimag(res[4*PHOTON_L+2*BARYON_MINUS+BARYON_MINUS]), creal(res[4*PHOTON_L+2*BARYON_MINUS+BARYON_PLUS]),cimag(res[4*PHOTON_L+2*BARYON_MINUS+BARYON_PLUS]));
//       fprintf(stderr, "HelicityAmplitude> %g+I%g %g+I%g\n\n", creal(res[4*PHOTON_L+2*BARYON_PLUS+BARYON_MINUS]), cimag(res[4*PHOTON_L+2*BARYON_PLUS+BARYON_MINUS]), creal(res[4*PHOTON_L+2*BARYON_PLUS+BARYON_PLUS]), cimag(res[4*PHOTON_L+2*BARYON_PLUS+BARYON_PLUS]));
//       //END Print result
      
//in case of the transverse GPDs  both vector and axial terms contribute [typically we have combinations of type g_V +/- g_A]. For this reason we should keep separately vector and axial contributions
      if(gpd_kins.use_tw3!=1)return SUCCESS; //don't take into account higher twists

    for(f=0; f<3; f++)
    {//NOTE: Each evaluation of amplitude(...) is time-consuming, so evaluate it only if it really contributes
    //NOTE: Below flavor is shifted by 1 in case of amplitude (u=1)
      if(s.APlus[f]!=0)
      {
	HT_A+=s.APlus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_H, C_PLUS);
        ET_A+=s.APlus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_E, C_PLUS);
	HTtilde_A+=s.APlus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_HTilde, C_PLUS);
        ETtilde_A+=s.APlus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_ETilde, C_PLUS);
      }
      if(s.AMinus[f]!=0)
      {
	HT_A-=s.AMinus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_H, C_MINUS);
        ET_A-=s.AMinus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_E, C_MINUS);
	HTtilde_A-=s.AMinus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_HTilde, C_MINUS);
        ETtilde_A-=s.AMinus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_ETilde, C_MINUS);
      }

      if(s.VPlus[f]!=0)
      {
	HT_V+=s.VPlus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_H, C_PLUS);
        ET_V+=s.VPlus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_E, C_PLUS);
	HTtilde_V+=s.VPlus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_HTilde, C_PLUS);
        ETtilde_V+=s.VPlus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_ETilde, C_PLUS);
      }
      if(s.VMinus[f]!=0)
      {
	HT_V+=s.VMinus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_H, C_MINUS);
        ET_V+=s.VMinus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_E, C_MINUS);
	HTtilde_V+=s.VMinus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_HTilde, C_MINUS);
        ETtilde_V+=s.VMinus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_ETilde, C_MINUS);   
      }
    }

  
//just some common factors to optimze the code.
  double xi2=xi*xi;    
  double xiSqrt=sqrt(1-xi2);
  double pref_T=2*4*M_PI*alpha_s(Q,3)*minusFirstMomentOfDA/(9*Q*Q)/xiSqrt;//just to make things faster, this will be evaluated many times
  
      HT=HT_A-HT_V;
      ET=ET_A-ET_V;
      HTtilde=HTtilde_A-HTtilde_V;
      ETtilde=ETtilde_A-ETtilde_V;
      
      res[4*PHOTON_PLUS+2*BARYON_MINUS+BARYON_MINUS]=pref_T*sqrt_tPrime_mN*(HTtilde+(1+xi)*(ET-ETtilde));
      res[4*PHOTON_PLUS+2*BARYON_MINUS+BARYON_PLUS]=pref_T*xiSqrt*pow(sqrt_tPrime_mN,2)*HTtilde;
      res[4*PHOTON_PLUS+2*BARYON_PLUS+BARYON_MINUS]=pref_T*xiSqrt*(HT-pow(sqrt_tPrime_mN,2)*HTtilde+xi*(ETtilde-xi*ET)/(1-xi2));
      res[4*PHOTON_PLUS+2*BARYON_PLUS+BARYON_PLUS]=pref_T*sqrt_tPrime_mN*(HTtilde+(1-xi)*(ET+ETtilde));

      HT=HT_A+HT_V;
      ET=ET_A+ET_V;
      HTtilde=HTtilde_A+HTtilde_V;
      ETtilde=ETtilde_A+ETtilde_V;
      res[4*PHOTON_MINUS+2*BARYON_MINUS+BARYON_MINUS]=-pref_T*sqrt_tPrime_mN*(HTtilde+(1-xi)*(ET+ETtilde));
      res[4*PHOTON_MINUS+2*BARYON_MINUS+BARYON_PLUS]=pref_T*xiSqrt*(HT-pow(sqrt_tPrime_mN,2)*HTtilde+xi*(ETtilde-xi*ET)/(1-xi2));
      res[4*PHOTON_MINUS+2*BARYON_PLUS+BARYON_MINUS]=pref_T*xiSqrt*pow(sqrt_tPrime_mN,2)*HTtilde;
      res[4*PHOTON_MINUS+2*BARYON_PLUS+BARYON_PLUS]=-pref_T*sqrt_tPrime_mN*(HTtilde+(1+xi)*(ET-ETtilde));
      
    
      

      return SUCCESS;
}


int flavourFactor(process p, struct etaFactors* res)
{
int i;
for(i=0; i<3; i++)
{
  res->VMinus[i]=0;
  res->VPlus[i]=0;
  res->AMinus[i]=0;
  res->APlus[i]=0;
}



//BEGIN Process-dependent part begins
 if((p.projectile == NuMu && p.target == Proton && p.finalMeson ==PiPlus && p.finalBaryon ==Proton && p.finalLepton == MuMinus) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon == Neutron && p.finalLepton == MuPlus))
 {// process 1a, 2b
   res->AMinus[1]=CKM_V[0][1]; 
   res->APlus[0]=CKM_V[0][1];
   res->VMinus[1]=CKM_V[0][1]; 
   res->VPlus[0]=CKM_V[0][1];
  }
else if((p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiPlus && p.finalBaryon ==Neutron && p.finalLepton == MuMinus) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiMinus && p.finalBaryon ==Proton && p.finalLepton == MuPlus))
 {// process 2a, 1b
   res->AMinus[0]=CKM_V[0][1]; 
   res->APlus[1]=CKM_V[0][1];
   res->VMinus[0]=CKM_V[0][1]; 
   res->VPlus[1]=CKM_V[0][1];
  }
else if((p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==Proton && p.finalLepton == MuMinus) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Neutron && p.finalLepton == MuPlus))
 {// process 3a, 3b
   res->AMinus[0]=-CKM_V[0][1]/sqrt(2); 
   res->AMinus[1]=-res->AMinus[0]; 
   res->APlus[0]=-res->AMinus[0]; 
   res->APlus[1]=res->AMinus[0]; 

   res->VMinus[0]=res->AMinus[0]; 
   res->VMinus[1]=-res->AMinus[0];
   res->VPlus[0]=-res->AMinus[0]; 
   res->VPlus[1]=res->AMinus[0]; 

  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus)
 {//process 7a
   res->APlus[1]=CKM_V[0][2]/2; 
   res->APlus[2]=-res->APlus[1]; 
   res->VPlus[1]=res->APlus[1]; 
   res->VPlus[2]=-res->APlus[1]; 

  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiMinus && p.finalBaryon ==SigmaPlus && p.finalLepton == MuPlus)
 { // process 6a   
   res->APlus[1]=-CKM_V[0][2]; 
   res->APlus[2]=-res->APlus[1]; 
   res->VPlus[1]=res->APlus[1]; 
   res->VPlus[2]=-res->APlus[1]; 

  }
else if(p.projectile ==NuMu && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson==KZeroS)  && p.finalBaryon ==Proton && p.finalLepton == MuMinus)
 {// K0 amplitude / sqrt(2); process 16b
   res->APlus[0]=CKM_V[0][2]/sqrt(2);
   res->APlus[1]=-res->APlus[0];
   res->VPlus[0]=res->APlus[0];
   res->VPlus[1]=-res->APlus[0];

  }
else if(p.projectile ==NuMuBar && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus)
 {//this is amplitude of K0 production/sqrt(2); process 11a
   res->AMinus[1]=-CKM_V[0][1]/2;
   res->AMinus[2]=-res->AMinus[1];
   res->VMinus[1]=res->AMinus[1];
   res->VMinus[2]=-res->AMinus[1];

 }
else if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==SigmaPlus && p.finalLepton == MuMinus)
 {//process 14a
   res->AMinus[1]=-CKM_V[0][1];
   res->AMinus[2]=-res->AMinus[1];
   res->VMinus[1]=res->AMinus[1];
   res->VMinus[2]=-res->AMinus[1];

  }
else if(p.projectile ==NuMuBar && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//this is amplitude of K0 production/sqrt(2); process 12a   
   double tmp=-CKM_V[0][1]/sqrt(12);
   res->AMinus[0]=2*tmp;
   res->AMinus[1]=-tmp;
   res->AMinus[2]=-tmp;
   res->VMinus[0]=2*tmp;
   res->VMinus[1]=-tmp;
   res->VMinus[2]=-tmp;

}
else if(p.projectile ==NuMuBar && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==Neutron && p.finalLepton == MuPlus)
 {//this is amplitude of K0Bar production/sqrt(2); process 13a
   double tmp=-CKM_V[0][2]/sqrt(2);
   res->AMinus[0]=tmp;
   res->AMinus[1]=-tmp;
   res->VMinus[0]=tmp;
   res->VMinus[1]=-tmp;
 }
else if((p.projectile ==NuMuBar && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==SigmaMinus && p.finalLepton == MuPlus) || (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==SigmaZero && p.finalLepton == MuMinus))
 {//for the first part, this is amplitude of K0 production/sqrt(2); process 11b, 14b   
   double tmp=-CKM_V[0][1]/sqrt(2);
   res->AMinus[0]=tmp;
   res->AMinus[2]=-tmp;
   res->VMinus[0]=tmp;
   res->VMinus[2]=-tmp;

  }
else if((p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==SigmaMinus && p.finalLepton == MuPlus))
 {//process 7b, 8b   
   double tmp=-CKM_V[0][2]/sqrt(2);
   res->APlus[0]=tmp;
   res->APlus[2]=-tmp;
   res->VPlus[0]=tmp;
   res->VPlus[2]=-tmp;

  }
else if( (p.projectile ==NuMu && p.target == Proton && p.finalMeson ==PiPlus && p.finalBaryon ==Neutron && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiPlus && p.finalBaryon ==Neutron && p.finalLepton == NuMuBar) )
 {//process 4a
   res->AMinus[0]=g[1][0];
   res->AMinus[1]=-g[1][0];
   res->APlus[0]=g[1][1];
   res->APlus[1]=-g[1][1];
   
   res->VMinus[0]=g[0][0];
   res->VMinus[1]=-g[0][0];
   res->VPlus[0]=g[0][1];
   res->VPlus[1]=-g[0][1];
  }
else if( (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==Proton && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==Proton && p.finalLepton == NuMuBar) )
 { // process 4b
   res->AMinus[0]=g[1][1];
   res->AMinus[1]=-g[1][1];
   res->APlus[0]=g[1][0];
   res->APlus[1]=-g[1][0];
   
   res->VMinus[0]=g[0][1];
   res->VMinus[1]=-g[0][1];
   res->VPlus[0]=g[0][0];
   res->VPlus[1]=-g[0][0];

  }
else if( (p.projectile ==NuMu && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Proton && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Proton && p.finalLepton == NuMuBar ) )
 {//process 5a
   res->AMinus[0]=g[1][0]/sqrt(2);
   res->AMinus[1]=-g[1][1]/sqrt(2);
   res->APlus[0]=g[1][0]/sqrt(2);
   res->APlus[1]=-g[1][1]/sqrt(2);
   
   res->VMinus[0]=g[0][0]/sqrt(2);
   res->VMinus[1]=-g[0][1]/sqrt(2);
   res->VPlus[0]=g[0][0]/sqrt(2);
   res->VPlus[1]=-g[0][1]/sqrt(2);

  }
else if( (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==Neutron && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==Neutron && p.finalLepton == NuMuBar) )
 {//process 5b
   res->AMinus[0]=-g[1][1]/sqrt(2);
   res->AMinus[1]=g[1][0]/sqrt(2);
   res->APlus[0]=-g[1][1]/sqrt(2);
   res->APlus[1]=g[1][0]/sqrt(2);
   
   res->VMinus[0]=-g[0][1]/sqrt(2);
   res->VMinus[1]=g[0][0]/sqrt(2);
   res->VPlus[0]=-g[0][1]/sqrt(2);
   res->VPlus[1]=g[0][0]/sqrt(2);

  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//process 8a   
   double tmp=-CKM_V[0][2]/sqrt(12);
   res->APlus[0]=2*tmp;
   res->APlus[1]=-tmp;
   res->APlus[2]=-tmp;
   res->VPlus[0]=2*tmp;
   res->VPlus[1]=-tmp;
   res->VPlus[2]=-tmp;
  }
else if(p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//process 6b
   double tmp=-CKM_V[0][2]/sqrt(6);
   res->APlus[1]=2*tmp;
   res->APlus[0]=-tmp;
   res->APlus[2]=-tmp;
   res->VPlus[1]=2*tmp;
   res->VPlus[0]=-tmp;
   res->VPlus[2]=-tmp;

  }
  else  if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==Proton && p.finalLepton == MuMinus)
 { // process 9a  
   double tmp=-CKM_V[0][2];
   res->APlus[0]=tmp;
   res->AMinus[2]=tmp;
   res->VPlus[0]=tmp;
   res->VMinus[2]=tmp;

  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==KMinus && p.finalBaryon ==Proton && p.finalLepton == MuPlus)
 { // process 10a
   double tmp=CKM_V[0][2];
   res->AMinus[0]=tmp;
   res->APlus[2]=tmp;
   res->VMinus[0]=tmp;
   res->VPlus[2]=tmp;

  }
  else  if(p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==Neutron && p.finalLepton == MuMinus)
 {// process 9b
   
   double tmp=CKM_V[0][2];
   res->APlus[1]=tmp;
   res->AMinus[2]=tmp;
   res->VPlus[1]=tmp;
   res->VMinus[2]=tmp;

  }
else if(p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==KMinus && p.finalBaryon ==Neutron && p.finalLepton == MuPlus)
 { // process 10b
   
   double tmp=CKM_V[0][2];
   res->AMinus[1]=tmp;
   res->APlus[2]=tmp;
   res->VMinus[1]=tmp;
   res->VPlus[2]=tmp;

  }
else if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==Lambda && p.finalLepton == NuMu)
 {//process 15a
   double tmp_ax_0=-g[1][0]/sqrt(6);
   double tmp_ax_1=-g[1][1]/sqrt(6);
   double tmp_vec_0=-g[0][0]/sqrt(6);
   double tmp_vec_1=-g[0][1]/sqrt(6);
   res->AMinus[0]=2*tmp_ax_0;
   res->AMinus[1]=-tmp_ax_0;
   res->AMinus[2]=-tmp_ax_0;
   
   res->APlus[0]=2*tmp_ax_1;
   res->APlus[1]=-tmp_ax_1;
   res->APlus[2]=-tmp_ax_1;

   
   res->VMinus[0]=2*tmp_vec_0;
   res->VMinus[1]=-tmp_vec_0;
   res->VMinus[2]=-tmp_vec_0;
   
   res->VPlus[0]=2*tmp_vec_1;
   res->VPlus[1]=-tmp_vec_1;
   res->VPlus[2]=-tmp_vec_1;

  }
else if(p.projectile ==NuMu && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==Lambda && p.finalLepton == NuMu)
 {//process 12b; K0_LS=K0/sqrt(2)  
   double tmp_ax=-g[1][1]/sqrt(12);
   double tmp_vec=-g[0][1]/sqrt(12);
   res->AMinus[1]=2*tmp_ax;
   res->AMinus[0]=-tmp_ax;
   res->AMinus[2]=-tmp_ax;
   
   res->APlus[1]=2*tmp_ax;
   res->APlus[0]=-tmp_ax;
   res->APlus[2]=-tmp_ax;

   
   res->VMinus[1]=2*tmp_vec;
   res->VMinus[0]=-tmp_vec;
   res->VMinus[2]=-tmp_vec;
   
   res->VPlus[1]=2*tmp_vec;
   res->VPlus[0]=-tmp_vec;
   res->VPlus[2]=-tmp_vec;

  }
else if(p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==Lambda && p.finalLepton == MuMinus)
 {//process 15b
   double tmp=-CKM_V[0][1]/sqrt(6);
   res->AMinus[1]=2*tmp;
   res->AMinus[0]=-tmp;
   res->AMinus[2]=-tmp;

   res->VMinus[1]=2*tmp;
   res->VMinus[0]=-tmp;
   res->VMinus[2]=-tmp;

   
  }
else if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==SigmaZero && p.finalLepton == NuMu)
 {//process 16a
   res->AMinus[1]=g[1][0]/sqrt(2);
   res->AMinus[2]=-res->AMinus[1];
   res->APlus[1]=g[1][1]/sqrt(2);
   res->APlus[2]=-res->APlus[1];
   
   res->VMinus[1]=g[0][0]/sqrt(2);
   res->VMinus[2]=-res->VMinus[1];
   res->VPlus[1]=g[0][1]/sqrt(2);
   res->VPlus[2]=-res->VPlus[1];
  }
else if(p.projectile ==NuMu && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS)  && p.finalBaryon ==SigmaPlus && p.finalLepton == NuMu)
 {//process 17a; K_LS=Ko/sqrt(2)
   res->AMinus[1]=-g[1][1]/sqrt(2);
   res->AMinus[2]=-res->AMinus[1];
   res->APlus[1]=res->AMinus[1];
   res->APlus[2]=-res->AMinus[1];
   
   res->VMinus[1]=-g[0][1]/sqrt(2);
   res->VMinus[2]=-res->VMinus[1];
   res->VPlus[1]=res->VMinus[1];
   res->VPlus[2]=-res->VMinus[1];
  }
else if(p.projectile ==NuMu && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS)  && p.finalBaryon ==SigmaZero && p.finalLepton == NuMu)
 {//process 13b; K_LS=Ko/sqrt(2)
   res->AMinus[0]=-g[1][1]/2;
   res->AMinus[2]=-res->AMinus[0];
   res->APlus[0]=res->AMinus[0];
   res->APlus[2]=-res->AMinus[0];
   
   res->VMinus[0]=-g[0][1]/2;
   res->VMinus[2]=-res->VMinus[0];
   res->VPlus[0]=res->VMinus[0];
   res->VPlus[2]=-res->VMinus[0];

  }
else if( (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==SigmaMinus && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==SigmaMinus && p.finalLepton == NuMuBar))
 {//process 17b
   res->AMinus[0]=-g[1][0];
   res->AMinus[2]=-res->AMinus[0];
   res->APlus[0]=-g[1][1];
   res->APlus[2]=-res->APlus[0];
   
   res->VMinus[0]=-g[0][0];
   res->VMinus[2]=-res->VMinus[0];
   res->VPlus[0]=-g[0][1];
   res->VPlus[2]=-res->VPlus[0];

  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson == Eta && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus)
{//process 20a
   double tmp=CKM_V[0][2]/sqrt(12);
   res->AMinus[0]=-2*tmp;
   res->AMinus[1]=2*tmp;
   res->APlus[0]=tmp;
   res->APlus[1]=-tmp;

   res->VMinus[0]=-2*tmp;
   res->VMinus[1]=2*tmp;
   res->VPlus[0]=tmp;
   res->VPlus[1]=-tmp;
  }
else if(p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==Eta && p.finalBaryon ==SigmaMinus && p.finalLepton == MuPlus)
 {//process 19b
   double tmp=-CKM_V[0][2]/sqrt(6);
   res->AMinus[0]=-2*tmp;
   res->AMinus[2]=2*tmp;
   res->APlus[0]=tmp;
   res->APlus[2]=-tmp;

   res->VMinus[0]=-2*tmp;
   res->VMinus[2]=2*tmp;
   res->VPlus[0]=tmp;
   res->VPlus[2]=-tmp;

  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==Eta && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//process 21a
   double tmp=CKM_V[0][2]/6;
   res->APlus[0]=2*tmp;
   res->APlus[1]=-tmp;
   res->APlus[2]=-tmp;
   res->AMinus[0]=-4*tmp;
   res->AMinus[1]=2*tmp;
   res->AMinus[2]=2*tmp;

   res->VPlus[0]=2*tmp;
   res->VPlus[1]=-tmp;
   res->VPlus[2]=-tmp;
   res->VMinus[0]=-4*tmp;
   res->VMinus[1]=2*tmp;
   res->VMinus[2]=2*tmp;

  }
else if( (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==Eta && p.finalBaryon ==Neutron && p.finalLepton == MuPlus) || (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==Eta && p.finalBaryon ==Proton && p.finalLepton == MuMinus))
 {//process 19a, 20b  
   double tmp=CKM_V[0][1]/sqrt(6);
   res->APlus[0]=tmp;
   res->APlus[1]=-tmp;
   res->AMinus[0]=tmp;
   res->AMinus[1]=-tmp;

   res->VPlus[0]=tmp;
   res->VPlus[1]=-tmp;
   res->VMinus[0]=tmp;
   res->VMinus[1]=-tmp;
  }
else if( (p.projectile ==NuMu && p.target == Proton && p.finalMeson ==Eta && p.finalBaryon ==Proton && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==Eta && p.finalBaryon ==Proton && p.finalLepton == NuMuBar ) )
{//process 18a
   res->AMinus[0]=g[1][0]/sqrt(6);
   res->AMinus[1]=g[1][1]/sqrt(6);
   res->AMinus[2]=-2*res->AMinus[1];
   res->APlus[0]=res->AMinus[0];
   res->APlus[1]=res->AMinus[1];
   res->APlus[2]=-2*res->APlus[1];
   
   res->VMinus[0]=g[0][0]/sqrt(6);
   res->VMinus[1]=g[0][1]/sqrt(6);
   res->VMinus[2]=-2*res->VMinus[1];
   res->VPlus[0]=res->VMinus[0];
   res->VPlus[1]=res->VMinus[1];
   res->VPlus[2]=-2*res->VPlus[1];
}
else if( (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==Eta && p.finalBaryon ==Neutron && p.finalLepton == NuMu)||(p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==Eta && p.finalBaryon ==Neutron && p.finalLepton == NuMuBar) )
{//process 18b
   
   res->AMinus[0]=g[1][1]/sqrt(6);
   res->AMinus[1]=g[1][0]/sqrt(6);
   res->AMinus[2]=-2*res->AMinus[0];
   res->APlus[0]=res->AMinus[0];
   res->APlus[1]=res->AMinus[1];
   res->APlus[2]=res->AMinus[2];
   
   res->VMinus[0]=g[0][1]/sqrt(6);
   res->VMinus[1]=g[0][0]/sqrt(6);
   res->VMinus[2]=-2*res->VMinus[0];
   res->VPlus[0]=res->VMinus[0];
   res->VPlus[1]=res->VMinus[1];
   res->VPlus[2]=res->VMinus[2];
}
else
{
//  fprintf(stderr, "Process %d %d --> %d %d %d is not implemented yet (or maybe not possible ?)\n", p.projectile, p.target, p.finalMeson, p.finalBaryon, p.finalLepton);
 fprintf(stderr, "Process %s %s --> %s %s %s is not implemented yet (or maybe not possible ?)\n",ParticleName(p.projectile),ParticleName(p.target),ParticleName(p.finalMeson),ParticleName(p.finalBaryon),ParticleName(p.finalLepton));
 return PROCESS_NOT_FOUND;
}
//END process-dependent part

  return SUCCESS;
}




==> anc/code/src/DVMP_Ave.c <==
// DVMP_Ave: we consider spectrum-averaged cross-section (assume xBj, Q2 are fixed, y=y(E) and make averaging with E)
#ifdef USE_MPI
 #include <mpi.h>
#endif
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <getopt.h>
#include <unistd.h>
#include <fenv.h>
#include <strings.h>
// #include "pdf_pol.h"

//needed here to switch off the gsl error handler
#include <gsl/gsl_errno.h> 

//needed to parse strings in input
#include <strings.h> 

// Abstract pointers defined:
#include "DVMP_XSection.h"
#include "Interference_XSection.h"
#include "BH_XSection.h"
#include "option_parser.h"

#include "Formfactor.h"

#ifdef USE_MPI
void quit(int rank, int numParJobs, int tag)
{
#ifdef DEBUG_MPI
 fprintf(stderr, "Quitting process with rank=%d\n",rank);
#endif
  if(rank!=0)
  {
    MPI_Finalize();
        exit(0);
  }
  //BEGIN close MPI and inform all subhreads about this:
int state=-1; //request quit for all subthreads
int i;
for(i=1; i<=numParJobs; i++)
{
//   MPI_Recv(&tx_rank, 1, MPI_INT, MPI_ANY_SOURCE, tag, MPI_COMM_WORLD, &Stat);
  MPI_Send(&state, 1, MPI_INT, i, tag, MPI_COMM_WORLD);
}
MPI_Finalize();
//END close MPI and inform all subhreads about this
}
#endif

void print_usage(char* name)
{
fprintf(stderr, "This application evaluates DVMP cross-section with different models of GPD\n");
fprintf(stderr, "Usage: %s [options]\n", name);
fprintf(stderr, "where\n\t $file is a shared library with GPD [platform-dependent]. We provide for a test purpose libKrollGoloskokovGPD.so for test/illustration purposes\n");
fprintf(stderr, "\n\n Optional parameters :");
fprintf(stderr, "\n -g|--gpd-model\t$GPDFile\t this option allows use external GPDs");
fprintf(stderr, "\n -N|--NeutrinoType\t$PDGCode\t Possible choices here are neutrino (ν_μ) or antineutrino (-ν_μ). For kinematic in question there is no difference between ν_μ and ν_e");
fprintf(stderr, "\n -S|--Spectrum\t$SpectrumFile\t Normalized to unity neutrino distribution Rho(e)");
fprintf(stderr, "\n -T|--Target\t$PDGCode\t Should be either proton or neutron");
fprintf(stderr, "\n -L|--Lepton\t$PDGCode\t Produced lepton");
fprintf(stderr, "\n -M|--Meson\t$PDGCode\t Produced meson (from the lowest octet)");
fprintf(stderr, "\n -B|--Baryon\t$PDGCode\t To what the nucleon is converted. Now only  lowest octet of baryons is supported");
fprintf(stderr, "\n -t|--t\t$Value\t Value of t=Delta^2. If this option is given, DeltaTr (-d) should NOT be used.");
fprintf(stderr, "\n -d|--DeltaTr\t$Value\t Value of Delta_tr, GeV. If this option is given, t (-t) should NOT be used.");
fprintf(stderr, "\n -q|--virtuality\t$Value\t virtuality sqrt{Q2}");
fprintf(stderr, "\n -w|--use-twist3\t$Value\tShould twist-3 contributions be taken into account ? [Possible values of $Value are 'y/yes' and 'n/no', defaul:yes]");
fprintf(stderr, "\n -h|--help\t\tprints this help\n");
exit(0);
}

int main(int argc, char* argv[])
{
feenableexcept(FE_DIVBYZERO | FE_INVALID | FE_OVERFLOW);

int verbose=1;

#ifdef USE_MPI
//BEGIN Initialize MPI
MPI_Status Stat;
MPI_Init(&argc,&argv);
int numtasks, rank, numParJobs, tag=1;
MPI_Comm_size(MPI_COMM_WORLD, &numtasks);
if(numtasks == 1)
{
 fprintf(stderr, "This is MPI version, should have at least 2 threads running in parallel. Use e.g. mpirun -np 2 %s [options ...] to run\n", argv[0]);
 MPI_Finalize();
 exit(1);
};
numParJobs=numtasks-1;
MPI_Comm_rank(MPI_COMM_WORLD, &rank);
if(rank!=0)verbose=0;
//END Initialize MPI
#endif

int next_option;
int use_tw3=1;
/* A string listing valid short options letters. */
const char* const short_options = "N:T:L:M:B:t:d:q:g:w:S:";



// NOTE:getopt_long is GNU extension, not a standard
/* An array describing valid long options. */
const struct option long_options[] = {
{ "help", 0, NULL, 'h' },
{ "gpd-model", 1, NULL, 'g' },
{ "Spectrum", 1, NULL, 'S' },
{ "NeutrinoType", 1, NULL, 'N' },
{ "Target", 1, NULL, 'T' },
{ "Lepton", 1, NULL, 'L' },
{ "Meson", 1, NULL, 'M' },
{ "Baryon", 1, NULL, 'B' },
{ "t", 1, NULL, 't' },
{ "DeltaTr", 1, NULL, 'd' },
{ "virtuality", 1, NULL, 'q' },
{ "use-twist3", 1, NULL, 'w' },
{ NULL, 0, NULL, 0 } /* Required at end of array. */
};

char* libGPD=NULL;
char* libSpectrum=NULL;

process p;
  double xBj, y, t, Q;
  double DeltaTr;

  int isSet_t=0;
  int isSet_Delta=0;
do {
 next_option = getopt_long (argc, argv, short_options, long_options, NULL);
 switch (next_option)
 {
  case 'h': /* -h or --help */
   if(verbose)print_usage (argv[0]);
  case 'g':
   libGPD=optarg;break;
  case 'S':
   libSpectrum=optarg;break;
  case 'N':
   p.projectile = option_parser(optarg);break;
  case 'T':
   p.target = option_parser(optarg);break;
  case 'M':
   p.finalMeson = option_parser(optarg);break;
  case 'B':
   p.finalBaryon = option_parser(optarg);break;
  case 'L':
   p.finalLepton = option_parser(optarg);break;
  case 't':
   t = atof(optarg); isSet_t=1; break;
  case 'd':
   DeltaTr = atof(optarg); isSet_Delta=1; break;
  case 'q':
   Q = atof(optarg); break;
  case '?': /* The user specified an invalid option. */
   print_usage (argv[0]);
  case 'w':
    if((!strcasecmp(optarg, "yes"))|| (!strcasecmp(optarg, "y")))
    {
      use_tw3=1;
    }
    else if((!strcasecmp(optarg, "no"))|| (!strcasecmp(optarg, "n")))
    {
      use_tw3=0;
    }
    else
    {
      if(verbose)fprintf(stderr, "Possible values for option -w|--use-twist3 are Yes/No, default: Yes. Did not understand what You mean with %s\n", optarg);
      exit(1);
    };
   break;

  case -1: /* Done with options. */
   break;
  default: /* Something else: unexpected. */
   if(verbose)print_usage(argv[0]);
 }
}while (next_option != -1);


if(!is_known_process(&p))exit(1);


if(isSet_Delta && isSet_t)
{
  if(verbose)fprintf(stderr, "You've given both DeltaTr and t, use either of them\n");
  exit(1);
}

if(!isSet_Delta && !isSet_t)
{
    if(verbose)fprintf(stderr, "By default make evaluation for t=t_min\n");
    DeltaTr=0;
    isSet_Delta=1;
}


if(isSet_Delta)
{
    double xi=xBj/(2-xBj);
    t=-(4*pow(xi*m_N,2)+pow(DeltaTr,2))/(1-pow(xi,2)); // t=0 is unphysical 
}





gsl_set_error_handler_off (); // don't quit in case of minor errors
  int i, nMax=50;

 double kins[5]={y, 0, t, Q, use_tw3}; // y, xBj, t, Q, use_twist3 effects (1=yes, anything else=ignore)

  double res;
  double phi=0;//not needed here rigorously speaking; but have to pass it as dummy argument
Harmonics Hcs_BH;
Harmonics Hcs_Intf;


   AbstractGPD extGPD;
   if(!load_GPD(libGPD, &extGPD))exit(1);
   
   SpectrumFunction extSpectrum;
      if(!load_Spectrum(libSpectrum, &extSpectrum))exit(1);
      
XSection Sigma;

XSection SigmaAll[nMax]; // array which remembers all values for later printing them
int ret;
// Diff. cross-section of the process nu p-->l M p
if(verbose)
{printf("________________________________________________________________\n");
printf("           Components of the cross-section\n");
printf("     x_B d^3 sigma/dt d x_B dQ2  [10^-40 cm^2/GeV^4]\n");
// printf("     x_B d^4 sigma/dt d x_B dQ2 dphi  [10^-40 cm^2/GeV^4]\n");
printf("   Process: %s + %s --> %s + %s + %s \n",ParticleName(p.projectile),ParticleName(p.target),ParticleName(p.finalLepton),ParticleName(p.finalMeson),ParticleName(p.finalBaryon));
// printf(" x_B\tL\tT\tLT\tTT\tL'T\tT'T\n");
printf(" x_B          L         T           LT      TT      L'T     T'T\n");
printf("________________________________________________________________\n");
}

// From below the code differs for parallel and sequential versions
#ifdef USE_MPI
int j;
int idxValue[numtasks]; // which idx the slave has worked with
int tx_rank;
int state=0;
int idx=0;
int idx_rcv=0;

int eCount=nMax-1;//nmax-1 in current mapping corresponds to xBj=1 which is not physical

if(rank==0)//this is master thread
{
  for(;;)
{
 
 MPI_Recv(&tx_rank, 1, MPI_INT, MPI_ANY_SOURCE, tag, MPI_COMM_WORLD, &Stat);
#ifdef DEBUG_MPI
 fprintf(stderr, "DEBUG :: got tx_rank = %d\n", tx_rank);
#endif
 if(tx_rank > 0) // slave asking for job
 {
  if(idx<eCount)
  {
   MPI_Send(&state, 1, MPI_INT, tx_rank, tag, MPI_COMM_WORLD); //"get ready for data"

#ifdef DEBUG_MPI
fprintf(stderr, "DEBUG :: Sending element #%d/%d to thread #%d\n", idx, eCount, tx_rank);
#endif
   MPI_Send(&idx, 1, MPI_INT, tx_rank, tag, MPI_COMM_WORLD);
   idxValue[tx_rank]=idx++;
  }
  else // no more jobs so far, ask slave to sleep
  {
   state=1;
   MPI_Send(&state, 1, MPI_INT, tx_rank, tag, MPI_COMM_WORLD); //"sleep for some time"
  }
 }
 else // slave got result
 {
#ifdef DEBUG_MPI
   fprintf(stderr, "DEBUG :: Receiving data from thread #%d\n", -tx_rank);
#endif
   int ret;
   MPI_Recv(&ret, 1, MPI_INT, -tx_rank, tag, MPI_COMM_WORLD, &Stat);
   double res[12];
   MPI_Recv(res, 12, MPI_DOUBLE, -tx_rank, tag, MPI_COMM_WORLD, &Stat);
   
      SigmaAll[idxValue[-tx_rank]].L=res[0];
      SigmaAll[idxValue[-tx_rank]].T=res[1];
      SigmaAll[idxValue[-tx_rank]].LT=res[2];
      SigmaAll[idxValue[-tx_rank]].TT=res[3];
      SigmaAll[idxValue[-tx_rank]].LPrimeT=res[4];
      SigmaAll[idxValue[-tx_rank]].TPrimeT=res[5];
      
      SigmaAll[idxValue[-tx_rank]].H.c[0]=res[6];
      SigmaAll[idxValue[-tx_rank]].H.c[1]=res[7];
      SigmaAll[idxValue[-tx_rank]].H.c[2]=res[8];
      
      SigmaAll[idxValue[-tx_rank]].H.s[0]=res[9];
      SigmaAll[idxValue[-tx_rank]].H.s[1]=res[10];
      SigmaAll[idxValue[-tx_rank]].H.s[2]=res[11];
      
  if(ret==PROCESS_NOT_FOUND)quit(rank, numParJobs, tag);
  if(ret==WRONG_KINEMATICS)continue;

     idx_rcv++;
 }
 if(idx_rcv>=eCount)break;
}
  
}
else // this is slave
{
  
  
  int idx_x; // component to be evaluated
  int flag;
  int ret; //return state
  double res[12]; // components of sigma
  

  for(;;)
  {
  int dest = 0;
  int source = 0;

  // by default, negative rank means we have result, positive--asking for job
  MPI_Send(&rank, 1, MPI_INT, dest, tag, MPI_COMM_WORLD);
  int state;
  MPI_Recv(&state, 1, MPI_INT, source, tag, MPI_COMM_WORLD, &Stat);
//    fprintf(stderr, "Thread #%d got state=%d\n",rank, state);
  if(state==-1)quit(rank, numParJobs, tag); // "code" for quit
  if(state==1){sleep(5);continue;}//code for sleep waiting for new command

  //receive what the master gives, in general case all parameters should be sent, but here for simplicity assume they are not stale and get only xBj
  MPI_Recv(&idx_x, 1, MPI_INT, source, tag, MPI_COMM_WORLD, &Stat);
  // Warning: xBj=0 is not physical, so shift xBj by dx everywhere
    xBj=1.*(idx_x+1)/nMax;
    kins[1]=xBj;

    double xi=xBj/(2-xBj);
    t=-(4*pow(xi*m_N,2)+pow(DeltaTr,2))/(1-pow(xi,2)); // t=0 is unphysical
    kins[2]=t;

//    ret=dvmp_XSection_dlnx_dt_dQ2(extGPD, kins, p, &Sigma);//phi-integrated differential cross-section (only components L and T are not zero)
      ret=dvmp_XSection_Ave_dlnx_dt_dQ2_dphi(extGPD, extSpectrum, kins, p, &Sigma);// differential cross-section (6 components)
      res[0]=Sigma.L;
      res[1]=Sigma.T;
      res[2]=Sigma.LT;
      res[3]=Sigma.TT;
      res[4]=Sigma.LPrimeT;
      res[5]=Sigma.TPrimeT;
      
      res[6]=Sigma.H.c[0];
      res[7]=Sigma.H.c[1];
      res[8]=Sigma.H.c[2];
      res[9]=Sigma.H.s[0];
      res[10]=Sigma.H.s[1];
      res[11]=Sigma.H.s[2];

      
  int ret_rank=-rank; // by default, negative rank means we have result, positive--asking for job
  MPI_Send(&ret_rank, 1, MPI_INT, dest, tag, MPI_COMM_WORLD);
  MPI_Send(&ret, 1, MPI_INT, dest, tag, MPI_COMM_WORLD);
  MPI_Send(&res, 12, MPI_DOUBLE, dest, tag, MPI_COMM_WORLD);
  }
}

// Pure printing of results
  for(i=0; i<nMax; i++)
  {
   // Warning: xBj=0 is not physical, so shift xBj by dx everywhere
   xBj=1.*(i+1)/nMax;
   printf("%6f  %6g\n", xBj, 2*M_PI*SigmaAll[i].L);    
//    printf("%6f  %6g  %6g  %6g  %6g  %6g  %6g\n", xBj, Sigma.L, Sigma.T, Sigma.LT, Sigma.TT, Sigma.LPrimeT, Sigma.TPrimeT);
  }

printf("________________________________________________________________\n");
printf("           Angular harmonics\n");
printf(" x_B       c_0-1        c_1     c_2     s_1      s_2\n");
printf("________________________________________________________________\n");

  
  for(i=0; i<nMax; i++)
  {
   // Warning: xBj=0 is not physical, so shift xBj by dx everywhere
   xBj=1.*(i+1)/nMax;
       printf("%6f  %6g  %6g  %6g  %6g  %6g\n", xBj, SigmaAll[i].H.c[0]-1, SigmaAll[i].H.c[1], SigmaAll[i].H.c[2], SigmaAll[i].H.s[1], SigmaAll[i].H.s[2]);
  }

  //finish smoothly
quit(rank, numParJobs, tag);
#else
  for(i=1; i<nMax; i++)
  {
   xBj=1.*i/nMax;
   kins[1]=xBj;

    double xi=xBj/(2-xBj);
    t=-(4*pow(xi*m_N,2)+pow(DeltaTr,2))/(1-pow(xi,2)); // t=0 is unphysical
    kins[2]=t;

//    ret=dvmp_XSection_dlnx_dt_dQ2(extGPD, kins, p, &Sigma);//phi-integrated differential cross-section (only components L and T are not zero)
      ret=dvmp_XSection_Ave_dlnx_dt_dQ2_dphi(extGPD, extSpectrum, kins, p, &Sigma);// differential cross-section (6 components)

  if(ret==PROCESS_NOT_FOUND)exit(1);
  if(ret==WRONG_KINEMATICS)continue;

  printf("%6f  %6g\n", xBj, 2*M_PI*Sigma.L);    
//    printf("%6f  %6g  %6g  %6g  %6g  %6g  %6g\n", xBj, Sigma.L, Sigma.T, Sigma.LT, Sigma.TT, Sigma.LPrimeT, Sigma.TPrimeT);

   SigmaAll[i]=Sigma;
  }

printf("________________________________________________________________\n");
printf("           Angular harmonics\n");
printf(" x_B       c_0-1        c_1     c_2     s_1      s_2\n");
printf("________________________________________________________________\n");

  
    for(i=1; i<nMax; i++)
  {
   xBj=1.*i/nMax;
   kins[1]=xBj;

    double xi=xBj/(2-xBj);
    t=-4*pow(xi*m_N,2)/(1-pow(xi,2)); // t=0 is unphysical
    kins[2]=t;
       printf("%6f  %6g  %6g  %6g  %6g  %6g\n", xBj, SigmaAll[i].H.c[0]-1, SigmaAll[i].H.c[1], SigmaAll[i].H.c[2], SigmaAll[i].H.s[1], SigmaAll[i].H.s[2]);
  }
#endif  
}


==> anc/code/src/DVMP_DeltaTr.c <==
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <getopt.h>
#include <unistd.h>
#include <fenv.h>
#include <strings.h>
// #include "pdf_pol.h"

//needed here to switch off the gsl error handler
#include <gsl/gsl_errno.h> 

// Abstract pointers defined:
#include "DVMP_XSection.h"
#include "Interference_XSection.h"
#include "BH_XSection.h"
#include "option_parser.h"

#include "Formfactor.h"


void print_usage(char* name)
{
fprintf(stderr, "This application evaluates DVMP cross-section with different models of GPD\n");
fprintf(stderr, "Usage: %s [options]\n", name);
fprintf(stderr, "where\n\t $file is a shared library with GPD [platform-dependent]. We provide for a test purpose libKrollGoloskokovGPD.so for test/illustration purposes\n");
fprintf(stderr, "\n\n Optional parameters :");
fprintf(stderr, "\n -g|--gpd-model\t$GPDFile\t this option allows use external GPDs; if not given, Kroll-Goloskokov is used ");
fprintf(stderr, "\n -N|--NeutrinoType\t$PDGCode\t Possible choices here are neutrino (ν_μ) or antineutrino (-ν_μ). For kinematic in question there is no difference between ν_μ and ν_e");
fprintf(stderr, "\n -T|--Target\t$PDGCode\t Should be either proton or neutron");
fprintf(stderr, "\n -L|--Lepton\t$PDGCode\t Produced lepton");
fprintf(stderr, "\n -M|--Meson\t$PDGCode\t Produced meson (from the lowest octet)");
fprintf(stderr, "\n -B|--Baryon\t$PDGCode\t To what the nucleon is converted. Now only  lowest octet of baryons is supported");
fprintf(stderr, "\n -y|--lepton-fraction\t$Value\t Value of lepton fraction y");
fprintf(stderr, "\n -x|--xBj\t$Value\t Value of xBj to use");
fprintf(stderr, "\n -q|--virtuality\t$Value\t virtuality sqrt{Q2}");
fprintf(stderr, "\n -h|--help\t\tprints this help\n");
exit(0);
}

int main(int argc, char* argv[])
{
feenableexcept(FE_DIVBYZERO | FE_INVALID | FE_OVERFLOW);

int next_option;
/* A string listing valid short options letters. */
const char* const short_options = "N:T:L:M:B:y:x:q:";

// NOTE:getopt_long is GNU extension, not a standard
/* An array describing valid long options. */
const struct option long_options[] = {
{ "help", 0, NULL, 'h' },
{ "gpd-model", 1, NULL, 'g' },
{ "NeutrinoType", 1, NULL, 'N' },
{ "Target", 1, NULL, 'T' },
{ "Lepton", 1, NULL, 'L' },
{ "Meson", 1, NULL, 'M' },
{ "Baryon", 1, NULL, 'B' },
{ "lepton-fraction", 1, NULL, 'y' },
{ "virtuality", 1, NULL, 'q' },
{ "xBj", 1, NULL, 'x' },
{ NULL, 0, NULL, 0 } /* Required at end of array. */
};

char* libGPD=NULL;

process p;
  double xBj, y, t, Q;
  double DeltaTr;

  int isSet_t=0;
  int isSet_Delta=0;
do {
 next_option = getopt_long (argc, argv, short_options, long_options, NULL);
 switch (next_option)
 {
  case 'h': /* -h or --help */
   print_usage (argv[0]);
  case 'g':
   libGPD=optarg;break;
  case 'N':
   p.projectile = option_parser(optarg);break;
  case 'T':
   p.target = option_parser(optarg);break;
  case 'M':
   p.finalMeson = option_parser(optarg);break;
  case 'B':
   p.finalBaryon = option_parser(optarg);break;
  case 'L':
   p.finalLepton = option_parser(optarg);break;
  case 'y':
   y = atof(optarg); break;
  case 'x':
   xBj = atof(optarg); break;
  case 'q':
   Q = atof(optarg); break;
  case '?': /* The user specified an invalid option. */
   print_usage (argv[0]);
  case -1: /* Done with options. */
   break;
  default: /* Something else: unexpected. */
   print_usage(argv[0]);
 }
}while (next_option != -1);


if(!is_known_process(&p))exit(1);




gsl_set_error_handler_off (); // don't quit in case of minor errors
  int i, nMax=20;
  double xi=xBj/(2-xBj);

 double kins[4]={y, xBj, t, Q}; // y, xBj, t, Q

  double res;
  double phi=0;//not needed here rigorously speaking; but have to pass it as dummy argument
Harmonics Hcs_BH;
Harmonics Hcs_Intf;


   AbstractGPD extGPD;
   if(!load_GPD(libGPD, &extGPD))exit(1);



  
// Harmonics
printf("________________________________________________________________\n");
printf("Cross-section x_B d^4 sigma/dt d x_B dQ2 d phi [nb/GeV^4] for xBj=%g\n",xBj);
printf(" DeltaTr     c_0         c_1         c_2         s_1\n");
printf("________________________________________________________________\n");


    
double DeltaTr_loop;
//   for(DeltaTr_loop=2; DeltaTr_loop<=6.3245; DeltaTr_loop+=0.25)
  for(DeltaTr_loop=0; DeltaTr_loop<=0.3;  DeltaTr_loop+=0.01 )
  {
     t=(-4*pow(xi*m_N,2)-pow(DeltaTr_loop,2))/(1-pow(xi,2));
     kins[2]=t;
   double res_DVMP=dvmp_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p);//pure DVMP
   double  res_INT=intf_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p, &Hcs_Intf);//DVMP-BH interference
   double   res_BH=BH_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p, &Hcs_BH);//DVMP-BH interference
      printf("%6f  %6f  %6f  %6f  %6f\n", DeltaTr_loop, 1+(Hcs_BH.c[0]+Hcs_Intf.c[0])/res_DVMP, (Hcs_BH.c[1]+Hcs_Intf.c[1])/res_DVMP, (Hcs_BH.c[2]+Hcs_Intf.c[2])/res_DVMP, Hcs_Intf.s[1]/res_DVMP);
//          printf("%6f  %6g  %6g %6g\n", DeltaTr_loop, Hcs_BH.c[0]/res_DVMP, Hcs_Intf.c[0]/res_DVMP, (Hcs_BH.c[0]+Hcs_Intf.c[0])/res_DVMP);
//             printf("%6f  %6f  %6f %6f %6f\n", DeltaTr_loop, res_DVMP, Hcs_BH.c[0], Hcs_Intf.c[0], Hcs_BH.c[0]+Hcs_Intf.c[0]);

  }
    for(DeltaTr_loop=0.3; DeltaTr_loop<=1;  DeltaTr_loop+=0.025 )
  {
     t=(-4*pow(xi*m_N,2)-pow(DeltaTr_loop,2))/(1-pow(xi,2));
     kins[2]=t;
   double res_DVMP=dvmp_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p);//pure DVMP
   double  res_INT=intf_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p, &Hcs_Intf);//DVMP-BH interference
   double   res_BH=BH_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p, &Hcs_BH);//DVMP-BH interference
      printf("%6f  %6f  %6f  %6f  %6f\n", DeltaTr_loop, 1+(Hcs_BH.c[0]+Hcs_Intf.c[0])/res_DVMP, (Hcs_BH.c[1]+Hcs_Intf.c[1])/res_DVMP, (Hcs_BH.c[2]+Hcs_Intf.c[2])/res_DVMP, Hcs_Intf.s[1]/res_DVMP);
//          printf("%6f  %6g  %6g %6g\n", DeltaTr_loop, Hcs_BH.c[0]/res_DVMP, Hcs_Intf.c[0]/res_DVMP, (Hcs_BH.c[0]+Hcs_Intf.c[0])/res_DVMP);
//             printf("%6f  %6f  %6f %6f %6f\n", DeltaTr_loop, res_DVMP, Hcs_BH.c[0], Hcs_Intf.c[0], Hcs_BH.c[0]+Hcs_Intf.c[0]);

  }

}


==> anc/code/src/DVMP_Nucl.c <==
// DVMP_Ave: we consider spectrum-averaged cross-section (assume xBj, Q2 are fixed, y=y(E) and make averaging with E)
#ifdef USE_MPI
 #include <mpi.h>
#endif
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <getopt.h>
#include <unistd.h>
#include <fenv.h>
#include <strings.h>
// #include "pdf_pol.h"

//needed here to switch off the gsl error handler
#include <gsl/gsl_errno.h> 

//needed to parse strings in input
#include <strings.h> 

// Abstract pointers defined:
#include "DVMP_XSection.h"
#include "Interference_XSection.h"
#include "BH_XSection.h"
#include "option_parser.h"

#include "Formfactor.h"

#ifdef USE_MPI
void quit(int rank, int numParJobs, int tag)
{
#ifdef DEBUG_MPI
 fprintf(stderr, "Quitting process with rank=%d\n",rank);
#endif
  if(rank!=0)
  {
    MPI_Finalize();
        exit(0);
  }
  //BEGIN close MPI and inform all subhreads about this:
int state=-1; //request quit for all subthreads
int i;
for(i=1; i<=numParJobs; i++)
{
//   MPI_Recv(&tx_rank, 1, MPI_INT, MPI_ANY_SOURCE, tag, MPI_COMM_WORLD, &Stat);
  MPI_Send(&state, 1, MPI_INT, i, tag, MPI_COMM_WORLD);
}
MPI_Finalize();
//END close MPI and inform all subhreads about this
}
#endif

void print_usage(char* name)
{
fprintf(stderr, "This application evaluates DVMP cross-section with different models of GPD\n");
fprintf(stderr, "Usage: %s [options]\n", name);
fprintf(stderr, "where\n\t $file is a shared library with GPD [platform-dependent]. We provide for a test purpose libKrollGoloskokovGPD.so for test/illustration purposes\n");
fprintf(stderr, "\n\n Optional parameters :");
fprintf(stderr, "\n -g|--gpd-model\t$GPDFile\t this option allows use external GPDs");
fprintf(stderr, "\n -N|--NeutrinoType\t$PDGCode\t Possible choices here are neutrino (ν_μ) or antineutrino (-ν_μ). For kinematic in question there is no difference between ν_μ and ν_e");
fprintf(stderr, "\n -S|--NuclearStructure\t$StructureFile\t Library with distribution of nucleons (proton and neutrons) inside the nucleus ");
fprintf(stderr, "\n -T|--Target\t$PDGCode\t Should be either proton or neutron");
fprintf(stderr, "\n -L|--Lepton\t$PDGCode\t Produced lepton");
fprintf(stderr, "\n -M|--Meson\t$PDGCode\t Produced meson (from the lowest octet)");
fprintf(stderr, "\n -B|--Baryon\t$PDGCode\t To what the nucleon is converted. Now only  lowest octet of baryons is supported");
fprintf(stderr, "\n -y|--lepton-fraction\t$Value\t Value of lepton fraction y");
fprintf(stderr, "\n -t|--t\t$Value\t Value of t=Delta^2. If this option is given, DeltaTr (-d) should NOT be used.");
fprintf(stderr, "\n -d|--DeltaTr\t$Value\t Value of Delta_tr, GeV. If this option is given, t (-t) should NOT be used.");
fprintf(stderr, "\n -q|--virtuality\t$Value\t virtuality sqrt{Q2}");
fprintf(stderr, "\n -w|--use-twist3\t$Value\tShould twist-3 contributions be taken into account ? [Possible values of $Value are 'y/yes' and 'n/no', defaul:yes]");
fprintf(stderr, "\n -h|--help\t\tprints this help\n");
exit(0);
}

int main(int argc, char* argv[])
{
feenableexcept(FE_DIVBYZERO | FE_INVALID | FE_OVERFLOW);

int verbose=1;

#ifdef USE_MPI
//BEGIN Initialize MPI
MPI_Status Stat;
MPI_Init(&argc,&argv);
int numtasks, rank, numParJobs, tag=1;
MPI_Comm_size(MPI_COMM_WORLD, &numtasks);
if(numtasks == 1)
{
 fprintf(stderr, "This is MPI version, should have at least 2 threads running in parallel. Use e.g. mpirun -np 2 %s [options ...] to run\n", argv[0]);
 MPI_Finalize();
 exit(1);
};
numParJobs=numtasks-1;
MPI_Comm_rank(MPI_COMM_WORLD, &rank);
if(rank!=0)verbose=0;
//END Initialize MPI
#endif

int next_option;
int use_tw3=1;
/* A string listing valid short options letters. */
const char* const short_options = "N:T:L:M:B:y:t:d:q:g:w:S:";



// NOTE:getopt_long is GNU extension, not a standard
/* An array describing valid long options. */
const struct option long_options[] = {
{ "help", 0, NULL, 'h' },
{ "gpd-model", 1, NULL, 'g' },
{ "Structure", 1, NULL, 'S' },
{ "NeutrinoType", 1, NULL, 'N' },
{ "Target", 1, NULL, 'T' },
{ "Lepton", 1, NULL, 'L' },
{ "Meson", 1, NULL, 'M' },
{ "Baryon", 1, NULL, 'B' },
{ "lepton-fraction", 1, NULL, 'y' },
{ "t", 1, NULL, 't' },
{ "DeltaTr", 1, NULL, 'd' },
{ "virtuality", 1, NULL, 'q' },
{ "use-twist3", 1, NULL, 'w' },
{ NULL, 0, NULL, 0 } /* Required at end of array. */
};

char* libGPD=NULL;
char* libStructure=NULL;

process p;
  double xBj, y, t, Q;
  double DeltaTr;

  int isSet_t=0;
  int isSet_Delta=0;
do {
 next_option = getopt_long (argc, argv, short_options, long_options, NULL);
 switch (next_option)
 {
  case 'h': /* -h or --help */
   if(verbose)print_usage (argv[0]);
  case 'g':
   libGPD=optarg;break;
  case 'S':
   libStructure=optarg;break;
  case 'N':
   p.projectile = option_parser(optarg);break;
  case 'T':
   p.target = option_parser(optarg);break;
  case 'M':
   p.finalMeson = option_parser(optarg);break;
  case 'B':
   p.finalBaryon = option_parser(optarg);break;
  case 'L':
   p.finalLepton = option_parser(optarg);break;
  case 'y':
   y = atof(optarg); break;
  case 't':
   t = atof(optarg); isSet_t=1; break;
  case 'd':
   DeltaTr = atof(optarg); isSet_Delta=1; break;
  case 'q':
   Q = atof(optarg); break;
  case '?': /* The user specified an invalid option. */
   print_usage (argv[0]);
  case 'w':
    if((!strcasecmp(optarg, "yes"))|| (!strcasecmp(optarg, "y")))
    {
      use_tw3=1;
    }
    else if((!strcasecmp(optarg, "no"))|| (!strcasecmp(optarg, "n")))
    {
      use_tw3=0;
    }
    else
    {
      if(verbose)fprintf(stderr, "Possible values for option -w|--use-twist3 are Yes/No, default: Yes. Did not understand what You mean with %s\n", optarg);
      exit(1);
    };
   break;

  case -1: /* Done with options. */
   break;
  default: /* Something else: unexpected. */
   if(verbose)print_usage(argv[0]);
 }
}while (next_option != -1);

gsl_set_error_handler_off (); // don't quit in case of minor errors
if(!is_known_process(&p))exit(1);

if(isSet_Delta && isSet_t)
{
  if(verbose)fprintf(stderr, "You've given both DeltaTr and t, use either of them\n");
  exit(1);
}


if(!isSet_Delta && !isSet_t)
{
    if(verbose)fprintf(stderr, "By default make evaluation for t=t_min\n");
    DeltaTr=0;
    isSet_Delta=1;
}


double kins[5]={y, 0, t, Q, use_tw3}; // y, xBj, t, Q, use_twist3 effects (1=yes, anything else=ignore)
   AbstractGPD extGPD;
   if(!load_GPD(libGPD, &extGPD))exit(1);
   
   NuclearStructureFunction extStructure;
       p.NuclearProcessType=FreeNucleons; // this is default

      Nucleus N1, N2;
if( (p.target>=D2 && p.target<=X) || (p.finalBaryon >= D2 && p.finalBaryon <= X)  )
{
  if(verbose)fprintf(stderr, "========= Nuclear process requested ========== \n");
   if(!load_Structure(libStructure, &extStructure))exit(1);
     
  parseNucleus(p.target, &N1);
  parseNucleus(p.finalBaryon, &N2);
 if(verbose)
 {
  fprintf(stderr, "Initial nucleus has %d protons and %d neutrons, isomer number %d (%s)\n",N1.Z, N1.A-N1.Z, N1.isomerNumber, ParticleName(p.target));
  if(N2.Z!=999)
  {fprintf(stderr, "Final nucleus has %d protons and %d neutrons, isomer number %d (%s)\n",N2.Z, N2.A-N2.Z, N2.isomerNumber, ParticleName(p.finalBaryon));}
  else
    fprintf(stderr, "Final nucleus is an incoherent state with all possible nuclear fragments (X)\n");
  if(p.target !=p.finalBaryon && p.finalBaryon!=X)
  {fprintf(stderr, "As of now only coherent (A-->A) and incoherent (A-->X) processes are supported!\n"); exit(1);}
 };
  
  if(p.target == p.finalBaryon)
  {
    p.NuclearProcessType=NUCLEAR|COHERENT;
  }
  else if(p.finalBaryon==X)
  {
    p.NuclearProcessType=NUCLEAR|INCOHERENT;
  }
}


int i, nMax=88;



double res;
Harmonics Hcs_BH;
Harmonics Hcs_Intf;   
XSection Sigma;

XSection SigmaAll[nMax]; // array which remembers all values for later printing them
int ret;
// Diff. cross-section of the process nu p-->l M p
if(verbose)
{printf("________________________________________________________________\n");
printf("           Components of the cross-section\n");
printf("     x_B d^3 sigma/dt d x_B dQ2  [10^-40 cm^2/GeV^4]\n");
// printf("     x_B d^4 sigma/dt d x_B dQ2 dphi  [10^-40 cm^2/GeV^4]\n");
printf("   Process: %s + %s --> %s + %s + %s \n",ParticleName(p.projectile),ParticleName(p.target),ParticleName(p.finalLepton),ParticleName(p.finalMeson),ParticleName(p.finalBaryon));
// printf(" x_B\tL\tT\tLT\tTT\tL'T\tT'T\n");
printf(" x_B          L         T           LT      TT      L'T     T'T\n");
printf("________________________________________________________________\n");
}

// From below the code differs for parallel and sequential versions
#ifdef USE_MPI
int j;
int idxValue[numtasks]; // which idx the slave has worked with
int tx_rank;
int state=0;
int idx=0;
int idx_rcv=0;

int eCount=nMax-1;//nmax-1 in current mapping corresponds to xBj = 1 which is not physical

if(rank==0)//this is master thread
{
  for(;;)
{
 
 MPI_Recv(&tx_rank, 1, MPI_INT, MPI_ANY_SOURCE, tag, MPI_COMM_WORLD, &Stat);
#ifdef DEBUG_MPI
 fprintf(stderr, "DEBUG :: got tx_rank = %d\n", tx_rank);
#endif
 if(tx_rank > 0) // slave asking for job
 {
  if(idx<eCount)
  {
   MPI_Send(&state, 1, MPI_INT, tx_rank, tag, MPI_COMM_WORLD); //"get ready for data"

#ifdef DEBUG_MPI
fprintf(stderr, "DEBUG :: Sending element #%d/%d (xBj=%g) to thread #%d\n", idx, eCount, 1.*(idx+1)/nMax, tx_rank);
#endif
   MPI_Send(&idx, 1, MPI_INT, tx_rank, tag, MPI_COMM_WORLD);
   idxValue[tx_rank]=idx++;
  }
  else // no more jobs so far, ask slave to sleep
  {
   state=1;
   MPI_Send(&state, 1, MPI_INT, tx_rank, tag, MPI_COMM_WORLD); //"sleep for some time"
  }
 }
 else // slave got result
 {
#ifdef DEBUG_MPI
   fprintf(stderr, "DEBUG :: Receiving data from thread #%d\n", -tx_rank);
#endif
   int ret;
   MPI_Recv(&ret, 1, MPI_INT, -tx_rank, tag, MPI_COMM_WORLD, &Stat);
#ifdef DEBUG_MPI
   if(ret!=0)fprintf(stderr, "DEBUG :: thread #%d finished with return value %d\n", -tx_rank, ret);
#endif
   double res[12];
   MPI_Recv(res, 12, MPI_DOUBLE, -tx_rank, tag, MPI_COMM_WORLD, &Stat);
   
      SigmaAll[idxValue[-tx_rank]].L=res[0];
      SigmaAll[idxValue[-tx_rank]].T=res[1];
      SigmaAll[idxValue[-tx_rank]].LT=res[2];
      SigmaAll[idxValue[-tx_rank]].TT=res[3];
      SigmaAll[idxValue[-tx_rank]].LPrimeT=res[4];
      SigmaAll[idxValue[-tx_rank]].TPrimeT=res[5];
      
      SigmaAll[idxValue[-tx_rank]].H.c[0]=res[6];
      SigmaAll[idxValue[-tx_rank]].H.c[1]=res[7];
      SigmaAll[idxValue[-tx_rank]].H.c[2]=res[8];
      
      SigmaAll[idxValue[-tx_rank]].H.s[0]=res[9];
      SigmaAll[idxValue[-tx_rank]].H.s[1]=res[10];
      SigmaAll[idxValue[-tx_rank]].H.s[2]=res[11];
      
  if(ret==PROCESS_NOT_FOUND)quit(rank, numParJobs, tag);
  if(ret==WRONG_KINEMATICS)continue;

     idx_rcv++;
 }
 if(idx_rcv>=eCount)break;// should stop when "=", but be careful in case something went wrong and we skipped the desired number
#ifdef DEBUG_MPI
 fprintf(stderr, "idx=%d, idx_rcv=%d, eCount=%d\n", idx, idx_rcv, eCount);
#endif
}
  
}
else // this is slave
{
  
  
  int idx_x; // component to be evaluated
  int flag;
  int ret; //return state
  double res[12]; // components of sigma
  

  for(;;)
  {
  int dest = 0;
  int source = 0;

  // by default, negative rank means we have result, positive--asking for job
  MPI_Send(&rank, 1, MPI_INT, dest, tag, MPI_COMM_WORLD);
  int state;
  MPI_Recv(&state, 1, MPI_INT, source, tag, MPI_COMM_WORLD, &Stat);
//    fprintf(stderr, "Thread #%d got state=%d\n",rank, state);
  if(state==-1)quit(rank, numParJobs, tag); // "code" for quit
  if(state==1){sleep(10);continue;}//code for sleep waiting for new command

  //receive what the master gives, in general case all parameters should be sent, but here for simplicity assume they are not stale and get only xBj
  MPI_Recv(&idx_x, 1, MPI_INT, source, tag, MPI_COMM_WORLD, &Stat);
#ifdef DEBUG_MPI
   fprintf(stderr, "Slave(%d) :: Master sent idx=%d\n", rank, idx_x);
#endif
  // Warning: xBj = 0 is not physical, so shift xBj by dx everywhere
    xBj=1.*(idx_x+1)/nMax;
    kins[1]=xBj;

    double xi=xBj/(2-xBj);
    if(isSet_Delta)
    t=-(4*pow(xi*m_N,2)+pow(DeltaTr,2))/(1-pow(xi,2)); // t=0 is unphysical
    kins[2]=t;

//    ret=dvmp_XSection_dlnx_dt_dQ2(extGPD, kins, p, &Sigma);//phi-integrated differential cross-section (only components L and T are not zero)
//     ret=0;
//   if(idx_x>=65)    
  if(p.NuclearProcessType & NUCLEAR)
    {
      ret=dvmp_XSection_Nucl_dlnx_dt_dQ2_dphi(extGPD,extStructure, N1, kins,  p, &Sigma);
    }
    else // this is a free nucleon process
      ret=dvmp_XSection_dlnx_dt_dQ2_dphi(extGPD, kins, p, &Sigma);// differential cross-section (6 components)
      
      
      res[0]=Sigma.L;
      res[1]=Sigma.T;
      res[2]=Sigma.LT;
      res[3]=Sigma.TT;
      res[4]=Sigma.LPrimeT;
      res[5]=Sigma.TPrimeT;
      
      res[6]=Sigma.H.c[0];
      res[7]=Sigma.H.c[1];
      res[8]=Sigma.H.c[2];
      res[9]=Sigma.H.s[0];
      res[10]=Sigma.H.s[1];
      res[11]=Sigma.H.s[2];

#ifdef DEBUG_MPI
   fprintf(stderr, "Slave(%d) :: Send back result=%d for idx=%d\n", rank, ret, idx_x);
#endif      
  int ret_rank=-rank; // by default, negative rank means we have result, positive--asking for job
  MPI_Send(&ret_rank, 1, MPI_INT, dest, tag, MPI_COMM_WORLD);
  MPI_Send(&ret, 1, MPI_INT, dest, tag, MPI_COMM_WORLD);
  MPI_Send(&res, 12, MPI_DOUBLE, dest, tag, MPI_COMM_WORLD);
  

  }
}

// Pure printing of results
  for(i=0; i<nMax; i++)
  {
   // Warning: xBj = 0 is not physical, so shift xBj by dx everywhere
   xBj=1.*(i+1)/nMax;
   printf("%6f  %6g\n", xBj, 2*M_PI*SigmaAll[i].L);    
//    printf("%6f  %6g  %6g  %6g  %6g  %6g  %6g\n", xBj, Sigma.L, Sigma.T, Sigma.LT, Sigma.TT, Sigma.LPrimeT, Sigma.TPrimeT);
  }

printf("________________________________________________________________\n");
printf("           Angular harmonics\n");
printf(" x_B       c_0-1        c_1     c_2     s_1      s_2\n");
printf("________________________________________________________________\n");

  
  for(i=0; i<nMax; i++)
  {
   // Warning: xBj = 0 is not physical, so shift xBj by dx everywhere
   xBj=1.*(i+1)/nMax;
       printf("%6f  %6g  %6g  %6g  %6g  %6g\n", xBj, SigmaAll[i].H.c[0]-1, SigmaAll[i].H.c[1], SigmaAll[i].H.c[2], SigmaAll[i].H.s[1], SigmaAll[i].H.s[2]);
  }

  //finish smoothly
quit(rank, numParJobs, tag);
#else
  for(i=1; i<nMax; i++)
  {
   xBj=1.*i/nMax;
   kins[1]=xBj;

    double xi=xBj/(2-xBj);
    if(isSet_Delta)
    t=-(4*pow(xi*m_N,2)+pow(DeltaTr,2))/(1-pow(xi,2)); // t=0 is unphysical
    kins[2]=t;

//    ret=dvmp_XSection_dlnx_dt_dQ2(extGPD, kins, p, &Sigma);//phi-integrated differential cross-section (only components L and T are not zero)
    if(p.NuclearProcessType & NUCLEAR)
    {
      ret=dvmp_XSection_Nucl_dlnx_dt_dQ2_dphi(extGPD,extStructure, N1, kins,  p, &Sigma);
    }
    else // this is a free nucleon process
      ret=dvmp_XSection_dlnx_dt_dQ2_dphi(extGPD, kins, p, &Sigma);// differential cross-section (6 components)
      

  if(ret==PROCESS_NOT_FOUND)
  { if(p.NuclearProcessType & NUCLEAR)
  fprintf(stderr, "The requested process is not possible or is not implemented as of now\n.");
    exit(1);
  }
  if(ret==WRONG_KINEMATICS)continue;

  printf("%6f  %6g\n", xBj, 2*M_PI*Sigma.L);    
//    printf("%6f  %6g  %6g  %6g  %6g  %6g  %6g\n", xBj, Sigma.L, Sigma.T, Sigma.LT, Sigma.TT, Sigma.LPrimeT, Sigma.TPrimeT);

   SigmaAll[i]=Sigma;
  }

printf("________________________________________________________________\n");
printf("           Angular harmonics\n");
printf(" x_B       c_0-1        c_1     c_2     s_1      s_2\n");
printf("________________________________________________________________\n");

  
    for(i=1; i<nMax; i++)
  {
   xBj=1.*i/nMax;
   kins[1]=xBj;

    double xi=xBj/(2-xBj);
    if(isSet_Delta)
    t=-4*pow(xi*m_N,2)/(1-pow(xi,2)); // t=0 is unphysical
    kins[2]=t;
       printf("%6f  %6g  %6g  %6g  %6g  %6g\n", xBj, SigmaAll[i].H.c[0]-1, SigmaAll[i].H.c[1], SigmaAll[i].H.c[2], SigmaAll[i].H.s[1], SigmaAll[i].H.s[2]);
  }
#endif  
}


==> anc/code/src/DVMP_Nucl_t.c <==
// DVMP_Nucl_t: we plot t-dependence
#ifdef USE_MPI
 #include <mpi.h>
#endif
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <getopt.h>
#include <unistd.h>
#include <fenv.h>
#include <strings.h>
// #include "pdf_pol.h"

//needed here to switch off the gsl error handler
#include <gsl/gsl_errno.h> 

//needed to parse strings in input
#include <strings.h> 

// Abstract pointers defined:
#include "DVMP_XSection.h"
#include "Interference_XSection.h"
#include "BH_XSection.h"
#include "option_parser.h"

#include "Formfactor.h"

#ifdef USE_MPI
void quit(int rank, int numParJobs, int tag)
{
#ifdef DEBUG_MPI
 fprintf(stderr, "Quitting process with rank=%d\n",rank);
#endif
  if(rank!=0)
  {
    MPI_Finalize();
        exit(0);
  }
  //BEGIN close MPI and inform all subhreads about this:
int state=-1; //request quit for all subthreads
int i;
for(i=1; i<=numParJobs; i++)
{
//   MPI_Recv(&tx_rank, 1, MPI_INT, MPI_ANY_SOURCE, tag, MPI_COMM_WORLD, &Stat);
  MPI_Send(&state, 1, MPI_INT, i, tag, MPI_COMM_WORLD);
}
MPI_Finalize();
//END close MPI and inform all subhreads about this
}
#endif

void print_usage(char* name)
{
fprintf(stderr, "This application evaluates DVMP cross-section with different models of GPD\n");
fprintf(stderr, "Usage: %s [options]\n", name);
fprintf(stderr, "where\n\t $file is a shared library with GPD [platform-dependent]. We provide for a test purpose libKrollGoloskokovGPD.so for test/illustration purposes\n");
fprintf(stderr, "\n\n Optional parameters :");
fprintf(stderr, "\n -g|--gpd-model\t$GPDFile\t this option allows use external GPDs");
fprintf(stderr, "\n -N|--NeutrinoType\t$PDGCode\t Possible choices here are neutrino (ν_μ) or antineutrino (-ν_μ). For kinematic in question there is no difference between ν_μ and ν_e");
fprintf(stderr, "\n -S|--NuclearStructure\t$StructureFile\t Library with distribution of nucleons (proton and neutrons) inside the nucleus ");
fprintf(stderr, "\n -T|--Target\t$PDGCode\t Should be either proton or neutron");
fprintf(stderr, "\n -L|--Lepton\t$PDGCode\t Produced lepton");
fprintf(stderr, "\n -M|--Meson\t$PDGCode\t Produced meson (from the lowest octet)");
fprintf(stderr, "\n -B|--Baryon\t$PDGCode\t To what the nucleon is converted. Now only  lowest octet of baryons is supported");
fprintf(stderr, "\n -y|--lepton-fraction\t$Value\t Value of lepton fraction y");
fprintf(stderr, "\n -x|--xBj\t$Value\t Value of Bjorken x.");
fprintf(stderr, "\n -q|--virtuality\t$Value\t virtuality sqrt{Q2}");
fprintf(stderr, "\n -w|--use-twist3\t$Value\tShould twist-3 contributions be taken into account ? [Possible values of $Value are 'y/yes' and 'n/no', defaul:yes]");
fprintf(stderr, "\n -h|--help\t\tprints this help\n");
exit(0);
}

int main(int argc, char* argv[])
{
feenableexcept(FE_DIVBYZERO | FE_INVALID | FE_OVERFLOW);

int verbose=1;

#ifdef USE_MPI
//BEGIN Initialize MPI
MPI_Status Stat;
MPI_Init(&argc,&argv);
int numtasks, rank, numParJobs, tag=1;
MPI_Comm_size(MPI_COMM_WORLD, &numtasks);
if(numtasks == 1)
{
 fprintf(stderr, "This is MPI version, should have at least 2 threads running in parallel. Use e.g. mpirun -np 2 %s [options ...] to run\n", argv[0]);
 MPI_Finalize();
 exit(1);
};
numParJobs=numtasks-1;
MPI_Comm_rank(MPI_COMM_WORLD, &rank);
if(rank!=0)verbose=0;
// fprintf(stderr, "rank=%d\n", rank);
//END Initialize MPI
#endif

int next_option;
int use_tw3=1;
/* A string listing valid short options letters. */
const char* const short_options = "N:T:L:M:B:y:x:q:g:w:S:";



// NOTE:getopt_long is GNU extension, not a standard
/* An array describing valid long options. */
const struct option long_options[] = {
{ "help", 0, NULL, 'h' },
{ "gpd-model", 1, NULL, 'g' },
{ "Structure", 1, NULL, 'S' },
{ "NeutrinoType", 1, NULL, 'N' },
{ "Target", 1, NULL, 'T' },
{ "Lepton", 1, NULL, 'L' },
{ "Meson", 1, NULL, 'M' },
{ "Baryon", 1, NULL, 'B' },
{ "lepton-fraction", 1, NULL, 'y' },
{ "xBj", 1, NULL, 'x' },
{ "virtuality", 1, NULL, 'q' },
{ "use-twist3", 1, NULL, 'w' },
{ NULL, 0, NULL, 0 } /* Required at end of array. */
};

char* libGPD=NULL;
char* libStructure=NULL;

process p;
  double xBj, y, t, Q;
  double DeltaTr=0;

  int isSet_xBj=0;
do {
 next_option = getopt_long (argc, argv, short_options, long_options, NULL);
 switch (next_option)
 {
  case 'h': /* -h or --help */
   if(verbose)print_usage (argv[0]);
  case 'g':
   libGPD=optarg;break;
  case 'S':
   libStructure=optarg;break;
  case 'N':
   p.projectile = option_parser(optarg);break;
  case 'T':
   p.target = option_parser(optarg);break;
  case 'M':
   p.finalMeson = option_parser(optarg);break;
  case 'B':
   p.finalBaryon = option_parser(optarg);break;
  case 'L':
   p.finalLepton = option_parser(optarg);break;
  case 'y':
   y = atof(optarg); break;
  case 'x':
   xBj = atof(optarg); isSet_xBj=1; break;
  case 'q':
   Q = atof(optarg); break;
  case '?': /* The user specified an invalid option. */
   print_usage (argv[0]);
  case 'w':
    if((!strcasecmp(optarg, "yes"))|| (!strcasecmp(optarg, "y")))
    {
      use_tw3=1;
    }
    else if((!strcasecmp(optarg, "no"))|| (!strcasecmp(optarg, "n")))
    {
      use_tw3=0;
    }
    else
    {
      if(verbose)fprintf(stderr, "Possible values for option -w|--use-twist3 are Yes/No, default: Yes. Did not understand what You mean with %s\n", optarg);
      exit(1);
    };
   break;

  case -1: /* Done with options. */
   break;
  default: /* Something else: unexpected. */
   if(verbose)print_usage(argv[0]);
 }
}while (next_option != -1);

gsl_set_error_handler_off (); // don't quit in case of minor errors
if(!is_known_process(&p))exit(1);

if(!isSet_xBj)
{
  if(verbose)fprintf(stderr, "You haven't given value of xBj, please give it with -x or --xBj option\n");
  exit(1);
}


double kins[5]={y, xBj, t, Q, use_tw3}; // y, xBj, t, Q, use_twist3 effects (1=yes, anything else=ignore)
   AbstractGPD extGPD;
   if(!load_GPD(libGPD, &extGPD))exit(1);
   
   NuclearStructureFunction extStructure;

      p.NuclearProcessType=FreeNucleons; // this is default

      Nucleus N1, N2;
if( (p.target>=D2 && p.target<=X) || (p.finalBaryon >= D2 && p.finalBaryon <= X)  )
{
  if(verbose)fprintf(stderr, "========= Nuclear process requested ========== \n");
  if(!load_Structure(libStructure, &extStructure))exit(1);
  
  parseNucleus(p.target, &N1);
  parseNucleus(p.finalBaryon, &N2);
 if(verbose)
 {
  fprintf(stderr, "Initial nucleus has %d protons and %d neutrons, isomer number %d (%s)\n",N1.Z, N1.A-N1.Z, N1.isomerNumber, ParticleName(p.target));
  if(N2.Z!=999)
  {fprintf(stderr, "Final nucleus has %d protons and %d neutrons, isomer number %d (%s)\n",N2.Z, N2.A-N2.Z, N2.isomerNumber, ParticleName(p.finalBaryon));}
  else
    fprintf(stderr, "Final nucleus is an incoherent state with all possible nuclear fragments (X)\n");
  if(p.target !=p.finalBaryon && p.finalBaryon!=X)
  {fprintf(stderr, "As of now only coherent (A-->A) and incoherent (A-->X) processes are supported!\n"); exit(1);}
 };
  
  if(p.target == p.finalBaryon)
  {
    p.NuclearProcessType=NUCLEAR|COHERENT;
  }
  else if(p.finalBaryon==X)
  {
    p.NuclearProcessType=NUCLEAR|INCOHERENT;
  }
}


    double xi=xBj/(2-xBj);
    double tMin=-(4*pow(xi*m_N,2))/(1-pow(xi,2));
    double tMax=-1;
    double step_t=0.005; // prefer to use positive step; note the sign change below
    
    if(p.NuclearProcessType == (NUCLEAR|COHERENT) )
    {
      step_t*=5/pow(N1.A, 0.666); // optimize the region
    }
    else
      step_t*=5;


int i, nMax=200;



double res;
Harmonics Hcs_BH;
Harmonics Hcs_Intf;   
XSection Sigma;

XSection SigmaAll[nMax]; // array which remembers all values for later printing them
int ret;
// Diff. cross-section of the process nu p-->l M p
if(verbose)
{printf("________________________________________________________________\n");
printf("           Components of the cross-section\n");
printf("     x_B d^3 sigma/dt d x_B dQ2  [10^-40 cm^2/GeV^4]\n");
// printf("     x_B d^4 sigma/dt d x_B dQ2 dphi  [10^-40 cm^2/GeV^4]\n");
printf("   Process: %s + %s --> %s + %s + %s \n",ParticleName(p.projectile),ParticleName(p.target),ParticleName(p.finalLepton),ParticleName(p.finalMeson),ParticleName(p.finalBaryon));
// printf(" x_B\tL\tT\tLT\tTT\tL'T\tT'T\n");
printf(" t          L         T           LT      TT      L'T     T'T\n");
printf("________________________________________________________________\n");
}

// From below the code differs for parallel and sequential versions
#ifdef USE_MPI
int j;
int idxValue[numtasks]; // which idx the slave has worked with
int tx_rank;
int state=0;
int idx=0;
int idx_rcv=0;

int eCount=nMax;//nmax-1 in current mapping corresponds to xBj = 1 which is not physical

if(rank==0)//this is master thread
{
  for(;;)
{
 
 MPI_Recv(&tx_rank, 1, MPI_INT, MPI_ANY_SOURCE, tag, MPI_COMM_WORLD, &Stat);
#ifdef DEBUG_MPI
 fprintf(stderr, "DEBUG :: got tx_rank = %d\n", tx_rank);
#endif
 if(tx_rank > 0) // slave asking for job
 {
  if(idx<eCount)
  {
   MPI_Send(&state, 1, MPI_INT, tx_rank, tag, MPI_COMM_WORLD); //"get ready for data"

#ifdef DEBUG_MPI
fprintf(stderr, "DEBUG :: Sending element #%d/%d to thread #%d\n", idx, eCount, tx_rank);
#endif
   MPI_Send(&idx, 1, MPI_INT, tx_rank, tag, MPI_COMM_WORLD);
   idxValue[tx_rank]=idx++;
  }
  else // no more jobs so far, ask slave to sleep
  {
   state=1;
   MPI_Send(&state, 1, MPI_INT, tx_rank, tag, MPI_COMM_WORLD); //"sleep for some time"
  }
 }
 else // slave got result
 {
#ifdef DEBUG_MPI
   fprintf(stderr, "DEBUG :: Receiving data from thread #%d\n", -tx_rank);
#endif
   int ret;
   MPI_Recv(&ret, 1, MPI_INT, -tx_rank, tag, MPI_COMM_WORLD, &Stat);
   double res[12];
   MPI_Recv(res, 12, MPI_DOUBLE, -tx_rank, tag, MPI_COMM_WORLD, &Stat);
   
      SigmaAll[idxValue[-tx_rank]].L=res[0];
      SigmaAll[idxValue[-tx_rank]].T=res[1];
      SigmaAll[idxValue[-tx_rank]].LT=res[2];
      SigmaAll[idxValue[-tx_rank]].TT=res[3];
      SigmaAll[idxValue[-tx_rank]].LPrimeT=res[4];
      SigmaAll[idxValue[-tx_rank]].TPrimeT=res[5];
      
      SigmaAll[idxValue[-tx_rank]].H.c[0]=res[6];
      SigmaAll[idxValue[-tx_rank]].H.c[1]=res[7];
      SigmaAll[idxValue[-tx_rank]].H.c[2]=res[8];
      
      SigmaAll[idxValue[-tx_rank]].H.s[0]=res[9];
      SigmaAll[idxValue[-tx_rank]].H.s[1]=res[10];
      SigmaAll[idxValue[-tx_rank]].H.s[2]=res[11];
      
  if(ret==PROCESS_NOT_FOUND)quit(rank, numParJobs, tag);
  if(ret==WRONG_KINEMATICS)continue;

     idx_rcv++;
 }
 if(idx_rcv>=eCount)break;
}
  
}
else // this is slave
{
  
  
  int idx_t; // component to be evaluated
  int flag;
  int ret; //return state
  double res[12]; // components of sigma
  

  for(;;)
  {
  int dest = 0;
  int source = 0;

  // by default, negative rank means we have result, positive--asking for job
  MPI_Send(&rank, 1, MPI_INT, dest, tag, MPI_COMM_WORLD);
  int state;
  MPI_Recv(&state, 1, MPI_INT, source, tag, MPI_COMM_WORLD, &Stat);
//    fprintf(stderr, "Thread #%d got state=%d\n",rank, state);
  if(state==-1)quit(rank, numParJobs, tag); // "code" for quit
  if(state==1){sleep(5);continue;}//code for sleep waiting for new command

  //receive what the master gives, in general case all parameters should be sent, but here for simplicity assume they are not stale and get only xBj
  MPI_Recv(&idx_t, 1, MPI_INT, source, tag, MPI_COMM_WORLD, &Stat);
  // Warning: xBj = 0 is not physical, so shift xBj by dx everywhere
    t=tMin-step_t*idx_t;
    kins[2]=t;

//     double xi=xBj/(2-xBj);
//     if(isSet_Delta)
//     t=-(4*pow(xi*m_N,2)+pow(DeltaTr,2))/(1-pow(xi,2)); // t=0 is unphysical
//     kins[2]=t;

//    ret=dvmp_XSection_dlnx_dt_dQ2(extGPD, kins, p, &Sigma);//phi-integrated differential cross-section (only components L and T are not zero)
      
  if(p.NuclearProcessType & NUCLEAR)
    {
      ret=dvmp_XSection_Nucl_dlnx_dt_dQ2_dphi(extGPD,extStructure, N1, kins,  p, &Sigma);
    }
    else // this is a free nucleon process
      ret=dvmp_XSection_dlnx_dt_dQ2_dphi(extGPD, kins, p, &Sigma);// differential cross-section (6 components)
      
      
      res[0]=Sigma.L;
      res[1]=Sigma.T;
      res[2]=Sigma.LT;
      res[3]=Sigma.TT;
      res[4]=Sigma.LPrimeT;
      res[5]=Sigma.TPrimeT;
      
      res[6]=Sigma.H.c[0];
      res[7]=Sigma.H.c[1];
      res[8]=Sigma.H.c[2];
      res[9]=Sigma.H.s[0];
      res[10]=Sigma.H.s[1];
      res[11]=Sigma.H.s[2];

      
  int ret_rank=-rank; // by default, negative rank means we have result, positive--asking for job
  MPI_Send(&ret_rank, 1, MPI_INT, dest, tag, MPI_COMM_WORLD);
  MPI_Send(&ret, 1, MPI_INT, dest, tag, MPI_COMM_WORLD);
  MPI_Send(&res, 12, MPI_DOUBLE, dest, tag, MPI_COMM_WORLD);
  }
}

// Pure printing of results
  for(i=0; i<nMax; i++)
  {
   // Warning: xBj = 0 is not physical, so shift xBj by dx everywhere
   t=tMin-step_t*i;
   printf("%6f  %6g\n", t, 2*M_PI*SigmaAll[i].L);    
//    printf("%6f  %6g  %6g  %6g  %6g  %6g  %6g\n", xBj, Sigma.L, Sigma.T, Sigma.LT, Sigma.TT, Sigma.LPrimeT, Sigma.TPrimeT);
  }

printf("________________________________________________________________\n");
printf("           Angular harmonics\n");
printf(" t       c_0-1        c_1     c_2     s_1      s_2\n");
printf("________________________________________________________________\n");

  
  for(i=0; i<nMax; i++)
  {
   t=tMin-step_t*i;
       printf("%6f  %6g  %6g  %6g  %6g  %6g\n", t, SigmaAll[i].H.c[0]-1, SigmaAll[i].H.c[1], SigmaAll[i].H.c[2], SigmaAll[i].H.s[1], SigmaAll[i].H.s[2]);
  }

  //finish smoothly
quit(rank, numParJobs, tag);
#else
  for(i=1; i<nMax; i++)
  {
    t=tMin-step_t*i;
//    xBj=1.*i/nMax;
//    kins[1]=xBj;

//     double xi=xBj/(2-xBj);
//     if(isSet_Delta)
//     t=-(4*pow(xi*m_N,2)+pow(DeltaTr,2))/(1-pow(xi,2)); // t=0 is unphysical
    kins[2]=t;

//    ret=dvmp_XSection_dlnx_dt_dQ2(extGPD, kins, p, &Sigma);//phi-integrated differential cross-section (only components L and T are not zero)
    if(p.NuclearProcessType & NUCLEAR)
    {
      ret=dvmp_XSection_Nucl_dlnx_dt_dQ2_dphi(extGPD,extStructure, N1, kins,  p, &Sigma);
    }
    else // this is a free nucleon process
      ret=dvmp_XSection_dlnx_dt_dQ2_dphi(extGPD, kins, p, &Sigma);// differential cross-section (6 components)
      

  if(ret==PROCESS_NOT_FOUND)
  { if(p.NuclearProcessType & NUCLEAR)
  fprintf(stderr, "The requested process is not possible or is not implemented as of now\n.");
    exit(1);
  }
  if(ret==WRONG_KINEMATICS)continue;

  printf("%6f  %6g\n", t, 2*M_PI*Sigma.L);    
//    printf("%6f  %6g  %6g  %6g  %6g  %6g  %6g\n", xBj, Sigma.L, Sigma.T, Sigma.LT, Sigma.TT, Sigma.LPrimeT, Sigma.TPrimeT);

   SigmaAll[i]=Sigma;
  }

printf("________________________________________________________________\n");
printf("           Angular harmonics\n");
printf(" t       c_0-1        c_1     c_2     s_1      s_2\n");
printf("________________________________________________________________\n");

  
    for(i=1; i<nMax; i++)
  {
    t=tMin-step_t*i;
//    xBj=1.*i/nMax;
//    kins[1]=xBj;

//     double xi=xBj/(2-xBj);
//     if(isSet_Delta)
//     t=-4*pow(xi*m_N,2)/(1-pow(xi,2)); // t=0 is unphysical
    kins[2]=t;
       printf("%6f  %6g  %6g  %6g  %6g  %6g\n", t, SigmaAll[i].H.c[0]-1, SigmaAll[i].H.c[1], SigmaAll[i].H.c[2], SigmaAll[i].H.s[1], SigmaAll[i].H.s[2]);
  }
#endif  
}


==> anc/code/src/DVMP_Q2.c <==
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <getopt.h>
#include <unistd.h>
#include <fenv.h>
#include <strings.h>
// #include "pdf_pol.h"

//needed here to switch off the gsl error handler
#include <gsl/gsl_errno.h> 

// Abstract pointers defined:
#include "DVMP_XSection.h"
#include "Interference_XSection.h"
#include "BH_XSection.h"
#include "option_parser.h"

#include "Formfactor.h"


void print_usage(char* name)
{
fprintf(stderr, "This application evaluates DVMP cross-section with different models of GPD\n");
fprintf(stderr, "Usage: %s [options]\n", name);
fprintf(stderr, "where\n\t $file is a shared library with GPD [platform-dependent]. We provide for a test purpose libKrollGoloskokovGPD.so for test/illustration purposes\n");
fprintf(stderr, "\n\n Optional parameters :");
fprintf(stderr, "\n -g|--gpd-model\t$GPDFile\t this option allows use external GPDs; if not given, Kroll-Goloskokov is used ");
fprintf(stderr, "\n -N|--NeutrinoType\t$PDGCode\t Possible choices here are neutrino (ν_μ) or antineutrino (-ν_μ). For kinematic in question there is no difference between ν_μ and ν_e");
fprintf(stderr, "\n -T|--Target\t$PDGCode\t Should be either proton or neutron");
fprintf(stderr, "\n -L|--Lepton\t$PDGCode\t Produced lepton");
fprintf(stderr, "\n -M|--Meson\t$PDGCode\t Produced meson (from the lowest octet)");
fprintf(stderr, "\n -B|--Baryon\t$PDGCode\t To what the nucleon is converted. Now only  lowest octet of baryons is supported");
fprintf(stderr, "\n -y|--lepton-fraction\t$Value\t Value of lepton fraction y");
fprintf(stderr, "\n -t|--t\t$Value\t Value of t=Delta^2. If this option is given, DeltaTr (-d) should NOT be used.");
fprintf(stderr, "\n -d|--DeltaTr\t$Value\t Value of Delta_tr, GeV. If this option is given, t (-t) should NOT be used.");
fprintf(stderr, "\n -x|--xBj\t$Value\t Value of xBj to use");
fprintf(stderr, "\n -h|--help\t\tprints this help\n");
exit(0);
}

int main(int argc, char* argv[])
{
feenableexcept(FE_DIVBYZERO | FE_INVALID | FE_OVERFLOW);

int next_option;
/* A string listing valid short options letters. */
const char* const short_options = "N:T:L:M:B:y:t:d:x:";

// NOTE:getopt_long is GNU extension, not a standard
/* An array describing valid long options. */
const struct option long_options[] = {
{ "help", 0, NULL, 'h' },
{ "gpd-model", 1, NULL, 'g' },
{ "NeutrinoType", 1, NULL, 'N' },
{ "Target", 1, NULL, 'T' },
{ "Lepton", 1, NULL, 'L' },
{ "Meson", 1, NULL, 'M' },
{ "Baryon", 1, NULL, 'B' },
{ "lepton-fraction", 1, NULL, 'y' },
{ "t", 1, NULL, 't' },
{ "DeltaTr", 1, NULL, 'd' },
{ "xBj", 1, NULL, 'x' },
{ NULL, 0, NULL, 0 } /* Required at end of array. */
};

char* libGPD=NULL;

process p;
  double xBj, y, t, Q;
  double DeltaTr;

  int isSet_t=0;
  int isSet_Delta=0;
do {
 next_option = getopt_long (argc, argv, short_options, long_options, NULL);
 switch (next_option)
 {
  case 'h': /* -h or --help */
   print_usage (argv[0]);
  case 'g':
   libGPD=optarg;break;
  case 'N':
   p.projectile = option_parser(optarg);break;
  case 'T':
   p.target = option_parser(optarg);break;
  case 'M':
   p.finalMeson = option_parser(optarg);break;
  case 'B':
   p.finalBaryon = option_parser(optarg);break;
  case 'L':
   p.finalLepton = option_parser(optarg);break;

  case 'y':
   y = atof(optarg); break;
  case 't':
   t = atof(optarg); isSet_t=1; break;
  case 'd':
   DeltaTr = atof(optarg); isSet_Delta=1; break;
  case 'x':
   xBj = atof(optarg); break;
  case '?': /* The user specified an invalid option. */
   print_usage (argv[0]);
  case -1: /* Done with options. */
   break;
  default: /* Something else: unexpected. */
   print_usage(argv[0]);
 }
}while (next_option != -1);


if(!is_known_process(&p))exit(1);


if(isSet_Delta && isSet_t)
{
  fprintf(stderr, "You've given both DeltaTr and t, use either of them\n");
  exit(1);
}


gsl_set_error_handler_off (); // don't quit in case of minor errors
  int i, nMax=20;
if(isSet_Delta)
{
  double xi=xBj/(2-xBj);
  t=(-4*pow(xi*m_N,2)-pow(DeltaTr,2))/(1-pow(xi,2));
}
 double kins[4]={y, xBj, t, Q}; // y, xBj, t, Q

  double res;
  double phi=0;//not needed here rigorously speaking; but have to pass it as dummy argument
Harmonics Hcs_BH;
Harmonics Hcs_Intf;


   AbstractGPD extGPD;
   if(!load_GPD(libGPD, &extGPD))exit(1);



  
// Harmonics
printf("________________________________________________________________\n");
printf("Cross-section x_B d^4 sigma/dt d x_B dQ2 d phi [nb/GeV^4] for xBj=%g\n",xBj);
printf(" Q^2       c_0         c_1         c_2         s_1\n");
printf("________________________________________________________________\n");


    
double Q_loop;
//   for(Q_loop=2; Q_loop<=6.3245; Q_loop+=0.25)
  for(Q_loop=2; Q_loop<=11; Q_loop*=1.03)
  {
   kins[3]=Q_loop;

   double res_DVMP=dvmp_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p);//pure DVMP
   double  res_INT=intf_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p, &Hcs_Intf);//DVMP-BH interference
   double   res_BH=BH_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p, &Hcs_BH);//DVMP-BH interference
      printf("%6f  %6f  %6f  %6f  %6f\n", pow(Q_loop,2), 1+(Hcs_BH.c[0]+Hcs_Intf.c[0])/res_DVMP, (Hcs_BH.c[1]+Hcs_Intf.c[1])/res_DVMP, (Hcs_BH.c[2]+Hcs_Intf.c[2])/res_DVMP, Hcs_Intf.s[1]/res_DVMP);
//          printf("%6f  %6g  %6g %6g\n", pow(Q_loop,2), Hcs_BH.c[0]/res_DVMP, Hcs_Intf.c[0]/res_DVMP, (Hcs_BH.c[0]+Hcs_Intf.c[0])/res_DVMP);
//             printf("%6f  %6f  %6f %6f %6f\n", pow(Q_loop,2), res_DVMP, Hcs_BH.c[0], Hcs_Intf.c[0], Hcs_BH.c[0]+Hcs_Intf.c[0]);

  }
}


==> anc/code/src/DVMP_XSection.c <==
#include "DVMP_XSection.h"
#include "Spectrum.h"
#include "DVMP_Amplitude.h"
#include <stdio.h>
#include <math.h>
#include "phys.h"
#include <complex.h>

#include <gsl/gsl_spline.h>
#include <gsl/gsl_integration.h>

//auxiliary function, updates harmonics for a given Sigma
void update_harmonics(double epsilon, XSection* Sigma)
{
  double sqrt_epsilon=sqrt(epsilon*(1+epsilon));
  if(Sigma->L==0 || epsilon==0)return; // avoid division by zero when cross-sections is small
  Sigma->H.c[0]=1+Sigma->T/(epsilon*Sigma->L);
  Sigma->H.c[1]=sqrt_epsilon*Sigma->LT/(epsilon*Sigma->L);
  Sigma->H.c[2]=Sigma->TT/Sigma->L;
  Sigma->H.s[0]=0;
  Sigma->H.s[1]=sqrt_epsilon*Sigma->LPrimeT/(epsilon*Sigma->L);
  Sigma->H.s[2]=Sigma->TPrimeT/Sigma->L;
}

//auxiliary function, evaluates interpolated value
static double fun_interpolated(double x, void** kins)
{
 gsl_spline* spline=(gsl_spline*)kins[0];
 gsl_interp_accel* acc=(gsl_interp_accel*)kins[1];
 double res=gsl_spline_eval (spline, x, acc);
// double res=0;
// gsl_spline_eval_e (spline, x, acc, &res);
 return res;
}



int dvmp_XSection_Ave_dlnx_dt_dQ2_dphi(AbstractGPD fun,SpectrumFunction funSpec,  double* kins, process p, XSection* Sigma)
{
   double y;//=kins[0];--not used, will be overwritten below
   double xBj=kins[1];
   double t=kins[2];
   double Q=kins[3];

  int i;
  int nPoints=20; 
  double gamma=2*m_N*xBj/Q;
  
  double EMin=pow(Q,2)/(2*m_N*xBj); // dictated by condition y<1 (more accurate restriction will be imposed later)
  double EMax=EMin+fmax(2*EMin, 10); // a bit ad-hoc choice
  double step_E=(EMax-EMin)/(nPoints-1);
  XSection XSec[nPoints];//temporary buffer
  double E[nPoints], tmp[nPoints];
  
  //evaluate all the values rho(E)*sigma(E)
  for(i=0; i<nPoints; i++)
  {
    E[i]=EMin+i*step_E;
    y=pow(Q,2)/(2*m_N*xBj*E[i]);
    kins[0]=y;

//     NOTE Debug fragment follows
//     if(EMin>6)return;
    
    double epsilon=(1-y-pow(gamma*y/2,2))/(1-y+pow(y,2)/2+pow(gamma*y/2,2));
    if(epsilon<0)
    {//explicitly set all cross-sections to zero, it is a kinematically forbidden region
     XSec[i].L=0;
     XSec[i].T=0;
     XSec[i].LT=0;
     XSec[i].LPrimeT=0;
     XSec[i].TPrimeT=0;
     XSec[i].TT=0;
      continue; // this is unphysical point
    }
    
    int ret=dvmp_XSection_dlnx_dt_dQ2_dphi(fun,  kins, p, Sigma);
    if(ret!=SUCCESS)return ret;
    double funSpecVal=funSpec(E[i]);//don't reevaluate several times
    
    XSec[i].L=Sigma->L*funSpecVal;
    XSec[i].T=Sigma->T*funSpecVal;
    XSec[i].LT=Sigma->LT*funSpecVal;
    XSec[i].LPrimeT=Sigma->LPrimeT*funSpecVal;
    XSec[i].TPrimeT=Sigma->TPrimeT*funSpecVal;
    XSec[i].TT=Sigma->TT*funSpecVal;
  }
  
  //now integrate each cross-section over E, using tabulated values
  {
       for(i=0; i<nPoints; i++)
       {
         tmp[i]=XSec[i].L;
       }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nPoints);
	gsl_spline_init(spline, E, tmp, nPoints);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPointsInt=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPointsInt);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, EMin, EMax, 1e-8, 1e-6, nPointsInt, GSL_INTEG_GAUSS15, w, &result, &error);
	Sigma->L=result;
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
  }

  
    {
       for(i=0; i<nPoints; i++)
       {
         tmp[i]=XSec[i].T;
       }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nPoints);
	gsl_spline_init(spline, E, tmp, nPoints);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPointsInt=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPointsInt);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, EMin, EMax, 1e-8, 1e-6, nPointsInt, GSL_INTEG_GAUSS15, w, &result, &error);
	Sigma->T=result;
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
  }
    {
       for(i=0; i<nPoints; i++)
       {
         tmp[i]=XSec[i].LT;
       }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nPoints);
	gsl_spline_init(spline, E, tmp, nPoints);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPointsInt=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPointsInt);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, EMin, EMax, 1e-8, 1e-6, nPointsInt, GSL_INTEG_GAUSS15, w, &result, &error);
	Sigma->LT=result;
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
  }
    {
       for(i=0; i<nPoints; i++)
       {
         tmp[i]=XSec[i].TT;
       }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nPoints);
	gsl_spline_init(spline, E, tmp, nPoints);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPointsInt=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPointsInt);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, EMin, EMax, 1e-8, 1e-6, nPointsInt, GSL_INTEG_GAUSS15, w, &result, &error);
	Sigma->TT=result;
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
  }
    {
       for(i=0; i<nPoints; i++)
       {
         tmp[i]=XSec[i].LPrimeT;
       }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nPoints);
	gsl_spline_init(spline, E, tmp, nPoints);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPointsInt=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPointsInt);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, EMin, EMax, 1e-8, 1e-6, nPointsInt, GSL_INTEG_GAUSS15, w, &result, &error);
	Sigma->LPrimeT=result;
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
  }
    {
       for(i=0; i<nPoints; i++)
       {
         tmp[i]=XSec[i].TPrimeT;
       }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nPoints);
	gsl_spline_init(spline, E, tmp, nPoints);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPointsInt=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPointsInt);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, EMin, EMax, 1e-8, 1e-6, nPointsInt, GSL_INTEG_GAUSS15, w, &result, &error);
	Sigma->TPrimeT=result;
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
  }
  return SUCCESS;
}





int dvmp_XSection_Nucl_dlnx_dt_dQ2_dphi(AbstractGPD fun,NuclearStructureFunction funStruc, Nucleus Nucl,  double* kins, process p, XSection* Sigma)
{
//   fprintf(stderr, "DEBUG :: y=%g, xBj=%g, t=%g, Q=%g, use_tw3=%g\n", kins[0],kins[1],kins[2],kins[3],kins[4]);
   double y=kins[0];//--not used, will be overwritten below
   double xBj=kins[1];
   double t=kins[2];
   double Q=kins[3];
     Sigma->L=0;
     Sigma->T=0;
     Sigma->LT=0;
     Sigma->LPrimeT=0;
     Sigma->TPrimeT=0;
     Sigma->TT=0;
   if( (p.NuclearProcessType & NUCLEAR) && (p.NuclearProcessType & COHERENT ) )
   {
    int ret=dvmp_XSection_dlnx_dt_dQ2_dphi_nuclCoh(fun, funStruc, Nucl, kins, p, Sigma);   //evaluate coherent part
//     fprintf(stderr, "DEBUG :: xBj=%g\t res=%g\n", xBj, 2*M_PI*Sigma->L);
    return ret;
    
   }
    if( !((p.NuclearProcessType & NUCLEAR) && (p.NuclearProcessType & INCOHERENT )) )return INPUT_ERROR;//means that either coherence flag is not set or user called for proton target
   //NOTE: Up to the end of this function we add incoherent part and return result
   process p_p=p;
   process p_n=p;
   
   p_p.target=Proton;
   p_p.finalBaryon=Proton;
   p_n.target=Neutron;
   p_n.finalBaryon=Neutron;
   
   
  int i;
  int nPoints=100; 
  double gamma=2*m_N*xBj/Q;
  
  //beware, below we should take an integral from 0 to A, but for majority of nuclei the integral is very strongly peaked near 1 and it will be a loss of time/precision to include other regions.
  double zMin=0.5;
  double zMax=1.5;
  double step_z=(zMax-zMin)/(nPoints-1);
  
  XSection XSec[nPoints];//temporary buffer
  XSection Sigma_p, Sigma_n, Sigma_L;
  double z[nPoints], tmp[nPoints];
  double epsilon=(1-y-pow(gamma*y/2,2))/(1-y+pow(y,2)/2+pow(gamma*y/2,2));
  //evaluate all the values rho(E)*sigma(E)
  for(i=0; i<nPoints; i++)
  {
     //explicitly set all cross-sections to zero, to avoid undefined values
     XSec[i].L=0;
     XSec[i].T=0;
     XSec[i].LT=0;
     XSec[i].LPrimeT=0;
     XSec[i].TPrimeT=0;
     XSec[i].TT=0;
     
    z[i]=zMin+i*step_z;
    double xi=xBj/(2-xBj)/z[i];
    if(xi>=1)continue; //unphysical point, ignore it
    kins[1]=2*xi/(1+xi); // new xBj

//     NOTE Debug fragment follows
//     if(EMin>6)return;
    

    
    if(epsilon<0) continue; // this is unphysical point, ignore it
    
    int ret, ret_2;
    //cross-sections on separate protons and neutrons
    ret=dvmp_XSection_dlnx_dt_dQ2_dphi(fun,  kins, p_p, &Sigma_p);
    if(ret==WRONG_KINEMATICS)continue;
    if(ret==PROCESS_NOT_FOUND)
    {//this process doesn't go on protons but might go on neutrons
     Sigma_p.L=0;
     Sigma_p.T=0;
     Sigma_p.LT=0;
     Sigma_p.LPrimeT=0;
     Sigma_p.TPrimeT=0;
     Sigma_p.TT=0;
    }
    ret_2=dvmp_XSection_dlnx_dt_dQ2_dphi(fun,  kins, p_n, &Sigma_n);
    if(ret_2==WRONG_KINEMATICS)continue;
    if(ret_2==PROCESS_NOT_FOUND)
    {//this process doesn't go on neutrons but might go on protons
     Sigma_n.L=0;
     Sigma_n.T=0;
     Sigma_n.LT=0;
     Sigma_n.LPrimeT=0;
     Sigma_n.TPrimeT=0;
     Sigma_n.TT=0;
    }
    
    if(ret==PROCESS_NOT_FOUND && ret_2==PROCESS_NOT_FOUND)return WRONG_KINEMATICS;
   

//     Assume we have some internal motion, so there is a recoil: http://dx.doi.org/10.1016/j.physletb.2009.01.064
//     Sigma->L=Nucl.Z*Sigma_p.L+(Nucl.A-Nucl.Z)*Sigma_n.L;
//     Sigma->T=Nucl.Z*Sigma_p.T+(Nucl.A-Nucl.Z)*Sigma_n.T;
//     Sigma->LT=Nucl.Z*Sigma_p.LT+(Nucl.A-Nucl.Z)*Sigma_n.LT;
//     Sigma->LPrimeT=Nucl.Z*Sigma_p.LPrimeT+(Nucl.A-Nucl.Z)*Sigma_n.LPrimeT;
//     Sigma->TT=Nucl.Z*Sigma_p.TT+(Nucl.A-Nucl.Z)*Sigma_n.TT;
//     Sigma->TPrimeT=Nucl.Z*Sigma_p.TPrimeT+(Nucl.A-Nucl.Z)*Sigma_n.TPrimeT;

    double funStrucVal[3]={0};
    //for incoherent case nuclear part is in forward kinematics, so xi=0, t=0.
    if((ret=funStruc(z[i], 0, 0, Nucl, funStrucVal))!=SUCCESS) return ret;
    
    
//     //BEGIN DEBUG
//     fprintf(stderr, "%g\t%g\t%g\n", z[i],funStrucVal[0],funStrucVal[1]);
//     //END DEBUG
    
  
    XSec[i].L=funStrucVal[0]*Sigma_p.L+funStrucVal[1]*Sigma_n.L;
    XSec[i].T=funStrucVal[0]*Sigma_p.T+funStrucVal[1]*Sigma_n.T;
    XSec[i].LT=funStrucVal[0]*Sigma_p.LT+funStrucVal[1]*Sigma_n.LT;
    XSec[i].LPrimeT=funStrucVal[0]*Sigma_p.LPrimeT+funStrucVal[1]*Sigma_n.LPrimeT;
    XSec[i].TT=funStrucVal[0]*Sigma_p.TT+funStrucVal[1]*Sigma_n.TT;
    XSec[i].TPrimeT=funStrucVal[0]*Sigma_p.TPrimeT+funStrucVal[1]*Sigma_n.TPrimeT;
    
    
//     fprintf(stderr, "i=%d, xBj=%g, z=%g, xi=%g, t=%g; \t sigma_p=%g, sigma_n=%g, rho_p=%g, rho_n=%g\n",i, xBj, z[i], xi, t, Sigma_p.L, Sigma_n.L, funStrucVal[0], funStrucVal[1]);
//        fprintf(stderr, "%g \t %g \t %g \t %g \t %g\n", Sigma_p.L, Sigma_n.L, funStrucVal[0], funStrucVal[1], XSec[i].L);
   }
  
  //now integrate each cross-section over z, using tabulated values
  {
       for(i=0; i<nPoints; i++)
       {
         tmp[i]=XSec[i].L;
       }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nPoints);
	gsl_spline_init(spline, z, tmp, nPoints);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPointsInt=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPointsInt);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, zMin, zMax, 1e-8, 1e-6, nPointsInt, GSL_INTEG_GAUSS15, w, &result, &error);
// 	fprintf(stderr, "result=%g, Sigma->L=%g\n", result, Sigma->L);
	Sigma->L+=result;
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
  }
  if(kins[4]==0)//we don't need to calculate the higher twist harmonics
      return SUCCESS;
  
    {
       for(i=0; i<nPoints; i++)
       {
         tmp[i]=XSec[i].T;
       }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nPoints);
	gsl_spline_init(spline, z, tmp, nPoints);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPointsInt=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPointsInt);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, zMin, zMax, 1e-8, 1e-6, nPointsInt, GSL_INTEG_GAUSS15, w, &result, &error);
	Sigma->T+=result;
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
  }
    {
       for(i=0; i<nPoints; i++)
       {
         tmp[i]=XSec[i].LT;
       }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nPoints);
	gsl_spline_init(spline, z, tmp, nPoints);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPointsInt=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPointsInt);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, zMin, zMax, 1e-8, 1e-6, nPointsInt, GSL_INTEG_GAUSS15, w, &result, &error);
	Sigma->LT+=result;
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
  }
    {
       for(i=0; i<nPoints; i++)
       {
         tmp[i]=XSec[i].TT;
       }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nPoints);
	gsl_spline_init(spline, z, tmp, nPoints);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPointsInt=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPointsInt);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, zMin, zMax, 1e-8, 1e-6, nPointsInt, GSL_INTEG_GAUSS15, w, &result, &error);
	Sigma->TT+=result;
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
  }
    {
       for(i=0; i<nPoints; i++)
       {
         tmp[i]=XSec[i].LPrimeT;
       }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nPoints);
	gsl_spline_init(spline, z, tmp, nPoints);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPointsInt=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPointsInt);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, zMin, zMax, 1e-8, 1e-6, nPointsInt, GSL_INTEG_GAUSS15, w, &result, &error);
	Sigma->LPrimeT+=result;
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
  }
    {
       for(i=0; i<nPoints; i++)
       {
         tmp[i]=XSec[i].TPrimeT;
       }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nPoints);
	gsl_spline_init(spline, z, tmp, nPoints);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPointsInt=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPointsInt);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, zMin, zMax, 1e-8, 1e-6, nPointsInt, GSL_INTEG_GAUSS15, w, &result, &error);
	Sigma->TPrimeT+=result;
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
  }
  update_harmonics(epsilon, Sigma);
  return SUCCESS;
}



int dvmp_XSection_dlnx_dt_dQ2_dphi(AbstractGPD fun,  double* kins, process p, XSection* Sigma)
{
   double y=kins[0];
   double xBj=kins[1];
   double t=kins[2];
   double Q=kins[3];
   
   double xi=xBj/(2-xBj);
   double t_min=-4*pow(xi*m_N,2)/(1-pow(xi,2));
   if(t>t_min|| xBj>1)return WRONG_KINEMATICS;

   double gamma=2*m_N*xBj/Q;
   double epsilon=(1-y-pow(gamma*y/2,2))/(1-y+pow(y,2)/2+pow(gamma*y/2,2));
   complex SigmaMatrix[3*3];

   double Gamma=pow(xBj,2)*(1-y+pow(y,2)/2+pow(gamma*y/2,2))/(64*pow(M_PI,4)*pow(Q,2)*pow(1+pow(gamma,2),1.5));
   double mu=0.5;
   if(p.projectile==NuMuBar || p.projectile==NuEBar)mu=-mu;

  double f_pi_value;
  if(p.finalMeson == PiPlus || p.finalMeson == PiMinus || p.finalMeson == PiZero)
  {
   f_pi_value=f_pi[0];
  }
  else if(p.finalMeson == Eta)
  {
   f_pi_value=f_pi[2];
  }
  else
   f_pi_value=f_pi[1];
  f_pi_value*=sqrt(2); // in the DA we have f_pi*sqrt(2)

if(p.projectile == p.finalLepton)
{// it is a NC
  Gamma*=pow(G_F*f_pi_value,2)/pow(1+pow(Q/M_Z,2),2)/pow(1-sin2Qw,2); // for NC neutrino g_V^2=g_A^2=0.25
}
else // it is CC
  Gamma*=pow(G_F*f_pi_value,2)/pow(1+pow(Q/M_W,2),2);

//First clean everything
  Sigma->L=0;
  Sigma->T=0;
  Sigma->LT=0;
  Sigma->TT=0;
  Sigma->LPrimeT=0;
  Sigma->TPrimeT=0;
  
// NOTE: Convert GeV^{-6} to a more convenient 10^{-40} cm^2/GeV^4
	 Gamma/=2.56811e-13;

	 int ret=sigma_matrix(fun, kins, p, SigmaMatrix);
	 if(ret == SUCCESS)
	 {
	   //formally in some places we use "extra" creal  just to convert results from complex to double
	   Sigma->L=Gamma*creal(epsilon*SigmaMatrix[3*PHOTON_L+PHOTON_L]);
	   Sigma->T=Gamma*creal(0.5*(SigmaMatrix[3*PHOTON_PLUS+PHOTON_PLUS]+SigmaMatrix[3*PHOTON_MINUS+PHOTON_MINUS]) - 0.5*mu*sqrt(1-epsilon*epsilon)*(SigmaMatrix[3*PHOTON_PLUS+PHOTON_PLUS]-SigmaMatrix[3*PHOTON_MINUS+PHOTON_MINUS]));
	   Sigma->LT=Gamma*creal((SigmaMatrix[3*PHOTON_L+PHOTON_PLUS]-SigmaMatrix[3*PHOTON_L+PHOTON_MINUS]) - mu*sqrt((1-epsilon)/(1+epsilon))*(SigmaMatrix[3*PHOTON_L+PHOTON_PLUS]+SigmaMatrix[3*PHOTON_L+PHOTON_MINUS]));
	   Sigma->TT=-Gamma*creal(SigmaMatrix[3*PHOTON_PLUS+PHOTON_MINUS]);
	   Sigma->LPrimeT=-Gamma*cimag((SigmaMatrix[3*PHOTON_PLUS+PHOTON_L]+SigmaMatrix[3*PHOTON_MINUS+PHOTON_L]) + mu*sqrt((1-epsilon)/(1+epsilon))*(SigmaMatrix[3*PHOTON_MINUS+PHOTON_L]-SigmaMatrix[3*PHOTON_PLUS+PHOTON_L]));
	   Sigma->TPrimeT=-Gamma*cimag(SigmaMatrix[3*PHOTON_PLUS+PHOTON_MINUS]);
	   update_harmonics(epsilon, Sigma);
	}
	return ret;
}


int dvmp_XSection_dlnx_dt_dQ2_dphi_nuclCoh(AbstractGPD fun, NuclearStructureFunction funStruc, Nucleus Nucl, double* kins, process p, XSection* Sigma)
{
   double y=kins[0];
   double xBj=kins[1];
   double t=kins[2];
   double Q=kins[3];
   
   double xi=xBj/(2-xBj);
   double t_min=-4*pow(xi*m_N,2)/(1-pow(xi,2));
   if(t>t_min)return WRONG_KINEMATICS;

   double gamma=2*m_N*xBj/Q;
   double epsilon=(1-y-pow(gamma*y/2,2))/(1-y+pow(y,2)/2+pow(gamma*y/2,2));
   complex SigmaMatrix[3*3];

       
   double Gamma=pow(xBj,2)*(1-y+pow(y,2)/2+pow(gamma*y/2,2))/(64*pow(M_PI,4)*pow(Q,2)*pow(1+pow(gamma,2),1.5));
   double mu=0.5;
   if(p.projectile==NuMuBar || p.projectile==NuEBar)mu=-mu;

  double f_pi_value;
  if(p.finalMeson == PiPlus || p.finalMeson == PiMinus || p.finalMeson == PiZero)
  {
   f_pi_value=f_pi[0];
  }
  else if(p.finalMeson == Eta)
  {
   f_pi_value=f_pi[2];
  }
  else
   f_pi_value=f_pi[1];
  f_pi_value*=sqrt(2); // in the DA we have f_pi*sqrt(2)
if(p.projectile == p.finalLepton)
{// it is a NC
  Gamma*=pow(G_F*f_pi_value,2)/pow(1+pow(Q/M_Z,2),2)/pow(1-sin2Qw,2); // for NC neutrino g_V^2=g_A^2=0.25
}
else // it is CC
  Gamma*=pow(G_F*f_pi_value,2)/pow(1+pow(Q/M_W,2),2);
// NOTE: Convert GeV^{-6} to a more convenient 10^{-40} cm^2/GeV^4
	 Gamma/=2.56811e-13;
	 int ret=sigma_matrix_nucl(fun, funStruc, Nucl, kins, p, SigmaMatrix);
	 if(ret == SUCCESS)
	 {
	   //formally in some places we use "extra" creal  just to convert results from complex to double
	   Sigma->L=Gamma*creal(epsilon*SigmaMatrix[3*PHOTON_L+PHOTON_L]);
	   Sigma->T=Gamma*creal(0.5*(SigmaMatrix[3*PHOTON_PLUS+PHOTON_PLUS]+SigmaMatrix[3*PHOTON_MINUS+PHOTON_MINUS]) - 0.5*mu*sqrt(1-epsilon*epsilon)*(SigmaMatrix[3*PHOTON_PLUS+PHOTON_PLUS]-SigmaMatrix[3*PHOTON_MINUS+PHOTON_MINUS]));
	   Sigma->LT=Gamma*creal((SigmaMatrix[3*PHOTON_L+PHOTON_PLUS]-SigmaMatrix[3*PHOTON_L+PHOTON_MINUS]) - mu*sqrt((1-epsilon)/(1+epsilon))*(SigmaMatrix[3*PHOTON_L+PHOTON_PLUS]+SigmaMatrix[3*PHOTON_L+PHOTON_MINUS]));
	   Sigma->TT=-Gamma*creal(SigmaMatrix[3*PHOTON_PLUS+PHOTON_MINUS]);
	   Sigma->LPrimeT=-Gamma*cimag((SigmaMatrix[3*PHOTON_PLUS+PHOTON_L]+SigmaMatrix[3*PHOTON_MINUS+PHOTON_L]) + mu*sqrt((1-epsilon)/(1+epsilon))*(SigmaMatrix[3*PHOTON_MINUS+PHOTON_L]-SigmaMatrix[3*PHOTON_PLUS+PHOTON_L]));
	   Sigma->TPrimeT=-Gamma*cimag(SigmaMatrix[3*PHOTON_PLUS+PHOTON_MINUS]);
	   update_harmonics(epsilon, Sigma);
	}
	return ret;
}


//t-integrated cross-section(s)
int dvmp_XSection_dlnx_dQ2_dphi(AbstractGPD fun, double* kins, process p, XSection* Sigma)
{  
	int nMax=11; // points per interpolation region, should be OK
	double step_t=-0.1;
	double x[nMax];
	XSection Y[nMax];
	XSection tmp;
	double y[nMax]; //  temporary array

	double xBj=kins[1];
	double xi=xBj/(2-xBj);
	double t_min=-4*pow(xi*m_N,2)/(1-pow(xi,2));
	
// 	In 4 lines below we evaluate value of epsilon, needed for harmonics normalization
        double yValue=kins[0];
	double Q=kins[3];
	double gamma=2*m_N*xBj/Q;
        double epsilon=(1-yValue-pow(gamma*yValue/2,2))/(1-yValue+pow(yValue,2)/2+pow(gamma*yValue/2,2));

	int i;
	int ret;
	//first evaluate all the cross-sections
	for(i=0; i<nMax; i++)
	{
         kins[2]=step_t*i+t_min;
	 x[i]=-kins[2];//spline requires correct ordering
	 ret=dvmp_XSection_dlnx_dt_dQ2_dphi(fun,  kins, p, &tmp);
	 if(ret!=SUCCESS)return ret; // we are in trouble
	 Y[i]=tmp;
// 	fprintf(stderr, "\t\t%g\t%g\n",x[i],y[i]);
	}
	
// 	now take integrals for each cross-section
	
	{
	 for(i=0; i<nMax; i++)
	 {
         kins[2]=step_t*i+t_min;
	 x[i]=-kins[2];//spline requires correct ordering
	 y[i]=Y[i].L;
// 	fprintf(stderr, "\t\t%g\t%g\n",x[i],y[i]);
	 }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nMax);
	gsl_spline_init(spline, x, y, nMax);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPoints=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, -t_min, -(t_min+step_t*(nMax-1)), 1e-8, 1e-6, nPoints, GSL_INTEG_GAUSS15, w, &result, &error);
// 	if(1e-2*fabs(result) < fabs(error))
// 	{
// 	 fprintf(stderr,"DVMP :: problems with convergence at xBj=%g: got error/result=%g\n",xBj,fabs(error/result));
// 	}
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
	Sigma->L=result;
	}
	
	{
	 for(i=0; i<nMax; i++)
	 {
         kins[2]=step_t*i+t_min;
	 x[i]=-kins[2];//spline requires correct ordering
	 y[i]=Y[i].T;
// 	fprintf(stderr, "\t\t%g\t%g\n",x[i],y[i]);
	 }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nMax);
	gsl_spline_init(spline, x, y, nMax);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPoints=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, -t_min, -(t_min+step_t*(nMax-1)), 1e-8, 1e-6, nPoints, GSL_INTEG_GAUSS15, w, &result, &error);
// 	if(1e-2*fabs(result) < fabs(error))
// 	{
// 	 fprintf(stderr,"DVMP :: problems with convergence at xBj=%g: got error/result=%g\n",xBj,fabs(error/result));
// 	}
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
	Sigma->T=result;
	}
	
	{
	 for(i=0; i<nMax; i++)
	 {
         kins[2]=step_t*i+t_min;
	 x[i]=-kins[2];//spline requires correct ordering
	 y[i]=Y[i].LT;
// 	fprintf(stderr, "\t\t%g\t%g\n",x[i],y[i]);
	 }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nMax);
	gsl_spline_init(spline, x, y, nMax);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPoints=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, -t_min, -(t_min+step_t*(nMax-1)), 1e-8, 1e-6, nPoints, GSL_INTEG_GAUSS15, w, &result, &error);
// 	if(1e-2*fabs(result) < fabs(error))
// 	{
// 	 fprintf(stderr,"DVMP :: problems with convergence at xBj=%g: got error/result=%g\n",xBj,fabs(error/result));
// 	}
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
	Sigma->LT=result;
	}

	{
	 for(i=0; i<nMax; i++)
	 {
         kins[2]=step_t*i+t_min;
	 x[i]=-kins[2];//spline requires correct ordering
	 y[i]=Y[i].TT;
// 	fprintf(stderr, "\t\t%g\t%g\n",x[i],y[i]);
	 }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nMax);
	gsl_spline_init(spline, x, y, nMax);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPoints=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, -t_min, -(t_min+step_t*(nMax-1)), 1e-8, 1e-6, nPoints, GSL_INTEG_GAUSS15, w, &result, &error);
// 	if(1e-2*fabs(result) < fabs(error))
// 	{
// 	 fprintf(stderr,"DVMP :: problems with convergence at xBj=%g: got error/result=%g\n",xBj,fabs(error/result));
// 	}
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
	Sigma->TT=result;
	}

	{
	 for(i=0; i<nMax; i++)
	 {
         kins[2]=step_t*i+t_min;
	 x[i]=-kins[2];//spline requires correct ordering
	 y[i]=Y[i].LPrimeT;
// 	fprintf(stderr, "\t\t%g\t%g\n",x[i],y[i]);
	 }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nMax);
	gsl_spline_init(spline, x, y, nMax);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPoints=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, -t_min, -(t_min+step_t*(nMax-1)), 1e-8, 1e-6, nPoints, GSL_INTEG_GAUSS15, w, &result, &error);
// 	if(1e-2*fabs(result) < fabs(error))
// 	{
// 	 fprintf(stderr,"DVMP :: problems with convergence at xBj=%g: got error/result=%g\n",xBj,fabs(error/result));
// 	}
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
	Sigma->LPrimeT=result;
	}
	
	{
	 for(i=0; i<nMax; i++)
	 {
         kins[2]=step_t*i+t_min;
	 x[i]=-kins[2];//spline requires correct ordering
	 y[i]=Y[i].TPrimeT;
// 	fprintf(stderr, "\t\t%g\t%g\n",x[i],y[i]);
	 }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nMax);
	gsl_spline_init(spline, x, y, nMax);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPoints=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, -t_min, -(t_min+step_t*(nMax-1)), 1e-8, 1e-6, nPoints, GSL_INTEG_GAUSS15, w, &result, &error);
// 	if(1e-2*fabs(result) < fabs(error))
// 	{
// 	 fprintf(stderr,"DVMP :: problems with convergence at xBj=%g: got error/result=%g\n",xBj,fabs(error/result));
// 	}
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
	Sigma->TPrimeT=result;
	}
	update_harmonics(epsilon, Sigma);
	return SUCCESS;
}

double dvmp_XSection_dt(AbstractGPD fun, double* kins, process p)
{
//    double y=kins[0];--not needed
   double xBj=kins[1];
   double t=kins[2];
   double Q=kins[3];
   complex SigmaMatrix[3*3];
   if(sigma_matrix(fun, kins, p, SigmaMatrix)==PROCESS_NOT_FOUND)return -1;
   double res=pow(xBj,2)*creal(SigmaMatrix[3*PHOTON_L+PHOTON_L])/(16*M_PI*pow(Q,4)*(1+4*pow(m_N*xBj,2)/pow(Q,2)));

  double f_pi_value;
  if(p.finalMeson == PiPlus || p.finalMeson == PiMinus || p.finalMeson == PiZero)
  {
   f_pi_value=f_pi[0];
  }
  else if(p.finalMeson == Eta)
  {
   f_pi_value=f_pi[2];
  }
  else
   f_pi_value=f_pi[1];

  f_pi_value*=sqrt(2); // in the DA we have f_pi*sqrt(2)


if(p.projectile == p.finalLepton)
{// it is a NC
  res=res*sqrt(2)*G_F*pow(M_W*f_pi_value,2)/(1-sin2Qw);
}
else // it is CC
  res=res*G_F*pow(M_W*f_pi_value,2)/sqrt(2);

// NOTE: Convert GeV^{-6} to a more convenient nb/GeV^4
	 res/=2.56811e-6;

  return res;
}



int dvmp_XSection_dlnx_dt_dQ2(AbstractGPD fun, double* kins, process p, XSection* Sigma)
{
//   return dvmp_XSection_dlnx_dt_dQ2_dphi(fun, phi, kins, p)*(2*M_PI);
  int ret=dvmp_XSection_dlnx_dt_dQ2_dphi(fun, kins, p, Sigma);
  if( ret==SUCCESS)
  {
    Sigma->L*=2*M_PI;//c0 leading twist
    Sigma->T*=2*M_PI;//c0 subleading twist
    //higher-order harmonics vanish after angular averaging:
    Sigma->LPrimeT=0;
    Sigma->LT=0;
    Sigma->TPrimeT=0;
    Sigma->TT=0;
  }
  return ret;
}



==> anc/code/src/DVMP_y.c <==
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <getopt.h>
#include <unistd.h>
#include <fenv.h>
#include <strings.h>
// #include "pdf_pol.h"

//needed here to switch off the gsl error handler
#include <gsl/gsl_errno.h> 

// Abstract pointers defined:
#include "DVMP_XSection.h"
#include "Interference_XSection.h"
#include "BH_XSection.h"
#include "option_parser.h"

#include "Formfactor.h"


void print_usage(char* name)
{
fprintf(stderr, "This application evaluates DVMP cross-section with different models of GPD\n");
fprintf(stderr, "Usage: %s [options]\n", name);
fprintf(stderr, "where\n\t $file is a shared library with GPD [platform-dependent]. We provide for a test purpose libKrollGoloskokovGPD.so for test/illustration purposes\n");
fprintf(stderr, "\n\n Optional parameters :");
fprintf(stderr, "\n -g|--gpd-model\t$GPDFile\t this option allows use external GPDs; if not given, Kroll-Goloskokov is used ");
fprintf(stderr, "\n -N|--NeutrinoType\t$PDGCode\t Possible choices here are neutrino (ν_μ) or antineutrino (-ν_μ). For kinematic in question there is no difference between ν_μ and ν_e");
fprintf(stderr, "\n -T|--Target\t$PDGCode\t Should be either proton or neutron");
fprintf(stderr, "\n -L|--Lepton\t$PDGCode\t Produced lepton");
fprintf(stderr, "\n -M|--Meson\t$PDGCode\t Produced meson (from the lowest octet)");
fprintf(stderr, "\n -B|--Baryon\t$PDGCode\t To what the nucleon is converted. Now only  lowest octet of baryons is supported");
fprintf(stderr, "\n -t|--t\t$Value\t Value of t=Delta^2. If this option is given, DeltaTr (-d) should NOT be used.");
fprintf(stderr, "\n -d|--DeltaTr\t$Value\t Value of Delta_tr, GeV. If this option is given, t (-t) should NOT be used.");
fprintf(stderr, "\n -x|--xBj\t$Value\t Value of xBj to use");
fprintf(stderr, "\n -q|--virtuality\t$Value\t virtuality sqrt{Q2}");
fprintf(stderr, "\n -h|--help\t\tprints this help\n");
exit(0);
}

int main(int argc, char* argv[])
{
feenableexcept(FE_DIVBYZERO | FE_INVALID | FE_OVERFLOW);

int next_option;
/* A string listing valid short options letters. */
const char* const short_options = "N:T:L:M:B:t:d:q:x:";

// NOTE:getopt_long is GNU extension, not a standard
/* An array describing valid long options. */
const struct option long_options[] = {
{ "help", 0, NULL, 'h' },
{ "gpd-model", 1, NULL, 'g' },
{ "NeutrinoType", 1, NULL, 'N' },
{ "Target", 1, NULL, 'T' },
{ "Lepton", 1, NULL, 'L' },
{ "Meson", 1, NULL, 'M' },
{ "Baryon", 1, NULL, 'B' },
{ "t", 1, NULL, 't' },
{ "DeltaTr", 1, NULL, 'd' },
{ "xBj", 1, NULL, 'x' },
{ "virtuality", 1, NULL, 'q' },
{ NULL, 0, NULL, 0 } /* Required at end of array. */
};

char* libGPD=NULL;

process p;
  double xBj, y, t, Q;
  double DeltaTr;

  int isSet_t=0;
  int isSet_Delta=0;
do {
 next_option = getopt_long (argc, argv, short_options, long_options, NULL);
 switch (next_option)
 {
  case 'h': /* -h or --help */
   print_usage (argv[0]);
  case 'g':
   libGPD=optarg;break;
  case 'N':
   p.projectile = option_parser(optarg);break;
  case 'T':
   p.target = option_parser(optarg);break;
  case 'M':
   p.finalMeson = option_parser(optarg);break;
  case 'B':
   p.finalBaryon = option_parser(optarg);break;
  case 'L':
   p.finalLepton = option_parser(optarg);break;
  case 't':
   t = atof(optarg); isSet_t=1; break;
  case 'd':
   DeltaTr = atof(optarg); isSet_Delta=1; break;
  case 'x':
   xBj = atof(optarg); break;
  case 'q':
   Q = atof(optarg); break;
  case '?': /* The user specified an invalid option. */
   print_usage (argv[0]);
  case -1: /* Done with options. */
   break;
  default: /* Something else: unexpected. */
   print_usage(argv[0]);
 }
}while (next_option != -1);


if(!is_known_process(&p))exit(1);


if(isSet_Delta && isSet_t)
{
  fprintf(stderr, "You've given both DeltaTr and t, use either of them\n");
  exit(1);
}


gsl_set_error_handler_off (); // don't quit in case of minor errors
  int i, nMax=20;
if(isSet_Delta)
{
  double xi=xBj/(2-xBj);
  t=(-4*pow(xi*m_N,2)-pow(DeltaTr,2))/(1-pow(xi,2));
}
 double kins[4]={y, xBj, t, Q}; // y, xBj, t, Q

  double res;
  double phi=0;//not needed here rigorously speaking; but have to pass it as dummy argument
Harmonics Hcs_BH;
Harmonics Hcs_Intf;


   AbstractGPD extGPD;
   if(!load_GPD(libGPD, &extGPD))exit(1);



  
// Harmonics
printf("________________________________________________________________\n");
printf("Cross-section x_B d^4 sigma/dt d x_B dQ2 d phi [nb/GeV^4] for xBj=%g\n",xBj);
printf(" y        c_0         c_1         c_2         s_1\n");
printf("________________________________________________________________\n");


    
double y_loop;
  for(y_loop=0; y_loop<=0.7; y_loop+=0.05)
  {
   kins[0]=y_loop;

   double res_DVMP=dvmp_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p);//pure DVMP
   double  res_INT=intf_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p, &Hcs_Intf);//DVMP-BH interference
   double   res_BH=BH_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p, &Hcs_BH);//DVMP-BH interference
      printf("%6f  %6f  %6f  %6f  %6f\n", y_loop, 1+(Hcs_BH.c[0]+Hcs_Intf.c[0])/res_DVMP, (Hcs_BH.c[1]+Hcs_Intf.c[1])/res_DVMP, (Hcs_BH.c[2]+Hcs_Intf.c[2])/res_DVMP, Hcs_Intf.s[1]/res_DVMP);
  }
    for(y_loop=0.7; y_loop<=1; y_loop+=0.02)
  {
   kins[0]=y_loop;

   double res_DVMP=dvmp_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p);//pure DVMP
   double  res_INT=intf_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p, &Hcs_Intf);//DVMP-BH interference
   double   res_BH=BH_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p, &Hcs_BH);//DVMP-BH interference
      printf("%6f  %6f  %6f  %6f  %6f\n", y_loop, 1+(Hcs_BH.c[0]+Hcs_Intf.c[0])/res_DVMP, (Hcs_BH.c[1]+Hcs_Intf.c[1])/res_DVMP, (Hcs_BH.c[2]+Hcs_Intf.c[2])/res_DVMP, Hcs_Intf.s[1]/res_DVMP);
  }

}


==> anc/code/src/Formfactor.c <==
#include "Formfactor.h"
#include <stdio.h>
#include <math.h>
#include "phys.h"

#include <gsl/gsl_spline.h>
#include <gsl/gsl_integration.h>


static double fun_interpolated(double x, void** kins)
{
 gsl_spline* spline=(gsl_spline*)kins[0];
 gsl_interp_accel* acc=(gsl_interp_accel*)kins[1];
 double res=gsl_spline_eval (spline, x, acc);
// double res=0;
// gsl_spline_eval_e (spline, x, acc, &res);
 return res;
}


double Formfactor(AbstractGPD fun, double t, GPD_TYPE g, int f, void* extra)
{
	int nMax=1001; // points per interpolation region, should be OK
	double xmin=-15;//exp(-15)~3E-7, definitely there is no valence quarks.
	double xmax=0;
	double step_x=(xmax-xmin)/(nMax-1);
	double x[nMax];
	double y[nMax];

struct GPDKins p;
// typedef struct GPDKins{double xi, t, Q; int flavour; PDF_Type GPD_type; void* extra;} GPDKins;
	p.xi=0;
	p.t=t;
	p.Q=2;//ad-hoc scale, result does not depend on it due to CVC
	p.flavour=f;
	p.GPD_type=g;
	p.extra=extra;

//make transformation x-->exp(x); x=(-\infty, 0); direct integration leads to slow convergence 
	int i;
	x[0]=xmin;
	y[0]=fun(exp(x[0]), p)*exp(x[0]);
	for(i=1; i<nMax; i++)
	{
	 x[i]=step_x*i+xmin;//spline requires correct ordering
	 y[i]=(fun(exp(x[i]), p)+fun(-exp(x[i]), p))*exp(x[i]);//get just valence quark contribution
// 	 fprintf(stderr, "%g, %g\n", x[i],y[i]);
	}
	
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nMax);
	gsl_spline_init(spline, x, y, nMax);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPoints=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, xmin, xmax, 1e-8, 1e-6, nPoints, GSL_INTEG_GAUSS15, w, &result, &error);
// 	if(1e-2*fabs(result) < fabs(error))
// 	{
// 	 fprintf(stderr,"DVMP :: problems with convergence at xBj=%g: got error/result=%g\n",xBj,fabs(error/result));
// 	}


	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
	return result;
}


==> anc/code/src/Formfactor.c.old <==
#include "Formfactor.h"
#include <stdio.h>
#include <math.h>
#include "phys.h"

#include <gsl/gsl_spline.h>
#include <gsl/gsl_integration.h>


static double fun_interpolated(double x, void** kins)
{
 gsl_spline* spline=(gsl_spline*)kins[0];
 gsl_interp_accel* acc=(gsl_interp_accel*)kins[1];
 double res=gsl_spline_eval (spline, x, acc);
// double res=0;
// gsl_spline_eval_e (spline, x, acc, &res);
 return res;
}


double Formfactor(AbstractGPD fun, double t, GPD_TYPE g, int f, void* extra)
{
	int nMax=10001; // points per interpolation region, should be OK
	double step_x=1./(nMax-1);
	double x[nMax];
	double y[nMax];

struct GPDKins p;
// typedef struct GPDKins{double xi, t, Q; int flavour; PDF_Type GPD_type; void* extra;} GPDKins;
	p.xi=0;
	p.t=t;
	p.Q=2;//ad-hoc scale, result does not depend on it due to CVC
	p.flavour=f;
	p.GPD_type=g;
	p.extra=extra;


	int i;
	x[0]=0;
	y[0]=fun(x[0], p);
	for(i=1; i<nMax; i++)
	{
	 x[i]=step_x*i;//spline requires correct ordering
	 y[i]=fun(x[i], p)+fun(-x[i], p);
// 	 fprintf(stderr, "%g, %g\n", x[i],y[i]);
	}
	
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nMax);
	gsl_spline_init(spline, x, y, nMax);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPoints=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, 0, 1, 1e-8, 1e-6, nPoints, GSL_INTEG_GAUSS15, w, &result, &error);
// 	if(1e-2*fabs(result) < fabs(error))
// 	{
// 	 fprintf(stderr,"DVMP :: problems with convergence at xBj=%g: got error/result=%g\n",xBj,fabs(error/result));
// 	}


	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
	return result;
}


==> anc/code/src/GPDs/ABOUT.txt <==
This folder keeps files relevant for GPD parametrizations (GPDs, PDFs, formfactors etc)


==> anc/code/src/GPDs/KrollGoloskokovGPD.c <==
#include <math.h>

#include "GPDs/KrollGoloskokovGPD.h"
#include "GPDs/Skew_Radyushkin.h"

//this is universal name which will be used if plugin is defined
#ifdef USE_PLUGINS
double ExternalGPD(double x, struct GPDKins p)
{
 return KrollGoloskokovGPD(x, p);
}
#endif

double KrollGoloskokovGPD(double x, struct GPDKins p)
{
//  Actually this is just wrapper, all necessary stuff is already defined elsewhere
p.xi=fabs(p.xi);

#ifndef IGNORE_VALIDITY_REGION
if(pow(p.Q,2)>40)
{
  fprintf(stderr,"The Kroll-Goloskokov model, as described in hep-ph/0611290, is valid for Q^2< 40 GeV^2\n");
  fprintf(stderr,"You called it with scale=%g, which corresponds to Q^2=%g GeV^2\n", p.Q, pow(p.Q,2));
  fprintf(stderr,"If You are absolutely sure in what You are doing, remove the line %d in the file %s and recompile the code\n",  __LINE__+1, __FILE__);  
  exit(1);
}
#endif

if(p.flavour<0)
{
 p.flavour=-p.flavour;
}

// evaluate valence part
double res_val=0;
if( p.flavour ==1 || p.flavour ==2 )
 res_val=h_radyushkin((AbstractPDF)pdf_seaVal, x, p, 1);

// evaluate sea part
 double res_sea=0;
 p.flavour=-p.flavour;
 res_sea=h_radyushkin((AbstractPDF)pdf_seaVal, x, p, 2);
return res_val + res_sea;
}



==> anc/code/src/GPDs/KrollGoloskokovSimpleTransverseGPD.c <==
#include <math.h>

#include "GPDs/KrollGoloskokovGPD.h"
#include "GPDs/Skew_Radyushkin.h"


// In this file we use Kroll-Goloskokov parametrization for the chiral even GPDs and Enberg_PireSzymanowski parametrization from 0601138v2:29 for the transverse parametrization. This parametrization is for H_T^{u}-H_T^{d}

//this is universal name which will be used if plugin is defined
#ifdef USE_PLUGINS
double ExternalGPD(double x, struct GPDKins p)
{
 return KrollGoloskokovGPD(x, p);
}
#endif

double KrollGoloskokovGPD(double x, struct GPDKins p)
{
//  Actually this is just wrapper, all necessary stuff is already defined elsewhere
p.xi=fabs(p.xi);

#ifndef IGNORE_VALIDITY_REGION
if(pow(p.Q,2)>40)
{
  fprintf(stderr,"The Kroll-Goloskokov model, as described in hep-ph/0611290, is valid for Q^2< 40 GeV^2\n");
  fprintf(stderr,"You called it with scale=%g, which corresponds to Q^2=%g GeV^2\n", p.Q, pow(p.Q,2));
  fprintf(stderr,"If You are absolutely sure in what You are doing, remove the line %d in the file %s and recompile the code\n",  __LINE__+1, __FILE__);  
  exit(1);
}
#endif

if(p.GPD_type== GPD_H || p.GPD_type == GPD_E || p.GPD_type == GPD_HTilde || p.GPD_type == GPD_ETilde )
{
if(p.flavour<0)
{
 p.flavour=-p.flavour;
}

// evaluate valence part
double res_val=0;
if( p.flavour ==1 || p.flavour ==2 )
 res_val=h_radyushkin((AbstractPDF)pdf_seaVal, x, p, 1);

// evaluate sea part
 double res_sea=0;
 p.flavour=-p.flavour;
 res_sea=h_radyushkin((AbstractPDF)pdf_seaVal, x, p, 2);
return res_val + res_sea;
}
else if(p.GPD_type == GPDT_H && (p.flavour == 1) || (p.flavour == 2) )
{
  if(p.xi==0)return 0;
  //according to 0601138v2:29 the coefficient 0.206 below is defined up to a factor of 2
  if(fabs(x)>fabs(p.xi))return 0;
  double hDiff=0.206*(pow(p.xi,2)-pow(x,2))/pow(p.xi,3);
//   NOTE: In a considered model only the difference (H_u-H_d) is predicted; we assume that H_u~0.87*something, H_d~ -0.25*somehting [1106.4897v1:26]
  if(p.flavour==1)return 0.87*hDiff;
  if(p.flavour==2)return -0.12*hDiff;
}
else
  return 0;

}



==> anc/code/src/GPDs/PDF.c <==
// #include <stdio.h>
// #include <stdlib.h>
#include <math.h>

#include "PDF.h"





double pdf(double x, void** pars_)
{
if(fabs(x)<1e-6) return 0;
double* pars=(double*)pars_[0];
double Q=pars[0];
int f=round(pars[1]);
double res;
int PDFSign=1;//actually needed only for CTEQ

if(x<0)
{
x=-x;
f=-f;
PDFSign=-1;
}

if(fabs(f)<=6) // inpolarized PDFs
{
 if(fabs(f)==6)return 0; // in case of CTEQ this is so
 res=PDFSign*ct10pdf_ (&f, &x, &Q); return res;// unpolarized case
}
else if(fabs(f)<=13) // spin flip PDFs
{
double t=2*log(Q);
switch(f)
{
//u-quark
case  7: return uval_pol(x, t)+usea_pol(x, t);break;
case -7: return -usea_pol(x, t);break;
//d-quark
case  8: return dval_pol(x, t)+dsea_pol(x, t);break;
case -8: return -dsea_pol(x, t);break;
//s-quark
case  9: return ssea_pol(x, t);break;
case -9: return -ssea_pol(x, t);break;
//gluons
case  13: return glu_pol(x, t);break;
case -13: return -glu_pol(x, t);break;
default: return 0; break;
}
}
else if(fabs(f)<=20) // // pseudo-PDF "e" [for generation of GPD E] from Goloskokov-Kroll model 0809.4126 (set #1 in table 1--no gluons, no sea quarks)
{
switch(f)
{case  14: return  1.26473*pow(x, -0.48)*pow(1-x, 4); break; // u-quark
case -14: return 0; break;
case  15: return -1.32272*pow(x, -0.48)*pow(1-x, 5.6); break; // d-quark
case -15: return  0; break;
default: return 0; break;
}
}
else if(fabs(f)<=27) // // pseudo-PDF "e_tilde" [for generation of GPD ETilde]--reserved but not used
{
return 0;
}
else if(f==30)
{//linear combination requested
double* mixings=(double*)pars_[1];
int i=0;
double tmp_par[2]={Q,0.};
void* arr[2]={tmp_par, mixings};
res=0;
 for(i=-6; i<=6; i++)
 {
  tmp_par[1]=i;
  if(mixings[i+6] !=0) res+=mixings[i+6]*pdf(x, arr);
 }
}
else
 return 0;

}



==> anc/code/src/GPDs/PDF_KrollGoloskokov.c <==
/// According to profiler, 90% of the time is spent in evaluation of PDFs. For this reason, replacement  of "heavy" CTEQ parametrization with approximate expression could make sense. In this file we use for transverse part parametrization 0906.0460:31.
#include <math.h>

#include "GPDs/PDF.h"


double cteq_imitator(int f, double beta, double Q)
{
double L=2*log(Q/2.);
// pow(beta, -delta/2)*pow(1-beta,3)*(c0+c1*sqrt(beta)+c2*beta+c3*beta*sqrt(beta))
 switch(f)
 {
  case -5: return 0;
  case -4: return 0;
  case -3: return pow(beta, -(1.1+0.06*L-0.0027*L*L))*pow(1-beta,5)*((0.123+0.0003*L)+(-0.327-0.004*L)*sqrt(beta)+(0.692-0.068*L)*beta+(-0.486+0.038*L)*beta*sqrt(beta));
  case -2: return (1+0.68/(1+0.52*L))*cteq_imitator(-3, beta, Q);
  case -1: return (1+0.68/(1+0.52*L))*cteq_imitator(-3, beta, Q);
  case 0: return pow(beta, -(0.1+0.06*L-0.0027*L*L))*pow(1-beta,5)*((2.23+0.362*L)+(5.43-7*L)*sqrt(beta)+(-34+22.5*L)*beta+(40.6-21.6*L)*beta*sqrt(beta));
  case 1: return pow(beta, -0.48)*pow(1-beta,3)*((1.52+0.248*L)+(2.88-0.94*L)*sqrt(beta)-0.095*L*beta)+cteq_imitator(-1, beta, Q);
  case 2: return pow(beta, -0.48)*pow(1-beta,3)*((0.76+0.248*L)+(3.11-1.36*L)*sqrt(beta)+(-3.99+1.15*L)*beta)+cteq_imitator(-2, beta, Q);
  case 3: return cteq_imitator(-3, beta, Q);
  case 4: return 0;
  case 5: return 0;
 }
}


double cteq_imitator_seaVal(int f, double beta, double Q)
{//beware, here "-" corresponds to sea, "+" corresponds to valent (NOT q=qVal+qSea)--this is more convinient for their parametrization
double L=2*log(Q/2.);
 switch(f)
 {
  case -5: return 0;
  case -4: return 0;
  case -3: return pow(beta, -(1.1+0.06*L-0.0027*L*L))*pow(1-beta,5)*((0.123+0.0003*L)+(-0.327-0.004*L)*sqrt(beta)+(0.692-0.068*L)*beta+(-0.486+0.038*L)*beta*sqrt(beta));
  case -2: return (1+0.68/(1+0.52*L))*cteq_imitator(-3, beta, Q);
  case -1: return (1+0.68/(1+0.52*L))*cteq_imitator(-3, beta, Q);
  case 0: return pow(beta, -(0.1+0.06*L-0.0027*L*L))*pow(1-beta,5)*((2.23+0.362*L)+(5.43-7*L)*sqrt(beta)+(-34+22.5*L)*beta+(40.6-21.6*L)*beta*sqrt(beta));
  case 1: return pow(beta, -0.48)*pow(1-beta,3)*((1.52+0.248*L)+(2.88-0.94*L)*sqrt(beta)-0.095*L*beta);
  case 2: return pow(beta, -0.48)*pow(1-beta,3)*((0.76+0.248*L)+(3.11-1.36*L)*sqrt(beta)+(-3.99+1.15*L)*beta);
  case 3: return 0;
  case 4: return 0;
  case 5: return 0;
 }
}


double pdf(double x, struct PDFKins p)
{
if(fabs(x)<1e-6) return 0;

double Q=p.Q;
int f=p.flavour;

#ifndef IGNORE_VALIDITY_REGION
if(pow(Q,2)>40)
{
  fprintf(stderr,"You use PDF parametrization from Kroll-Goloskokov model, which accoring to hep-ph/0611290, is valid for Q^2< 40 GeV^2\n");
  fprintf(stderr,"You called it with scale=%g, which corresponds to Q^2=%g GeV^2\n", Q, pow(Q,2));
  fprintf(stderr,"If You are absolutely sure in what You are doing, remove the line %d in the file %s and recompile the code\n",  __LINE__+1, __FILE__);  
  exit(1);
}
#endif

double res;
int PDFSign=1;//actually needed only for CTEQ

if(x<0)
{
 x=-x;
 f=-f;
 p.flavour=-p.flavour;
 PDFSign=-1;
}

if(p.PDF_type==PDF_UNPOLARIZED)
{
 if(p.flavour==6)return 0; // in case of CTEQ this is so
 res=PDFSign*cteq_imitator (f, x, Q); return res;
}
else if(p.PDF_type==PDF_POLARIZED) // spin flip PDFs
{
double t=2*log(Q);
switch(p.flavour)
{
//u-quark
case  1: return uval_pol(x, t)+usea_pol(x, t);break;
case -1: return -usea_pol(x, t);break;
//d-quark
case  2: return dval_pol(x, t)+dsea_pol(x, t);break;
case -2: return -dsea_pol(x, t);break;
//s-quark
case  3: return ssea_pol(x, t);break;
case -3: return -ssea_pol(x, t);break;
//gluons
case  0: return glu_pol(x, t);break;
default: return 0; break;
}
}
else if(p.PDF_type==PDF_PSEUDO_E) // pseudo-PDF "e" [for generation of GPD E] from Goloskokov-Kroll model 0809.4126 (set #1 in table 1--no gluons, no sea quarks)
{
switch(p.flavour)
{case  1: return  1.26473*pow(x, -0.48)*pow(1-x, 4); break; // u-quark
 case -1: return 0; break;
 case  2: return -1.32272*pow(x, -0.48)*pow(1-x, 5.6); break; // d-quark
 case -2: return  0; break;
 default: return 0; break;
}
}
else if(p.PDF_type==PDF_PSEUDO_ETilde) // // pseudo-PDF "e_tilde" [for generation of GPD ETilde]--reserved but not used
{
return 0;
}
else if (p.PDF_type==PDFT_UNPOLARIZED)
{//See eq. 0906.0460:31
       double pdfValue;
	 p.PDF_type=PDF_UNPOLARIZED;
         pdfValue=pdf(x, p); // pdf shoud take care of sign/flavour flipping
 	 p.PDF_type=PDF_POLARIZED;
         pdfValue+=pdf(x, p); // pdf shoud take care of sign/flavour flipping
	 pdfValue*=7.46*x*pow(1-x, 5);
	 if(f==1)
	 {
	   pdfValue*=0.5;
	 }
	 else if(f==2)
	 {
	   pdfValue*=-0.6;
	 }
	 else
	  pdfValue=0;
	 return pdfValue;
}
else
 return 0;
}


double pdf_seaVal(double x_in, struct PDFKins p)
{
  double x=fabs(x_in);
if(fabs(x)<1e-6) return 0;
double Q=p.Q;
int f=p.flavour;

#ifndef IGNORE_VALIDITY_REGION
if(pow(Q,2)>40)
{
  fprintf(stderr,"You use PDF parametrization from Kroll-Goloskokov model, which accoring to hep-ph/0611290, is valid for Q^2< 40 GeV^2\n");
  fprintf(stderr,"You called it with scale=%g, which corresponds to Q^2=%g GeV^2\n", Q, pow(Q,2));
  fprintf(stderr,"If You are absolutely sure in what You are doing, remove the line %d in the file %s and recompile the code\n",  __LINE__+1, __FILE__);  
  exit(1);
}
#endif


int PDFSign=1;//actually needed only for CTEQ
double L=2*log(Q/2.);
if(x_in<0 && (p.PDF_type == GPD_H || p.PDF_type==GPD_E || p.PDF_type==GPD_HTilde || p.PDF_type == GPD_ETilde) )
{
//  x=-x;
 if(p.flavour<=0)
  {
   PDFSign=-1;
  }
  else
 {
   return 0; // by construction of sea quarks
 }
}
if(p.PDF_type==PDF_UNPOLARIZED) // unpolarized PDFs
{
 if(fabs(p.flavour)==6)return 0; // in case of CTEQ this is so
 return PDFSign*cteq_imitator_seaVal(f, x, Q); // unpolarized case--kroll-goloskokov imitation of CTEQ
}
else if(p.PDF_type==PDF_POLARIZED) // spin flip PDFs
{
double t=2*log(Q);
switch(p.flavour)
{
//u-quark
case  1: return pow(x, -0.48)*pow(1-x,3)*((0.61+0.033*L)+(0.41-0.377*L)*x+(5.1-1.21*L)*x*x);
case -1: return 0;break;
//d-quark
case  2: return pow(x, -0.48)*pow(1-x,3)*((-0.32-0.04*L)+(-1.427-0.176*L)*x+(0.692-0.068*L)*x*x);
case -2: return 0;break;
//s-quark
case  3: return 0;break;
case -3: return 0;break;
//gluons
case  0: return 0;break;
default: return 0; break;
}
}
else if(p.PDF_type==PDF_PSEUDO_E) // pseudo-PDF "e" [for generation of GPD E] from Goloskokov-Kroll model 0809.4126 (set #1 in table 1--no gluons, no sea quarks)
{
switch(p.flavour)
{case  1: return pow(x, -0.48)*pow(1-x,3)*(2.204-2.204*x);//return  1.26473*pow(x, -0.48)*pow(1-x, 4); break; // u-quark
 case -1: return 0; break;
 case  2: return pow(x, -0.48)*pow(1-x,3)*(-3.114+8.096*x-6.477*x*x+1.295*pow(x,3));//return -1.32272*pow(x, -0.48)*pow(1-x, 5.6); break; // d-quark
 case -2: return  0; break;
 default: return 0; break;
}
}
else if(p.PDF_type==PDF_PSEUDO_ETilde) // // pseudo-PDF "e_tilde" [for generation of GPD ETilde]--reserved but not used
{
return 0;
}
else if (p.PDF_type==PDFT_UNPOLARIZED)
{//See eq. 0906.0460:31
       double pdfValue;
//        if(x_in<0)
//        {
// 	 fprintf(stderr, "DEBUG :: x_in=%g, flavour=%d, Q=%g\n", x_in, p.flavour, p.Q);
//       }
	 p.PDF_type=PDF_UNPOLARIZED;
         pdfValue=pdf_seaVal(x_in, p); // pdf shoud take care of sign/flavour flipping
	 p.PDF_type=PDF_POLARIZED;
         pdfValue+=pdf_seaVal(x_in, p); // pdf shoud take care of sign/flavour flipping
	 pdfValue*=7.46*x*pow(1-x, 5);
	 if(p.flavour==1)
	 {
	   pdfValue*=0.5;
	 }
	 else if(p.flavour==2)
	 {
	   pdfValue*=-0.6;
	 }
	 else
	  pdfValue=0;
	 return pdfValue;
}
else
 return 0;
}





==> anc/code/src/GPDs/PDF_KrollGoloskokov11.c <==
/// According to profiler, 90% of the time is spent in evaluation of PDFs. For this reason, replacement  of "heavy" CTEQ parametrization with approximate expression could make sense. In this file we use for transverse part parametrization 1106.4897. Note that in that paper only parametrization for H_T and E_T+2\tilde H_T is given; we for the sake of simplicity assume that \tilde H _T=0.
#include <math.h>

#include "GPDs/PDF.h"


double cteq_imitator(int f, double beta, double Q)
{
double L=2*log(Q/2.);
// pow(beta, -delta/2)*pow(1-beta,3)*(c0+c1*sqrt(beta)+c2*beta+c3*beta*sqrt(beta))
 switch(f)
 {
  case -5: return 0;
  case -4: return 0;
  case -3: return pow(beta, -(1.1+0.06*L-0.0027*L*L))*pow(1-beta,5)*((0.123+0.0003*L)+(-0.327-0.004*L)*sqrt(beta)+(0.692-0.068*L)*beta+(-0.486+0.038*L)*beta*sqrt(beta));
  case -2: return (1+0.68/(1+0.52*L))*cteq_imitator(-3, beta, Q);
  case -1: return (1+0.68/(1+0.52*L))*cteq_imitator(-3, beta, Q);
  case 0: return pow(beta, -(0.1+0.06*L-0.0027*L*L))*pow(1-beta,5)*((2.23+0.362*L)+(5.43-7*L)*sqrt(beta)+(-34+22.5*L)*beta+(40.6-21.6*L)*beta*sqrt(beta));
  case 1: return pow(beta, -0.48)*pow(1-beta,3)*((1.52+0.248*L)+(2.88-0.94*L)*sqrt(beta)-0.095*L*beta)+cteq_imitator(-1, beta, Q);
  case 2: return pow(beta, -0.48)*pow(1-beta,3)*((0.76+0.248*L)+(3.11-1.36*L)*sqrt(beta)+(-3.99+1.15*L)*beta)+cteq_imitator(-2, beta, Q);
  case 3: return cteq_imitator(-3, beta, Q);
  case 4: return 0;
  case 5: return 0;
 }
}


double cteq_imitator_seaVal(int f, double beta, double Q)
{//beware, here "-" corresponds to sea, "+" corresponds to valent (NOT q=qVal+qSea)--this is more convinient for their parametrization
double L=2*log(Q/2.);
 switch(f)
 {
  case -5: return 0;
  case -4: return 0;
  case -3: return pow(beta, -(1.1+0.06*L-0.0027*L*L))*pow(1-beta,5)*((0.123+0.0003*L)+(-0.327-0.004*L)*sqrt(beta)+(0.692-0.068*L)*beta+(-0.486+0.038*L)*beta*sqrt(beta));
  case -2: return (1+0.68/(1+0.52*L))*cteq_imitator(-3, beta, Q);
  case -1: return (1+0.68/(1+0.52*L))*cteq_imitator(-3, beta, Q);
  case 0: return pow(beta, -(0.1+0.06*L-0.0027*L*L))*pow(1-beta,5)*((2.23+0.362*L)+(5.43-7*L)*sqrt(beta)+(-34+22.5*L)*beta+(40.6-21.6*L)*beta*sqrt(beta));
  case 1: return pow(beta, -0.48)*pow(1-beta,3)*((1.52+0.248*L)+(2.88-0.94*L)*sqrt(beta)-0.095*L*beta);
  case 2: return pow(beta, -0.48)*pow(1-beta,3)*((0.76+0.248*L)+(3.11-1.36*L)*sqrt(beta)+(-3.99+1.15*L)*beta);
  case 3: return 0;
  case 4: return 0;
  case 5: return 0;
 }
}


double pdf(double x, struct PDFKins p)
{
if(fabs(x)<1e-6) return 0;

double Q=p.Q;
int f=p.flavour;

#ifndef IGNORE_VALIDITY_REGION
if(pow(Q,2)>40)
{
  fprintf(stderr,"You use PDF parametrization from Kroll-Goloskokov model, which accoring to hep-ph/0611290, is valid for Q^2< 40 GeV^2\n");
  fprintf(stderr,"You called it with scale=%g, which corresponds to Q^2=%g GeV^2\n", Q, pow(Q,2));
  fprintf(stderr,"If You are absolutely sure in what You are doing, remove the line %d in the file %s and recompile the code\n",  __LINE__+1, __FILE__);  
  exit(1);
}
#endif

double res;
int PDFSign=1;//actually needed only for CTEQ

if(x<0)
{
 x=-x;
 f=-f;
 p.flavour=-p.flavour;
 PDFSign=-1;
}

if(p.PDF_type==PDF_UNPOLARIZED)
{
 if(p.flavour==6)return 0; // in case of CTEQ this is so
 res=PDFSign*cteq_imitator (f, x, Q); return res;
}
else if(p.PDF_type==PDF_POLARIZED) // spin flip PDFs
{
double t=2*log(Q);
switch(p.flavour)
{
//u-quark
case  1: return uval_pol(x, t)+usea_pol(x, t);break;
case -1: return -usea_pol(x, t);break;
//d-quark
case  2: return dval_pol(x, t)+dsea_pol(x, t);break;
case -2: return -dsea_pol(x, t);break;
//s-quark
case  3: return ssea_pol(x, t);break;
case -3: return -ssea_pol(x, t);break;
//gluons
case  0: return glu_pol(x, t);break;
default: return 0; break;
}
}
else if(p.PDF_type==PDF_PSEUDO_E) // pseudo-PDF "e" [for generation of GPD E] from Goloskokov-Kroll model 0809.4126 (set #1 in table 1--no gluons, no sea quarks)
{
switch(p.flavour)
{case  1: return  1.26473*pow(x, -0.48)*pow(1-x, 4); break; // u-quark
 case -1: return 0; break;
 case  2: return -1.32272*pow(x, -0.48)*pow(1-x, 5.6); break; // d-quark
 case -2: return  0; break;
 default: return 0; break;
}
}
else if(p.PDF_type==PDF_PSEUDO_ETilde) // // pseudo-PDF "e_tilde" [for generation of GPD ETilde]--reserved but not used
{
return 0;
}
else if (p.PDF_type==PDFT_UNPOLARIZED)
{//See eq. 0906.0460:31
       double pdfValue;
	 p.PDF_type=PDF_UNPOLARIZED;
         pdfValue=pdf(x, p); // pdf shoud take care of sign/flavour flipping
 	 p.PDF_type=PDF_POLARIZED;
         pdfValue+=pdf(x, p); // pdf shoud take care of sign/flavour flipping
	 pdfValue*=7.46*x*pow(1-x, 5);
	 if(f==1)
	 {
	   pdfValue*=0.5;
	 }
	 else if(f==2)
	 {
	   pdfValue*=-0.6;
	 }
	 else
	  pdfValue=0;
	 return pdfValue;
}
else if (p.PDF_type==PDFT_UNPOLARIZED || p.PDF_type==PDFT_PSEUDO_E)
{
  if(f<0){return pdf_seaVal(x, p);};
  double pdfValue=pdf_seaVal(x, p);
  p.flavour=-p.flavour;
  pdfValue+=pdf_seaVal(x, p);
}
else
 return 0;
}


double pdf_seaVal(double x_in, struct PDFKins p)
{
  double x=fabs(x_in);
if(fabs(x)<1e-6) return 0;
double Q=p.Q;
int f=p.flavour;

#ifndef IGNORE_VALIDITY_REGION
if(pow(Q,2)>40)
{
  fprintf(stderr,"You use PDF parametrization from Kroll-Goloskokov model, which accoring to hep-ph/0611290, is valid for Q^2< 40 GeV^2\n");
  fprintf(stderr,"You called it with scale=%g, which corresponds to Q^2=%g GeV^2\n", Q, pow(Q,2));
  fprintf(stderr,"If You are absolutely sure in what You are doing, remove the line %d in the file %s and recompile the code\n",  __LINE__+1, __FILE__);  
  exit(1);
}
#endif


int PDFSign=1;//actually needed only for CTEQ
double L=2*log(Q/2.);
if(x_in<0)
{
 if(p.flavour<=0)
  {
   PDFSign=-1; // flavour<0 means sea quarks, which are negative for x<0
  }
  else
 {
   return 0; // flavour >0 means valence quarks which don't exist for x<0
 }
}
if(p.PDF_type==PDF_UNPOLARIZED) // unpolarized PDFs
{
 if(fabs(p.flavour)==6)return 0; // in case of CTEQ this is so
 return PDFSign*cteq_imitator_seaVal(f, x, Q); // unpolarized case--kroll-goloskokov imitation of CTEQ
}
else if(p.PDF_type==PDF_POLARIZED) // spin flip PDFs
{
double t=2*log(Q);
switch(p.flavour)
{
//u-quark
case  1: return pow(x, -0.48)*pow(1-x,3)*((0.61+0.033*L)+(0.41-0.377*L)*x+(5.1-1.21*L)*x*x);
case -1: return 0;break;
//d-quark
case  2: return pow(x, -0.48)*pow(1-x,3)*((-0.32-0.04*L)+(-1.427-0.176*L)*x+(0.692-0.068*L)*x*x);
case -2: return 0;break;
//s-quark
case  3: return 0;break;
case -3: return 0;break;
//gluons
case  0: return 0;break;
default: return 0; break;
}
}
else if(p.PDF_type==PDF_PSEUDO_E) // pseudo-PDF "e" [for generation of GPD E] from Goloskokov-Kroll model 0809.4126 (set #1 in table 1--no gluons, no sea quarks)
{
switch(p.flavour)
{case  1: return pow(x, -0.48)*pow(1-x,3)*(2.204-2.204*x);//valence  u-quark
 case -1: return 0; break;
 case  2: return pow(x, -0.48)*pow(1-x,3)*(-3.114+8.096*x-6.477*x*x+1.295*pow(x,3));//valence d-quark
 case -2: return  0; break;
 default: return 0; break;
}
}
else if(p.PDF_type==PDF_PSEUDO_ETilde) // // pseudo-PDF "e_tilde" [for generation of GPD ETilde]--reserved but not used
{
return 0;
}
else if (p.PDF_type==PDFT_UNPOLARIZED)
{//See eq. 1106.4897:13 and table 1106.4897:1
  switch(p.flavour)
  {case  1: return 0.78*pow(x, 0.02)*pow(1-x,3); // u-quark
  case  2: return -1.01*pow(x, 0.02)*pow(1-x,3); // d-quark
  default: return 0; break;
  }
}
else if (p.PDF_type==PDFT_PSEUDO_E)
{//See eq. 1106.4897:13 and table 1106.4897:1. Did not find the value of beta (power of (1-x)), so just took 3 as for other GPDs
  switch(p.flavour)
  {case  1: return 6.83*pow(x, -0.3)*pow(1-x,3); // u-quark
  case  2: return 5.05*pow(x, -0.3)*pow(1-x,3); // d-quark
  default: return 0; break;
  }
}
else
 return 0;
}





==> anc/code/src/GPDs/Skew_KrollGoloskokov.c <==
#include <stdio.h>
#include <math.h>
#include <gsl/gsl_integration.h>
#include <gsl/gsl_sf_gamma.h>
#include "GPDPDF.h"
#include "GPDs/Skew_Radyushkin.h"



//here interface is fixed by GSL and we cannot change it
double rad_integrand(double alpha, void** extra)
{
	AbstractPDF *pdf=(AbstractPDF*)extra[0];
	double *xPointer=(double*)extra[1];
	struct GPDKins* p=(GPDKins*)extra[2];
	int *nPointer=(int*)extra[3];

	double x, xi, t, Q;
	int f;
	x=*xPointer;
	xi=p->xi;
	t=p->t;
	Q=p->Q;
	f=p->flavour;
	int n=*nPointer;

	double beta=x-alpha*xi;
	double beta_abs=fabs(beta);
	if(beta_abs + fabs(alpha) >=1 ) return 0;

	double pdfValue;
	struct PDFKins K;
	K.Q=Q;
	K.flavour=f;
	K.extra=p->extra;
	

	  K.PDF_type=p->GPD_type;
          pdfValue=(*pdf)(beta, K); // pdf shoud take care of sign/flavour flipping

        if(beta_abs !=0)
	{
	if( f ==1 || f ==2 )
        {
	 pdfValue*=exp(t*(-0.9*log(beta_abs)));
	}
	else // sea quarks or gluons
	 pdfValue*=exp(t*(2.58-0.25*log(1+Q*Q/0.5929)-0.15*log(beta_abs))); // 0.5929=m_\rho^2
        }
// NOTE: prefactor will be evaluated in the calling routine
	return pow(pow(1-beta_abs,2)-alpha*alpha,n)/pow(1-beta_abs, 2*n+1)*pdfValue;
}


double h_radyushkin(AbstractPDF f, double x, struct GPDKins gpd_kins, int n)
{
  
//   if(gpd_kins.GPD_type==GPD_H || gpd_kins.GPD_type==GPD_E)return 0;--try just ep, switch off axial channel everywhere
  
if(n==0)n=1; // use default--under C we can't do it in argument
 int nPoints=1000000;
 gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
 double result, error;

 gsl_function F;


 void* arrs[4]={&f, &x, &gpd_kins, &n}; // pass data to subroutine, format dictated by GSL

 F.function = &rad_integrand;
 F.params = arrs;


int npts=3;
double pts[3]={-1,0,1};
double xi=gpd_kins.xi;
 if(xi !=0 )
 {
  pts[1]=x/xi; // beta=0
 }
if(fabs(pts[1])>=1)
 pts[1]=0; // this is not a special point

// NOTE: Below I deliberately use too high values of precision: it seems GSL underestimates errors and the convolution of GPD stucks
 gsl_integration_qagp(&F, pts, npts, 1E-8, 1E-6, nPoints, w, &result, &error);
 gsl_integration_workspace_free(w);


result*=gsl_sf_gamma(2*n+2.)/(pow(2,2*n+1.)*pow(gsl_sf_gamma(n+1.),2));
 return result;
}



==> anc/code/src/GPDs/ZeroSkewnessGPD.c <==
#include <math.h>

#include "GPDs/ZeroSkewnessGPD.h"

double formfactor(double t)
{
 return 1/pow(1-t/0.71, 2);
}

#ifdef USE_PLUGINS
double ExternalGPD(double x, struct GPDKins p)
{
 return ZeroSkewnessGPD(x, p);
}
#endif


double ZeroSkewnessGPD(double x, struct GPDKins p)
{
double xi=fabs(p.xi);
double t=p.t;

if(p.flavour<0)
{
 p.flavour=-p.flavour;
}


struct PDFKins K;
K.Q=p.Q;
K.flavour=p.flavour;
K.extra=p.extra;
K.PDF_type=p.GPD_type;

double res_val = pdf_seaVal(x, K);
p.flavour=-p.flavour;
double res_sea = pdf_seaVal(x, K);

return (res_val + res_sea)*formfactor(t);
}


==> anc/code/src/GPDs/pdf_pol.c <==
/* http://durpdg.dur.ac.uk/hepdata/gpd.html
 * C package for fast LO evolution of
generalized parton distribution in x space

Reference: A.V. Vinnikov, hep-ph/0604248

Includes routines to generate model GPDs and example calling routines

Instructions for running the code are given in README

All the code is available as a compressed tarball in gpd-evol.tgz

For more information, contact M Diehl at: markus.diehl@desy.de 




// The program calculates GPD H at Q^2 = 4 GeV^2 
// at given x, xi and t for the following partons:
// i_part = 0 : gluons
// i_part = 1 : u-quarks
// i_part = 2 : d-quarks
// i_part = 3 : s-quarks

// double distribution model as in Musatov, Radyushkin, hep-ph/9905376
// and Goeke, Polyakov, Vanderhaeghen, hep-ph/0106012
//
// dependence on proton momentum transfer t for valence distributions
// from Diehl, Feldmann, Jakob, Kroll, hep-ph/0408173
// for sea quark and gluon distributions no t dependence is implemented

// The value of the profile parameters for gluons, sea and
// valence quarks is given as folows:
// param[0] = b(gluon),
// param[1] = b(u_val),
// param[2] = b(d_val),
// param[3] = b(u_sea),
// param[4] = b(d_sea),
// param[5] = b(s_sea),
 * 
 * 
 * 
 * 
 * 
 * 
 * 
 * 
 */


// calculates q-tilde at Q^2 = 4 GeV^2 in double distribution model
// for valence distributions includes t-dependence
// see comments in gpdh.c


#include <stdio.h>
#include <math.h>
#include "GPDs/pdf_pol.h"







double uval_pol(double const x, double const t)
{
  if(x <= 0.0)
    {
      printf("uval_pol (gpdh_pol.c): ERROR: x = %12.3e < 0\n",x);
      return 0.0;
    }
  // Diehl, Feldmann, Jakob, Kroll parameters
  double A_q = 1.22;
  double B_q = 0.59;
  double alp = 0.9;

  double fq = - alp*(1.0-x)*(1.0-x)*(1.0-x)*log(x)
    + B_q*(1.0-x)*(1.0-x)*(1.0-x) + A_q*x*(1.0-x)*(1.0-x);


  // Blumlein, Bottcher at Q2 = 4 GeV^2
  double eta = 0.926;
  double a   = 0.294;
  double b   = 3.167;
  double gam = 27.22;

  double coeff = (1.0+gam*a/(a+b+1.0))*gammf(a)*gammf(b+1.0)/gammf(a+b+1.0);

  return eta/coeff*exp((a-1.0)*log(x) + b*log(1.0-x) + t*fq)*(1.0+gam*x);
}



double usea_pol(double const x, double const t)
{
  if(x <= 0.0 || x > 1.0)
    {
      printf("usea_pol (gpdh_pol.c): ERROR: x = %12.3e < 0\n",x);
      return 0.0;
    }
  if((1.0-x) < EPS_BETR) return 0.0;

  // Blumlein, Bottcher at Q2 = 4 GeV^2
  double eta = -0.447/6.0;
  double a   = 0.424;
  double b   = 8.93;
  double gam = 0.0;

  double coeff = (1.0+gam*a/(a+b+1.0))*gammf(a)*gammf(b+1.0)/gammf(a+b+1.0);

  return eta/coeff*exp((a-1.0)*log(x) + b*log(1.0-x))*(1.0+gam*x);
}

double dval_pol(double const x, double const t)
{
  if(x <= 0.0 || x > 1.0)
    {
      printf("dval_pol (gpdh_pol.c): ERROR: x = %12.3e < 0\n",x);
      return 0.0;
    }
  if((1.0-x) < EPS_BETR) return 0.0;

  // Diehl, Feldmann, Jakob, Kroll parameters
  double A_q = 2.59;
  double B_q = 0.59;
  double alp = 0.9;
  
  double fq = - alp*(1.0-x)*(1.0-x)*(1.0-x)*log(x)
    + B_q*(1.0-x)*(1.0-x)*(1.0-x) + A_q*x*(1.0-x)*(1.0-x);


  // Blumlein, Bottcher at Q2 = 4 GeV^2
  double eta = -0.341;
  double a   = 0.254;
  double b   = 3.42;
  double gam = 19.06;

  double coeff = (1.0+gam*a/(a+b+1.0))*gammf(a)*gammf(b+1.0)/gammf(a+b+1.0);

  return eta/coeff*exp((a-1.0)*log(x) + b*log(1.0-x) + t*fq)*(1.0+gam*x);
}

double dsea_pol(double const x, double const t)
{
  if(x <= 0.0 || x > 1.0)
    {
      printf("dsea_pol (gpdh_pol.c): ERROR: x = %12.3e < 0\n",x);
      return 0.0;
    }
  if((1.0-x) < EPS_BETR) return 0.0;

  // Blumlein, Bottcher at Q2 = 4 GeV^2
  double eta = -0.447/6.0;
  double a   = 0.424;
  double b   = 8.93;
  double gam = 0.0;

  double coeff = (1.0+gam*a/(a+b+1.0))*gammf(a)*gammf(b+1.0)/gammf(a+b+1.0);

  return eta/coeff*exp((a-1.0)*log(x) + b*log(1.0-x))*(1.0+gam*x);
}

double ssea_pol(double const x, double const t)
{
  if(x <= 0.0 || x > 1.0)
    {
      printf("ssea_pol (gpdh_pol.c): ERROR: x = %12.3e < 0\n",x);
      return 0.0;
    }
  if((1.0-x) < EPS_BETR) return 0.0;

  // Blumlein, Bottcher at Q2 = 4 GeV^2
  double eta = -0.447/6.0;
  double a   = 0.424;
  double b   = 8.93;
  double gam = 0.0;

  double coeff = (1.0+gam*a/(a+b+1.0))*gammf(a)*gammf(b+1.0)/gammf(a+b+1.0);

  return eta/coeff*exp((a-1.0)*log(x) + b*log(1.0-x))*(1.0+gam*x);
}


double glu_pol(double const x, double const t)
{
  if(x <= 0.0 || x > 1.0)
    {
      printf("glu_pol (gpdh_pol.c): ERROR: x = %12.3e < 0\n",x);
      return 0.0;
    }
  if((1.0-x) < EPS_BETR) return 0.0;

  // Blumlein, Bottcher at Q2 = 4 GeV^2
  double eta = 1.026;
  double a   = 1.424;
  double b   = 5.51;
  double gam = 0.0;

  double coeff = (1.0+gam*a/(a+b+1.0))*gammf(a)*gammf(b+1.0)/gammf(a+b+1.0);

  return x*eta/coeff*exp((a-1.0)*log(x) + b*log(1.0-x))*(1.0+gam*x);
}


double gammf(double xx)
{
  double x, y, tmp, ser;
  static double cof[6]={76.18009172947146, -86.50532032941677,
                        24.01409824083091, -1.231739572450155,
                        0.1208650973866179e-2, -0.5395239384953e-5};
  int j;

  y = x = xx;
  tmp = x + 5.5;
  tmp -= (x+0.5)*log(tmp);
  ser = 1.000000000190015;
  for(j=0; j<=5; j++) ser += cof[j]/++y;
  return exp(-tmp)*2.5066282746310005*ser/x;
}


==> anc/code/src/Interference_Harmonics.c <==
#include "DVMP_Amplitude.h"
#include <stdio.h>
#include <math.h>
#include <complex.h>
#include "phys.h"


/**
  Evaluates a Dirac formfactor \f$ F_1 \f$ for a given flavour.
  @param[in] fun GPD function to use
  @param[in] t momentum transfer squared
  @param[in] g GPD type to use
  @param[in] f flavour fow which FF is evaluated
  @return Formfactor value
*/
double Formfactor_F1(AbstractGPD fun, double t, GPD_TYPE g, int f)
{
}

/**
  Evaluates a Pauli formfactor \f$ F_1 \f$ for a given flavour.
  @param[in] fun GPD function to use
  @param[in] t momentum transfer squared
  @param[in] g GPD type to use
  @param[in] f flavour fow which FF is evaluated
  @return Formfactor value
*/
double Formfactor_F2(double t, int flavour)
{
}

complex amplitude(AbstractGPD fun, struct GPDKins gpd_kins, double xi, int flavour, GPD_TYPE g, CONV_TYPE c)
{//warning--has advere effects, resets some elements of gpd_kins
//flavour MUST be positive

complex res;
gpd_kins.GPD_type=g;
gpd_kins.flavour=flavour;

 if(c==C_MINUS)
 {
   gpd_kins.xi=xi;
   double res_re=convolution((AbstractGPD)fun, gpd_kins);
   double res_im=-M_PI*fun(xi, gpd_kins);
  return res_re + I * res_im;
 }
 else if(c==C_PLUS)
 {
   gpd_kins.xi=-xi;
   double res_re=convolution((AbstractGPD)fun, gpd_kins);
   double res_im=M_PI*fun(-xi, gpd_kins);
  return res_re + I * res_im;
 }
return 0; // if we got wrong input
}

void interference_XSection(AbstractGPD fun, double* kins, process p, Harmonic* Hcs)
{
 Hcs.c[0]=0;
 Hcs.c[1]=0;
 Hcs.c[2]=0;
 Hcs.s[0]=0;
 Hcs.s[2]=0;
 Hcs.s[3]=0;
if(p.projectile != p.finalBaryon)
{
 return;
}



   double y=kins[0];//not needed in hadronic part
   double xBj=kins[1];
   double t=kins[2];
   double Q=kins[3];

   double xi=xBj/(2-xBj);

//BEGIN Evaluate e.m. formfactor
double F1=0;
double F2=0;
if(p.target==Proton)
{
 F1=2./3.*Formfactor_F1(fun, t, GPD_H, 1)-1./3.*Formfactor_F1(fun, t, GPD_H, 2)
}
else if(p.target==Neutron)
{
}
else
{
 fprintf(stderr, "As of now, interference may be evaluated only for proton and neutron targets");
 return;
}
//END Evaluate e.m. formfactor

  struct GPDKins gpd_kins;
  gpd_kins.xi=xi;
  gpd_kins.t=t;
  gpd_kins.Q=Q; // flavour and type will be inserted later


    double res_re, res_im;
    double complex H, Htilde, E, Etilde;

//BEGIN Process-dependent part begins
 if((p.projectile == NuMu && p.target == Proton && p.finalMeson ==PiPlus && p.finalBaryon ==Proton && p.finalLepton == MuMinus) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==Neutron && p.finalLepton == MuPlus))
 {
// process 1a, 2b
   H= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS));
   Htilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS));
   E= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS));
   Etilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS));
  }
else if((p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiPlus && p.finalBaryon ==Neutron && p.finalLepton == MuMinus) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiMinus && p.finalBaryon ==Proton && p.finalLepton == MuPlus))
 {
// process 2a, 1b
   H= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS));
   Htilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS));
   E= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS));
   Etilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS));

  }
else if((p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==Proton && p.finalLepton == MuMinus) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Neutron && p.finalLepton == MuPlus))
 {
// process 3a, 3b
   H= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS)-amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS))/sqrt(2);
   Htilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS)-amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS))/sqrt(2);
   E= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS)-amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS))/sqrt(2);
   Etilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS)-amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS))/sqrt(2);

  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus)
 {//process 7a
   H= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS)-amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS))/2;
   Htilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS)-amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS))/2;
   E= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS)-amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS))/2;
   Etilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS)-amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS))/2;
  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiMinus && p.finalBaryon ==SigmaPlus && p.finalLepton == MuPlus)
 { // process 6a
   H= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS));
   Htilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS));
   E= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS));
   Etilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS));
  }
else if(p.projectile ==NuMu && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson==KZeroS)  && p.finalBaryon ==Proton && p.finalLepton == MuMinus)
 {// K0 amplitude / sqrt(2); process 16b
   H= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS))/sqrt(2);
   Htilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS))/sqrt(2);
   E= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS))/sqrt(2);
   Etilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS))/sqrt(2);
  }
else if(p.projectile ==NuMuBar && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus)
 {//this is amplitude of K0 production/sqrt(2); process 11a
   H= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))/2;
   Htilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))/2;
   E= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))/2;
   Etilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))/2;
 }
else if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==SigmaPlus && p.finalLepton == MuMinus)
 {//process 14a
   H= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS));
   Htilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS));
   E= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS));
   Etilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS));
  }
else if(p.projectile ==NuMuBar && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//this is amplitude of K0 production/sqrt(2); process 12a
   H= -CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))/sqrt(12);
   E= -CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))/sqrt(12);
   Htilde= -CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))/sqrt(12);
   Etilde= -CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))/sqrt(12);
}
else if(p.projectile ==NuMuBar && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==Neutron && p.finalLepton == MuPlus)
 {//this is amplitude of K0Bar production/sqrt(2); process 13a
   H= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS))/sqrt(2);
   Htilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS))/sqrt(2);
   E= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS))/sqrt(2);
   Etilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS))/sqrt(2);
 }
else if((p.projectile ==NuMuBar && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==SigmaMinus && p.finalLepton == MuPlus) || (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==SigmaZero && p.finalLepton == MuMinus))
 {//for the first part, this is amplitude of K0 production/sqrt(2); process 11b, 14b
   H= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))/sqrt(2);
   Htilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))/sqrt(2);
   E= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))/sqrt(2);
   Etilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))/sqrt(2);
  }
else if((p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==SigmaMinus && p.finalLepton == MuPlus))
 {//process 7b, 8b
   H= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS))/sqrt(2);
   Htilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS))/sqrt(2);
   E= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS))/sqrt(2);
   Etilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS))/sqrt(2);
  }
else if( (p.projectile ==NuMu && p.target == Proton && p.finalMeson ==PiPlus && p.finalBaryon ==Neutron && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiPlus && p.finalBaryon ==Neutron && p.finalLepton == NuMuBar) )
 {//process 4a
   H= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS));
   E= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS));
   Htilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS));
   Etilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS));
  }
else if( (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==Proton && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==Proton && p.finalLepton == NuMuBar) )
 { // process 4b
   H= (g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS));
   E= (g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS));
   Htilde= (g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS));
   Etilde= (g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS));
  }
else if( (p.projectile ==NuMu && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Proton && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Proton && p.finalLepton == NuMuBar ) )
 {//process 5a
   H= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS))/sqrt(2);
   E= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS))/sqrt(2);
   Htilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS))/sqrt(2);
   Etilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS))/sqrt(2);
  }
else if( (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==Neutron && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==Neutron && p.finalLepton == NuMuBar) )
 {//process 5b
   H= (g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS))/sqrt(2);
   E= (g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS))/sqrt(2);
   Htilde= (g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS))/sqrt(2);
   Etilde= (g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS))/sqrt(2);
  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//process 8a
   H= -CKM_V[0][2]/sqrt(12)*(2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS));
   Htilde= -CKM_V[0][2]/sqrt(12)*(2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS));
   E= -CKM_V[0][2]/sqrt(12)*(2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS));
   Etilde= -CKM_V[0][2]/sqrt(12)*(2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS));
  }
else if(p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//process 6b
   H= -CKM_V[0][2]/sqrt(6)*(2*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS));
   Htilde=-CKM_V[0][2]/sqrt(6)*(2*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS));
   E=-CKM_V[0][2]/sqrt(6)*(2*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS));
   Etilde=-CKM_V[0][2]/sqrt(6)*(2*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS));
  }
  else  if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==Proton && p.finalLepton == MuMinus)
 { // process 9a
   H= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS));
   Htilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS));
   E= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS));
   Etilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS));
  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==KMinus && p.finalBaryon ==Proton && p.finalLepton == MuPlus)
 { // process 10a
   H= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS));
   Htilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS));
   E= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS));
   Etilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS));
  }
  else  if(p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==Neutron && p.finalLepton == MuMinus)
 {// process 9b
   H= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS));
   Htilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS));
   E= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS));
   Etilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS));
  }
else if(p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==KMinus && p.finalBaryon ==Neutron && p.finalLepton == MuPlus)
 { // process 10b
   H= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS));
   Htilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS));
   E= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS));
   Etilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS));
  }
else if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==Lambda && p.finalLepton == NuMu)
 {//process 15a
   H=-(g[1][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)) + g[1][0]* (2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS)))/sqrt(6);
   E= -(g[1][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)) + g[1][0]* (2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS)))/sqrt(6);
   Htilde= -(g[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)) + g[0][0]* (2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS)))/sqrt(6);
   Etilde= -(g[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)) + g[0][0]* (2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS)))/sqrt(6);
  }
else if(p.projectile ==NuMu && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==Lambda && p.finalLepton == NuMu)
 {//process 12b; K0_LS=K0/sqrt(2)
   H= -(g[1][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)) + g[1][1]* (2*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS)))/sqrt(12);
   E= -(g[1][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)) + g[1][1]* (2*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS)))/sqrt(12);
   Htilde= -(g[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)) + g[0][1]* (2*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS)))/sqrt(12);
   Etilde= -(g[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)) + g[0][1]* (2*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS)))/sqrt(12);
  }
else if(p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==Lambda && p.finalLepton == MuMinus)
 {//process 15b
   H= CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))/sqrt(6);
   E= CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))/sqrt(6);
   Htilde= CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))/sqrt(6);
   Etilde= CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))/sqrt(6);
  }
else if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==SigmaZero && p.finalLepton == NuMu)
 {//process 16a
   H= (g[1][0]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)))/sqrt(2);
   E= (g[1][0]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)))/sqrt(2);
   Htilde= (g[0][0]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)))/sqrt(2);
   Etilde= (g[0][0]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)))/sqrt(2);
  }
else if(p.projectile ==NuMu && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS)  && p.finalBaryon ==SigmaPlus && p.finalLepton == NuMu)
 {//process 17a; K_LS=Ko/sqrt(2)
   H= (g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)))/sqrt(2);
   E= (g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)))/sqrt(2);
   Htilde= (g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)))/sqrt(2);
   Etilde= (g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)))/sqrt(2);
  }
else if(p.projectile ==NuMu && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS)  && p.finalBaryon ==SigmaZero && p.finalLepton == NuMu)
 {//process 13b; K_LS=Ko/sqrt(2)
   H= -(g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)))/2;
   E= -(g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)))/2;
   Htilde= -(g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)))/2;
   Etilde= -(g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)))/2;
  }
else if( (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==SigmaMinus && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==SigmaMinus && p.finalLepton == NuMuBar))
 {//process 17b
   H= -(g[1][0]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)));
   E= -(g[1][0]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)));
   Htilde= -(g[0][0]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)));
   Etilde= -(g[0][0]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)));
  }

else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson == Eta && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus)
{//process 20a
   H= CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS))/sqrt(12);
   Htilde= CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS))/sqrt(12);
   E= CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS))/sqrt(12);
   Etilde= CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS))/sqrt(12);
  }

else if(p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==Eta && p.finalBaryon ==SigmaMinus && p.finalLepton == MuPlus)
 {//process 19b
   H= -CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS))/sqrt(6);
   Htilde= -CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS))/sqrt(6);
   E= -CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS))/sqrt(6);
   Etilde= -CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS))/sqrt(6);
  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==Eta && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//process 21a
   H= CKM_V[0][2]/6*(2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS) - 2*(2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS)));
   Htilde= CKM_V[0][2]/6*(2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS) - 2*(2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS)));
   E= CKM_V[0][2]/6*(2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS) - 2*(2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS)));
   Etilde= CKM_V[0][2]/6*(2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS) - 2*(2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS)));
  }
else if( (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==Eta && p.finalBaryon ==Neutron && p.finalLepton == MuPlus) || (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==Eta && p.finalBaryon ==Proton && p.finalLepton == MuMinus))
 {//process 19a, 20b
   H= CKM_V[0][1]/sqrt(6)*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) + (amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS)));
   Htilde= CKM_V[0][1]/sqrt(6)*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) + (amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS)));
   E= CKM_V[0][1]/sqrt(6)*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) + (amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS)));
   Etilde=CKM_V[0][1]/sqrt(6)*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) + (amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS))) ;
  }
else if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==Eta && p.finalBaryon ==Proton && p.finalLepton == NuMu)
{//process 18a
   H= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS)+g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS))/sqrt(6);
   E= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS)+g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS))/sqrt(6);
   Htilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS)+g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS))/sqrt(6);
   Etilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS)+g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS))/sqrt(6);
}
else if(p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==Eta && p.finalBaryon ==Neutron && p.finalLepton == NuMu)
{//process 18b
   H= (g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS)+g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS))/sqrt(6);
   E= (g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS)+g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS))/sqrt(6);
   Htilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS)+g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS))/sqrt(6);
   Etilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS)+g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS))/sqrt(6);
}
else
{
 fprintf(stderr, "Process %d %d --> %d %d %d is not implemented yet (or maybe not possible ?)\n", p.projectile, p.target, p.finalMeson, p.finalBaryon, p.finalLepton);
 return 0;
}

//evaluate formfactors

//END process-dependent part

  double res=4*(4*(1-xBj)*(pow(cabs(H),2)+pow(cabs(Htilde),2))-pow(xBj,2)*t/(4*m_N*m_N)*pow(cabs(Etilde),2) -pow(xBj,2)*(H*conj(E)+E*conj(H)+Htilde*conj(Etilde)+Etilde*conj(Htilde))-(pow(xBj,2)+pow(2-xBj,2)*t/(4*m_N*m_N))*pow(cabs(E),2));
  res*=pow(8*M_PI*alpha_s(Q,3)*minusFirstMomentOfDA/(9*Q*(2-xBj)),2);
  return res;
}






==> anc/code/src/Interference_XSection.c <==
#include <stdio.h>
#include <math.h>
#include <complex.h>
#include "phys.h"
#include "Formfactor.h"

#include "Convolution.h"


double intf_XSection_dlnx_dt_dQ2_dphi(AbstractGPD fun, double phi, double * kins, process p, Harmonics* Hcs)
{
  int i;
  for(i=0; i<3; i++)
  {
     Hcs->c[i]=0;
     Hcs->s[i]=0;
  }

if(p.target != p.finalBaryon)
{
 fprintf(stderr, "interference_XSection :: Transition formfactors are not supported now\n");
 return;
}


   double y=kins[0];//not needed in hadronic part
   double xBj=kins[1];
   double t=kins[2];
   double Q=kins[3];

   double xi=xBj/(2-xBj);
   
//BEGIN check if we are in a physical kinematics and for given mesons interference is not zero
  double DeltaTrSquare=(-4*(t*(1-xBj) + pow(xBj*m_N,2)))/pow(-2 + xBj,2)+1E-8; // avoid rounding errors
  if(DeltaTrSquare<0)
  {
    fprintf(stderr, "interference_XSection :: Unphysical kinematics detected, DeltaTr^2=%g<0 !\n", DeltaTrSquare);
    return 0;
  }

  double prefactor;
  int sign=1;
  if(p.finalMeson==PiPlus )
  {
    prefactor=pow(CKM_V[0][1]*f_pi[0]*G_F/(6*M_PI*Q),2)*xBj*alpha_s(Q,3)*alpha_em(Q, 3)*minusFirstMomentOfDA/t/(1-xBj/2);
  }
  else if(p.finalMeson==PiMinus )
  {
    prefactor=-pow(CKM_V[0][1]*f_pi[0]*G_F/(6*M_PI*Q),2)*xBj*alpha_s(Q,3)*alpha_em(Q, 3)*minusFirstMomentOfDA/t/(1-xBj/2);    
    sign=-1;
  }
  else if(p.finalMeson==KPlus )
  {
    prefactor=pow(CKM_V[0][2]*f_pi[1]*G_F/(6*M_PI*Q),2)*xBj*alpha_s(Q,3)*alpha_em(Q, 3)*minusFirstMomentOfDA/t/(1-xBj/2);
  }
  else if(p.finalMeson==KMinus )
  {
    prefactor=-pow(CKM_V[0][2]*f_pi[1]*G_F/(6*M_PI*Q),2)*xBj*alpha_s(Q,3)*alpha_em(Q, 3)*minusFirstMomentOfDA/t/(1-xBj/2);
    sign=-1;
  }
  else
    return;
  
  // NOTE: Convert GeV^{-6} to a more convenient 10^{-40} cm^2/GeV^4
	 prefactor/=2.56811e-13;

//END check if we are in a physical kinematics and for given mesons interference is not zero

//BEGIN Evaluate e.m. formfactor
double F1, F2;
if(p.target==Proton)
{
  F1=2./3.*Formfactor(fun, t, GPD_H, 1, NULL)-1./3.*Formfactor(fun, t, GPD_H, 2, NULL);//-1./3.*Formfactor(fun, t, GPD_H, 3, NULL);
  F2=2./3.*Formfactor(fun, t, GPD_E, 1, NULL)-1./3.*Formfactor(fun, t, GPD_E, 2, NULL);//-1./3.*Formfactor(fun, t, GPD_E, 3, NULL);
}
else if(p.target==Neutron)
{
  F1=2./3.*Formfactor(fun, t, GPD_H, 2, NULL)-1./3.*Formfactor(fun, t, GPD_H, 1, NULL);//-1./3.*Formfactor(fun, t, GPD_H, 3, NULL);
  F2=2./3.*Formfactor(fun, t, GPD_E, 2, NULL)-1./3.*Formfactor(fun, t, GPD_E, 1, NULL);//-1./3.*Formfactor(fun, t, GPD_E, 3, NULL);
}
else
{
 fprintf(stderr, "As of now, interference may be evaluated only for proton and neutron targets !\n");
 return;
}
//END Evaluate e.m. formfactor

  struct GPDKins gpd_kins;
  gpd_kins.xi=xi;
  gpd_kins.t=t;
  gpd_kins.Q=Q; // flavour and type will be inserted later


    double res_re, res_im;
    double complex H, Htilde, E, Etilde;

//BEGIN Process-dependent part begins
 if((p.projectile == NuMu && p.target == Proton && p.finalMeson ==PiPlus && p.finalBaryon ==Proton && p.finalLepton == MuMinus) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==Neutron && p.finalLepton == MuPlus))
 {
// process 1a, 2b
   H= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS));
   Htilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS));
   E= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS));
   Etilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS));
  }
else if((p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiPlus && p.finalBaryon ==Neutron && p.finalLepton == MuMinus) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiMinus && p.finalBaryon ==Proton && p.finalLepton == MuPlus))
 {
// process 2a, 1b
   H= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS));
   Htilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS));
   E= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS));
   Etilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS));

  }
else if((p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==Proton && p.finalLepton == MuMinus) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Neutron && p.finalLepton == MuPlus))
 {
// process 3a, 3b
   H= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS)-amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS))/sqrt(2);
   Htilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS)-amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS))/sqrt(2);
   E= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS)-amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS))/sqrt(2);
   Etilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS)-amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS))/sqrt(2);

  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus)
 {//process 7a
   H= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS)-amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS))/2;
   Htilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS)-amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS))/2;
   E= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS)-amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS))/2;
   Etilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS)-amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS))/2;
  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiMinus && p.finalBaryon ==SigmaPlus && p.finalLepton == MuPlus)
 { // process 6a
   H= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS));
   Htilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS));
   E= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS));
   Etilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS));
  }
else if(p.projectile ==NuMu && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson==KZeroS)  && p.finalBaryon ==Proton && p.finalLepton == MuMinus)
 {// K0 amplitude / sqrt(2); process 16b
   H= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS))/sqrt(2);
   Htilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS))/sqrt(2);
   E= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS))/sqrt(2);
   Etilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS))/sqrt(2);
  }
else if(p.projectile ==NuMuBar && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus)
 {//this is amplitude of K0 production/sqrt(2); process 11a
   H= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))/2;
   Htilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))/2;
   E= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))/2;
   Etilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))/2;
 }
else if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==SigmaPlus && p.finalLepton == MuMinus)
 {//process 14a
   H= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS));
   Htilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS));
   E= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS));
   Etilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS));
  }
else if(p.projectile ==NuMuBar && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//this is amplitude of K0 production/sqrt(2); process 12a
   H= -CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))/sqrt(12);
   E= -CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))/sqrt(12);
   Htilde= -CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))/sqrt(12);
   Etilde= -CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))/sqrt(12);
}
else if(p.projectile ==NuMuBar && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==Neutron && p.finalLepton == MuPlus)
 {//this is amplitude of K0Bar production/sqrt(2); process 13a
   H= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS))/sqrt(2);
   Htilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS))/sqrt(2);
   E= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS))/sqrt(2);
   Etilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS))/sqrt(2);
 }
else if((p.projectile ==NuMuBar && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==SigmaMinus && p.finalLepton == MuPlus) || (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==SigmaZero && p.finalLepton == MuMinus))
 {//for the first part, this is amplitude of K0 production/sqrt(2); process 11b, 14b
   H= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))/sqrt(2);
   Htilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))/sqrt(2);
   E= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))/sqrt(2);
   Etilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))/sqrt(2);
  }
else if((p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==SigmaMinus && p.finalLepton == MuPlus))
 {//process 7b, 8b
   H= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS))/sqrt(2);
   Htilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS))/sqrt(2);
   E= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS))/sqrt(2);
   Etilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS))/sqrt(2);
  }
else if( (p.projectile ==NuMu && p.target == Proton && p.finalMeson ==PiPlus && p.finalBaryon ==Neutron && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiPlus && p.finalBaryon ==Neutron && p.finalLepton == NuMuBar) )
 {//process 4a
   H= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS));
   E= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS));
   Htilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS));
   Etilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS));
  }
else if( (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==Proton && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==Proton && p.finalLepton == NuMuBar) )
 { // process 4b
   H= (g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS));
   E= (g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS));
   Htilde= (g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS));
   Etilde= (g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS));
  }
else if( (p.projectile ==NuMu && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Proton && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Proton && p.finalLepton == NuMuBar ) )
 {//process 5a
   H= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS))/sqrt(2);
   E= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS))/sqrt(2);
   Htilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS))/sqrt(2);
   Etilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS))/sqrt(2);
  }
else if( (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==Neutron && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==Neutron && p.finalLepton == NuMuBar) )
 {//process 5b
   H= (g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS))/sqrt(2);
   E= (g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS))/sqrt(2);
   Htilde= (g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS))/sqrt(2);
   Etilde= (g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS))/sqrt(2);
  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//process 8a
   H= -CKM_V[0][2]/sqrt(12)*(2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS));
   Htilde= -CKM_V[0][2]/sqrt(12)*(2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS));
   E= -CKM_V[0][2]/sqrt(12)*(2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS));
   Etilde= -CKM_V[0][2]/sqrt(12)*(2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS));
  }
else if(p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//process 6b
   H= -CKM_V[0][2]/sqrt(6)*(2*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS));
   Htilde=-CKM_V[0][2]/sqrt(6)*(2*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS));
   E=-CKM_V[0][2]/sqrt(6)*(2*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS));
   Etilde=-CKM_V[0][2]/sqrt(6)*(2*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS));
  }
  else  if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==Proton && p.finalLepton == MuMinus)
 { // process 9a
   H= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS));
   Htilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS));
   E= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS));
   Etilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS));
  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==KMinus && p.finalBaryon ==Proton && p.finalLepton == MuPlus)
 { // process 10a
   H= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS));
   Htilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS));
   E= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS));
   Etilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS));
  }
  else  if(p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==Neutron && p.finalLepton == MuMinus)
 {// process 9b
   H= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS));
   Htilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS));
   E= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS));
   Etilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS));
  }
else if(p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==KMinus && p.finalBaryon ==Neutron && p.finalLepton == MuPlus)
 { // process 10b
   H= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS));
   Htilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS));
   E= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS));
   Etilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS));
  }
else if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==Lambda && p.finalLepton == NuMu)
 {//process 15a
   H=-(g[1][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)) + g[1][0]* (2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS)))/sqrt(6);
   E= -(g[1][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)) + g[1][0]* (2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS)))/sqrt(6);
   Htilde= -(g[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)) + g[0][0]* (2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS)))/sqrt(6);
   Etilde= -(g[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)) + g[0][0]* (2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS)))/sqrt(6);
  }
else if(p.projectile ==NuMu && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==Lambda && p.finalLepton == NuMu)
 {//process 12b; K0_LS=K0/sqrt(2)
   H= -(g[1][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)) + g[1][1]* (2*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS)))/sqrt(12);
   E= -(g[1][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)) + g[1][1]* (2*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS)))/sqrt(12);
   Htilde= -(g[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)) + g[0][1]* (2*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS)))/sqrt(12);
   Etilde= -(g[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)) + g[0][1]* (2*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS)))/sqrt(12);
  }
else if(p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==Lambda && p.finalLepton == MuMinus)
 {//process 15b
   H= CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))/sqrt(6);
   E= CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))/sqrt(6);
   Htilde= CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))/sqrt(6);
   Etilde= CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))/sqrt(6);
  }
else if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==SigmaZero && p.finalLepton == NuMu)
 {//process 16a
   H= (g[1][0]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)))/sqrt(2);
   E= (g[1][0]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)))/sqrt(2);
   Htilde= (g[0][0]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)))/sqrt(2);
   Etilde= (g[0][0]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)))/sqrt(2);
  }
else if(p.projectile ==NuMu && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS)  && p.finalBaryon ==SigmaPlus && p.finalLepton == NuMu)
 {//process 17a; K_LS=Ko/sqrt(2)
   H= (g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)))/sqrt(2);
   E= (g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)))/sqrt(2);
   Htilde= (g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)))/sqrt(2);
   Etilde= (g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)))/sqrt(2);
  }
else if(p.projectile ==NuMu && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS)  && p.finalBaryon ==SigmaZero && p.finalLepton == NuMu)
 {//process 13b; K_LS=Ko/sqrt(2)
   H= -(g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)))/2;
   E= -(g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)))/2;
   Htilde= -(g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)))/2;
   Etilde= -(g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)))/2;
  }
else if( (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==SigmaMinus && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==SigmaMinus && p.finalLepton == NuMuBar))
 {//process 17b
   H= -(g[1][0]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)));
   E= -(g[1][0]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)));
   Htilde= -(g[0][0]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)));
   Etilde= -(g[0][0]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)));
  }

else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson == Eta && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus)
{//process 20a
   H= CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS))/sqrt(12);
   Htilde= CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS))/sqrt(12);
   E= CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS))/sqrt(12);
   Etilde= CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS))/sqrt(12);
  }

else if(p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==Eta && p.finalBaryon ==SigmaMinus && p.finalLepton == MuPlus)
 {//process 19b
   H= -CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS))/sqrt(6);
   Htilde= -CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS))/sqrt(6);
   E= -CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS))/sqrt(6);
   Etilde= -CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS))/sqrt(6);
  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==Eta && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//process 21a
   H= CKM_V[0][2]/6*(2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS) - 2*(2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS)));
   Htilde= CKM_V[0][2]/6*(2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS) - 2*(2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS)));
   E= CKM_V[0][2]/6*(2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS) - 2*(2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS)));
   Etilde= CKM_V[0][2]/6*(2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS) - 2*(2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS)));
  }
else if( (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==Eta && p.finalBaryon ==Neutron && p.finalLepton == MuPlus) || (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==Eta && p.finalBaryon ==Proton && p.finalLepton == MuMinus))
 {//process 19a, 20b
   H= CKM_V[0][1]/sqrt(6)*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) + (amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS)));
   Htilde= CKM_V[0][1]/sqrt(6)*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) + (amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS)));
   E= CKM_V[0][1]/sqrt(6)*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) + (amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS)));
   Etilde=CKM_V[0][1]/sqrt(6)*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) + (amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS))) ;
  }
else if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==Eta && p.finalBaryon ==Proton && p.finalLepton == NuMu)
{//process 18a
   H= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS)+g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS))/sqrt(6);
   E= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS)+g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS))/sqrt(6);
   Htilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS)+g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS))/sqrt(6);
   Etilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS)+g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS))/sqrt(6);
}
else if(p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==Eta && p.finalBaryon ==Neutron && p.finalLepton == NuMu)
{//process 18b
   H= (g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS)+g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS))/sqrt(6);
   E= (g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS)+g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS))/sqrt(6);
   Htilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS)+g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS))/sqrt(6);
   Etilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS)+g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS))/sqrt(6);
}
else
{
 fprintf(stderr, "Process %d %d --> %d %d %d is not implemented yet (or maybe not possible ?)\n", p.projectile, p.target, p.finalMeson, p.finalBaryon, p.finalLepton);
 return;
}

//evaluate formfactors

//END process-dependent part


  double K=sqrt(DeltaTrSquare/pow(Q,2)*(1-y-pow(m_N*xBj*y/Q,2)));
  double tau=t/(4*pow(m_N,2));
  
  int Axvar=1;// this coefficient controls contribution of vector current; check Axvar=0 reproduces pure axial current result; Axvar=1 corresponds to neutrino; for antineutrino Axvar=-1;

  Hcs->c[1]=prefactor*K/3*creal(-(F2*(H*pow(xBj,2)*(6 + (-3 + Axvar)*y) + E*(pow(xBj,2)*(6 + (-3 + Axvar)*y) + (-2 + xBj)*tau*(xBj*(6 + (-3 + Axvar)*y) + 2*(-6 + (3 + Axvar)*y)*(-1 + minusFirstMomentOfDA))))) + F1*(-(E*pow(xBj,2)*(6 + (-3 + Axvar)*y)) + 4*H*(-6 + (3 + Axvar - Axvar*xBj)*y) + 2*H*(-2 + xBj)*(-6 + (3 + Axvar)*y)*minusFirstMomentOfDA));
  Hcs->s[1]=-sign*prefactor*K*(2-xBj)/6*cimag(-3*y*(F2*(H*pow(xBj,2) + E*(pow(xBj,2) + (-2 + xBj)*tau*(2 + xBj - 2*minusFirstMomentOfDA))) + F1*(E*pow(xBj,2) + 2*H*(2 + (-2 + xBj)*minusFirstMomentOfDA))) - Axvar*(-2 + y)*(F1*(-(E*pow(xBj,2)) + 2*H*(2 + xBj*(-2 + minusFirstMomentOfDA) - 2*minusFirstMomentOfDA)) - F2*(H*pow(xBj,2) + E*(pow(xBj,2) + (-2 + xBj)*tau*(-2 + xBj + 2*minusFirstMomentOfDA)))) );
  Hcs->c[0]=-prefactor*(m_N/Q,2)*(1-y)*(F2*(creal(E) + creal(H))*pow(xBj,2) + F1*(4*creal(H)*(-1 + xBj) + creal(E)*pow(xBj,2)) + creal(E)*F2*pow(-2 + xBj,2)*tau)*(-4*tau*(-1 + minusFirstMomentOfDA) - 4*xBj*tau*(-1 + minusFirstMomentOfDA) + pow(xBj,2)*(-3 + 2*minusFirstMomentOfDA));
  return Hcs->c[0]+Hcs->c[1]*cos(phi)+Hcs->s[1]*sin(phi);
}






==> anc/code/src/NuclGauss.c <==
#include <math.h>
#include "phys.h"
#include <stdio.h>
#include "Structure.h"

//Here we use a simple gaussian zero-skewness parametrization for nuclear structure

int NuclearStructure(double y, double xi, double t, Nucleus Nucl, double* Result)
{
//   fprintf(stderr, "NuclearStructure :: y=%g, xi=%g, t=%g\n", y, xi, t);
  double R_A=1.2*fm*pow( Nucl.A , 0.333);
  double alpha=25;//this corresponds to a width ~0.2
 double res=sqrt(alpha/M_PI)*exp(-alpha*pow(1-y,2))*exp(R_A*R_A/6*t);
 //don't make difference between proton and neutron:
  Result[0]=Nucl.Z*res;
  Result[1]=(Nucl.A-Nucl.Z)*res;
  Result[2]=0; // no hyperons
//    fprintf(stderr, "NuclearStructure :: Result=(%g, %g)\n", Result[0], Result[1]);
  return SUCCESS;
}

==> anc/code/src/NuclWalecka.c <==
#include <math.h>
#include "phys.h"
#include <stdio.h>
#include <stdlib.h>
#include <string.h> 
#include <gsl/gsl_spline.h>
#include <gsl/gsl_integration.h>
#include "Structure.h"

//Here we use a QHD-I type shell model; actual evaluation is based on the TIMORA code by Serot, Walecka

#ifdef __cpluplus__
 extern "C"  {
#endif
	extern double h_na_(double* x, double* xi, double* t, double* res);
	extern void setup_(int* A, int* Z);
	extern int timora_();
#ifdef __cpluplus__
 }
#endif

//very slow, call only
int NuclearStructure_noCache(double y, double xi, double t, Nucleus Nucl, double* Result)
{
  fprintf(stderr, "DEBUG :: y=%g, xi0%g, t=%g\n", y, xi, t);
	memset(Result, 0, 3*sizeof(double));
	if(y>=1.5||y<0.5)return SUCCESS; //outside the region y~1 the GNA is almost zero

	static int AValue=0;
	static int ZValue=0;
	if(Nucl.A!=AValue || Nucl.Z!=ZValue)
	{
		AValue=Nucl.A;
		ZValue=Nucl.Z;
		setup_(&AValue, &ZValue);
		if(!timora_())return PROCESS_NOT_FOUND; // nucleus is not found
	}
	h_na_(&y, &xi, &t, Result);
//  	return SUCCESS; //temporarily ignore any possible errors
	Result[2]=0;//no lambdas
	return SUCCESS; 
}

// //Cached version follows, keeps track that (xi, t, A, Z) don't change

int NuclearStructure(double y, double xi, double t, Nucleus Nucl, double* Result)
{ 
	memset(Result, 0, 3*sizeof(double));
	if(y>=1.5||y<0.5)return SUCCESS; //outside the region y~1 the GNA is almost zero
	
  	static int AValue=0;
	static int ZValue=0;
	static double xiValue=0;
	static double tValue=0;
	static double* cache_p;
	static double* cache_n;
	static double* yVal;
	static gsl_spline *spline_p;
	static gsl_spline *spline_n;
        static gsl_interp_accel *acc_p;
	static gsl_interp_accel *acc_n;
	

	int n=100;
	int i;
	if(Nucl.A!=AValue || Nucl.Z!=ZValue || xiValue!=xi || tValue != t)
	{
		
		if(Nucl.A!=AValue || Nucl.Z!=ZValue)
		{//if it is a new nucleus regenerate from scratch, else regenerate just h_NA-table
		 AValue=Nucl.A;
		 ZValue=Nucl.Z;
		 setup_(&AValue, &ZValue);
		 if(!timora_())return PROCESS_NOT_FOUND; // nucleus is not found
		}
	      //BEGIN generate cache
		cache_p=(double*)malloc(n*sizeof(double));
		cache_n=(double*)malloc(n*sizeof(double));
		yVal=(double*)malloc(n*sizeof(double));
		xiValue=xi;
		tValue=t;
		for(i=0; i<n; i++)
		{
		  yVal[i]=0.5+1.*i/(n-1);
		  h_na_(&yVal[i], &xi, &t, Result);
		  cache_p[i]=Result[0];
		  cache_n[i]=Result[1];
// 		  fprintf(stderr, "DEBUG :: %g \t %g \t %g \n",yVal[i], Result[0], Result[1] );
		}
		acc_p = gsl_interp_accel_alloc ();
		acc_n = gsl_interp_accel_alloc ();
		spline_p = gsl_spline_alloc(gsl_interp_cspline, n);
		spline_n = gsl_spline_alloc(gsl_interp_cspline, n);
		gsl_spline_init(spline_p, yVal, cache_p, n);
		gsl_spline_init(spline_n, yVal, cache_n, n);
	      //END generate cache
	}
//  	return SUCCESS; //temporarily ignore any possible errors
	Result[0]=gsl_spline_eval (spline_p, y, acc_p);
	Result[1]=gsl_spline_eval (spline_n, y, acc_n);
	Result[2]=0;//no lambdas
// 	fprintf(stderr, "DEBUG :: Returning values (%g, %g) for y=%g\n", Result[0], Result[1], y);
	return SUCCESS; 
}



==> anc/code/src/PFQ/pfq.c <==
#include <stdio.h>
#include <complex.h>
#include <PFQ/pfq.h>

//wrapper to Fortran call
complex pfq_ (complex* A, complex* B, int* IP, int* IQ, complex* Z, int* LNPFQ,int* IX, int* NSIGFIG);

complex PFQ(complex* P, int n_P, complex* Q, int n_Q, complex Z)
{
	int LNPFQ=0; // return true value, not logarithm
	int IX=0; // let the program guess how many terms in teh series to take
	int NSIGFIG=10; //number of significant digits
	return pfq_(P,Q,&n_P,&n_Q,&Z,&LNPFQ,&IX,&NSIGFIG);
}


==> anc/code/src/PFQ/pfq.new.f <==
C     ****************************************************************  
C     *                                                              *  
C     *    SOLUTION TO THE GENERALIZED HYPERGEOMETRIC FUNCTION       *  
C     *                                                              *  
C     *                           by                                 *  
C     *                                                              *  
C     *                      W. F. PERGER,                           *  
C     *                                                              *  
C     *              MARK NARDIN  and ATUL BHALLA                    *  
C     *                                                              *  
C     *                                                              *  
C     *            Electrical Engineering Department                 *
C     *            Michigan Technological University                 *
C     *                  1400 Townsend Drive                         *
C     *                Houghton, MI  49931-1295   USA                *
C     *                     Copyright 1993                           *  
C     *                                                              *  
C     *               e-mail address: wfp@mtu.edu                    *
C     *                                                              *  
C     *  Description : A numerical evaluator for the generalized     *  
C     *    hypergeometric function for complex arguments with large  *  
C     *    magnitudes using a direct summation of the Gauss series.  *  
C     *    The method used allows an accuracy of up to thirteen      *  
C     *    decimal places through the use of large integer arrays    *  
C     *    and a single final division.                              *  
C     *    (original subroutines for the confluent hypergeometric    *  
C     *    written by Mark Nardin, 1989; modifications made to cal-  *  
C     *    culate the generalized hypergeometric function were       *  
C     *    written by W.F. Perger and A. Bhalla, June, 1990)         *  
C     *                                                              *
C     *  The evaluation of the pFq series is accomplished by a func- *
C     *  ion call to PFQ, which is a double precision complex func-  *
C     *  tion.  The required input is:                               *
C     *  1. Double precision complex arrays A and B.  These are the  *
C     *     arrays containing the parameters in the numerator and de-*
C     *     nominator, respectively.                                 *
C     *  2. Integers IP and IQ.  These integers indicate the number  *
C     *     of numerator and denominator terms, respectively (these  *
C     *     are p and q in the pFq function).                        *
C     *  3. Double precision complex argument Z.                     *
C     *  4. Integer LNPFQ.  This integer should be set to '1' if the *
C     *     result from PFQ is to be returned as the natural logaritm*
C     *     of the series, or '0' if not.  The user can generally set*
C     *     LNPFQ = '0' and change it if required.                   *
C     *  5. Integer IX.  This integer should be set to '0' if the    *
C     *     user desires the program PFQ to estimate the number of   *
C     *     array terms (in A and B) to be used, or an integer       *
C     *     greater than zero specifying the number of integer pos-  *
C     *     itions to be used.  This input parameter is escpecially  *
C     *     useful as a means to check the results of a given run.   *
C     *     Specificially, if the user obtains a result for a given  *
C     *     set of parameters, then changes IX and re-runs the eval- *
C     *     uator, and if the number of array positions was insuffi- *
C     *     cient, then the two results will likely differ.  The rec-*
C     *     commended would be to generally set IX = '0' and then set*
C     *     it to 100 or so for a second run.  Note that the LENGTH  *
C     *     parameter currently sets the upper limit on IX to 777,   *
C     *     but that can easily be changed (it is a single PARAMETER *
C     *     statement) and the program recompiled.                   *
C     *  6. Integer NSIGFIG.  This integer specifies the requested   *
C     *     number of significant figures in the final result.  If   *
C     *     the user attempts to request more than the number of bits*
C     *     in the mantissa allows, the program will abort with an   *
C     *     appropriate error message.  The recommended value is 10. *
C     *                                                              *  
C     *     Note: The variable NOUT is the file to which error mess- *
C     *           ages are written (default is 6).  This can be      *
C     *           changed in the FUNCTION PFQ to accomodate re-      *
C     *           of output to another file                          *
C     *                                                              * 
C     *  Subprograms called: HYPER.                                  *  
C     *                                                              *  
C     ****************************************************************  
C     
      
      FUNCTION PFQ (A,B,IP,IQ,Z,LNPFQ,IX,NSIGFIG)              
      
      INTEGER LNPFQ,IX,IP,IQ,NSIGFIG                               
      COMPLEX*16 HYPER,A,B,Z,PFQ
      COMPLEX*16 CGAMMA,A1(2),B1(1),GAM1,GAM2,GAM3,GAM4,HYPER1,
     :     HYPER2,GAM5,GAM6,GAM7,Z1
      DIMENSION A(IP),B(IQ)                                               
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
	COMMON/IO/NOUT
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION DNUM,PRECIS,ARGI,ARGR,DIFF
      
	NOUT=6
      IF (Z .EQ. CMPLX(ZERO,ZERO)) THEN
         PFQ = CMPLX(ONE,ZERO)
         RETURN
      END IF
      IF ((LNPFQ .NE. 0) .AND. (LNPFQ .NE. 1)) THEN 
         WRITE (NOUT,*) ' ERROR IN INPUT ARGUMENTS: LNPFQ /= 0 OR 1' 
         STOP 
      END IF
      IF ((IP .GT. IQ) .AND. (ABS(Z) .GT. ONE) .AND. IP .GT. 2) THEN
         WRITE (NOUT,300) IP,IQ,ABS(Z)
         STOP
      END IF
*
* For the 2F1 function with |z| > 1, use Abramowitz and Stegun, 15.3.7.
*
      IF (IP .EQ. 2 .AND. IQ .EQ. 1 .AND. ABS(Z) .GT. ONE) THEN
         Z1 = ONE/Z
         A1(1) = A(1)
         A1(2) = ONE-B(1)+A(1)
         B1(1) = ONE-A(2)+A(1)
         GAM1 = CGAMMA(B(1),LNPFQ)
         GAM2 = CGAMMA(A(2)-A(1),LNPFQ)
         GAM3 = CGAMMA(A(2),LNPFQ)
         GAM4 = CGAMMA(B(1)-A(1),LNPFQ)
         GAM5 = CGAMMA(A(1)-A(2),LNPFQ)
         GAM6 = CGAMMA(A(1),LNPFQ)
         GAM7 = CGAMMA(B(1)-A(2),LNPFQ)
         HYPER1=HYPER(A1,B1,IP,IQ,Z1,LNPFQ,IX,NSIGFIG)
         A1(1) = A(2)
         A1(2) = ONE-B(1)+A(2)
         B1(1) = ONE-A(1)+A(2)
         HYPER2=HYPER(A1,B1,IP,IQ,Z1,LNPFQ,IX,NSIGFIG)
         PFQ = GAM1*GAM2*((-Z)**(-A(1)))*HYPER1/(GAM3*GAM4) + 
     :         GAM1*GAM5*((-Z)**(-A(2)))*HYPER2/(GAM6*GAM7)
         RETURN
      END IF
      IF (IP .EQ. 2 .AND. IQ .EQ. 1 .AND. ABS(Z) .GT. 0.9) THEN
         IF (LNPFQ .EQ. 1) GO TO 30
*     
*     Check to see if the Gamma function arguments are o.k.; if not,
*     then the series will have to be used.
*     
*     PRECIS - MACHINE PRECISION
*     
         PRECIS = ONE
 10      PRECIS = PRECIS/TWO
         DNUM = PRECIS+ONE
         IF (DNUM .GT. ONE) GOTO 10
         PRECIS = TWO*PRECIS
         DO 20 I=1,6
            IF (I .EQ. 1) THEN
               ARGI=DIMAG(B(1))
               ARGR=DBLE(B(1))
            ELSE IF (I .EQ. 2) THEN
               ARGI=DIMAG(B(1)-A(1)-A(2))
               ARGR=DBLE(B(1)-A(1)-A(2))
            ELSE IF (I .EQ. 3) THEN
               ARGI=DIMAG(B(1)-A(1))
               ARGR=DBLE(B(1)-A(1))
            ELSE IF (I .EQ. 4) THEN
               ARGI=DIMAG(A(1)+A(2)-B(1))
               ARGR=DBLE(A(1)+A(2)-B(1))
            ELSE IF (I .EQ. 5) THEN
               ARGI=DIMAG(A(1))
               ARGR=DBLE(A(1))
            ELSE IF (I .EQ. 6) THEN
               ARGI=DIMAG(A(2))
               ARGR=DBLE(A(2))
            END IF
*     
*     CASES WHERE THE ARGUMENT IS REAL
*     
            IF (ARGI .EQ. ZERO) THEN
*     
*     CASES WHERE THE ARGUMENT IS REAL AND NEGATIVE
*     
               IF (ARGR .LE. ZERO) THEN
*     
*     USE THE SERIES EXPANSION IF THE ARGUMENT IS TOO NEAR A POLE
*     
                  DIFF = ABS (DBLE (NINT (ARGR))-ARGR)
                  IF (DIFF .LE. TWO*PRECIS) GO TO 30
               END IF
            END IF
 20      CONTINUE
         GAM1=CGAMMA(B(1),LNPFQ)
         GAM2=CGAMMA(B(1)-A(1)-A(2),LNPFQ)
         GAM3=CGAMMA(B(1)-A(1),LNPFQ)
         GAM4=CGAMMA(B(1)-A(2),LNPFQ)
         GAM5=CGAMMA(A(1)+A(2)-B(1),LNPFQ)
         GAM6=CGAMMA(A(1),LNPFQ)
         GAM7=CGAMMA(A(2),LNPFQ)
         A1(1)=A(1)
         A1(2)=A(2)
         B1(1)=A(1)+A(2)-B(1)+ONE
         Z1=ONE-Z
         HYPER1=HYPER(A1,B1,IP,IQ,Z1,LNPFQ,IX,NSIGFIG)
         A1(1)=B(1)-A(1)
         A1(2)=B(1)-A(2)
         B1(1)=B(1)-A(1)-A(2)+ONE
         HYPER2=HYPER(A1,B1,IP,IQ,Z1,LNPFQ,IX,NSIGFIG)
         PFQ=GAM1*GAM2*HYPER1/(GAM3*GAM4)+(ONE-Z)**(B(1)-A(1)-A(2))*
     :        GAM1*GAM5*HYPER2/(GAM6*GAM7)
         RETURN
      END IF
 30   CONTINUE 
      PFQ=HYPER(A,B,IP,IQ,Z,LNPFQ,IX,NSIGFIG)
      RETURN 
 300  FORMAT (/,1X,'IP=',1I2,3X,'IQ=',1I2,3X,'AND ABS(Z)=',
     :     1E12.5,2X,/,' WHICH IS GREATER THAN ONE--SERIES DOES',
     :     ' NOT CONVERGE')
      END                                                               
C     ****************************************************************  
C     *                                                              *  
C     *                   FUNCTION BITS                              *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Determines the number of significant figures  *  
C     *    of machine precision to arrive at the size of the array   *  
C     *    the numbers must be stored in to get the accuracy of the  *
C     *    solution.                                                 *  
C     *                                                              *  
C     *  Subprograms called: none                                    *  
C     *                                                              *  
C     ****************************************************************  
      
      DOUBLE PRECISION FUNCTION BITS() 
      
      DOUBLE PRECISION BIT,BIT2                                                   
      INTEGER COUNT                                                     
      
      BIT=1.0                                                           
      COUNT=0                                                           
 10   COUNT=COUNT+1                                                     
      BIT2=BIT*2.0                                                      
      BIT=BIT2+1.0                                                      
      IF ((BIT-BIT2) .NE. 0.0) GOTO 10                                  
      BITS=COUNT-3                                                      
      RETURN                                                            
      END                                                               
C     ****************************************************************  
C     *                                                              *  
C     *                   FUNCTION HYPER                             *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Function that sums the Gauss series.          *  
C     *                                                              *  
C     *  Subprograms called: ARMULT, ARYDIV, BITS, CMPADD, CMPMUL,   *  
C     *                      IPREMAX.                                *
C     *                                                              *  
C     ****************************************************************  
      
      FUNCTION HYPER (A,B,IP,IQ,Z,LNPFQ,IX,NSIGFIG) 
      
      PARAMETER (LENGTH=25000)
      INTEGER L,I,IBIT,LNPFQ,IP,IQ,IX,NSIGFIG,NMACH,ICOUNT,IXCNT
      INTEGER REXP,IR10,II10,LMAX,IPREMAX
      COMPLEX*16 A,B,Z,FINAL,TEMP,OLDTEMP,HYPER,FACTOR,CDUM1,CDUM2
      COMPLEX*16 TEMP1
      DIMENSION SUMR(-1:LENGTH),SUMI(-1:LENGTH),NUMR(-1:LENGTH) 
      DIMENSION NUMI(-1:LENGTH),DENOMR(-1:LENGTH),DENOMI(-1:LENGTH) 
      DIMENSION QR1(-1:LENGTH),QR2(-1:LENGTH),
     :     QI1(-1:LENGTH),QI2(-1:LENGTH)         
      DIMENSION A(IP),B(IQ),AR(10),AI(10),AR2(10),AI2(10),                
     :     CR(10),CI(10),CR2(10),CI2(10)                           
      DIMENSION WK1(-1:LENGTH),WK2(-1:LENGTH),WK3(-1:LENGTH),
     :     WK4(-1:LENGTH),WK5(-1:LENGTH),WK6(-1:LENGTH)
      DOUBLE PRECISION AR,AI,CR,CI,XR,XI,SUMR,SUMI,CNT,SIGFIG
      DOUBLE PRECISION NUMR,NUMI,DENOMR,DENOMI,RMAX,MX1,MX2,CREAL
      DOUBLE PRECISION QR1,QR2,QI1,QI2,AR2,AI2,CR2,CI2,XR2,XI2 
      DOUBLE PRECISION ACCY,BITS,EXPON,XL,X
      DOUBLE PRECISION DUM1,DUM2,RR10,RI10,LOG2
      DOUBLE PRECISION WK1,WK2,WK3,WK4,WK5,WK6
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
	COMMON/IO/NOUT
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      
      zero=0.0d0
      LOG2=LOG10(TWO)
      IBIT=INT(BITS())                                                       
      RMAX=TWO**(IBIT/2)                                               
      SIGFIG=TWO**(IBIT/4)                                             
*     
      DO 10 I1=1,IP                                                      
         AR2(I1)=DBLE(A(I1))*SIGFIG                                   
         AR(I1)=AINT(AR2(I1))                                          
         AR2(I1)=ANINT((AR2(I1)-AR(I1))*RMAX)                          
         AI2(I1)=DIMAG(A(I1))*SIGFIG                                   
         AI(I1)=AINT(AI2(I1))                                          
         AI2(I1)=ANINT((AI2(I1)-AI(I1))*RMAX)                          
 10   CONTINUE                                                          
      DO 20 I1=1,IQ                                                      
         CR2(I1)=DBLE(B(I1))*SIGFIG                                   
         CR(I1)=AINT(CR2(I1))                                          
         CR2(I1)=ANINT((CR2(I1)-CR(I1))*RMAX)                          
         CI2(I1)=DIMAG(B(I1))*SIGFIG                                   
         CI(I1)=AINT(CI2(I1))                                          
         CI2(I1)=ANINT((CI2(I1)-CI(I1))*RMAX)                          
 20   CONTINUE                                                          
      XR2=DBLE(Z)*SIGFIG                                               
      XR=AINT(XR2)                                                      
      XR2=ANINT((XR2-XR)*RMAX)                                          
      XI2=DIMAG(Z)*SIGFIG                                               
      XI=AINT(XI2)                                                      
      XI2=ANINT((XI2-XI)*RMAX)                                          
*     
*     WARN THE USER THAT THE INPUT VALUE WAS SO CLOSE TO ZERO THAT IT
*     WAS SET EQUAL TO ZERO.
*     
      DO 30 I1=1,IP
         IF ((DBLE(A(I1)) .NE. ZERO) .AND. (AR(I1) .EQ. ZERO)
     :        .AND. (AR2(I1) .EQ. ZERO))
     :        WRITE (NOUT,300) I1
         IF ((DIMAG(A(I1)) .NE. ZERO) .AND. (AI(I1) .EQ. ZERO)
     :        .AND. (AI2(I1) .EQ. ZERO))
     :        WRITE (NOUT,301) I1
 30   CONTINUE
      DO 40 I1=1,IQ
         IF ((DBLE(B(I1)) .NE. ZERO) .AND. (CR(I1) .EQ. ZERO)
     :        .AND. (CR2(I1) .EQ. ZERO))
     :        WRITE (NOUT,302) I1
         IF ((DIMAG(B(I1)) .NE. ZERO) .AND. (CI(I1) .EQ. ZERO)
     :        .AND. (CI2(I1) .EQ. ZERO))
     :        WRITE (NOUT,303) I1
 40   CONTINUE
      IF ((DBLE(Z).NE.ZERO) .AND. (XR.EQ.ZERO) .AND. (XR2.EQ.ZERO))
     :     THEN
         WRITE (NOUT,*) ' WARNING - REAL PART OF Z WAS SET TO ZERO'
         Z = DCMPLX(ZERO,DIMAG(Z))
      END IF
      IF ((DIMAG(Z).NE.ZERO) .AND. (XI.EQ.ZERO) .AND. (XI2.EQ.ZERO))
     :     THEN
         WRITE (NOUT,*) ' WARNING - IMAG PART OF Z WAS SET TO ZERO'
         Z = DCMPLX(DBLE(Z),ZERO)
      END IF
      
*     
*     SCREENING OF NUMERATOR ARGUMENTS FOR NEGATIVE INTEGERS OR ZERO.
*     ICOUNT WILL FORCE THE SERIES TO TERMINATE CORRECTLY.
*     
      NMACH=INT(LOG10(TWO**INT(BITS())))
      ICOUNT=-1
      DO 50 I1=1,IP
         IF ((AR2(I1) .EQ. ZERO) .AND. (AR(I1) .EQ. ZERO) .AND.
     :        (AI2(I1) .EQ. ZERO) .AND. (AI(I1) .EQ. ZERO)) THEN
            HYPER=DCMPLX(ONE,ZERO)
            RETURN
         END IF
         IF ((AI(I1) .EQ. ZERO) .AND. (AI2(I1) .EQ. ZERO) .AND.
     :        (DBLE(A(I1)) .LT. ZERO)) THEN
            IF (ABS(DBLE(A(I1))-DBLE(NINT(DBLE(A(I1)))))
     :           .LT. TEN**(-NMACH)) THEN
               IF (ICOUNT .NE. -1) THEN
                  ICOUNT=MIN(ICOUNT,-NINT(DBLE(A(I1))))
               ELSE
                  ICOUNT=-NINT(DBLE(A(I1)))
               END IF
            END IF
         END IF
 50   CONTINUE
*     
*     SCREENING OF DENOMINATOR ARGUMENTS FOR ZEROES OR NEGATIVE INTEGERS.
*     
      DO 60 I1=1,IQ
         IF ((CR(I1) .EQ. ZERO) .AND. (CR2(I1) .EQ. ZERO) .AND.
     :        (CI(I1) .EQ. ZERO) .AND. (CI2(I1) .EQ. ZERO)) THEN
            WRITE (NOUT,304) I1
            STOP
         END IF
         IF ((CI(I1) .EQ. ZERO) .AND. (CI2(I1) .EQ. ZERO) .AND.
     :        (DBLE(B(I1)) .LT. ZERO)) THEN
            IF ((ABS(DBLE(B(I1))-DBLE(NINT(DBLE(B(I1)))))
     :           .LT. TEN**(-NMACH)) .AND. 
     :           (ICOUNT .GE. -NINT(DBLE(B(I1))) .OR.
     :           ICOUNT .EQ. -1)) THEN
               WRITE (NOUT,305) I1
               STOP
            END IF
         END IF
 60   CONTINUE
*     
      NMACH=INT(LOG10(TWO**IBIT))
      NSIGFIG=MIN(NSIGFIG,INT(LOG10(TWO**IBIT)))
      ACCY = TEN**(-NSIGFIG)                                         
      L=IPREMAX(A,B,IP,IQ,Z)
      IF (L .EQ. 1) GO TO 110
*     
*     First, estimate the exponent of the maximum term in the pFq series.
*     
      EXPON=ZERO
      XL=DBLE(L)
      DO 70 I=1,IP
         EXPON=EXPON+DBLE(FACTOR(A(I)+XL-ONE))-DBLE(FACTOR(A(I)-ONE))
 70   CONTINUE
      DO 80 I=1,IQ
         EXPON=EXPON-DBLE(FACTOR(B(I)+XL-ONE))+DBLE(FACTOR(B(I)-ONE))
 80   CONTINUE
      EXPON = EXPON + XL*DBLE(LOG(Z)) - DBLE(FACTOR(DCMPLX(XL,ZERO)))
      LMAX=INT(LOG10(EXP(ONE))*EXPON)
      L=LMAX
*     
*     Now, estimate the exponent of where the pFq series will terminate.
*     
      TEMP1=CMPLX(ONE,ZERO)
      CREAL=ONE
      DO 90 I1=1,IP
         TEMP1=TEMP1*CMPLX(AR(I1),AI(I1))/SIGFIG
 90   CONTINUE
      DO 100 I1=1,IQ
         TEMP1=TEMP1/(CMPLX(CR(I1),CI(I1))/SIGFIG)
         CREAL=CREAL*CR(I1)
 100  CONTINUE
      TEMP1=TEMP1*CMPLX(XR,XI)
*     
*     Triple it to make sure.
*     
      L=3*L
*     
*     Divide the number of significant figures necessary by the number of
*     digits available per array position.
*     
      L=INT((2*L+NSIGFIG)/NMACH)+2
*     
*     Make sure there are at least 5 array positions used.
*     
 110  L=MAX(L,5)
      L=MAX(L,IX)
*     write (6,*) ' Estimated value of L=',L
      IF ((L .LT. 0) .OR. (L .GT. LENGTH)) THEN                          
         WRITE (NOUT,306) LENGTH
         STOP                                                          
      END IF                                                            
      IF (NSIGFIG .GT. NMACH) THEN
         WRITE (NOUT,307) NMACH
      END IF
      
      SUMR(-1)=ONE                                                    
      SUMI(-1)=ONE                                                    
      NUMR(-1)=ONE                                                    
      NUMI(-1)=ONE                                                    
      DENOMR(-1)=ONE                                                  
      DENOMI(-1)=ONE                                                  
      DO 120 I=0,L+1                                                    
         SUMR(I)=ZERO                                                   
         SUMI(I)=ZERO                                                   
         NUMR(I)=ZERO                                                   
         NUMI(I)=ZERO                                                   
         DENOMR(I)=ZERO                                                 
         DENOMI(I)=ZERO                                                 
 120  CONTINUE                                                          
      SUMR(1)=ONE                                                     
      NUMR(1)=ONE                                                     
      DENOMR(1)=ONE                                                   
      CNT=SIGFIG                                                        
      TEMP=DCMPLX(ZERO,ZERO)                                          
      OLDTEMP=TEMP                                                      
      IXCNT=0
      REXP=IBIT/2
      X=REXP*(SUMR(L+1)-2)                                                
      RR10=X*LOG2
      IR10=INT(RR10)                                                    
      RR10=RR10-IR10                                                    
      X=REXP*(SUMI(L+1)-2)                                                
      RI10=X*LOG2
      II10=INT(RI10)                                                    
      RI10=RI10-II10                                                    
      DUM1=SIGN(SUMR(1)*RMAX*RMAX+SUMR(2)*RMAX+SUMR(3),SUMR(-1))               
      DUM2=SIGN(SUMI(1)*RMAX*RMAX+SUMI(2)*RMAX+SUMI(3),SUMI(-1))               
      DUM1=DUM1*10**RR10                                                
      DUM2=DUM2*10**RI10                                                
      CDUM1=DCMPLX(DUM1,DUM2)
      X=REXP*(DENOMR(L+1)-2)                                                
      RR10=X*LOG2
      IR10=INT(RR10)                                                    
      RR10=RR10-IR10                                                    
      X=REXP*(DENOMI(L+1)-2)                                                
      RI10=X*LOG2
      II10=INT(RI10)                                                    
      RI10=RI10-II10                                                    
      DUM1=SIGN(DENOMR(1)*RMAX*RMAX+DENOMR(2)*RMAX+
     :     DENOMR(3),DENOMR(-1))               
      DUM2=SIGN(DENOMI(1)*RMAX*RMAX+DENOMI(2)*RMAX+
     :     DENOMI(3),DENOMI(-1))               
      DUM1=DUM1*10**RR10                                                
      DUM2=DUM2*10**RI10                                                
      CDUM2=DCMPLX(DUM1,DUM2)
      TEMP=CDUM1/CDUM2
      
*     130 IF (IP .GT. 0) THEN
 130  if (ip .lt. 0) then
         IF (SUMR(1) .LT. HALF) THEN
            MX1=SUMI(L+1)
         ELSE IF (SUMI(1) .LT. HALF) THEN                                   
            MX1=SUMR(L+1)                                                   
         ELSE                                                              
            MX1=DMAX1(SUMR(L+1),SUMI(L+1))                                  
         ENDIF                                                             
         IF (NUMR(1) .LT. HALF) THEN                                        
            MX2=NUMI(L+1)                                                   
         ELSE IF (NUMI(1) .LT. HALF) THEN                                   
            MX2=NUMR(L+1)                                                   
         ELSE                                                              
            MX2=DMAX1(NUMR(L+1),NUMI(L+1))                                  
         ENDIF                                                             
         IF (MX1-MX2 .GT.  2.0) THEN                                       
            IF (CREAL .GE. ZERO) THEN                                         
*     write (6,*) ' cdabs(temp1/cnt)=',cdabs(temp1/cnt)
               IF (CDABS(TEMP1/CNT) .LE. ONE) GOTO 240
            ENDIF                                                           
         ENDIF
      ELSE
         CALL ARYDIV(SUMR,SUMI,DENOMR,DENOMI,TEMP,L,LNPFQ,RMAX,IBIT)        
*     
*     First, estimate the exponent of the maximum term in the pFq series.
*     
         EXPON=ZERO
         XL=DBLE(ixcnt)
         DO 140 I=1,IP
            EXPON=EXPON+DBLE(FACTOR(A(I)+XL-ONE))-DBLE(FACTOR(A(I)-ONE))
 140     CONTINUE
         DO 150 I=1,IQ
            EXPON=EXPON-DBLE(FACTOR(B(I)+XL-ONE))+DBLE(FACTOR(B(I)-ONE))
 150     CONTINUE
         EXPON = EXPON + XL*DBLE(LOG(Z)) - DBLE(FACTOR(DCMPLX(XL,ZERO)))
         LMAX=INT(LOG10(EXP(ONE))*EXPON)
         IF (ABS(OLDTEMP-TEMP) .LT. ABS(TEMP*ACCY)) GO TO 240                
         OLDTEMP=TEMP                                                      
      END IF
      IF (IXCNT .EQ. ICOUNT) GO TO 240
      IXCNT=IXCNT+1
      DO 160 I1=1,IQ                                                      
*     
*     TAKE THE CURRENT SUM AND MULTIPLY BY THE DENOMINATOR OF THE NEXT
*     TERM, FOR BOTH THE MOST SIGNIFICANT HALF (CR,CI) AND THE LEAST
*     SIGNIFICANT HALF (CR2,CI2).
*     
         CALL CMPMUL(SUMR,SUMI,CR(I1),CI(I1),QR1,QI1,
     :        WK1,WK2,WK3,WK4,WK5,WK6,L,RMAX)           
         CALL CMPMUL(SUMR,SUMI,CR2(I1),CI2(I1),QR2,QI2,
     :        WK1,WK2,WK3,WK4,WK5,WK6,L,RMAX)         
         QR2(L+1)=QR2(L+1)-1                                           
         QI2(L+1)=QI2(L+1)-1                                           
*     
*     STORE THIS TEMPORARILY IN THE SUM ARRAYS.
*     
         CALL CMPADD(QR1,QI1,QR2,QI2,SUMR,SUMI,WK1,L,RMAX)                 
 160  CONTINUE                                                          
      
*     
*     MULTIPLY BY THE FACTORIAL TERM.
*     
      CALL ARMULT(SUMR,CNT,SUMR,WK6,L,RMAX)                                 
      CALL ARMULT(SUMI,CNT,SUMI,WK6,L,RMAX)                                 
*     
*     MULTIPLY BY THE SCALING FACTOR, SIGFIG, TO KEEP THE SCALE CORRECT.
*     
      DO 170 I1=1,IP-IQ                                                   
         CALL ARMULT(SUMR,SIGFIG,SUMR,WK6,L,RMAX)                          
         CALL ARMULT(SUMI,SIGFIG,SUMI,WK6,L,RMAX)                          
 170  CONTINUE                                                          
      DO 180 I1=1,IQ                                                     
*     
*     UPDATE THE DENOMINATOR.
*     
         CALL CMPMUL(DENOMR,DENOMI,CR(I1),CI(I1),QR1,QI1,
     :        WK1,WK2,WK3,WK4,WK5,WK6,L,RMAX)       
         CALL CMPMUL(DENOMR,DENOMI,CR2(I1),CI2(I1),QR2,QI2,
     :        WK1,WK2,WK3,WK4,WK5,WK6,L,RMAX)     
         QR2(L+1)=QR2(L+1)-1                                           
         QI2(L+1)=QI2(L+1)-1                                           
         CALL CMPADD(QR1,QI1,QR2,QI2,DENOMR,DENOMI,WK1,L,RMAX)             
 180  CONTINUE                                                          
      
*     
*     MULTIPLY BY THE FACTORIAL TERM.
*     
      CALL ARMULT(DENOMR,CNT,DENOMR,WK6,L,RMAX)                             
      CALL ARMULT(DENOMI,CNT,DENOMI,WK6,L,RMAX)                             
*     
*     MULTIPLY BY THE SCALING FACTOR, SIGFIG, TO KEEP THE SCALE CORRECT.
*     
      DO 190 I1=1,IP-IQ                                                  
         CALL ARMULT(DENOMR,SIGFIG,DENOMR,WK6,L,RMAX)                      
         CALL ARMULT(DENOMI,SIGFIG,DENOMI,WK6,L,RMAX)                      
 190  CONTINUE                                                          
*     
*     FORM THE NEXT NUMERATOR TERM BY MULTIPLYING THE CURRENT 
*     NUMERATOR TERM (AN ARRAY) WITH THE A ARGUMENT (A SCALAR).
*     
      DO 200 I1=1,IP                                                      
         CALL CMPMUL(NUMR,NUMI,AR(I1),AI(I1),QR1,QI1,
     :        WK1,WK2,WK3,WK4,WK5,WK6,L,RMAX)           
         CALL CMPMUL(NUMR,NUMI,AR2(I1),AI2(I1),QR2,QI2,
     :        WK1,WK2,WK3,WK4,WK5,WK6,L,RMAX)         
         QR2(L+1)=QR2(L+1)-1                                           
         QI2(L+1)=QI2(L+1)-1                                           
         CALL CMPADD(QR1,QI1,QR2,QI2,NUMR,NUMI,WK1,L,RMAX)                 
 200  CONTINUE                                                          
*     
*     FINISH THE NEW NUMERATOR TERM BY MULTIPLYING BY THE Z ARGUMENT.
*     
      CALL CMPMUL(NUMR,NUMI,XR,XI,QR1,QI1,
     :     WK1,WK2,WK3,WK4,WK5,WK6,L,RMAX)                       
      CALL CMPMUL(NUMR,NUMI,XR2,XI2,QR2,QI2,
     :     WK1,WK2,WK3,WK4,WK5,WK6,L,RMAX)                     
      QR2(L+1)=QR2(L+1)-1                                               
      QI2(L+1)=QI2(L+1)-1                                               
      CALL CMPADD(QR1,QI1,QR2,QI2,NUMR,NUMI,WK1,L,RMAX)                     
*     
*     MULTIPLY BY THE SCALING FACTOR, SIGFIG, TO KEEP THE SCALE CORRECT.
*     
      DO 210 I1=1,IQ-IP                                                   
         CALL ARMULT(NUMR,SIGFIG,NUMR,WK6,L,RMAX)                          
         CALL ARMULT(NUMI,SIGFIG,NUMI,WK6,L,RMAX)                          
 210  CONTINUE                                                          
*     
*     FINALLY, ADD THE NEW NUMERATOR TERM WITH THE CURRENT RUNNING
*     SUM OF THE NUMERATOR AND STORE THE NEW RUNNING SUM IN SUMR, SUMI.
*     
      CALL CMPADD(SUMR,SUMI,NUMR,NUMI,SUMR,SUMI,WK1,L,RMAX)                 
*     
*     BECAUSE SIGFIG REPRESENTS "ONE" ON THE NEW SCALE, ADD SIGFIG
*     TO THE CURRENT COUNT AND, CONSEQUENTLY, TO THE IP ARGUMENTS
*     IN THE NUMERATOR AND THE IQ ARGUMENTS IN THE DENOMINATOR.
*     
      CNT=CNT+SIGFIG                                                    
      DO 220 I1=1,IP                                                     
         AR(I1)=AR(I1)+SIGFIG                                          
 220  CONTINUE                                                          
      DO 230 I1=1,IQ                                                     
         CR(I1)=CR(I1)+SIGFIG                                          
 230  CONTINUE                                                          
      GOTO 130                                                          
 240  CALL ARYDIV(SUMR,SUMI,DENOMR,DENOMI,FINAL,L,LNPFQ,RMAX,IBIT)       
*     write (6,*) 'Number of terms=',ixcnt
      HYPER=FINAL                                                       
      RETURN                                                            
 300  FORMAT (1X,'WARNING - REAL PART OF A(',1I2,') WAS SET TO ZERO')
 301  FORMAT (1X,'WARNING - IMAG PART OF A(',1I2,') WAS SET TO ZERO')
 302  FORMAT (1X,'WARNING - REAL PART OF B(',1I2,') WAS SET TO ZERO')
 303  FORMAT (1X,'WARNING - IMAG PART OF B(',1I2,') WAS SET TO ZERO')
 304  FORMAT (1X,'ERROR - ARGUMENT B(',1I2,') WAS EQUAL TO ZERO') 
 305  FORMAT (1X,'ERROR - ARGUMENT B(',1I2,') WAS A NEGATIVE',
     :     ' INTEGER')
 306  FORMAT (1X,'ERROR IN FN HYPER: L MUST BE < ',1I4)
 307  FORMAT (1X,' WARNING--THE NUMBER OF SIGNIFICANT FIGURES REQU',
     :     'ESTED',/,'IS GREATER THAN THE MACHINE PRECISION--',
     :     'FINAL ANSWER',/,'WILL BE ACCURATE TO ONLY',I3,' DIGITS')
      END                                                               
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE ARADD                             *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Accepts two arrays of numbers and returns     *  
C     *    the sum of the array.  Each array is holding the value    *  
C     *    of one number in the series.  The parameter L is the      *  
C     *    size of the array representing the number and RMAX is     *  
C     *    the actual number of digits needed to give the numbers    *  
C     *    the desired accuracy.                                     *  
C     *                                                              *  
C     *  Subprograms called: none                                    *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE ARADD(A,B,C,Z,L,RMAX) 
      
      INTEGER L                                                         
      DOUBLE PRECISION A,B,C,Z,RMAX
      INTEGER EDIFF,I,J                                                 
      DIMENSION A(-1:*),B(-1:*),C(-1:*),Z(-1:*)                 
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      
      DO 10 I=0,L+1                                                    
         Z(I)=ZERO                                                      
 10   CONTINUE                                                          
      EDIFF=ANINT(A(L+1)-B(L+1))                                        
      IF (ABS(A(1)) .LT. HALF .OR. EDIFF .LE. -L) GOTO 20
      IF (ABS(B(1)) .LT. HALF .OR. EDIFF .GE. L) GOTO 40               
      GOTO 60                                                         
 20   DO 30 I=-1,L+1                                                   
         C(I)=B(I)                                                       
 30   CONTINUE                                                          
      GOTO 350                                                          
 40   DO 50 I=-1,L+1                                                   
         C(I)=A(I)                                                       
 50   CONTINUE                                                          
      GOTO 350                                                          
 60   Z(-1)=A(-1)                                                       
      IF (ABS(A(-1)-B(-1)) .LT. HALF) GOTO 80
      IF (EDIFF .GT. 0) THEN                                            
         Z(L+1)=A(L+1)                                                   
         GOTO 190                                                     
      ENDIF                                                             
      IF (EDIFF .LT. 0) THEN                                            
         Z(L+1)=B(L+1)                                                   
         Z(-1)=B(-1)                                                     
         GOTO 240                                                     
      ENDIF                                                             
      DO 70 I=1,L                                                      
         IF (A(I) .GT. B(I)) THEN                                        
            Z(L+1)=A(L+1)                                                 
            GOTO 190                                                      
         ENDIF                                                           
         IF (A(I) .LT. B(I)) THEN                                        
            Z(L+1)=B(L+1)                                                 
            Z(-1)=B(-1)                                                   
            GOTO 240                                                      
         ENDIF                                                           
 70   CONTINUE                                                          
      GOTO 300                                                          
      
 80   IF (EDIFF .GT. 0) GOTO 110                                        
      IF (EDIFF .LT. 0) GOTO 150
      Z(L+1)=A(L+1)                                                     
      DO 90 I=L,1,-1                                                   
         Z(I)=A(I)+B(I)+Z(I)                                             
         IF (Z(I) .GE. RMAX) THEN                                        
            Z(I)=Z(I)-RMAX                                                
            Z(I-1)=ONE                                                  
         ENDIF                                                           
 90   CONTINUE                                                          
      IF (Z(0) .GT. HALF) THEN                                           
         DO 100 I=L,1,-1                                                 
            Z(I)=Z(I-1)                                                   
 100     CONTINUE                                                        
         Z(L+1)=Z(L+1)+ONE                                             
         Z(0)=ZERO                                                      
      ENDIF                                                             
      GOTO 300                                                          
 110  Z(L+1)=A(L+1)                                                     
      DO 120 I=L,1+EDIFF,-1                                             
         Z(I)=A(I)+B(I-EDIFF)+Z(I)                                       
         IF (Z(I) .GE. RMAX) THEN                                        
            Z(I)=Z(I)-RMAX                                                
            Z(I-1)=ONE                                                  
         ENDIF                                                           
 120  CONTINUE                                                          
      DO 130 I=EDIFF,1,-1                                               
         Z(I)=A(I)+Z(I)                                                  
         IF (Z(I) .GE. RMAX) THEN                                        
            Z(I)=Z(I)-RMAX                                                
            Z(I-1)=ONE                                                  
         ENDIF                                                           
 130  CONTINUE                                                          
      IF (Z(0) .GT. HALF) THEN                                           
         DO 140 I=L,1,-1                                                 
            Z(I)=Z(I-1)                                                   
 140     CONTINUE                                                        
         Z(L+1)=Z(L+1)+1                                                 
         Z(0)=ZERO                                                      
      ENDIF                                                             
      GOTO 300                                                          
 150  Z(L+1)=B(L+1)                                                     
      DO 160 I=L,1-EDIFF,-1                                             
         Z(I)=A(I+EDIFF)+B(I)+Z(I)                                       
         IF (Z(I) .GE. RMAX) THEN                                        
            Z(I)=Z(I)-RMAX                                                
            Z(I-1)=ONE                                                  
         ENDIF                                                           
 160  CONTINUE                                                          
      DO 170 I=0-EDIFF,1,-1                                             
         Z(I)=B(I)+Z(I)                                                  
         IF (Z(I) .GE. RMAX) THEN                                        
            Z(I)=Z(I)-RMAX                                                
            Z(I-1)=ONE                                                  
         ENDIF                                                           
 170  CONTINUE                                                          
      IF (Z(0) .GT. HALF) THEN                                           
         DO 180 I=L,1,-1                                                 
            Z(I)=Z(I-1)                                                   
 180     CONTINUE                                                        
         Z(L+1)=Z(L+1)+ONE                                             
         Z(0)=ZERO                                                      
      ENDIF                                                             
      GOTO 300                                                          
      
 190  IF (EDIFF .GT. 0) GOTO 210                                        
      DO 200 I=L,1,-1                                                   
         Z(I)=A(I)-B(I)+Z(I)                                             
         IF (Z(I) .LT. ZERO) THEN                                       
            Z(I)=Z(I)+RMAX                                                
            Z(I-1)=-ONE                                                 
         ENDIF                                                           
 200  CONTINUE                                                          
      GOTO 290                                                          
 210  DO 220 I=L,1+EDIFF,-1                                             
         Z(I)=A(I)-B(I-EDIFF)+Z(I)                                       
         IF (Z(I) .LT. ZERO) THEN                                       
            Z(I)=Z(I)+RMAX                                                
            Z(I-1)=-ONE                                                 
         ENDIF                                                           
 220  CONTINUE                                                          
      DO 230 I=EDIFF,1,-1                                               
         Z(I)=A(I)+Z(I)                                                  
         IF (Z(I) .LT. ZERO) THEN                                       
            Z(I)=Z(I)+RMAX                                                
            Z(I-1)=-ONE                                                 
         ENDIF                                                           
 230  CONTINUE                                                          
      GOTO 290                                                          
      
 240  IF (EDIFF .LT. 0) GOTO 260                                        
      DO 250 I=L,1,-1                                                   
         Z(I)=B(I)-A(I)+Z(I)                                             
         IF (Z(I) .LT. ZERO) THEN                                       
            Z(I)=Z(I)+RMAX                                                
            Z(I-1)=-ONE                                                 
         ENDIF                                                           
 250  CONTINUE                                                          
      GOTO 290                                                          
 260  DO 270 I=L,1-EDIFF,-1                                             
         Z(I)=B(I)-A(I+EDIFF)+Z(I)                                       
         IF (Z(I) .LT. ZERO) THEN                                       
            Z(I)=Z(I)+RMAX                                                
            Z(I-1)=-ONE                                                 
         ENDIF                                                           
 270  CONTINUE                                                          
      DO 280 I=0-EDIFF,1,-1                                             
         Z(I)=B(I)+Z(I)                                                  
         IF (Z(I) .LT. ZERO) THEN                                       
            Z(I)=Z(I)+RMAX                                                
            Z(I-1)=-ONE                                                 
         ENDIF                                                           
 280  CONTINUE                                                          
      
 290  IF (Z(1) .GT. HALF) GOTO 330                      
      I=1                                                               
 300  I=I+1                                                           
      IF (Z(I) .LT. HALF .AND. I .LT. L+1) GOTO 300
      IF (I .EQ. L+1) THEN                                              
         Z(-1)=ONE                                                     
         Z(L+1)=ZERO                                                    
         GOTO 330                                      
      ENDIF                                                             
      DO 310 J=1,L+1-I                                                  
         Z(J)=Z(J+I-1)                                                   
 310  CONTINUE                                                          
      DO 320 J=L+2-I,L                                                  
         Z(J)=ZERO                                                      
 320  CONTINUE                                                          
      Z(L+1)=Z(L+1)-I+1                                                 
 330  DO 340 I=-1,L+1                                                   
         C(I)=Z(I)                                                       
 340  CONTINUE                                                          
 350  IF (C(1) .LT. HALF) THEN                                           
         C(-1)=ONE                                                     
         C(L+1)=ZERO                                                    
      ENDIF                                                             
      RETURN                                                            
      END                                                               
      
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE ARSUB                             *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Accepts two arrays and subtracts each element *  
C     *    in the second array from the element in the first array   *  
C     *    and returns the solution.  The parameters L and RMAX are  *  
C     *    the size of the array and the number of digits needed for *  
C     *    the accuracy, respectively.                               *  
C     *                                                              *  
C     *  Subprograms called: ARADD                                   *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE ARSUB(A,B,C,WK1,WK2,L,RMAX)                                    
      
      INTEGER L,I                                                       
      DOUBLE PRECISION A,B,C,WK1,WK2,RMAX
      DIMENSION A(-1:*),B(-1:*),C(-1:*),WK1(-1:*),WK2(-1:*)
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      
      DO 10 I=-1,L+1                                                   
         WK2(I)=B(I)                                                      
 10   CONTINUE                                                          
      WK2(-1)=(-ONE)*WK2(-1)                                            
      CALL ARADD(A,WK2,C,WK1,L,RMAX)                                         
      RETURN                                                            
      END                                                               
      
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE ARMULT                            *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Accepts two arrays and returns the product.   *  
C     *    L and RMAX are the size of the arrays and the number of   *  
C     *    digits needed to represent the numbers with the required  *  
C     *    accuracy.                                                 *  
C     *                                                              *  
C     *  Subprograms called: none                                    *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE ARMULT(A,B,C,Z,L,RMAX)                                   
      
      INTEGER L                                                         
      DOUBLE PRECISION A,B,C,Z,B2,CARRY,RMAX
      DIMENSION A(-1:*),C(-1:*),Z(-1:*)                           
      INTEGER I                                                         
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      
      Z(-1)=SIGN(ONE,B)*A(-1)                                        
      B2=ABS(B)                                                        
      Z(L+1)=A(L+1)                                                     
      DO 10 I=0,L                                                      
         Z(I)=ZERO                                                      
 10   CONTINUE                                                          
      IF (B2 .LE. EPS .OR. A(1) .LE. EPS) THEN                  
         Z(-1)=ONE                                                     
         Z(L+1)=ZERO                                                    
         GOTO 60                                                        
      ENDIF                                                             
      DO 20 I=L,1,-1                                                   
         Z(I)=A(I)*B2+Z(I)                                               
         IF (Z(I) .GE. RMAX) THEN                                        
            CARRY=AINT(Z(I)/RMAX)                                         
            Z(I)=Z(I)-CARRY*RMAX                                          
            Z(I-1)=CARRY                                                  
         ENDIF                                                           
 20   CONTINUE                                                          
      IF (Z(0) .LT. HALF) GOTO 50                                       
      DO 30 I=L,1,-1                                                   
         Z(I)=Z(I-1)                                                     
 30   CONTINUE                                                          
      Z(L+1)=Z(L+1)+ONE                                               
      IF (Z(1) .GE. RMAX) THEN
         DO 40 I=L,1,-1
            Z(I)=Z(I-1)
 40      CONTINUE
         CARRY=AINT(Z(1)/RMAX)
         Z(2)=Z(2)-CARRY*RMAX
         Z(1)=CARRY
         Z(L+1)=Z(L+1)+ONE
      END IF
      Z(0)=ZERO                                                        
 50   CONTINUE                                                          
 60   DO 70 I=-1,L+1                                                   
         C(I)=Z(I)                                                       
 70   CONTINUE                                                          
      IF (C(1) .LT. HALF) THEN                                           
         C(-1)=ONE                                                     
         C(L+1)=ZERO                                                    
      ENDIF                                                             
      RETURN                                                            
      END                                                               
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE CMPADD                            *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Takes two arrays representing one real and    *  
C     *    one imaginary part, and adds two arrays representing      *  
C     *    another complex number and returns two array holding the  *  
C     *    complex sum.                                              *  
C     *              (CR,CI) = (AR+BR, AI+BI)                        *  
C     *                                                              *  
C     *  Subprograms called: ARADD                                   *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE CMPADD(AR,AI,BR,BI,CR,CI,WK1,L,RMAX)                       
      
      INTEGER L                                                         
      DOUBLE PRECISION AR,AI,BR,BI,CR,CI,RMAX,WK1
      DIMENSION AR(-1:*),AI(-1:*),BR(-1:*),BI(-1:*)             
      DIMENSION CR(-1:*),CI(-1:*),WK1(-1:*)
      
      CALL ARADD(AR,BR,CR,WK1,L,RMAX)                                       
      CALL ARADD(AI,BI,CI,WK1,L,RMAX)                                       
      RETURN                                                            
      END                                                               
      
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE CMPSUB                            *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Takes two arrays representing one real and    *  
C     *    one imaginary part, and subtracts two arrays representing *  
C     *    another complex number and returns two array holding the  *  
C     *    complex sum.                                              *  
C     *              (CR,CI) = (AR+BR, AI+BI)                        *  
C     *                                                              *  
C     *  Subprograms called: ARADD                                   *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE CMPSUB(AR,AI,BR,BI,CR,CI,WK1,WK2,L,RMAX)                       
      
      INTEGER L                                                         
      DOUBLE PRECISION AR,AI,BR,BI,CR,CI,RMAX,WK1,WK2
      DIMENSION AR(-1:*),AI(-1:*),BR(-1:*),BI(-1:*)             
      DIMENSION CR(-1:*),CI(-1:*),WK1(-1:*),WK2(-1:*)               
      
      CALL ARSUB(AR,BR,CR,WK1,WK2,L,RMAX)                                       
      CALL ARSUB(AI,BI,CI,WK1,WK2,L,RMAX)                                       
      RETURN                                                            
      END                                                               
      
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE CMPMUL                            *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Takes two arrays representing one real and    *  
C     *    one imaginary part, and multiplies it with two arrays     *  
C     *    representing another complex number and returns the       *  
C     *    complex product.                                          *  
C     *                                                              *  
C     *  Subprograms called: ARMULT, ARSUB, ARADD                    *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE CMPMUL(AR,AI,BR,BI,CR,CI,WK1,WK2,CR2,D1,D2,WK6,L,RMAX)                       
      
      INTEGER L,I                                                       
      DOUBLE PRECISION AR,AI,BR,BI,CR,CI,D1,D2,CR2,RMAX,WK1,WK2,WK6
      DIMENSION AR(-1:*),AI(-1:*),CR(-1:*),CI(-1:*),WK1(-1:*),WK2(-1:*)
      DIMENSION CR2(-1:*),D1(-1:*),D2(-1:*)                       
      
      CALL ARMULT(AR,BR,D1,WK6,L,RMAX)                                      
      CALL ARMULT(AI,BI,D2,WK6,L,RMAX)                                      
      CALL ARSUB(D1,D2,CR2,WK1,WK2,L,RMAX)                                      
      CALL ARMULT(AR,BI,D1,WK6,L,RMAX)                                      
      CALL ARMULT(AI,BR,D2,WK6,L,RMAX)                                      
      CALL ARADD(D1,D2,CI,WK1,L,RMAX)                                       
      DO 10 I=-1,L+1                                                   
         CR(I)=CR2(I)                                                    
 10   CONTINUE                                                          
      RETURN                                                            
      END                                                               
      
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE ARYDIV                            *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Returns the double precision complex number   *  
C     *    resulting from the division of four arrays, representing  *  
C     *    two complex numbers.  The number returned will be in one  *  
C     *    of two different forms:  either standard scientific or as *  
C     *    the log (base 10) of the number.                          *  
C     *                                                              *  
C     *  Subprograms called: CONV21, CONV12, EADD, ECPDIV, EMULT.    *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE ARYDIV(AR,AI,BR,BI,C,L,LNPFQ,RMAX,IBIT)                 
      
      INTEGER L,IBIT,REXP,IR10,II10,LNPFQ,ITNMAX
      COMPLEX*16 C,CDUM                                                 
      DOUBLE PRECISION AR,AI,BR,BI,PHI,N1,N2,N3,E1,E2,E3,RR10,RI10,X
      DOUBLE PRECISION AE,BE,X1,X2,DUM1,DUM2,CE,RMAX,TENMAX
      DIMENSION AR(-1:*),AI(-1:*),BR(-1:*),BI(-1:*)             
      DIMENSION AE(2,2),BE(2,2),CE(2,2)                                 
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      
      REXP=IBIT/2                                                        
      X=REXP*(AR(L+1)-2)                                                
      RR10=X*LOG10(TWO)/LOG10(TEN)                               
      IR10=INT(RR10)                                                    
      RR10=RR10-IR10                                                    
      X=REXP*(AI(L+1)-2)                                                
      RI10=X*LOG10(TWO)/LOG10(TEN)                               
      II10=INT(RI10)                                                    
      RI10=RI10-II10                                                    
      DUM1=SIGN(AR(1)*RMAX*RMAX+AR(2)*RMAX+AR(3),AR(-1))               
      DUM2=SIGN(AI(1)*RMAX*RMAX+AI(2)*RMAX+AI(3),AI(-1))               
      DUM1=DUM1*10**RR10                                                
      DUM2=DUM2*10**RI10                                                
      CDUM=DCMPLX(DUM1,DUM2)
      CALL CONV12(CDUM,AE)                                 
      AE(1,2)=AE(1,2)+IR10                                              
      AE(2,2)=AE(2,2)+II10                                              
      X=REXP*(BR(L+1)-2)                                                
      RR10=X*LOG10(TWO)/LOG10(TEN)                               
      IR10=INT(RR10)                                                    
      RR10=RR10-IR10                                                    
      X=REXP*(BI(L+1)-2)                                                
      RI10=X*LOG10(TWO)/LOG10(TEN)                               
      II10=INT(RI10)                                                    
      RI10=RI10-II10                                                    
      DUM1=SIGN(BR(1)*RMAX*RMAX+BR(2)*RMAX+BR(3),BR(-1))               
      DUM2=SIGN(BI(1)*RMAX*RMAX+BI(2)*RMAX+BI(3),BI(-1))               
      DUM1=DUM1*10**RR10                                                
      DUM2=DUM2*10**RI10                                                
      CDUM=DCMPLX(DUM1,DUM2)
      CALL CONV12(CDUM,BE)                                 
      BE(1,2)=BE(1,2)+IR10                                              
      BE(2,2)=BE(2,2)+II10                                              
      CALL ECPDIV(AE,BE,CE)                                             
      IF (LNPFQ .EQ. 0) THEN                                            
         CALL CONV21(CE,C)                                               
      ELSE                                                              
         CALL EMULT(CE(1,1),CE(1,2),CE(1,1),CE(1,2),N1,E1)               
         CALL EMULT(CE(2,1),CE(2,2),CE(2,1),CE(2,2),N2,E2)               
         CALL EADD(N1,E1,N2,E2,N3,E3)                                    
         N1=CE(1,1)                                                      
         E1=CE(1,2)-CE(2,2)                                              
         X2=CE(2,1)                                                      
*     
*     TENMAX - MAXIMUM SIZE OF EXPONENT OF 10
*     THE FOLLOWING CODE CAN BE USED TO DETERMINE TENMAX, BUT IT
*     WILL LIKELY GENERATE AN IEEE FLOATING POINT UNDERFLOW ERROR
*     ON A SUN WORKSTATION.  REPLACE TENMAX WITH THE VALUE APPROPRIATE
*     FOR YOUR MACHINE.
*     
         TENMAX = 320
         ITNMAX = 1
         DNUM   = 0.1D0
 10      ITNMAX = ITNMAX+1
         DNUM = DNUM*0.1D0
         IF (DNUM .GT. ZERO) GOTO 10
         ITNMAX = ITNMAX-1
         TENMAX = DBLE(ITNMAX)
*     
         IF (E1 .GT. TENMAX) THEN
            X1=TENMAX
         ELSEIF (E1 .LT. -TENMAX) THEN
            X1=ZERO
         ELSE
            X1=N1*(TEN**E1)
         END IF
         IF (X2 .NE. ZERO) THEN
            PHI=ATAN2(X2,X1) 
         ELSE
            PHI = ZERO
         END IF
         C=DCMPLX(HALF*(LOG(N3)+E3*LOG(TEN)),PHI)                 
      ENDIF                                                             
      RETURN                                                            
      END                                                               
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE EMULT                             *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Takes one base and exponent and multiplies it *  
C     *    by another numbers base and exponent to give the product  *  
C     *    in the form of base and exponent.                         *  
C     *                                                              *  
C     *  Subprograms called: none                                    *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE EMULT(N1,E1,N2,E2,NF,EF)                               
      
      DOUBLE PRECISION N1,E1,N2,E2,NF,EF
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      
      NF=N1*N2                                                          
      EF=E1+E2                                                          
      IF (ABS(NF) .GE. TEN) THEN                                    
         NF=NF/TEN                                                    
         EF=EF+ONE                                                     
      ENDIF                                                             
      RETURN                                                            
      END                                                               
      
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE EDIV                              *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : returns the solution in the form of base and  *  
C     *    exponent of the division of two exponential numbers.      *  
C     *                                                              *  
C     *  Subprograms called: none                                    *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE EDIV(N1,E1,N2,E2,NF,EF)                                
      
      DOUBLE PRECISION N1,E1,N2,E2,NF,EF
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      
      NF=N1/N2                                                          
      EF=E1-E2                                                          
      IF ((ABS(NF) .LT. ONE) .AND. (NF .NE. ZERO)) THEN             
         NF=NF*TEN                                                    
         EF=EF-ONE                                                     
      ENDIF                                                             
      RETURN                                                            
      END                                                               
      
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE EADD                              *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Returns the sum of two numbers in the form    *  
C     *    of a base and an exponent.                                *  
C     *                                                              *  
C     *  Subprograms called: none                                    *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE EADD(N1,E1,N2,E2,NF,EF)                                
      
      DOUBLE PRECISION N1,E1,N2,E2,NF,EF,EDIFF
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      
      EDIFF=E1-E2                                                       
      IF (EDIFF .GT. 36.0D0) THEN                                       
         NF=N1                                                           
         EF=E1                                                           
      ELSE IF (EDIFF .LT. -36.0D0) THEN                                 
         NF=N2                                                           
         EF=E2                                                           
      ELSE                                                              
         NF=N1*(TEN**EDIFF)+N2                                        
         EF=E2                                                           
 10      IF (ABS(NF) .LT. TEN) GOTO 20                              
         NF=NF/TEN                                                  
         EF=EF+ONE                                                   
         GOTO 10                                                      
 20      IF ((ABS(NF) .GE. ONE) .OR. (NF .EQ. ZERO)) GOTO 30
         NF=NF*TEN                                                  
         EF=EF-ONE                                                   
         GOTO 20            
      ENDIF                                                             
 30   RETURN                                                            
      END                                                               
        
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE ESUB                              *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Returns the solution to the subtraction of    *  
C     *    two numbers in the form of base and exponent.             *  
C     *                                                              *  
C     *  Subprograms called: EADD                                    *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE ESUB(N1,E1,N2,E2,NF,EF)                                
      
      DOUBLE PRECISION N1,E1,N2,E2,NF,EF
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      
      CALL EADD(N1,E1,N2*(-ONE),E2,NF,EF)                             
      RETURN                                                            
      END                                                               
      
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE CONV12                            *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Converts a number from complex notation to a  *  
C     *    form of a 2x2 real array.                                 *  
C     *                                                              *  
C     *  Subprograms called: none                                    *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE CONV12(CN,CAE)                                         
      
      COMPLEX*16 CN                                                     
      DOUBLE PRECISION CAE
      DIMENSION CAE(2,2)                                                
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      
      CAE(1,1)=DBLE(CN)                                                
      CAE(1,2)=ZERO                                                    
 10   IF (ABS(CAE(1,1)) .LT. TEN) GOTO 20
      CAE(1,1)=CAE(1,1)/TEN                                        
      CAE(1,2)=CAE(1,2)+ONE                                         
      GOTO 10                                                        
 20   IF ((ABS(CAE(1,1)) .GE. ONE) .OR. (CAE(1,1) .EQ. ZERO))       
     :     GOTO 30                                           
      CAE(1,1)=CAE(1,1)*TEN                                        
      CAE(1,2)=CAE(1,2)-ONE                                         
      GOTO 20                                                        
 30   CAE(2,1)=DIMAG(CN)                                                
      CAE(2,2)=ZERO                                                    
 40   IF (ABS(CAE(2,1)) .LT. TEN) GOTO 50
      CAE(2,1)=CAE(2,1)/TEN                                        
      CAE(2,2)=CAE(2,2)+ONE                                         
      GOTO 40                              
 50   IF ((ABS(CAE(2,1)) .GE. ONE) .OR. (CAE(2,1) .EQ. ZERO))       
     :     GOTO 60
      CAE(2,1)=CAE(2,1)*TEN                                        
      CAE(2,2)=CAE(2,2)-ONE                                         
      GOTO 50                                                    
 60   RETURN                                                            
      END                                                               
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE CONV21                            *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Converts a number represented in a 2x2 real   *  
C     *    array to the form of a complex number.                    *  
C     *                                                              *  
C     *  Subprograms called: none                                    *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE CONV21(CAE,CN)                                         
      
      DOUBLE PRECISION CAE,DNUM,TENMAX
      INTEGER ITNMAX
      COMPLEX*16 CN                                                     
      DIMENSION CAE(2,2)                                                
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
	COMMON/IO/NOUT
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
*     
*     TENMAX - MAXIMUM SIZE OF EXPONENT OF 10
*     
      ITNMAX = 1
      DNUM   = 0.1D0
 1    ITNMAX = ITNMAX+1
      DNUM = DNUM*0.1D0
      IF (DNUM .GT. ZERO) GOTO 1
      ITNMAX = ITNMAX-2
      TENMAX = DBLE(ITNMAX)
*     
      IF (CAE(1,2) .GT. TENMAX .OR. CAE(2,2) .GT. TENMAX) THEN                  
*     CN=DCMPLX(TENMAX,TENMAX)
         WRITE (NOUT,300) ITNMAX
         STOP
      ELSE IF (CAE(2,2) .LT. -TENMAX) THEN
         CN=DCMPLX(CAE(1,1)*(10**CAE(1,2)),ZERO)                          
      ELSE                                                              
         CN=DCMPLX(CAE(1,1)*(10**CAE(1,2)),CAE(2,1)*(10**CAE(2,2)))      
      ENDIF                                                             
      RETURN                                                            
 300  FORMAT (' ERROR - VALUE OF EXPONENT REQUIRED FOR SUMMATION',
     :     ' WAS LARGER',/,' THAN THE MAXIMUM MACHINE EXPONENT ',
     :     1I3,/,
     :     ' SUGGESTIONS:',/,' 1) RE-RUN USING LNPFQ=1.',/,
     :     ' 2) IF YOU ARE USING A VAX, TRY USING THE',
     :     ' FORTRAN/G_FLOATING OPTION')
      END                                                               
      
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE ECPMUL                            *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Multiplies two numbers which are each         *  
C     *    represented in the form of a two by two array and returns *  
C     *    the solution in the same form.                            *  
C     *                                                              *  
C     *  Subprograms called: EMULT, ESUB, EADD                       *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE ECPMUL(A,B,C)                                          
      
      DOUBLE PRECISION A,B,C,N1,E1,N2,E2,C2
      DIMENSION A(2,2),B(2,2),C(2,2),C2(2,2)                            
      
      CALL EMULT(A(1,1),A(1,2),B(1,1),B(1,2),N1,E1)                     
      CALL EMULT(A(2,1),A(2,2),B(2,1),B(2,2),N2,E2)                     
      CALL ESUB(N1,E1,N2,E2,C2(1,1),C2(1,2))                            
      CALL EMULT(A(1,1),A(1,2),B(2,1),B(2,2),N1,E1)                     
      CALL EMULT(A(2,1),A(2,2),B(1,1),B(1,2),N2,E2)                     
      CALL EADD(N1,E1,N2,E2,C(2,1),C(2,2))                              
      C(1,1)=C2(1,1)                                                    
      C(1,2)=C2(1,2)                                                    
      RETURN                                                            
      END                                                               
      
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE ECPDIV                            *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Divides two numbers and returns the solution. *  
C     *    All numbers are represented by a 2x2 array.               *  
C     *                                                              *  
C     *  Subprograms called: EADD, ECPMUL, EDIV, EMULT               *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE ECPDIV(A,B,C)                                          
      
      DOUBLE PRECISION A,B,C,N1,E1,N2,E2,B2,N3,E3,C2
      DIMENSION A(2,2),B(2,2),C(2,2),B2(2,2),C2(2,2)                    
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      
      B2(1,1)=B(1,1)                                                    
      B2(1,2)=B(1,2)                                                    
      B2(2,1)=-ONE*B(2,1)                                             
      B2(2,2)=B(2,2)                                                    
      CALL ECPMUL(A,B2,C2)                                              
      CALL EMULT(B(1,1),B(1,2),B(1,1),B(1,2),N1,E1)                     
      CALL EMULT(B(2,1),B(2,2),B(2,1),B(2,2),N2,E2)                     
      CALL EADD(N1,E1,N2,E2,N3,E3)                                      
      CALL EDIV(C2(1,1),C2(1,2),N3,E3,C(1,1),C(1,2))                    
      CALL EDIV(C2(2,1),C2(2,2),N3,E3,C(2,1),C(2,2))                    
      RETURN                                                            
      END                                                               
C     ****************************************************************  
C     *                                                              *  
C     *                   FUNCTION IPREMAX                           *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Predicts the maximum term in the pFq series   *  
C     *    via a simple scanning of arguments.                       *  
C     *                                                              *  
C     *  Subprograms called: none.                                   *  
C     *                                                              *  
C     ****************************************************************  
      
      FUNCTION IPREMAX(A,B,IP,IQ,Z)
      COMPLEX*16 A,B,Z,FACTOR
      INTEGER IP,IQ,J,IPREMAX
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
	COMMON/IO/NOUT
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION EXPON,XL,XTERM,XMAX
      DIMENSION A(IP),B(IQ)
*     
      XTERM=0
      DO 10 J=1,100000
*     
*     Estimate the exponent of the maximum term in the pFq series.
*     
         EXPON=ZERO
         XL=DBLE(J)
         DO 20 I=1,IP
            EXPON=EXPON+DBLE(FACTOR(A(I)+XL-ONE))-DBLE(FACTOR(A(I)-ONE))
 20      CONTINUE
         DO 30 I=1,IQ
            EXPON=EXPON-DBLE(FACTOR(B(I)+XL-ONE))+DBLE(FACTOR(B(I)-ONE))
 30      CONTINUE
         EXPON = EXPON + XL*DBLE(LOG(Z)) - DBLE(FACTOR(DCMPLX(XL,ZERO)))
         XMAX=LOG10(EXP(ONE))*EXPON
         IF ((XMAX .LT. XTERM) .AND. (J .GT. 2)) THEN
            IPREMAX=J
            RETURN
         END IF
         XTERM=MAX(XMAX,XTERM)
 10   CONTINUE
      WRITE (NOUT,*) ' ERROR IN IPREMAX--DID NOT FIND MAXIMUM EXPONENT'
      STOP
      END
C     ****************************************************************  
C     *                                                              *  
C     *                   FUNCTION FACTOR                            *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : This function is the log of the factorial.    *  
C     *                                                              *  
C     *  Subprograms called: none.                                   *  
C     *                                                              *  
C     ****************************************************************  
      
      FUNCTION FACTOR(Z)
      COMPLEX*16 Z,FACTOR
      DOUBLE PRECISION PI
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
C     
      IF (((DBLE(Z) .EQ. ONE) .AND. (DIMAG(Z) .EQ. ZERO))
     :     .OR. (ABS(Z) .EQ. ZERO)) THEN
         FACTOR=DCMPLX(ZERO,ZERO)
         RETURN
      END IF
      PI=TWO*TWO*ATAN(ONE)
      FACTOR=HALF*LOG(TWO*PI)+(Z+HALF)*LOG(Z)-Z+(ONE/(12.0D0*Z))*
     :     (ONE-(ONE/(30.D0*Z*Z))*(ONE-(TWO/(7.0D0*Z*Z))))
      RETURN
      END
C     ****************************************************************
C     *                                                              *
C     *                   FUNCTION CGAMMA                            *
C     *                                                              *
C     *                                                              *
C     *  Description : Calculates the complex gamma function.  Based *
C     *     on a program written by F.A. Parpia published in Computer*
C     *     Physics Communications as the `GRASP2' program (public   *
C     *     domain).                                                 *
C     *                                                              *
C     *                                                              *
C     *  Subprograms called: none.                                   *
C     *                                                              *
C     ****************************************************************
      FUNCTION CGAMMA (ARG,LNPFQ)
*     
      IMPLICIT DOUBLE PRECISION (A-H,O-Z)
      LOGICAL FIRST,NEGARG
      INTEGER LNPFQ
      COMPLEX*16 CGAMMA,ARG
*     
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION TENTH
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
	COMMON/IO/NOUT
      DIMENSION FN(7),FD(7)
*     
*----------------------------------------------------------------------*
*     *
*     THESE ARE THE BERNOULLI NUMBERS B02, B04, ..., B14, EXPRESSED AS   *
*     RATIONAL NUMBERS. FROM ABRAMOWITZ AND STEGUN, P. 810.              *
*     
      DATA FN/  1.0D 00,   -1.0D 00,    1.0D 00,
     :     -1.0D 00,    5.0D 00, -691.0D 00,
     :     7.0D 00/
      DATA FD/  6.0D 00,   30.0D 00,   42.0D 00,
     :     30.0D 00,   66.0D 00, 2730.0D 00,
     :     6.0D 00/
*     
*----------------------------------------------------------------------*
*     
      DATA HLNTPI/1.0D 00/
*     
      DATA FIRST/.TRUE./
*     
      DATA TENTH/0.1D 00/
*     
      ARGR = DBLE(ARG)
      ARGI = DIMAG(ARG)
*     
*     ON THE FIRST ENTRY TO THIS ROUTINE, SET UP THE CONSTANTS REQUIRED
*     FOR THE REFLECTION FORMULA (CF. ABRAMOWITZ AND STEGUN 6.1.17) AND
*     STIRLING'S APPROXIMATION (CF. ABRAMOWITZ AND STEGUN 6.1.40).
*     
      IF (FIRST) THEN
         PI= 4.0D0*ATAN(ONE)
*     
*     SET THE MACHINE-DEPENDENT PARAMETERS:
*     
*     TENMAX - MAXIMUM SIZE OF EXPONENT OF 10
*     
         ITNMAX = 1
         DNUM   = TENTH
 10      ITNMAX = ITNMAX+1
         DNUM = DNUM*TENTH
         IF (DNUM .GT. ZERO) GOTO 10
         ITNMAX = ITNMAX-1
         TENMAX = DBLE (ITNMAX)
*     
*     EXPMAX - MAXIMUM SIZE OF EXPONENT OF E
*     
         DNUM = TENTH**ITNMAX
         EXPMAX = -LOG (DNUM)
*     
*     PRECIS - MACHINE PRECISION
*     
         PRECIS = ONE
 20      PRECIS = PRECIS/TWO
         DNUM = PRECIS+ONE
         IF (DNUM .GT. ONE) GOTO 20
         PRECIS = TWO*PRECIS
*     
         HLNTPI = HALF*LOG (TWO*PI)
*     
         DO 30 I = 1,7
            FN(I) = FN(I)/FD(I)
            TWOI = TWO*DBLE (I)
            FN(I) = FN(I)/(TWOI*(TWOI-ONE))
 30      CONTINUE
*     
         FIRST = .FALSE.
*     
      ENDIF
*     
*     CASES WHERE THE ARGUMENT IS REAL
*     
      IF (ARGI .EQ. ZERO) THEN
*     
*     CASES WHERE THE ARGUMENT IS REAL AND NEGATIVE
*     
         IF (ARGR .LE. ZERO) THEN
*     
*     STOP WITH AN ERROR MESSAGE IF THE ARGUMENT IS TOO NEAR A POLE
*     
            DIFF = ABS (DBLE (NINT (ARGR))-ARGR)
            IF (DIFF .LE. TWO*PRECIS) THEN
               WRITE (NOUT,300)
               WRITE (NOUT,301) ARGR,ARGI
               STOP '010801'
            ELSE
*     
*     OTHERWISE USE THE REFLECTION FORMULA (ABRAMOWITZ AND STEGUN 6.1.17)
*     TO ENSURE THAT THE ARGUMENT IS SUITABLE FOR STIRLING'S
*     FORMULA
*     
               ARGUM = PI/(-ARGR*SIN (PI*ARGR))
               IF (ARGUM .LT. ZERO) THEN
                  ARGUM = -ARGUM
                  CLNGI = PI
               ELSE
                  CLNGI = ZERO
               ENDIF
               FACNEG = LOG (ARGUM)
               ARGUR = -ARGR
               NEGARG = .TRUE.
*     
            ENDIF
*     
*     CASES WHERE THE ARGUMENT IS REAL AND POSITIVE
*     
         ELSE
*     
            CLNGI = ZERO
            ARGUR = ARGR
            NEGARG = .FALSE.
*     
         ENDIF
*     
*     USE ABRAMOWITZ AND STEGUN FORMULA 6.1.15 TO ENSURE THAT
*     THE ARGUMENT IN STIRLING'S FORMULA IS GREATER THAN 10
*     
         OVLFAC = ONE
 40      IF (ARGUR .LT. TEN) THEN
            OVLFAC = OVLFAC*ARGUR
            ARGUR = ARGUR+ONE
            GOTO 40
         ENDIF
*     
*     NOW USE STIRLING'S FORMULA TO COMPUTE LOG (GAMMA (ARGUM))
*     
         CLNGR = (ARGUR-HALF)*LOG (ARGUR)-ARGUR+HLNTPI
         FAC = ARGUR
         OBASQ = ONE/(ARGUR*ARGUR)
         DO 50 I = 1,7
            FAC = FAC*OBASQ
            CLNGR = CLNGR+FN(I)*FAC
 50      CONTINUE
*     
*     INCLUDE THE CONTRIBUTIONS FROM THE RECURRENCE AND REFLECTION
*     FORMULAE
*     
         CLNGR = CLNGR-LOG (OVLFAC)
         IF (NEGARG) CLNGR = FACNEG-CLNGR
*     
      ELSE
*     
*     CASES WHERE THE ARGUMENT IS COMPLEX
*     
         ARGUR = ARGR
         ARGUI = ARGI
         ARGUI2 = ARGUI*ARGUI
*     
*     USE THE RECURRENCE FORMULA (ABRAMOWITZ AND STEGUN 6.1.15)
*     TO ENSURE THAT THE MAGNITUDE OF THE ARGUMENT IN STIRLING'S
*     FORMULA IS GREATER THAN 10
*     
         OVLFR = ONE
         OVLFI = ZERO
 60      ARGUM = SQRT (ARGUR*ARGUR+ARGUI2)
         IF (ARGUM .LT. TEN) THEN
            TERMR = OVLFR*ARGUR-OVLFI*ARGUI
            TERMI = OVLFR*ARGUI+OVLFI*ARGUR
            OVLFR = TERMR
            OVLFI = TERMI
            ARGUR = ARGUR+ONE
            GOTO 60
         ENDIF
*     
*     NOW USE STIRLING'S FORMULA TO COMPUTE LOG (GAMMA (ARGUM))
*     
         ARGUR2 = ARGUR*ARGUR
         TERMR = HALF*LOG (ARGUR2+ARGUI2)
         TERMI = ATAN2 (ARGUI,ARGUR)
         CLNGR = (ARGUR-HALF)*TERMR-ARGUI*TERMI-ARGUR+HLNTPI
         CLNGI = (ARGUR-HALF)*TERMI+ARGUI*TERMR-ARGUI
         FAC = (ARGUR2+ARGUI2)**(-2)
         OBASQR = (ARGUR2-ARGUI2)*FAC
         OBASQI = -TWO*ARGUR*ARGUI*FAC
         ZFACR = ARGUR
         ZFACI = ARGUI
         DO 70 I = 1,7
            TERMR = ZFACR*OBASQR-ZFACI*OBASQI
            TERMI = ZFACR*OBASQI+ZFACI*OBASQR
            FAC = FN(I)
            CLNGR = CLNGR+TERMR*FAC
            CLNGI = CLNGI+TERMI*FAC
            ZFACR = TERMR
            ZFACI = TERMI
 70      CONTINUE
*     
*     ADD IN THE RELEVANT PIECES FROM THE RECURRENCE FORMULA
*     
         CLNGR = CLNGR-HALF*LOG (OVLFR*OVLFR+OVLFI*OVLFI)
         CLNGI = CLNGI-ATAN2 (OVLFI,OVLFR)
*     
      ENDIF
      IF (LNPFQ .EQ. 1) THEN
         CGAMMA = DCMPLX(CLNGR,CLNGI)
         RETURN
      END IF
*     
*     NOW EXPONENTIATE THE COMPLEX LOG GAMMA FUNCTION TO GET
*     THE COMPLEX GAMMA FUNCTION
*     
      IF ( (CLNGR .LE.  EXPMAX) .AND.
     :     (CLNGR .GE. -EXPMAX) ) THEN
         FAC = EXP (CLNGR)
      ELSE
         WRITE (NOUT,300)
         WRITE (NOUT,302) CLNGR
         STOP '010802'
      ENDIF
      RESR = FAC*COS (CLNGI)
      RESI = FAC*SIN (CLNGI)
      CGAMMA = DCMPLX(RESR,RESI)
*     
      RETURN
*     
 300  FORMAT (///' ***** ERROR IN SUBROUTINE CGAMMA *****')
 301  FORMAT (' ARGUMENT (',1P,1D14.7,',',1D14.7,') TOO CLOSE TO A',
     :     ' POLE.')
 302  FORMAT (' ARGUMENT TO EXPONENTIAL FUNCTION (',1P,1D14.7,
     :     ') OUT OF RANGE.')
*     
      END
      
C     ****************************************************************  
C     *                                                              *  
C     *                 BLOCK DATA BLDAT1                            *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Sets of frequently used numbers in a common   *  
C     *    block.  This makes it easier to convert the code to a     *  
C     *    single precision version.                                 *  
C     *                                                              *  
C     ****************************************************************  
      
      BLOCK DATA BLDAT1
C     
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      DATA ZERO,HALF,ONE,TWO,TEN,EPS/0.0D0,0.5D0,1.0D0,2.0D0,
     :     10.0D0,1.0D-10/
      END


==> anc/code/src/PFQ/pfq_driver.c <==
#include <stdio.h>
#include <complex.h>
#include "PFQ/pfq.h"


int main()
{
	double z;
	complex res;
	complex p[2]={1,1};
	complex q[2]={0.5,2};
	for(z=0; z<=1; z+=0.1)
	{
	 res=PFQ(p, 2, q, 2, z);
	 printf("%g\t%g\n", z, creal(res), cimag(res));
	}
}

 


==> anc/code/src/PFQ/pfq_driver.f <==
      PROGRAM SAMPLE
      COMPLEX*16 P,Q,Z,PFQ,RESULT
      INTEGER LNPFQ,IP,IQ,IX,NSIGFIG
      DIMENSION P(10),Q(10)
      DOUBLE PRECISION AR,AI
*     
!       OPEN (5,FILE='DATA',STATUS='OLD')
!       READ (5,*) IP,IQ
      IP=2
      IQ=2
!       DO 1 I=1,IP
!         READ (5,*) P(I)
!         WRITE (6,*) ' P(I)= ',P(I)
!     1 CONTINUE
	P(1)=1
	P(2)=1

!       DO 2 I=1,IQ
!         READ (5,*) Q(I)
!         WRITE (6,*) ' Q(I)= ',Q(I)
!     2 CONTINUE
	Q(1)=0.5
	Q(2)=2

!       READ (5,*) Z
!       WRITE (6,*) ' Z= ',Z
!       READ (5,*) LNPFQ
!       WRITE (6,*) ' LNPFQ= ',LNPFQ
	LNPFQ=0 !Return result, not its logarithm
	! Let function guess how many terms to take
!       READ (5,*) IX
!       WRITE (6,*) ' IX= ',IX
	IX=0
	NSIGFIG=10 !Number of significant digits in the result
!       READ (5,*) NSIGFIG
!       WRITE (6,*) ' NSIGFIG= ',NSIGFIG

	DO I=0,10
	 Z=-0.1*I
	 RESULT = PFQ(P,Q,IP,IQ,Z,LNPFQ,IX,NSIGFIG)
	 IF (LNPFQ .EQ. 1) RESULT=EXP(RESULT)
	 WRITE(*,1)REAL(Z),REAL(RESULT),IMAG(RESULT)
	ENDDO

1     FORMAT (3G16.8)
      STOP
      END


==> anc/code/src/SpectrumME.c <==
#include <math.h>
#include "Spectrum.h"

//Some smooth curve which fits ME data from MIENRvA [center @6GeV, width ~2 GeV]
double Spectrum(double e)
{
 return 0.0012578466759596819*(4.683960702864123 + 0.11141881391636144*pow(e,2))*
   exp(1.2181448478612837*e - 0.12347402224708719*pow(e,2));
}

==> anc/code/src/Walecka/ANumber.f <==
         subroutine Anumber()
ccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c   The program evaluates the mass of the nucleon via               c
c                              number of occupied states            c
ccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
	IMPLICIT DOUBLE PRECISION(A-h,o-z)
	COMMON /SHELLS/ STATE(7,40),LE,EI(40)
	 common/grid/Xmm,hh,Imax
	 common/XMA/XMA ! Mass of the nucleus (MeV)
	 COMMON/EEEE/EEEE
	COMMON /AValue/AValue ! Mass of the nucleus / Mass of the nucleon
	  XMA=0
	 do 1 level=1,40
	 if(state(3,level).ge.0) goto 1
	 XMA=XMA+state(1,level)
1        continue
          XMA=XMA*(Xmm+EEEE)
	AValue=XMA/Xmm
	 return
	 end

==> anc/code/src/Walecka/DCUHRE.f <==
cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c                                                                    c
c   Block Multidimiensional integration                              c
c                                                                    c
cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
      SUBROUTINE DCUHRE(NDIM,NUMFUN,A,B,MINPTS,MAXPTS,FUNSUB,EPSABS,
     +               EPSREL,KEY,NW,RESTAR,RESULT,ABSERR,NEVAL,IFAIL,
     +               WORK)
C***BEGIN PROLOGUE DCUHRE
C***DATE WRITTEN   900116   (YYMMDD)
C***REVISION DATE  900116   (YYMMDD)
C***CATEGORY NO. H2B1A1
C***AUTHOR
C            Jarle Berntsen, The Computing Centre,
C            University of Bergen, Thormohlens gt. 55,
C            N-5008 Bergen, Norway
C            Phone..  47-5-544055
C            Email..  jarle@eik.ii.uib.no
C            Terje O. Espelid, Department of Informatics,
C            University of Bergen, Thormohlens gt. 55,
C            N-5008 Bergen, Norway
C            Phone..  47-5-544180
C            Email..  terje@eik.ii.uib.no
C            Alan Genz, Computer Science Department, Washington State
C            University, Pullman, WA 99163-2752, USA
C            Email..  acg@eecs.wsu.edu
C***KEYWORDS automatic multidimensional integrator,
C            n-dimensional hyper-rectangles,
C            general purpose, global adaptive
C***PURPOSE  The routine calculates an approximation to a given
C            vector of definite integrals
C
C      B(1) B(2)     B(NDIM)
C     I    I    ... I       (F ,F ,...,F      ) DX(NDIM)...DX(2)DX(1),
C      A(1) A(2)     A(NDIM)  1  2      NUMFUN
C
C       where F = F (X ,X ,...,X    ), I = 1,2,...,NUMFUN.
C              I   I  1  2      NDIM
C
C            hopefully satisfying for each component of I the following
C            claim for accuracy:
C            ABS(I(K)-RESULT(K)).LE.MAX(EPSABS,EPSREL*ABS(I(K)))
C***DESCRIPTION Computation of integrals over hyper-rectangular
C            regions.
C            DCUHRE is a driver for the integration routine
C            DADHRE, which repeatedly subdivides the region
C            of integration and estimates the integrals and the
C            errors over the subregions with greatest
C            estimated errors until the error request
C            is met or MAXPTS function evaluations have been used.
C
C            For NDIM = 2 the default integration rule is of
C            degree 13 and uses 65 evaluation points.
C            For NDIM = 3 the default integration rule is of
C            degree 11 and uses 127 evaluation points.
C            For NDIM greater then 3 the default integration rule
C            is of degree 9 and uses NUM evaluation points where
C              NUM = 1 + 4*2*NDIM + 2*NDIM*(NDIM-1) + 4*NDIM*(NDIM-1) +
C                    4*NDIM*(NDIM-1)*(NDIM-2)/3 + 2**NDIM
C            The degree 9 rule may also be applied for NDIM = 2
C            and NDIM = 3.
C            A rule of degree 7 is available in all dimensions.
C            The number of evaluation
C            points used by the degree 7 rule is
C              NUM = 1 + 3*2*NDIM + 2*NDIM*(NDIM-1) + 2**NDIM
C
C            When DCUHRE computes estimates to a vector of
C            integrals, all components of the vector are given
C            the same treatment. That is, I(F ) and I(F ) for
C                                            J         K
C            J not equal to K, are estimated with the same
C            subdivision of the region of integration.
C            For integrals with enough similarity, we may save
C            time by applying DCUHRE to all integrands in one call.
C            For integrals that varies continuously as functions of
C            some parameter, the estimates produced by DCUHRE will
C            also vary continuously when the same subdivision is
C            applied to all components. This will generally not be
C            the case when the different components are given
C            separate treatment.
C
C            On the other hand this feature should be used with
C            caution when the different components of the integrals
C            require clearly different subdivisions.
C
C   ON ENTRY
C
C     NDIM   Integer.
C            Number of variables. 1 < NDIM <=  15.
C     NUMFUN Integer.
C            Number of components of the integral.
C     A      Real array of dimension NDIM.
C            Lower limits of integration.
C     B      Real array of dimension NDIM.
C            Upper limits of integration.
C     MINPTS Integer.
C            Minimum number of function evaluations.
C     MAXPTS Integer.
C            Maximum number of function evaluations.
C            The number of function evaluations over each subregion
C            is NUM.
C            If (KEY = 0 or KEY = 1) and (NDIM = 2) Then
C              NUM = 65
C            Elseif (KEY = 0 or KEY = 2) and (NDIM = 3) Then
C              NUM = 127
C            Elseif (KEY = 0 and NDIM > 3) or (KEY = 3) Then
C              NUM = 1 + 4*2*NDIM + 2*NDIM*(NDIM-1) + 4*NDIM*(NDIM-1) +
C                    4*NDIM*(NDIM-1)*(NDIM-2)/3 + 2**NDIM
C            Elseif (KEY = 4) Then
C              NUM = 1 + 3*2*NDIM + 2*NDIM*(NDIM-1) + 2**NDIM
C            MAXPTS >= 3*NUM and MAXPTS >= MINPTS
C            For 3 < NDIM < 13 the minimum values for MAXPTS are:
C             NDIM =    4   5   6    7    8    9    10   11    12
C            KEY = 3:  459 819 1359 2151 3315 5067 7815 12351 20235
C            KEY = 4:  195 309  483  765 1251 2133 3795  7005 13299
C     FUNSUB Externally declared subroutine for computing
C            all components of the integrand at the given
C            evaluation point.
C            It must have parameters (NDIM,X,NUMFUN,FUNVLS)
C            Input parameters:
C              NDIM   Integer that defines the dimension of the
C                     integral.
C              X      Real array of dimension NDIM
C                     that defines the evaluation point.
C              NUMFUN Integer that defines the number of
C                     components of I.
C            Output parameter:
C              FUNVLS Real array of dimension NUMFUN
C                     that defines NUMFUN components of the integrand.
C
C     EPSABS Real.
C            Requested absolute error.
C     EPSREL Real.
C            Requested relative error.
C     KEY    Integer.
C            Key to selected local integration rule.
C            KEY = 0 is the default value.
C                  For NDIM = 2 the degree 13 rule is selected.
C                  For NDIM = 3 the degree 11 rule is selected.
C                  For NDIM > 3 the degree  9 rule is selected.
C            KEY = 1 gives the user the 2 dimensional degree 13
C                  integration rule that uses 65 evaluation points.
C            KEY = 2 gives the user the 3 dimensional degree 11
C                  integration rule that uses 127 evaluation points.
C            KEY = 3 gives the user the degree 9 integration rule.
C            KEY = 4 gives the user the degree 7 integration rule.
C                  This is the recommended rule for problems that
C                  require great adaptivity.
C     NW     Integer.
C            Defines the length of the working array WORK.
C            Let MAXSUB denote the maximum allowed number of subregions
C            for the given values of MAXPTS, KEY and NDIM.
C            MAXSUB = (MAXPTS-NUM)/(2*NUM) + 1
C            NW should be greater or equal to
C            MAXSUB*(2*NDIM+2*NUMFUN+2) + 17*NUMFUN + 1
C            For efficient execution on parallel computers
C            NW should be chosen greater or equal to
C            MAXSUB*(2*NDIM+2*NUMFUN+2) + 17*NUMFUN*MDIV + 1
C            where MDIV is the number of subregions that are divided in
C            each subdivision step.
C            MDIV is default set internally in DCUHRE equal to 1.
C            For efficient execution on parallel computers
C            with NPROC processors MDIV should be set equal to
C            the smallest integer such that MOD(2*MDIV,NPROC) = 0.
C
C     RESTAR Integer.
C            If RESTAR = 0, this is the first attempt to compute
C            the integral.
C            If RESTAR = 1, then we restart a previous attempt.
C            In this case the only parameters for DCUHRE that may
C            be changed (with respect to the previous call of DCUHRE)
C            are MINPTS, MAXPTS, EPSABS, EPSREL and RESTAR.
C
C   ON RETURN
C
C     RESULT Real array of dimension NUMFUN.
C            Approximations to all components of the integral.
C     ABSERR Real array of dimension NUMFUN.
C            Estimates of absolute errors.
C     NEVAL  Integer.
C            Number of function evaluations used by DCUHRE.
C     IFAIL  Integer.
C            IFAIL = 0 for normal exit, when ABSERR(K) <=  EPSABS or
C              ABSERR(K) <=  ABS(RESULT(K))*EPSREL with MAXPTS or less
C              function evaluations for all values of K,
C              1 <= K <= NUMFUN .
C            IFAIL = 1 if MAXPTS was too small for DCUHRE
C              to obtain the required accuracy. In this case DCUHRE
C              returns values of RESULT with estimated absolute
C              errors ABSERR.
C            IFAIL = 2 if KEY is less than 0 or KEY greater than 4.
C            IFAIL = 3 if NDIM is less than 2 or NDIM greater than 15.
C            IFAIL = 4 if KEY = 1 and NDIM not equal to 2.
C            IFAIL = 5 if KEY = 2 and NDIM not equal to 3.
C            IFAIL = 6 if NUMFUN is less than 1.
C            IFAIL = 7 if volume of region of integration is zero.
C            IFAIL = 8 if MAXPTS is less than 3*NUM.
C            IFAIL = 9 if MAXPTS is less than MINPTS.
C            IFAIL = 10 if EPSABS < 0 and EPSREL < 0.
C            IFAIL = 11 if NW is too small.
C            IFAIL = 12 if unlegal RESTAR.
C     WORK   Real array of dimension NW.
C            Used as working storage.
C            WORK(NW) = NSUB, the number of subregions in the data
C            structure.
C            Let WRKSUB=(NW-1-17*NUMFUN*MDIV)/(2*NDIM+2*NUMFUN+2)
C            WORK(1),...,WORK(NUMFUN*WRKSUB) contain
C              the estimated components of the integrals over the
C              subregions.
C            WORK(NUMFUN*WRKSUB+1),...,WORK(2*NUMFUN*WRKSUB) contain
C              the estimated errors over the subregions.
C            WORK(2*NUMFUN*WRKSUB+1),...,WORK(2*NUMFUN*WRKSUB+NDIM*
C              WRKSUB) contain the centers of the subregions.
C            WORK(2*NUMFUN*WRKSUB+NDIM*WRKSUB+1),...,WORK((2*NUMFUN+
C              NDIM)*WRKSUB+NDIM*WRKSUB) contain subregion half widths.
C            WORK(2*NUMFUN*WRKSUB+2*NDIM*WRKSUB+1),...,WORK(2*NUMFUN*
C              WRKSUB+2*NDIM*WRKSUB+WRKSUB) contain the greatest errors
C              in each subregion.
C            WORK((2*NUMFUN+2*NDIM+1)*WRKSUB+1),...,WORK((2*NUMFUN+
C              2*NDIM+1)*WRKSUB+WRKSUB) contain the direction of
C              subdivision in each subregion.
C            WORK(2*(NDIM+NUMFUN+1)*WRKSUB),...,WORK(2*(NDIM+NUMFUN+1)*
C              WRKSUB+ 17*MDIV*NUMFUN) is used as temporary
C              storage in DADHRE.
C
C
C        DCUHRE Example Test Program
C
C
C   DTEST1 is a simple test driver for DCUHRE.
C
C   Output produced on a SUN 3/50.
c
C       DCUHRE TEST RESULTS
C
C    FTEST CALLS = 3549, IFAIL =  0
C   N   ESTIMATED ERROR    INTEGRAL
C   1       0.000000       0.138508
C   2       0.000000       0.063695
C   3       0.000009       0.058618
C   4       0.000000       0.054070
C   5       0.000000       0.050056
C   6       0.000000       0.046546
C
C     PROGRAM DTEST1
C     EXTERNAL FTEST
C     INTEGER KEY, N, NF, NDIM, MINCLS, MAXCLS, IFAIL, NEVAL, NW
C     PARAMETER (NDIM = 5, NW = 5000, NF = NDIM+1)
C     DOUBLE PRECISION A(NDIM), B(NDIM), WRKSTR(NW)
C     DOUBLE PRECISION ABSEST(NF), FINEST(NF), ABSREQ, RELREQ
C     DO 10 N = 1,NDIM
C        A(N) = 0
C        B(N) = 1
C  10 CONTINUE
C     MINCLS = 0
C     MAXCLS = 10000
C     KEY = 0
C     ABSREQ = 0
C     RELREQ = 1E-3
C     CALL DCUHRE(NDIM, NF, A, B, MINCLS, MAXCLS, FTEST, ABSREQ, RELREQ,
C    * KEY, NW, 0, FINEST, ABSEST, NEVAL, IFAIL, WRKSTR)
C     PRINT 9999, NEVAL, IFAILC     DOUBLE PRECISION Z(NDIM), F(NFUN), SUM
C     SUM = 0
C     DO 10 N = 1,NDIM
C        SUM = SUM + N*Z(N)**2
C  10 CONTINUE
C     F(1) = EXP(-SUM/2)
C     DO 20 N = 1,NDIM
C        F(N+1) = Z(N)*F(1)
C  20 CONTINUE
C     END
C
C***LONG DESCRIPTION
C
C   The information for each subregion is contained in the
C   data structure WORK.
C   When passed on to DADHRE, WORK is split into eight
C   arrays VALUES, ERRORS, CENTRS, HWIDTS, GREATE, DIR,
C   OLDRES and WORK.
C   VALUES contains the estimated values of the integrals.
C   ERRORS contains the estimated errors.
C   CENTRS contains the centers of the subregions.
C   HWIDTS contains the half widths of the subregions.
C   GREATE contains the greatest estimated error for each subregion.
C   DIR    contains the directions for further subdivision.
C   OLDRES and WORK are used as work arrays in DADHRE.
C
C   The data structures for the subregions are in DADHRE organized
C   as a heap, and the size of GREATE(I) defines the position of
C   region I in the heap. The heap is maintained by the program
C   DTRHRE.
C
C   The subroutine DADHRE is written for efficient execution on shared
C   memory parallel computer. On a computer with NPROC processors we will
C   in each subdivision step divide MDIV regions, where MDIV is
C   chosen such that MOD(2*MDIV,NPROC) = 0, in totally 2*MDIV new regions.
C   Each processor will then compute estimates of the integrals and errors
C   over 2*MDIV/NPROC subregions in each subdivision step.
C   The subroutine for estimating the integral and the error over
C   each subregion, DRLHRE, uses WORK2 as a work array.
C   We must make sure that each processor writes its results to
C   separate parts of the memory, and therefore the sizes of WORK and
C   WORK2 are functions of MDIV.
C   In order to achieve parallel processing of subregions, compiler
C   directives should be placed in front of the DO 200
C   loop in DADHRE on machines like Alliant and CRAY.
C
C***REFERENCES
C   J.Berntsen, T.O.Espelid and A.Genz, An Adaptive Algorithm
C   for the Approximate Calculation of Multiple Integrals,
C   To be published.
C
C   J.Berntsen, T.O.Espelid and A.Genz, DCUHRE: An Adaptive
C   Multidimensional Integration Routine for a Vector of
C   Integrals, To be published.
C
C***ROUTINES CALLED DCHHRE,DADHRE
C***END PROLOGUE DCUHRE
C
C   Global variables.
C
      EXTERNAL FUNSUB
      INTEGER NDIM,NUMFUN,MINPTS,MAXPTS,KEY,NW,RESTAR
      INTEGER NEVAL,IFAIL
      DOUBLE PRECISION A(NDIM),B(NDIM),EPSABS,EPSREL
      DOUBLE PRECISION RESULT(NUMFUN),ABSERR(NUMFUN),WORK(NW)
C
C   Local variables.
C
C   MDIV   Integer.
C          MDIV is the number of subregions that are divided in
C          each subdivision step in DADHRE.
C          MDIV is chosen default to 1.
C          For efficient execution on parallel computers
C          with NPROC processors MDIV should be set equal to
C          the smallest integer such that MOD(2*MDIV,NPROC) = 0.
C   MAXDIM Integer.
C          The maximum allowed value of NDIM.
C   MAXWT  Integer. The maximum number of weights used by the
C          integration rule.
C   WTLENG Integer.
C          The number of generators used by the selected rule.
C   WORK2  Real work space. The length
C          depends on the parameters MDIV,MAXDIM and MAXWT.
C   MAXSUB Integer.
C          The maximum allowed number of subdivisions
C          for the given values of KEY, NDIM and MAXPTS.
C   MINSUB Integer.
C          The minimum allowed number of subregions for the given
C          values of MINPTS, KEY and NDIM.
C   WRKSUB Integer.
C          The maximum allowed number of subregions as a function
C          of NW, NUMFUN, NDIM and MDIV. This determines the length
C          of the main work arrays.
C   NUM    Integer. The number of integrand evaluations needed
C          over each subregion.
C
      INTEGER MDIV,MAXWT,WTLENG,MAXDIM,LENW2,MAXSUB,MINSUB
      INTEGER NUM,NSUB,LENW,KEYF
      PARAMETER (MDIV=1)
      PARAMETER (MAXDIM=15)
      PARAMETER (MAXWT=14)
      PARAMETER (LENW2=2*MDIV*MAXDIM* (MAXWT+1)+12*MAXWT+2*MAXDIM)
      INTEGER WRKSUB,I1,I2,I3,I4,I5,I6,I7,I8,K1,K2,K3,K4,K5,K6,K7,K8
      DOUBLE PRECISION WORK2(LENW2)
C
C***FIRST EXECUTABLE STATEMENT DCUHRE
C
C   Compute NUM, WTLENG, MAXSUB and MINSUB,
C   and check the input parameters.
C
      CALL DCHHRE(MAXDIM,NDIM,NUMFUN,MDIV,A,B,MINPTS,MAXPTS,EPSABS,
     +            EPSREL,KEY,NW,RESTAR,NUM,MAXSUB,MINSUB,KEYF,
     +            IFAIL,WTLENG)
      WRKSUB = (NW - 1 - 17*MDIV*NUMFUN)/(2*NDIM + 2*NUMFUN + 2)
      IF (IFAIL.NE.0) THEN
          GO TO 999
      END IF
C
C   Split up the work space.
C
      I1 = 1
      I2 = I1 + WRKSUB*NUMFUN
      I3 = I2 + WRKSUB*NUMFUN
      I4 = I3 + WRKSUB*NDIM
      I5 = I4 + WRKSUB*NDIM
      I6 = I5 + WRKSUB
      I7 = I6 + WRKSUB
      I8 = I7 + NUMFUN*MDIV
      K1 = 1
      K2 = K1 + 2*MDIV*WTLENG*NDIM
      K3 = K2 + WTLENG*5
      K4 = K3 + WTLENG
      K5 = K4 + NDIM
      K6 = K5 + NDIM
      K7 = K6 + 2*MDIV*NDIM
      K8 = K7 + 3*WTLENG
C
C   On restart runs the number of subregions from the
C   previous call is assigned to NSUB.
C
      IF (RESTAR.EQ.1) THEN
          NSUB = WORK(NW)
      END IF
C
C   Compute the size of the temporary work space needed in DADHRE.
C
      LENW = 16*MDIV*NUMFUN
      CALL DADHRE(NDIM,NUMFUN,MDIV,A,B,MINSUB,MAXSUB,FUNSUB,EPSABS,
     +            EPSREL,KEYF,RESTAR,NUM,LENW,WTLENG,
     +            RESULT,ABSERR,NEVAL,NSUB,IFAIL,WORK(I1),WORK(I2),
     +            WORK(I3),WORK(I4),WORK(I5),WORK(I6),WORK(I7),WORK(I8),
     +            WORK2(K1),WORK2(K2),WORK2(K3),WORK2(K4),WORK2(K5),
     +            WORK2(K6),WORK2(K7),WORK2(K8))
      WORK(NW) = NSUB
999   RETURN
C
C***END DCUHRE
C
      END
      SUBROUTINE DCHHRE(MAXDIM,NDIM,NUMFUN,MDIV,A,B,MINPTS,MAXPTS,
     +                  EPSABS,EPSREL,KEY,NW,RESTAR,NUM,MAXSUB,MINSUB,
     +                  KEYF,IFAIL,WTLENG)
C***BEGIN PROLOGUE DCHHRE
C***PURPOSE  DCHHRE checks the validity of the
C            input parameters to DCUHRE.
C***DESCRIPTION
C            DCHHRE computes NUM, MAXSUB, MINSUB, KEYF, WTLENG and
C            IFAIL as functions of the input parameters to DCUHRE,
C            and checks the validity of the input parameters to DCUHRE.
C
C   ON ENTRY
C
C     MAXDIM Integer.
C            The maximum allowed number of dimensions.
C     NDIM   Integer.
C            Number of variables. 1 < NDIM <= MAXDIM.
C     NUMFUN Integer.
C            Number of components of the integral.
C     MDIV   Integer.
C            MDIV is the number of subregions that are divided in
C            each subdivision step in DADHRE.
C            MDIV is chosen default to 1.
C            For efficient execution on parallel computers
C            with NPROC processors MDIV should be set equal to
C            the smallest integer such that MOD(2*MDIV,NPROC) = 0.
C     A      Real array of dimension NDIM.
C            Lower limits of integration.
C     B      Real array of dimension NDIM.
C            Upper limits of integration.
C     MINPTS Integer.
C            Minimum number of function evaluations.
C     MAXPTS Integer.
C            Maximum number of function evaluations.
C            The number of function evaluations over each subregion
C            is NUM.
C            If (KEY = 0 or KEY = 1) and (NDIM = 2) Then
C              NUM = 65
C            Elseif (KEY = 0 or KEY = 2) and (NDIM = 3) Then
C              NUM = 127
C            Elseif (KEY = 0 and NDIM > 3) or (KEY = 3) Then
C              NUM = 1 + 4*2*NDIM + 2*NDIM*(NDIM-1) + 4*NDIM*(NDIM-1) +
C                    4*NDIM*(NDIM-1)*(NDIM-2)/3 + 2**NDIM
C            Elseif (KEY = 4) Then
C              NUM = 1 + 3*2*NDIM + 2*NDIM*(NDIM-1) + 2**NDIM
C            MAXPTS >= 3*NUM and MAXPTS >= MINPTS
C     EPSABS Real.
C            Requested absolute error.
C     EPSREL Real.
C            Requested relative error.
C     KEY    Integer.
C            Key to selected local integration rule.
C            KEY = 0 is the default value.
C                  For NDIM = 2 the degree 13 rule is selected.
C                  For NDIM = 3 the degree 11 rule is selected.
C                  For NDIM > 3 the degree  9 rule is selected.
C            KEY = 1 gives the user the 2 dimensional degree 13
C                  integration rule that uses 65 evaluation points.
C            KEY = 2 gives the user the 3 dimensional degree 11
C                  integration rule that uses 127 evaluation points.
C            KEY = 3 gives the user the degree 9 integration rule.
C            KEY = 4 gives the user the degree 7 integration rule.
C                  This is the recommended rule for problems that
C                  require great adaptivity.
C     NW     Integer.
C            Defines the length of the working array WORK.
C            Let MAXSUB denote the maximum allowed number of subregions
C            for the given values of MAXPTS, KEY and NDIM.
C            MAXSUB = (MAXPTS-NUM)/(2*NUM) + 1
C            NW should be greater or equal to
C            MAXSUB*(2*NDIM+2*NUMFUN+2) + 17*NUMFUN + 1
C            For efficient execution on parallel computers
C            NW should be chosen greater or equal to
C            MAXSUB*(2*NDIM+2*NUMFUN+2) + 17*NUMFUN*MDIV + 1
C            where MDIV is the number of subregions that are divided in
C            each subdivision step.
C            MDIV is default set internally in DCUHRE equal to 1.
C            For efficient execution on parallel computers
C            with NPROC processors MDIV should be set equal to
C            the smallest integer such that MOD(2*MDIV,NPROC) = 0.
C     RESTAR Integer.
C            If RESTAR = 0, this is the first attempt to compute
C            the integral.
C            If RESTAR = 1, then we restart a previous attempt.
C
C   ON RETURN
C
C     NUM    Integer.
C            The number of function evaluations over each subregion.
C     MAXSUB Integer.
C            The maximum allowed number of subregions for the
C            given values of MAXPTS, KEY and NDIM.
C     MINSUB Integer.
C            The minimum allowed number of subregions for the given
C            values of MINPTS, KEY and NDIM.
C     IFAIL  Integer.
C            IFAIL = 0 for normal exit.
C            IFAIL = 2 if KEY is less than 0 or KEY greater than 4.
C            IFAIL = 3 if NDIM is less than 2 or NDIM greater than
C                      MAXDIM.
C            IFAIL = 4 if KEY = 1 and NDIM not equal to 2.
C            IFAIL = 5 if KEY = 2 and NDIM not equal to 3.
C            IFAIL = 6 if NUMFUN less than 1.
C            IFAIL = 7 if volume of region of integration is zero.
C            IFAIL = 8 if MAXPTS is less than 3*NUM.
C            IFAIL = 9 if MAXPTS is less than MINPTS.
C            IFAIL = 10 if EPSABS < 0 and EPSREL < 0.
C            IFAIL = 11 if NW is too small.
C            IFAIL = 12 if unlegal RESTAR.
C     KEYF   Integer.
C            Key to selected integration rule.
C     WTLENG Integer.
C            The number of generators of the chosen integration rule.
C
C***ROUTINES CALLED-NONE
C***END PROLOGUE DCHHRE
C
C   Global variables.
C
      INTEGER NDIM,NUMFUN,MDIV,MINPTS,MAXPTS,KEY,NW,MINSUB,MAXSUB
      INTEGER RESTAR,NUM,KEYF,IFAIL,MAXDIM,WTLENG
      DOUBLE PRECISION A(NDIM),B(NDIM),EPSABS,EPSREL
C
C   Local variables.
C
      INTEGER LIMIT,J
C
C***FIRST EXECUTABLE STATEMENT DCHHRE
C
      IFAIL = 0
C
C   Check on legal KEY.
C
      IF (KEY.LT.0 .OR. KEY.GT.4) THEN
          IFAIL = 2
          GO TO 999
      END IF
C
C   Check on legal NDIM.
C
      IF (NDIM.LT.2 .OR. NDIM.GT.MAXDIM) THEN
          IFAIL = 3
          GO TO 999
      END IF
C
C   For KEY = 1, NDIM must be equal to 2.
C
      IF (KEY.EQ.1 .AND. NDIM.NE.2) THEN
          IFAIL = 4
          GO TO 999
      END IF
C
C   For KEY = 2, NDIM must be equal to 3.
C
      IF (KEY.EQ.2 .AND. NDIM.NE.3) THEN
          IFAIL = 5
          GO TO 999
      END IF
C
C   For KEY = 0, we point at the selected integration rule.
C
      IF (KEY.EQ.0) THEN
          IF (NDIM.EQ.2) THEN
              KEYF = 1
          ELSE IF (NDIM.EQ.3) THEN
              KEYF = 2
          ELSE
              KEYF = 3
          ENDIF
      ELSE
          KEYF = KEY
      ENDIF
C
C   Compute NUM and WTLENG as a function of KEYF and NDIM.
C
      IF (KEYF.EQ.1) THEN
          NUM = 65
          WTLENG = 14
      ELSE IF (KEYF.EQ.2) THEN
          NUM = 127
          WTLENG = 13
      ELSE IF (KEYF.EQ.3) THEN
          NUM = 1 + 4*2*NDIM + 2*NDIM* (NDIM-1) + 4*NDIM* (NDIM-1) +
     +          4*NDIM* (NDIM-1)* (NDIM-2)/3 + 2**NDIM
          WTLENG = 9
          IF (NDIM.EQ.2) WTLENG = 8
      ELSE IF (KEYF.EQ.4) THEN
          NUM = 1 + 3*2*NDIM + 2*NDIM* (NDIM-1) + 2**NDIM
          WTLENG = 6
      END IF
C
C   Compute MAXSUB.
C
      MAXSUB = (MAXPTS-NUM)/ (2*NUM) + 1
C
C   Compute MINSUB.
C
      MINSUB = (MINPTS-NUM)/ (2*NUM) + 1
      IF (MOD(MINPTS-NUM,2*NUM).NE.0) THEN
          MINSUB = MINSUB + 1
      END IF
      MINSUB = MAX(2,MINSUB)
C
C   Check on positive NUMFUN.
C
      IF (NUMFUN.LT.1) THEN
          IFAIL = 6
          GO TO 999
      END IF
C
C   Check on legal upper and lower limits of integration.
C
      DO 10 J = 1,NDIM
          IF (A(J)-B(J).EQ.0) THEN
              IFAIL = 7
              GO TO 999
          END IF
10    CONTINUE
C
C   Check on MAXPTS < 3*NUM.
C
      IF (MAXPTS.LT.3*NUM) THEN
          IFAIL = 8
          GO TO 999
      END IF
C
C   Check on MAXPTS >= MINPTS.
C
      IF (MAXPTS.LT.MINPTS) THEN
          IFAIL = 9
          GO TO 999
      END IF
C
C   Check on legal accuracy requests.
C
      IF (EPSABS.LT.0 .AND. EPSREL.LT.0) THEN
          IFAIL = 10
          GO TO 999
      END IF
C
C   Check on big enough double precision workspace.
C
      LIMIT = MAXSUB* (2*NDIM+2*NUMFUN+2) + 17*MDIV*NUMFUN + 1
      IF (NW.LT.LIMIT) THEN
          IFAIL = 11
          GO TO 999
      END IF
C
C    Check on legal RESTAR.
C
      IF (RESTAR.NE.0 .AND. RESTAR.NE.1) THEN
          IFAIL = 12
          GO TO 999
      END IF
999   RETURN
C
C***END DCHHRE
C
      END
      SUBROUTINE DADHRE(NDIM,NUMFUN,MDIV,A,B,MINSUB,MAXSUB,FUNSUB,
     +                  EPSABS,EPSREL,KEY,RESTAR,NUM,LENW,WTLENG,
     +                  RESULT,ABSERR,NEVAL,NSUB,IFAIL,VALUES,
     +                  ERRORS,CENTRS,HWIDTS,GREATE,DIR,OLDRES,WORK,G,W,
     +                  RULPTS,CENTER,HWIDTH,X,SCALES,NORMS)
C***BEGIN PROLOGUE DADHRE
C***KEYWORDS automatic multidimensional integrator,
C            n-dimensional hyper-rectangles,
C            general purpose, global adaptive
C***PURPOSE  The routine calculates an approximation to a given
C            vector of definite integrals, I, over a hyper-rectangular
C            region hopefully satisfying for each component of I the
C            following claim for accuracy:
C            ABS(I(K)-RESULT(K)).LE.MAX(EPSABS,EPSREL*ABS(I(K)))
C***DESCRIPTION Computation of integrals over hyper-rectangular
C            regions.
C            DADHRE repeatedly subdivides the region
C            of integration and estimates the integrals and the
C            errors over the subregions with  greatest
C            estimated errors until the error request
C            is met or MAXSUB subregions are stored.
C            The regions are divided in two equally sized parts along
C            the direction with greatest absolute fourth divided
C            difference.
C
C   ON ENTRY
C
C     NDIM   Integer.
C            Number of variables. 1 < NDIM <= MAXDIM.
C     NUMFUN Integer.
C            Number of components of the integral.
C     MDIV   Integer.
C            Defines the number of new subregions that are divided
C            in each subdivision step.
C     A      Real array of dimension NDIM.
C            Lower limits of integration.
C     B      Real array of dimension NDIM.
C            Upper limits of integration.
C     MINSUB Integer.
C            The computations proceed until there are at least
C            MINSUB subregions in the data structure.
C     MAXSUB Integer.
C            The computations proceed until there are at most
C            MAXSUB subregions in the data structure.
C
C     FUNSUB Externally declared subroutine for computing
C            all components of the integrand in the given
C            evaluation point.
C            It must have parameters (NDIM,X,NUMFUN,FUNVLS)
C            Input parameters:
C              NDIM   Integer that defines the dimension of the
C                     integral.
C              X      Real array of dimension NDIM
C                     that defines the evaluation point.
C              NUMFUN Integer that defines the number of
C                     components of I.
C            Output parameter:
C              FUNVLS Real array of dimension NUMFUN
C                     that defines NUMFUN components of the integrand.
C
C     EPSABS Real.
C            Requested absolute error.
C     EPSREL Real.
C            Requested relative error.
C     KEY    Integer.
C            Key to selected local integration rule.
C            KEY = 0 is the default value.
C                  For NDIM = 2 the degree 13 rule is selected.
C                  For NDIM = 3 the degree 11 rule is selected.
C                  For NDIM > 3 the degree  9 rule is selected.
C            KEY = 1 gives the user the 2 dimensional degree 13
C                  integration rule that uses 65 evaluation points.
C            KEY = 2 gives the user the 3 dimensional degree 11
C                  integration rule that uses 127 evaluation points.
C            KEY = 3 gives the user the degree 9 integration rule.
C            KEY = 4 gives the user the degree 7 integration rule.
C                  This is the recommended rule for problems that
C                  require great adaptivity.
C     RESTAR Integer.
C            If RESTAR = 0, this is the first attempt to compute
C            the integral.
C            If RESTAR = 1, then we restart a previous attempt.
C            (In this case the output parameters from DADHRE
C            must not be changed since the last
C            exit from DADHRE.)
C     NUM    Integer.
C            The number of function evaluations over each subregion.
C     LENW   Integer.
C            Defines the length of the working array WORK.
C            LENW should be greater or equal to
C            16*MDIV*NUMFUN.
C     WTLENG Integer.
C            The number of weights in the basic integration rule.
C     NSUB   Integer.
C            If RESTAR = 1, then NSUB must specify the number
C            of subregions stored in the previous call to DADHRE.
C
C   ON RETURN
C
C     RESULT Real array of dimension NUMFUN.
C            Approximations to all components of the integral.
C     ABSERR Real array of dimension NUMFUN.
C            Estimates of absolute accuracies.
C     NEVAL  Integer.
C            Number of function evaluations used by DADHRE.
C     NSUB   Integer.
C            Number of stored subregions.
C     IFAIL  Integer.
C            IFAIL = 0 for normal exit, when ABSERR(K) <=  EPSABS or
C              ABSERR(K) <=  ABS(RESULT(K))*EPSREL with MAXSUB or less
C              subregions processed for all values of K,
C              1 <=  K <=  NUMFUN.
C            IFAIL = 1 if MAXSUB was too small for DADHRE
C              to obtain the required accuracy. In this case DADHRE
C              returns values of RESULT with estimated absolute
C              accuracies ABSERR.
C     VALUES Real array of dimension (NUMFUN,MAXSUB).
C            Used to store estimated values of the integrals
C            over the subregions.
C     ERRORS Real array of dimension (NUMFUN,MAXSUB).
C            Used to store the corresponding estimated errors.
C     CENTRS Real array of dimension (NDIM,MAXSUB).
C            Used to store the centers of the stored subregions.
C     HWIDTS Real array of dimension (NDIM,MAXSUB).
C            Used to store the half widths of the stored subregions.
C     GREATE Real array of dimension MAXSUB.
C            Used to store the greatest estimated errors in
C            all subregions.
C     DIR    Real array of dimension MAXSUB.
C            DIR is used to store the directions for
C            further subdivision.
C     OLDRES Real array of dimension (NUMFUN,MDIV).
C            Used to store old estimates of the integrals over the
C            subregions.
C     WORK   Real array of dimension LENW.
C            Used  in DRLHRE and DTRHRE.
C     G      Real array of dimension (NDIM,WTLENG,2*MDIV).
C            The fully symmetric sum generators for the rules.
C            G(1,J,1),...,G(NDIM,J,1) are the generators for the
C            points associated with the Jth weights.
C            When MDIV subregions are divided in 2*MDIV
C            subregions, the subregions may be processed on different
C            processors and we must make a copy of the generators
C            for each processor.
C     W      Real array of dimension (5,WTLENG).
C            The weights for the basic and null rules.
C            W(1,1), ..., W(1,WTLENG) are weights for the basic rule.
C            W(I,1), ..., W(I,WTLENG) , for I > 1 are null rule weights.
C     RULPTS Real array of dimension WTLENG.
C            Work array used in DINHRE.
C     CENTER Real array of dimension NDIM.
C            Work array used in DTRHRE.
C     HWIDTH Real array of dimension NDIM.
C            Work array used in DTRHRE.
C     X      Real array of dimension (NDIM,2*MDIV).
C            Work array used in DRLHRE.
C     SCALES Real array of dimension (3,WTLENG).
C            Work array used by DINHRE and DRLHRE.
C     NORMS  Real array of dimension (3,WTLENG).
C            Work array used by DINHRE and DRLHRE.
C
C***REFERENCES
C
C   P. van Dooren and L. de Ridder, Algorithm 6, An adaptive algorithm
C   for numerical integration over an n-dimensional cube, J.Comput.Appl.
C   Math. 2(1976)207-217.
C
C   A.C.Genz and A.A.Malik, Algorithm 019. Remarks on algorithm 006:
C   An adaptive algorithm for numerical integration over an
C   N-dimensional rectangular region,J.Comput.Appl.Math. 6(1980)295-302.
C
C***ROUTINES CALLED DTRHRE,DINHRE,DRLHRE
C***END PROLOGUE DADHRE
C
C   Global variables.
C
      EXTERNAL FUNSUB
      INTEGER NDIM,NUMFUN,MDIV,MINSUB,MAXSUB,KEY,LENW,RESTAR
      INTEGER NUM,NEVAL,NSUB,IFAIL,WTLENG
      DOUBLE PRECISION A(NDIM),B(NDIM),EPSABS,EPSREL
      DOUBLE PRECISION RESULT(NUMFUN),ABSERR(NUMFUN)
      DOUBLE PRECISION VALUES(NUMFUN,MAXSUB),ERRORS(NUMFUN,MAXSUB)
      DOUBLE PRECISION CENTRS(NDIM,MAXSUB)
      DOUBLE PRECISION HWIDTS(NDIM,MAXSUB)
      DOUBLE PRECISION GREATE(MAXSUB),DIR(MAXSUB)
      DOUBLE PRECISION OLDRES(NUMFUN,MDIV)
      DOUBLE PRECISION WORK(LENW),RULPTS(WTLENG)
      DOUBLE PRECISION G(NDIM,WTLENG,2*MDIV),W(5,WTLENG)
      DOUBLE PRECISION CENTER(NDIM),HWIDTH(NDIM),X(NDIM,2*MDIV)
      DOUBLE PRECISION SCALES(3,WTLENG),NORMS(3,WTLENG)
C
C   Local variables.
C
C   INTSGN is used to get correct sign on the integral.
C   SBRGNS is the number of stored subregions.
C   NDIV   The number of subregions to be divided in each main step.
C   POINTR Pointer to the position in the data structure where
C          the new subregions are to be stored.
C   DIRECT Direction of subdivision.
C   ERRCOF Heuristic error coeff. defined in DINHRE and used by DRLHRE
C          and DADHRE.
C
      INTEGER I,J,K
      INTEGER INTSGN,SBRGNS
      INTEGER L1
      INTEGER NDIV,POINTR,DIRECT,INDEX
      DOUBLE PRECISION OLDCEN,EST1,EST2,ERRCOF(6)
C
C***FIRST EXECUTABLE STATEMENT DADHRE
C
C   Get the correct sign on the integral.
C
      INTSGN = 1
      DO 10 J = 1,NDIM
          IF (B(J).LT.A(J)) THEN
              INTSGN = - INTSGN
          END IF
10    CONTINUE
C
C   Call DINHRE to compute the weights and abscissas of
C   the function evaluation points.
C
      CALL DINHRE(NDIM,KEY,WTLENG,W,G,ERRCOF,RULPTS,SCALES,NORMS)
C
C   If RESTAR = 1, then this is a restart run.
C
      IF (RESTAR.EQ.1) THEN
          SBRGNS = NSUB
          GO TO 110
      END IF
C
C   Initialize the SBRGNS, CENTRS and HWIDTS.
C
      SBRGNS = 1
      DO 15 J = 1,NDIM
          CENTRS(J,1) = (A(J)+B(J))/2
          HWIDTS(J,1) = ABS(B(J)-A(J))/2
15    CONTINUE
C
C   Initialize RESULT, ABSERR and NEVAL.
C
      DO 20 J = 1,NUMFUN
          RESULT(J) = 0
          ABSERR(J) = 0
20    CONTINUE
      NEVAL = 0
C
C   Apply DRLHRE over the whole region.
C
      CALL DRLHRE(NDIM,CENTRS(1,1),HWIDTS(1,1),WTLENG,G,W,ERRCOF,NUMFUN,
     +            FUNSUB,SCALES,NORMS,X,WORK,VALUES(1,1),ERRORS(1,1),
     +            DIR(1))
      NEVAL = NEVAL + NUM
C
C   Add the computed values to RESULT and ABSERR.
C
      DO 55 J = 1,NUMFUN
          RESULT(J) = RESULT(J) + VALUES(J,1)
55    CONTINUE
      DO 65 J = 1,NUMFUN
          ABSERR(J) = ABSERR(J) + ERRORS(J,1)
65    CONTINUE
C
C   Store results in heap.
C
      INDEX = 1
      CALL DTRHRE(2,NDIM,NUMFUN,INDEX,VALUES,ERRORS,CENTRS,HWIDTS,
     +            GREATE,WORK(1),WORK(NUMFUN+1),CENTER,HWIDTH,DIR)
C
C***End initialisation.
C
C***Begin loop while the error is too great,
C   and SBRGNS+1 is less than MAXSUB.
C
110   IF (SBRGNS+1.LE.MAXSUB) THEN
C
C   If we are allowed to divide further,
C   prepare to apply basic rule over each half of the
C   NDIV subregions with greatest errors.
C   If MAXSUB is great enough, NDIV = MDIV
C
          IF (MDIV.GT.1) THEN
              NDIV = MAXSUB - SBRGNS
              NDIV = MIN(NDIV,MDIV,SBRGNS)
          ELSE
              NDIV = 1
          END IF
C
C   Divide the NDIV subregions in two halves, and compute
C   integral and error over each half.
C
          DO 150 I = 1,NDIV
              POINTR = SBRGNS + NDIV + 1 - I
C
C   Adjust RESULT and ABSERR.
C
              DO 115 J = 1,NUMFUN
                  RESULT(J) = RESULT(J) - VALUES(J,1)
                  ABSERR(J) = ABSERR(J) - ERRORS(J,1)
115           CONTINUE
C
C   Compute first half region.
C
              DO 120 J = 1,NDIM
                  CENTRS(J,POINTR) = CENTRS(J,1)
                  HWIDTS(J,POINTR) = HWIDTS(J,1)
120           CONTINUE
              DIRECT = DIR(1)
              DIR(POINTR) = DIRECT
              HWIDTS(DIRECT,POINTR) = HWIDTS(DIRECT,1)/2
              OLDCEN = CENTRS(DIRECT,1)
              CENTRS(DIRECT,POINTR) = OLDCEN - HWIDTS(DIRECT,POINTR)
C
C   Save the computed values of the integrals.
C
              DO 125 J = 1,NUMFUN
                  OLDRES(J,NDIV-I+1) = VALUES(J,1)
125           CONTINUE
C
C   Adjust the heap.
C
              CALL DTRHRE(1,NDIM,NUMFUN,SBRGNS,VALUES,ERRORS,CENTRS,
     +                    HWIDTS,GREATE,WORK(1),WORK(NUMFUN+1),CENTER,
     +                    HWIDTH,DIR)
C
C   Compute second half region.
C
              DO 130 J = 1,NDIM
                  CENTRS(J,POINTR-1) = CENTRS(J,POINTR)
                  HWIDTS(J,POINTR-1) = HWIDTS(J,POINTR)
130           CONTINUE
              CENTRS(DIRECT,POINTR-1) = OLDCEN + HWIDTS(DIRECT,POINTR)
              HWIDTS(DIRECT,POINTR-1) = HWIDTS(DIRECT,POINTR)
              DIR(POINTR-1) = DIRECT
150       CONTINUE
C
C   Make copies of the generators for each processor.
C
          DO 190 I = 2,2*NDIV
              DO 190 J = 1,NDIM
                  DO 190 K = 1,WTLENG
                      G(J,K,I) = G(J,K,1)
190       CONTINUE
C
C   Apply basic rule.
C
Cvd$l cncall
          DO 200 I = 1,2*NDIV
              INDEX = SBRGNS + I
              L1 = 1 + (I-1)*8*NUMFUN
              CALL DRLHRE(NDIM,CENTRS(1,INDEX),HWIDTS(1,INDEX),WTLENG,
     +                    G(1,1,I),W,ERRCOF,NUMFUN,FUNSUB,SCALES,NORMS,
     +                    X(1,I),WORK(L1),VALUES(1,INDEX),
     +                    ERRORS(1,INDEX),DIR(INDEX))
200       CONTINUE
          NEVAL = NEVAL + 2*NDIV*NUM
C
C   Add new contributions to RESULT.
C
          DO 220 I = 1,2*NDIV
              DO 210 J = 1,NUMFUN
                  RESULT(J) = RESULT(J) + VALUES(J,SBRGNS+I)
210           CONTINUE
220       CONTINUE
C
C   Check consistency of results and if necessary adjust
C   the estimated errors.
C
          DO 240 I = 1,NDIV
              GREATE(SBRGNS+2*I-1) = 0
              GREATE(SBRGNS+2*I) = 0
              DO 230 J = 1,NUMFUN
                  EST1 = ABS(OLDRES(J,I)- (VALUES(J,
     +                   SBRGNS+2*I-1)+VALUES(J,SBRGNS+2*I)))
                  EST2 = ERRORS(J,SBRGNS+2*I-1) + ERRORS(J,SBRGNS+2*I)
                  IF (EST2.GT.0) THEN
                      ERRORS(J,SBRGNS+2*I-1) = ERRORS(J,SBRGNS+2*I-1)*
     +                  (1+ERRCOF(5)*EST1/EST2)
                      ERRORS(J,SBRGNS+2*I) = ERRORS(J,SBRGNS+2*I)*
     +                                       (1+ERRCOF(5)*EST1/EST2)
                  END IF
                  ERRORS(J,SBRGNS+2*I-1) = ERRORS(J,SBRGNS+2*I-1) +
     +                                     ERRCOF(6)*EST1
                  ERRORS(J,SBRGNS+2*I) = ERRORS(J,SBRGNS+2*I) +
     +                                   ERRCOF(6)*EST1
                  IF (ERRORS(J,SBRGNS+2*I-1).GT.
     +                GREATE(SBRGNS+2*I-1)) THEN
                      GREATE(SBRGNS+2*I-1) = ERRORS(J,SBRGNS+2*I-1)
                  END IF
                  IF (ERRORS(J,SBRGNS+2*I).GT.GREATE(SBRGNS+2*I)) THEN
                      GREATE(SBRGNS+2*I) = ERRORS(J,SBRGNS+2*I)
                  END IF
                  ABSERR(J) = ABSERR(J) + ERRORS(J,SBRGNS+2*I-1) +
     +                        ERRORS(J,SBRGNS+2*I)
230           CONTINUE
240       CONTINUE
C
C   Store results in heap.
C
          DO 250 I = 1,2*NDIV
              INDEX = SBRGNS + I
              CALL DTRHRE(2,NDIM,NUMFUN,INDEX,VALUES,ERRORS,CENTRS,
     +                    HWIDTS,GREATE,WORK(1),WORK(NUMFUN+1),CENTER,
     +                    HWIDTH,DIR)
250       CONTINUE
          SBRGNS = SBRGNS + 2*NDIV
C
C   Check for termination.
C
          IF (SBRGNS.LT.MINSUB) THEN
              GO TO 110
          END IF
          DO 255 J = 1,NUMFUN
              IF (ABSERR(J).GT.EPSREL*ABS(RESULT(J)) .AND.
     +            ABSERR(J).GT.EPSABS) THEN
                  GO TO 110
              END IF
255       CONTINUE
          IFAIL = 0
          GO TO 499
C
C   Else we did not succeed with the
C   given value of MAXSUB.
C
      ELSE
          IFAIL = 1
      END IF
C
C   Compute more accurate values of RESULT and ABSERR.
C
499   CONTINUE
      DO 500 J = 1,NUMFUN
          RESULT(J) = 0
          ABSERR(J) = 0
500   CONTINUE
      DO 510 I = 1,SBRGNS
          DO 505 J = 1,NUMFUN
              RESULT(J) = RESULT(J) + VALUES(J,I)
              ABSERR(J) = ABSERR(J) + ERRORS(J,I)
505       CONTINUE
510   CONTINUE
C
C   Compute correct sign on the integral.
C
      DO 600 J = 1,NUMFUN
          RESULT(J) = RESULT(J)*INTSGN
600   CONTINUE
      NSUB = SBRGNS
      RETURN
C
C***END DADHRE
C
      END
      SUBROUTINE DINHRE(NDIM,KEY,WTLENG,W,G,ERRCOF,RULPTS,SCALES,NORMS)
C***BEGIN PROLOGUE DINHRE
C***PURPOSE DINHRE computes abscissas and weights of the integration
C            rule and the null rules to be used in error estimation.
C            These are computed as functions of NDIM and KEY.
C***DESCRIPTION DINHRE will for given values of NDIM and KEY compute or
C            select the correct values of the abscissas and
C            corresponding weights for different
C            integration rules and null rules and assign them to
C            G and W.
C            The heuristic error coefficients ERRCOF
C            will be computed as a function of KEY.
C            Scaling factors SCALES and normalization factors NORMS
C            used in the error estimation are computed.
C
C
C   ON ENTRY
C
C     NDIM   Integer.
C            Number of variables.
C     KEY    Integer.
C            Key to selected local integration rule.
C     WTLENG Integer.
C            The number of weights in each of the rules.
C
C   ON RETURN
C
C     W      Real array of dimension (5,WTLENG).
C            The weights for the basic and null rules.
C            W(1,1), ...,W(1,WTLENG) are weights for the basic rule.
C            W(I,1), ...,W(I,WTLENG), for I > 1 are null rule weights.
C     G      Real array of dimension (NDIM,WTLENG).
C            The fully symmetric sum generators for the rules.
C            G(1,J),...,G(NDIM,J) are the generators for the points
C            associated with the the Jth weights.
C     ERRCOF Real array of dimension 6.
C            Heuristic error coefficients that are used in the
C            error estimation in BASRUL.
C            It is assumed that the error is computed using:
C             IF (N1*ERRCOF(1) < N2 and N2*ERRCOF(2) < N3)
C               THEN ERROR = ERRCOF(3)*N1
C               ELSE ERROR = ERRCOF(4)*MAX(N1, N2, N3)
C             ERROR = ERROR + EP*(ERRCOF(5)*ERROR/(ES+ERROR)+ERRCOF(6))
C            where N1-N3 are the null rules, EP is the error for
C            the parent
C            subregion and ES is the error for the sibling subregion.
C     RULPTS Real array of dimension WTLENG.
C            A work array containing the number of points produced by
C            each generator of the selected rule.
C     SCALES Real array of dimension (3,WTLENG).
C            Scaling factors used to construct new null rules,
C            N1, N2 and N3,
C            based on a linear combination of two successive null rules
C            in the sequence of null rules.
C     NORMS  Real array of dimension (3,WTLENG).
C            2**NDIM/(1-norm of the null rule constructed by each of
C            the scaling factors.)
C
C***ROUTINES CALLED  D132RE,D113RE,D07HRE,D09HRE
C***END PROLOGUE DINHRE
C
C   Global variables.
C
      INTEGER NDIM,KEY,WTLENG
      DOUBLE PRECISION G(NDIM,WTLENG),W(5,WTLENG),ERRCOF(6)
      DOUBLE PRECISION RULPTS(WTLENG),SCALES(3,WTLENG)
      DOUBLE PRECISION NORMS(3,WTLENG)
C
C   Local variables.
C
      INTEGER I,J,K
      DOUBLE PRECISION WE(14)
C
C***FIRST EXECUTABLE STATEMENT DINHRE
C
C   Compute W, G and ERRCOF.
C
      IF (KEY.EQ.1) THEN
          CALL D132RE(WTLENG,W,G,ERRCOF,RULPTS)
      ELSE IF (KEY.EQ.2) THEN
          CALL D113RE(WTLENG,W,G,ERRCOF,RULPTS)
      ELSE IF (KEY.EQ.3) THEN
          CALL D09HRE(NDIM,WTLENG,W,G,ERRCOF,RULPTS)
      ELSE IF (KEY.EQ.4) THEN
          CALL D07HRE(NDIM,WTLENG,W,G,ERRCOF,RULPTS)
      END IF
C
C   Compute SCALES and NORMS.
C
      DO 100 K = 1,3
          DO 50 I = 1,WTLENG
              IF (W(K+1,I).NE.0) THEN
                  SCALES(K,I) = - W(K+2,I)/W(K+1,I)
              ELSE
                  SCALES(K,I) = 100
              END IF
              DO 30 J = 1,WTLENG
                  WE(J) = W(K+2,J) + SCALES(K,I)*W(K+1,J)
30            CONTINUE
              NORMS(K,I) = 0
              DO 40 J = 1,WTLENG
                  NORMS(K,I) = NORMS(K,I) + RULPTS(J)*ABS(WE(J))
40            CONTINUE
              NORMS(K,I) = 2**NDIM/NORMS(K,I)
50        CONTINUE
100   CONTINUE
      RETURN
C
C***END DINHRE
C
      END
      SUBROUTINE D132RE(WTLENG,W,G,ERRCOF,RULPTS)
C***BEGIN PROLOGUE D132RE
C***AUTHOR   Jarle Berntsen, EDB-senteret,
C            University of Bergen, Thormohlens gt. 55,
C            N-5008 Bergen, NORWAY
C***PURPOSE D132RE computes abscissas and weights of a 2 dimensional
C            integration rule of degree 13.
C            Two null rules of degree 11, one null rule of degree 9
C            and one null rule of degree 7 to be used in error
C            estimation are also computed.
C ***DESCRIPTION D132RE will select the correct values of the abscissas
C            and corresponding weights for different
C            integration rules and null rules and assign them to
C            G and W. The heuristic error coefficients ERRCOF
C            will also be assigned.
C
C
C   ON ENTRY
C
C     WTLENG Integer.
C            The number of weights in each of the rules.
C
C   ON RETURN
C
C     W      Real array of dimension (5,WTLENG).
C            The weights for the basic and null rules.
C            W(1,1),...,W(1,WTLENG) are weights for the basic rule.
C            W(I,1),...,W(I,WTLENG), for I > 1 are null rule weights.
C     G      Real array of dimension (NDIM,WTLENG).
C            The fully symmetric sum generators for the rules.
C            G(1,J),...,G(NDIM,J) are the generators for the points
C            associated with the the Jth weights.
C     ERRCOF Real array of dimension 6.
C            Heuristic error coefficients that are used in the
C            error estimation in BASRUL.
C     RULPTS Real array of dimension WTLENG.
C            The number of points produced by each generator.
C***REFERENCES S.Eriksen,
C              Thesis of the degree cand.scient, Dept. of Informatics,
C              Univ. of Bergen,Norway, 1984.
C
C***ROUTINES CALLED-NONE
C***END PROLOGUE D132RE
C
C   Global variables
C
      INTEGER WTLENG
      DOUBLE PRECISION W(5,WTLENG),G(2,WTLENG),ERRCOF(6)
      DOUBLE PRECISION RULPTS(WTLENG)
C
C   Local variables.
C
      INTEGER I,J
      DOUBLE PRECISION DIM2G(16)
      DOUBLE PRECISION DIM2W(14,5)
C
      DATA (DIM2G(I),I=1,16)/0.2517129343453109D+00,
     +     0.7013933644534266D+00,0.9590960631619962D+00,
     +     0.9956010478552127D+00,0.5000000000000000D+00,
     +     0.1594544658297559D+00,0.3808991135940188D+00,
     +     0.6582769255267192D+00,0.8761473165029315D+00,
     +     0.9982431840531980D+00,0.9790222658168462D+00,
     +     0.6492284325645389D+00,0.8727421201131239D+00,
     +     0.3582614645881228D+00,0.5666666666666666D+00,
     +     0.2077777777777778D+00/
C
      DATA (DIM2W(I,1),I=1,14)/0.3379692360134460D-01,
     +     0.9508589607597761D-01,0.1176006468056962D+00,
     +     0.2657774586326950D-01,0.1701441770200640D-01,
     +     0.0000000000000000D+00,0.1626593098637410D-01,
     +     0.1344892658526199D+00,0.1328032165460149D+00,
     +     0.5637474769991870D-01,0.3908279081310500D-02,
     +     0.3012798777432150D-01,0.1030873234689166D+00,
     +     0.6250000000000000D-01/
C
      DATA (DIM2W(I,2),I=1,14)/0.3213775489050763D+00,
     +     - .1767341636743844D+00,0.7347600537466072D-01,
     +     - .3638022004364754D-01,0.2125297922098712D-01,
     +     0.1460984204026913D+00,0.1747613286152099D-01,
     +     0.1444954045641582D+00,0.1307687976001325D-03,
     +     0.5380992313941161D-03,0.1042259576889814D-03,
     +     - .1401152865045733D-02,0.8041788181514763D-02,
     +     - .1420416552759383D+00/
C
      DATA (DIM2W(I,3),I=1,14)/0.3372900883288987D+00,
     +     - .1644903060344491D+00,0.7707849911634622D-01,
     +     - .3804478358506310D-01,0.2223559940380806D-01,
     +     0.1480693879765931D+00,0.4467143702185814D-05,
     +     0.1508944767074130D+00,0.3647200107516215D-04,
     +     0.5777198999013880D-03,0.1041757313688177D-03,
     +     - .1452822267047819D-02,0.8338339968783705D-02,
     +     - .1472796329231960D+00/
C
      DATA (DIM2W(I,4),I=1,14)/ - .8264123822525677D+00,
     +     0.3065838614094360D+00,0.2389292538329435D-02,
     +     - .1343024157997222D+00,0.8833366840533900D-01,
     +     0.0000000000000000D+00,0.9786283074168292D-03,
     +     - .1319227889147519D+00,0.7990012200150630D-02,
     +     0.3391747079760626D-02,0.2294915718283264D-02,
     +     - .1358584986119197D-01,0.4025866859057809D-01,
     +     0.3760268580063992D-02/
C
      DATA (DIM2W(I,5),I=1,14)/0.6539094339575232D+00,
     +     - .2041614154424632D+00, - .1746981515794990D+00,
     +     0.3937939671417803D-01,0.6974520545933992D-02,
     +     0.0000000000000000D+00,0.6667702171778258D-02,
     +     0.5512960621544304D-01,0.5443846381278607D-01,
     +     0.2310903863953934D-01,0.1506937747477189D-01,
     +     - .6057021648901890D-01,0.4225737654686337D-01,
     +     0.2561989142123099D-01/
C
C***FIRST EXECUTABLE STATEMENT D132RE
C
C   Assign values to W.
C
      DO 10 I = 1,14
          DO 10 J = 1,5
              W(J,I) = DIM2W(I,J)
10    CONTINUE
C
C   Assign values to G.
C
      DO 20 I = 1,2
          DO 20 J = 1,14
              G(I,J) = 0
20    CONTINUE
      G(1,2) = DIM2G(1)
      G(1,3) = DIM2G(2)
      G(1,4) = DIM2G(3)
      G(1,5) = DIM2G(4)
      G(1,6) = DIM2G(5)
      G(1,7) = DIM2G(6)
      G(2,7) = G(1,7)
      G(1,8) = DIM2G(7)
      G(2,8) = G(1,8)
      G(1,9) = DIM2G(8)
      G(2,9) = G(1,9)
      G(1,10) = DIM2G(9)
      G(2,10) = G(1,10)
      G(1,11) = DIM2G(10)
      G(2,11) = G(1,11)
      G(1,12) = DIM2G(11)
      G(2,12) = DIM2G(12)
      G(1,13) = DIM2G(13)
      G(2,13) = DIM2G(14)
      G(1,14) = DIM2G(15)
      G(2,14) = DIM2G(16)
C
C   Assign values to RULPTS.
C
      RULPTS(1) = 1
      DO 30 I = 2,11
          RULPTS(I) = 4
30    CONTINUE
      RULPTS(12) = 8
      RULPTS(13) = 8
      RULPTS(14) = 8
C
C   Assign values to ERRCOF.
C
      ERRCOF(1) = 10
      ERRCOF(2) = 10
      ERRCOF(3) = 1.
      ERRCOF(4) = 5.
      ERRCOF(5) = 0.5
      ERRCOF(6) = 0.25
C
C***END D132RE
C
      RETURN
      END
      SUBROUTINE D113RE(WTLENG,W,G,ERRCOF,RULPTS)
C***BEGIN PROLOGUE D113RE
C***AUTHOR   Jarle Berntsen, EDB-senteret,
C            University of Bergen, Thormohlens gt. 55,
C            N-5008 Bergen, NORWAY
C***PURPOSE D113RE computes abscissas and weights of a 3 dimensional
C            integration rule of degree 11.
C            Two null rules of degree 9, one null rule of degree 7
C            and one null rule of degree 5 to be used in error
C            estimation are also computed.
C***DESCRIPTION D113RE will select the correct values of the abscissas
C            and corresponding weights for different
C            integration rules and null rules and assign them to G
C            and W.
C            The heuristic error coefficients ERRCOF
C            will also be computed.
C
C
C   ON ENTRY
C
C     WTLENG Integer.
C            The number of weights in each of the rules.
C
C   ON RETURN
C
C     W      Real array of dimension (5,WTLENG).
C            The weights for the basic and null rules.
C            W(1,1),...,W(1,WTLENG) are weights for the basic rule.
C            W(I,1),...,W(I,WTLENG), for I > 1 are null rule weights.
C     G      Real array of dimension (NDIM,WTLENG).
C            The fully symmetric sum generators for the rules.
C            G(1,J),...,G(NDIM,J) are the generators for the points
C            associated with the the Jth weights.
C     ERRCOF Real array of dimension 6.
C            Heuristic error coefficients that are used in the
C            error estimation in BASRUL.
C     RULPTS Real array of dimension WTLENG.
C            The number of points used by each generator.
C
C***REFERENCES  J.Berntsen, Cautious adaptive numerical integration
C               over the 3-cube, Reports in Informatics 17, Dept. of
C               Inf.,Univ. of Bergen, Norway, 1985.
C               J.Berntsen and T.O.Espelid, On the construction of
C               higher degree three-dimensional embedded integration
C               rules, SIAM J. Numer. Anal.,Vol. 25,No. 1, pp.222-234,
C               1988.
C***ROUTINES CALLED-NONE
C***END PROLOGUE D113RE
C
C   Global variables.
C
      INTEGER WTLENG
      DOUBLE PRECISION W(5,WTLENG),G(3,WTLENG),ERRCOF(6)
      DOUBLE PRECISION RULPTS(WTLENG)
C
C   Local variables.
C
      INTEGER I,J
      DOUBLE PRECISION DIM3G(14)
      DOUBLE PRECISION DIM3W(13,5)
C
      DATA (DIM3G(I),I=1,14)/0.1900000000000000D+00,
     +     0.5000000000000000D+00,0.7500000000000000D+00,
     +     0.8000000000000000D+00,0.9949999999999999D+00,
     +     0.9987344998351400D+00,0.7793703685672423D+00,
     +     0.9999698993088767D+00,0.7902637224771788D+00,
     +     0.4403396687650737D+00,0.4378478459006862D+00,
     +     0.9549373822794593D+00,0.9661093133630748D+00,
     +     0.4577105877763134D+00/
C
      DATA (DIM3W(I,1),I=1,13)/0.7923078151105734D-02,
     +     0.6797177392788080D-01,0.1086986538805825D-02,
     +     0.1838633662212829D+00,0.3362119777829031D-01,
     +     0.1013751123334062D-01,0.1687648683985235D-02,
     +     0.1346468564512807D+00,0.1750145884600386D-02,
     +     0.7752336383837454D-01,0.2461864902770251D+00,
     +     0.6797944868483039D-01,0.1419962823300713D-01/
C
      DATA (DIM3W(I,2),I=1,13)/0.1715006248224684D+01,
     +     - .3755893815889209D+00,0.1488632145140549D+00,
     +     - .2497046640620823D+00,0.1792501419135204D+00,
     +     0.3446126758973890D-02, - .5140483185555825D-02,
     +     0.6536017839876425D-02, - .6513454939229700D-03,
     +     - .6304672433547204D-02,0.1266959399788263D-01,
     +     - .5454241018647931D-02,0.4826995274768427D-02/
C
      DATA (DIM3W(I,3),I=1,13)/0.1936014978949526D+01,
     +     - .3673449403754268D+00,0.2929778657898176D-01,
     +     - .1151883520260315D+00,0.5086658220872218D-01,
     +     0.4453911087786469D-01, - .2287828257125900D-01,
     +     0.2908926216345833D-01, - .2898884350669207D-02,
     +     - .2805963413307495D-01,0.5638741361145884D-01,
     +     - .2427469611942451D-01,0.2148307034182882D-01/
C
      DATA (DIM3W(I,4),I=1,13)/0.5170828195605760D+00,
     +     0.1445269144914044D-01, - .3601489663995932D+00,
     +     0.3628307003418485D+00,0.7148802650872729D-02,
     +     - .9222852896022966D-01,0.1719339732471725D-01,
     +     - .1021416537460350D+00, - .7504397861080493D-02,
     +     0.1648362537726711D-01,0.5234610158469334D-01,
     +     0.1445432331613066D-01,0.3019236275367777D-02/
C
      DATA (DIM3W(I,5),I=1,13)/0.2054404503818520D+01,
     +     0.1377759988490120D-01, - .5768062917904410D+00,
     +     0.3726835047700328D-01,0.6814878939777219D-02,
     +     0.5723169733851849D-01, - .4493018743811285D-01,
     +     0.2729236573866348D-01,0.3547473950556990D-03,
     +     0.1571366799739551D-01,0.4990099219278567D-01,
     +     0.1377915552666770D-01,0.2878206423099872D-02/
C
C***FIRST EXECUTABLE STATEMENT D113RE
C
C   Assign values to W.
C
      DO 10 I = 1,13
          DO 10 J = 1,5
              W(J,I) = DIM3W(I,J)
10    CONTINUE
C
C   Assign values to G.
C
      DO 20 I = 1,3
          DO 20 J = 1,13
              G(I,J) = 0
20    CONTINUE
      G(1,2) = DIM3G(1)
      G(1,3) = DIM3G(2)
      G(1,4) = DIM3G(3)
      G(1,5) = DIM3G(4)
      G(1,6) = DIM3G(5)
      G(1,7) = DIM3G(6)
      G(2,7) = G(1,7)
      G(1,8) = DIM3G(7)
      G(2,8) = G(1,8)
      G(1,9) = DIM3G(8)
      G(2,9) = G(1,9)
      G(3,9) = G(1,9)
      G(1,10) = DIM3G(9)
      G(2,10) = G(1,10)
      G(3,10) = G(1,10)
      G(1,11) = DIM3G(10)
      G(2,11) = G(1,11)
      G(3,11) = G(1,11)
      G(1,12) = DIM3G(12)
      G(2,12) = DIM3G(11)
      G(3,12) = G(2,12)
      G(1,13) = DIM3G(13)
      G(2,13) = G(1,13)
      G(3,13) = DIM3G(14)
C
C   Assign values to RULPTS.
C
      RULPTS(1) = 1
      RULPTS(2) = 6
      RULPTS(3) = 6
      RULPTS(4) = 6
      RULPTS(5) = 6
      RULPTS(6) = 6
      RULPTS(7) = 12
      RULPTS(8) = 12
      RULPTS(9) = 8
      RULPTS(10) = 8
      RULPTS(11) = 8
      RULPTS(12) = 24
      RULPTS(13) = 24
C
C   Assign values to ERRCOF.
C
      ERRCOF(1) = 4
      ERRCOF(2) = 4.
      ERRCOF(3) = 0.5
      ERRCOF(4) = 3.
      ERRCOF(5) = 0.5
      ERRCOF(6) = 0.25
C
C***END D113RE
C
      RETURN
      END
      SUBROUTINE D09HRE(NDIM,WTLENG,W,G,ERRCOF,RULPTS)
C***BEGIN PROLOGUE D09HRE
C***KEYWORDS basic integration rule, degree 9
C***PURPOSE  To initialize a degree 9 basic rule and null rules.
C***AUTHOR   Alan Genz, Computer Science Department, Washington
C            State University, Pullman, WA 99163-1210 USA
C***LAST MODIFICATION 88-05-20
C***DESCRIPTION  D09HRE initializes a degree 9 integration rule,
C            two degree 7 null rules, one degree 5 null rule and one
C            degree 3 null rule for the hypercube [-1,1]**NDIM.
C
C   ON ENTRY
C
C   NDIM   Integer.
C          Number of variables.
C   WTLENG Integer.
C          The number of weights in each of the rules.
C
C   ON RETURN
C   W      Real array of dimension (5,WTLENG).
C          The weights for the basic and null rules.
C          W(1,1),...,W(1,WTLENG) are weights for the basic rule.
C          W(I,1),...,W(I,WTLENG), for I > 1 are null rule weights.
C   G      Real array of dimension (NDIM, WTLENG).
C          The fully symmetric sum generators for the rules.
C          G(1, J), ..., G(NDIM, J) are the are the generators for the
C          points associated with the Jth weights.
C   ERRCOF Real array of dimension 6.
C          Heuristic error coefficients that are used in the
C          error estimation in BASRUL.
C   RULPTS Real array of dimension WTLENG.
C          A work array.
C
C***REFERENCES A. Genz and A. Malik,
C             "An Imbedded Family of Fully Symmetric Numerical
C              Integration Rules",
C              SIAM J Numer. Anal. 20 (1983), pp. 580-588.
C***ROUTINES CALLED-NONE
C***END PROLOGUE D09HRE
C
C   Global variables
C
      INTEGER NDIM,WTLENG
      DOUBLE PRECISION W(5,WTLENG),G(NDIM,WTLENG),ERRCOF(6)
      DOUBLE PRECISION RULPTS(WTLENG)
C
C   Local Variables
C
      DOUBLE PRECISION RATIO,LAM0,LAM1,LAM2,LAM3,LAMP,TWONDM
      INTEGER I,J
C
C***FIRST EXECUTABLE STATEMENT D09HRE
C
C
C     Initialize generators, weights and RULPTS
C
      DO 30 J = 1,WTLENG
          DO 10 I = 1,NDIM
              G(I,J) = 0
10        CONTINUE
          DO 20 I = 1,5
              W(I,J) = 0
20        CONTINUE
          RULPTS(J) = 2*NDIM
30    CONTINUE
      TWONDM = 2**NDIM
      RULPTS(WTLENG) = TWONDM
      IF (NDIM.GT.2) RULPTS(8) = (4*NDIM* (NDIM-1)* (NDIM-2))/3
      RULPTS(7) = 4*NDIM* (NDIM-1)
      RULPTS(6) = 2*NDIM* (NDIM-1)
      RULPTS(1) = 1
C
C     Compute squared generator parameters
C
      LAM0 = 0.4707
      LAM1 = 4/ (15-5/LAM0)
      RATIO = (1-LAM1/LAM0)/27
      LAM2 = (5-7*LAM1-35*RATIO)/ (7-35*LAM1/3-35*RATIO/LAM0)
      RATIO = RATIO* (1-LAM2/LAM0)/3
      LAM3 = (7-9* (LAM2+LAM1)+63*LAM2*LAM1/5-63*RATIO)/
     +       (9-63* (LAM2+LAM1)/5+21*LAM2*LAM1-63*RATIO/LAM0)
      LAMP = 0.0625
C
C     Compute degree 9 rule weights
C
      W(1,WTLENG) = 1/ (3*LAM0)**4/TWONDM
      IF (NDIM.GT.2) W(1,8) = (1-1/ (3*LAM0))/ (6*LAM1)**3
      W(1,7) = (1-7* (LAM0+LAM1)/5+7*LAM0*LAM1/3)/
     +         (84*LAM1*LAM2* (LAM2-LAM0)* (LAM2-LAM1))
      W(1,6) = (1-7* (LAM0+LAM2)/5+7*LAM0*LAM2/3)/
     +         (84*LAM1*LAM1* (LAM1-LAM0)* (LAM1-LAM2)) -
     +         W(1,7)*LAM2/LAM1 - 2* (NDIM-2)*W(1,8)
      W(1,4) = (1-9* ((LAM0+LAM1+LAM2)/7- (LAM0*LAM1+LAM0*LAM2+
     +         LAM1*LAM2)/5)-3*LAM0*LAM1*LAM2)/
     +         (18*LAM3* (LAM3-LAM0)* (LAM3-LAM1)* (LAM3-LAM2))
      W(1,3) = (1-9* ((LAM0+LAM1+LAM3)/7- (LAM0*LAM1+LAM0*LAM3+
     +         LAM1*LAM3)/5)-3*LAM0*LAM1*LAM3)/
     +         (18*LAM2* (LAM2-LAM0)* (LAM2-LAM1)* (LAM2-LAM3)) -
     +         2* (NDIM-1)*W(1,7)
      W(1,2) = (1-9* ((LAM0+LAM2+LAM3)/7- (LAM0*LAM2+LAM0*LAM3+
     +         LAM2*LAM3)/5)-3*LAM0*LAM2*LAM3)/
     +         (18*LAM1* (LAM1-LAM0)* (LAM1-LAM2)* (LAM1-LAM3)) -
     +         2* (NDIM-1)* (W(1,7)+W(1,6)+ (NDIM-2)*W(1,8))
C
C     Compute weights for 2 degree 7, 1 degree 5 and 1 degree 3 rules
C
      W(2,WTLENG) = 1/ (108*LAM0**4)/TWONDM
      IF (NDIM.GT.2) W(2,8) = (1-27*TWONDM*W(2,9)*LAM0**3)/ (6*LAM1)**3
      W(2,7) = (1-5*LAM1/3-15*TWONDM*W(2,WTLENG)*LAM0**2* (LAM0-LAM1))/
     +          (60*LAM1*LAM2* (LAM2-LAM1))
      W(2,6) = (1-9* (8*LAM1*LAM2*W(2,7)+TWONDM*W(2,WTLENG)*LAM0**2))/
     +         (36*LAM1*LAM1) - 2*W(2,8)* (NDIM-2)
      W(2,4) = (1-7* ((LAM1+LAM2)/5-LAM1*LAM2/3+TWONDM*W(2,
     +         WTLENG)*LAM0* (LAM0-LAM1)* (LAM0-LAM2)))/
     +         (14*LAM3* (LAM3-LAM1)* (LAM3-LAM2))
      W(2,3) = (1-7* ((LAM1+LAM3)/5-LAM1*LAM3/3+TWONDM*W(2,
     +         WTLENG)*LAM0* (LAM0-LAM1)* (LAM0-LAM3)))/
     +         (14*LAM2* (LAM2-LAM1)* (LAM2-LAM3)) - 2* (NDIM-1)*W(2,7)
      W(2,2) = (1-7* ((LAM2+LAM3)/5-LAM2*LAM3/3+TWONDM*W(2,
     +         WTLENG)*LAM0* (LAM0-LAM2)* (LAM0-LAM3)))/
     +         (14*LAM1* (LAM1-LAM2)* (LAM1-LAM3)) -
     +         2* (NDIM-1)* (W(2,7)+W(2,6)+ (NDIM-2)*W(2,8))
      W(3,WTLENG) = 5/ (324*LAM0**4)/TWONDM
      IF (NDIM.GT.2) W(3,8) = (1-27*TWONDM*W(3,9)*LAM0**3)/ (6*LAM1)**3
      W(3,7) = (1-5*LAM1/3-15*TWONDM*W(3,WTLENG)*LAM0**2* (LAM0-LAM1))/
     +          (60*LAM1*LAM2* (LAM2-LAM1))
      W(3,6) = (1-9* (8*LAM1*LAM2*W(3,7)+TWONDM*W(3,WTLENG)*LAM0**2))/
     +         (36*LAM1*LAM1) - 2*W(3,8)* (NDIM-2)
      W(3,5) = (1-7* ((LAM1+LAM2)/5-LAM1*LAM2/3+TWONDM*W(3,
     +         WTLENG)*LAM0* (LAM0-LAM1)* (LAM0-LAM2)))/
     +         (14*LAMP* (LAMP-LAM1)* (LAMP-LAM2))
      W(3,3) = (1-7* ((LAM1+LAMP)/5-LAM1*LAMP/3+TWONDM*W(3,
     +         WTLENG)*LAM0* (LAM0-LAM1)* (LAM0-LAMP)))/
     +         (14*LAM2* (LAM2-LAM1)* (LAM2-LAMP)) - 2* (NDIM-1)*W(3,7)
      W(3,2) = (1-7* ((LAM2+LAMP)/5-LAM2*LAMP/3+TWONDM*W(3,
     +         WTLENG)*LAM0* (LAM0-LAM2)* (LAM0-LAMP)))/
     +         (14*LAM1* (LAM1-LAM2)* (LAM1-LAMP)) -
     +         2* (NDIM-1)* (W(3,7)+W(3,6)+ (NDIM-2)*W(3,8))
      W(4,WTLENG) = 2/ (81*LAM0**4)/TWONDM
      IF (NDIM.GT.2) W(4,8) = (2-27*TWONDM*W(4,9)*LAM0**3)/ (6*LAM1)**3
      W(4,7) = (2-15*LAM1/9-15*TWONDM*W(4,WTLENG)*LAM0* (LAM0-LAM1))/
     +         (60*LAM1*LAM2* (LAM2-LAM1))
      W(4,6) = (1-9* (8*LAM1*LAM2*W(4,7)+TWONDM*W(4,WTLENG)*LAM0**2))/
     +         (36*LAM1*LAM1) - 2*W(4,8)* (NDIM-2)
      W(4,4) = (2-7* ((LAM1+LAM2)/5-LAM1*LAM2/3+TWONDM*W(4,
     +         WTLENG)*LAM0* (LAM0-LAM1)* (LAM0-LAM2)))/
     +         (14*LAM3* (LAM3-LAM1)* (LAM3-LAM2))
      W(4,3) = (2-7* ((LAM1+LAM3)/5-LAM1*LAM3/3+TWONDM*W(4,
     +         WTLENG)*LAM0* (LAM0-LAM1)* (LAM0-LAM3)))/
     +         (14*LAM2* (LAM2-LAM1)* (LAM2-LAM3)) - 2* (NDIM-1)*W(4,7)
      W(4,2) = (2-7* ((LAM2+LAM3)/5-LAM2*LAM3/3+TWONDM*W(4,
     +         WTLENG)*LAM0* (LAM0-LAM2)* (LAM0-LAM3)))/
     +         (14*LAM1* (LAM1-LAM2)* (LAM1-LAM3)) -
     +         2* (NDIM-1)* (W(4,7)+W(4,6)+ (NDIM-2)*W(4,8))
      W(5,2) = 1/ (6*LAM1)
C
C     Set generator values
C
      LAM0 = SQRT(LAM0)
      LAM1 = SQRT(LAM1)
      LAM2 = SQRT(LAM2)
      LAM3 = SQRT(LAM3)
      LAMP = SQRT(LAMP)
      DO 40 I = 1,NDIM
          G(I,WTLENG) = LAM0
40    CONTINUE
      IF (NDIM.GT.2) THEN
          G(1,8) = LAM1
          G(2,8) = LAM1
          G(3,8) = LAM1
      END IF
      G(1,7) = LAM1
      G(2,7) = LAM2
      G(1,6) = LAM1
      G(2,6) = LAM1
      G(1,5) = LAMP
      G(1,4) = LAM3
      G(1,3) = LAM2
      G(1,2) = LAM1
C
C     Compute final weight values.
C     The null rule weights are computed from differences between
C     the degree 9 rule weights and lower degree rule weights.
C
      W(1,1) = TWONDM
      DO 70 J = 2,5
          DO 50 I = 2,WTLENG
              W(J,I) = W(J,I) - W(1,I)
              W(J,1) = W(J,1) - RULPTS(I)*W(J,I)
50        CONTINUE
70    CONTINUE
      DO 80 I = 2,WTLENG
          W(1,I) = TWONDM*W(1,I)
          W(1,1) = W(1,1) - RULPTS(I)*W(1,I)
80    CONTINUE
C
C     Set error coefficients
C
      ERRCOF(1) = 5
      ERRCOF(2) = 5
      ERRCOF(3) = 1.
      ERRCOF(4) = 5
      ERRCOF(5) = 0.5
      ERRCOF(6) = 0.25
C
C***END D09HRE
C
      END
      SUBROUTINE D07HRE(NDIM,WTLENG,W,G,ERRCOF,RULPTS)
C***BEGIN PROLOGUE D07HRE
C***KEYWORDS basic integration rule, degree 7
C***PURPOSE  To initialize a degree 7 basic rule, and null rules.
C***AUTHOR   Alan Genz, Computer Science Department, Washington
C            State University, Pullman, WA 99163-1210 USA
C***LAST MODIFICATION 88-05-31
C***DESCRIPTION  D07HRE initializes a degree 7 integration rule,
C            two degree 5 null rules, one degree 3 null rule and one
C            degree 1 null rule for the hypercube [-1,1]**NDIM.
C
C   ON ENTRY
C
C   NDIM   Integer.
C          Number of variables.
C   WTLENG Integer.
C          The number of weights in each of the rules.
C          WTLENG MUST be set equal to 6.
C
C   ON RETURN
C   W      Real array of dimension (5,WTLENG).
C          The weights for the basic and null rules.
C          W(1,1),...,W(1,WTLENG) are weights for the basic rule.
C          W(I,1),...,W(I,WTLENG), for I > 1 are null rule weights.
C   G      Real array of dimension (NDIM, WTLENG).
C          The fully symmetric sum generators for the rules.
C          G(1, J), ..., G(NDIM, J) are the are the generators for the
C          points associated with the Jth weights.
C   ERRCOF Real array of dimension 6.
C          Heuristic error coefficients that are used in the
C          error estimation in BASRUL.
C   RULPTS Real array of dimension WTLENG.
C          A work array.
C
C***REFERENCES A. Genz and A. Malik,
C             "An Imbedded Family of Fully Symmetric Numerical
C              Integration Rules",
C              SIAM J Numer. Anal. 20 (1983), pp. 580-588.
C***ROUTINES CALLED-NONE
C***END PROLOGUE D07HRE
C
C   Global variables
C
      INTEGER NDIM,WTLENG
      DOUBLE PRECISION W(5,WTLENG),G(NDIM,WTLENG),ERRCOF(6)
      DOUBLE PRECISION RULPTS(WTLENG)
C
C   Local Variables
C
      DOUBLE PRECISION RATIO,LAM0,LAM1,LAM2,LAMP,TWONDM
      INTEGER I,J
C
C***FIRST EXECUTABLE STATEMENT D07HRE
C
C
C     Initialize generators, weights and RULPTS
C
      DO 30 J = 1,WTLENG
          DO 10 I = 1,NDIM
              G(I,J) = 0
10        CONTINUE
          DO 20 I = 1,5
              W(I,J) = 0
20        CONTINUE
          RULPTS(J) = 2*NDIM
30    CONTINUE
      TWONDM = 2**NDIM
      RULPTS(WTLENG) = TWONDM
      RULPTS(WTLENG-1) = 2*NDIM* (NDIM-1)
      RULPTS(1) = 1
C
C     Compute squared generator parameters
C
      LAM0 = 0.4707
      LAMP = 0.5625
      LAM1 = 4/ (15-5/LAM0)
      RATIO = (1-LAM1/LAM0)/27
      LAM2 = (5-7*LAM1-35*RATIO)/ (7-35*LAM1/3-35*RATIO/LAM0)
C
C     Compute degree 7 rule weights
C
      W(1,6) = 1/ (3*LAM0)**3/TWONDM
      W(1,5) = (1-5*LAM0/3)/ (60* (LAM1-LAM0)*LAM1**2)
      W(1,3) = (1-5*LAM2/3-5*TWONDM*W(1,6)*LAM0* (LAM0-LAM2))/
     +         (10*LAM1* (LAM1-LAM2)) - 2* (NDIM-1)*W(1,5)
      W(1,2) = (1-5*LAM1/3-5*TWONDM*W(1,6)*LAM0* (LAM0-LAM1))/
     +         (10*LAM2* (LAM2-LAM1))
C
C     Compute weights for 2 degree 5, 1 degree 3 and 1 degree 1 rules
C
      W(2,6) = 1/ (36*LAM0**3)/TWONDM
      W(2,5) = (1-9*TWONDM*W(2,6)*LAM0**2)/ (36*LAM1**2)
      W(2,3) = (1-5*LAM2/3-5*TWONDM*W(2,6)*LAM0* (LAM0-LAM2))/
     +         (10*LAM1* (LAM1-LAM2)) - 2* (NDIM-1)*W(2,5)
      W(2,2) = (1-5*LAM1/3-5*TWONDM*W(2,6)*LAM0* (LAM0-LAM1))/
     +         (10*LAM2* (LAM2-LAM1))
      W(3,6) = 5/ (108*LAM0**3)/TWONDM
      W(3,5) = (1-9*TWONDM*W(3,6)*LAM0**2)/ (36*LAM1**2)
      W(3,3) = (1-5*LAMP/3-5*TWONDM*W(3,6)*LAM0* (LAM0-LAMP))/
     +         (10*LAM1* (LAM1-LAMP)) - 2* (NDIM-1)*W(3,5)
      W(3,4) = (1-5*LAM1/3-5*TWONDM*W(3,6)*LAM0* (LAM0-LAM1))/
     +         (10*LAMP* (LAMP-LAM1))
      W(4,6) = 1/ (54*LAM0**3)/TWONDM
      W(4,5) = (1-18*TWONDM*W(4,6)*LAM0**2)/ (72*LAM1**2)
      W(4,3) = (1-10*LAM2/3-10*TWONDM*W(4,6)*LAM0* (LAM0-LAM2))/
     +         (20*LAM1* (LAM1-LAM2)) - 2* (NDIM-1)*W(4,5)
      W(4,2) = (1-10*LAM1/3-10*TWONDM*W(4,6)*LAM0* (LAM0-LAM1))/
     +         (20*LAM2* (LAM2-LAM1))
C
C     Set generator values
C
      LAM0 = SQRT(LAM0)
      LAM1 = SQRT(LAM1)
      LAM2 = SQRT(LAM2)
      LAMP = SQRT(LAMP)
      DO 40 I = 1,NDIM
          G(I,WTLENG) = LAM0
40    CONTINUE
      G(1,WTLENG-1) = LAM1
      G(2,WTLENG-1) = LAM1
      G(1,WTLENG-4) = LAM2
      G(1,WTLENG-3) = LAM1
      G(1,WTLENG-2) = LAMP
C
C     Compute final weight values.
C     The null rule weights are computed from differences between
C     the degree 7 rule weights and lower degree rule weights.
C
      W(1,1) = TWONDM
      DO 70 J = 2,5
          DO 50 I = 2,WTLENG
              W(J,I) = W(J,I) - W(1,I)
              W(J,1) = W(J,1) - RULPTS(I)*W(J,I)
50        CONTINUE
70    CONTINUE
      DO 80 I = 2,WTLENG
          W(1,I) = TWONDM*W(1,I)
          W(1,1) = W(1,1) - RULPTS(I)*W(1,I)
80    CONTINUE
C
C     Set error coefficients
C
      ERRCOF(1) = 5
      ERRCOF(2) = 5
      ERRCOF(3) = 1
      ERRCOF(4) = 5
      ERRCOF(5) = 0.5
      ERRCOF(6) = 0.25
C
C***END D07HRE
C
      END
      SUBROUTINE DRLHRE(NDIM,CENTER,HWIDTH,WTLENG,G,W,ERRCOF,NUMFUN,
     +                  FUNSUB,SCALES,NORMS,X,NULL,BASVAL,RGNERR,DIRECT)
C***BEGIN PROLOGUE DRLHRE
C***KEYWORDS basic numerical integration rule
C***PURPOSE  To compute basic integration rule values.
C***AUTHOR   Alan Genz, Computer Science Department, Washington
C            State University, Pullman, WA 99163-1210 USA
C***LAST MODIFICATION 90-02-06
C***DESCRIPTION DRLHRE computes basic integration rule values for a
C            vector of integrands over a hyper-rectangular region.
C            These are estimates for the integrals. DRLHRE also computes
C            estimates for the errors and determines the coordinate axis
C            where the fourth difference for the integrands is largest.
C
C   ON ENTRY
C
C   NDIM   Integer.
C          Number of variables.
C   CENTER Real array of dimension NDIM.
C          The coordinates for the center of the region.
C   HWIDTH Real Array of dimension NDIM.
C          HWIDTH(I) is half of the width of dimension I of the region.
C   WTLENG Integer.
C          The number of weights in the basic integration rule.
C   G      Real array of dimension (NDIM,WTLENG).
C          The fully symmetric sum generators for the rules.
C          G(1,J), ..., G(NDIM,J) are the are the generators for the
C          points associated with the Jth weights.
C   W      Real array of dimension (5,WTLENG).
C          The weights for the basic and null rules.
C          W(1,1),...,W(1,WTLENG) are weights for the basic rule.
C          W(I,1),...,W(I,WTLENG), for I > 1 are null rule weights.
C   ERRCOF Real array of dimension 6.
C          The error coefficients for the rules.
C          It is assumed that the error is computed using:
C           IF (N1*ERRCOF(1) < N2 and N2*ERRCOF(2) < N3)
C             THEN ERROR = ERRCOF(3)*N1
C             ELSE ERROR = ERRCOF(4)*MAX(N1, N2, N3)
C           ERROR = ERROR + EP*(ERRCOF(5)*ERROR/(ES+ERROR)+ERRCOF(6))
C          where N1-N4 are the null rules, EP is the error
C          for the parent
C          subregion and ES is the error for the sibling subregion.
C   NUMFUN Integer.
C          Number of components for the vector integrand.
C   FUNSUB Externally declared subroutine.
C          For computing the components of the integrand at a point X.
C          It must have parameters (NDIM,X,NUMFUN,FUNVLS).
C           Input Parameters:
C            X      Real array of dimension NDIM.
C                   Defines the evaluation point.
C            NDIM   Integer.
C                   Number of variables for the integrand.
C            NUMFUN Integer.
C                   Number of components for the vector integrand.
C           Output Parameters:
C            FUNVLS Real array of dimension NUMFUN.
C                   The components of the integrand at the point X.
C   SCALES Real array of dimension (3,WTLENG).
C          Scaling factors used to construct new null rules based
C          on a linear combination of two successive null rules
C          in the sequence of null rules.
C   NORMS  Real array of dimension (3,WTLENG).
C          2**NDIM/(1-norm of the null rule constructed by each of the
C          scaling factors.)
C   X      Real Array of dimension NDIM.
C          A work array.
C   NULL   Real array of dimension (NUMFUN, 8)
C          A work array.
C
C   ON RETURN
C
C   BASVAL Real array of dimension NUMFUN.
C          The values for the basic rule for each component
C          of the integrand.
C   RGNERR Real array of dimension NUMFUN.
C          The error estimates for each component of the integrand.
C   DIRECT Real.
C          The coordinate axis where the fourth difference of the
C          integrand values is largest.
C
C***REFERENCES
C   A.C.Genz and A.A.Malik, An adaptive algorithm for numerical
C   integration over an N-dimensional rectangular region,
C   J.Comp.Appl.Math., 6:295-302, 1980.
C
C   T.O.Espelid, Integration Rules, Null Rules and Error
C   Estimation, Reports in Informatics 33, Dept. of Informatics,
C   Univ. of Bergen, 1988.
C
C***ROUTINES CALLED: DFSHRE, FUNSUB
C
C***END PROLOGUE DRLHRE
C
C   Global variables.
C
      EXTERNAL FUNSUB
      INTEGER WTLENG,NUMFUN,NDIM
      DOUBLE PRECISION CENTER(NDIM),X(NDIM),HWIDTH(NDIM),BASVAL(NUMFUN),
     +                 RGNERR(NUMFUN),NULL(NUMFUN,8),W(5,WTLENG),
     +                 G(NDIM,WTLENG),ERRCOF(6),DIRECT,SCALES(3,WTLENG),
     +                 NORMS(3,WTLENG)
C
C   Local variables.
C
      DOUBLE PRECISION RGNVOL,DIFSUM,DIFMAX,FRTHDF
      INTEGER I,J,K,DIVAXN
      DOUBLE PRECISION SEARCH,RATIO
C
C***FIRST EXECUTABLE STATEMENT DRLHRE
C
C
C       Compute volume of subregion, initialize DIVAXN and rule sums;
C       compute fourth differences and new DIVAXN (RGNERR is used
C       for a work array here). The integrand values used for the
C       fourth divided differences are accumulated in rule arrays.
C
      RGNVOL = 1
      DIVAXN = 1
      DO 10 I = 1,NDIM
          RGNVOL = RGNVOL*HWIDTH(I)
          X(I) = CENTER(I)
          IF (HWIDTH(I).GT.HWIDTH(DIVAXN)) DIVAXN = I
10    CONTINUE
      CALL FUNSUB(NDIM,X,NUMFUN,RGNERR)
      DO 30 J = 1,NUMFUN
          BASVAL(J) = W(1,1)*RGNERR(J)
          DO 20 K = 1,4
              NULL(J,K) = W(K+1,1)*RGNERR(J)
20        CONTINUE
30    CONTINUE
      DIFMAX = 0
      RATIO = (G(1,3)/G(1,2))**2
      DO 60 I = 1,NDIM
          X(I) = CENTER(I) - HWIDTH(I)*G(1,2)
          CALL FUNSUB(NDIM,X,NUMFUN,NULL(1,5))
          X(I) = CENTER(I) + HWIDTH(I)*G(1,2)
          CALL FUNSUB(NDIM,X,NUMFUN,NULL(1,6))
          X(I) = CENTER(I) - HWIDTH(I)*G(1,3)
          CALL FUNSUB(NDIM,X,NUMFUN,NULL(1,7))
          X(I) = CENTER(I) + HWIDTH(I)*G(1,3)
          CALL FUNSUB(NDIM,X,NUMFUN,NULL(1,8))
          X(I) = CENTER(I)
          DIFSUM = 0
          DO 50 J = 1,NUMFUN
              FRTHDF = 2* (1-RATIO)*RGNERR(J) - (NULL(J,7)+NULL(J,8)) +
     +                 RATIO* (NULL(J,5)+NULL(J,6))
C
C           Ignore differences below roundoff
C
              IF (RGNERR(J)+FRTHDF/4.NE.RGNERR(J)) DIFSUM = DIFSUM +
     +            ABS(FRTHDF)
              DO 40 K = 1,4
                  NULL(J,K) = NULL(J,K) + W(K+1,2)*
     +                        (NULL(J,5)+NULL(J,6)) +
     +                        W(K+1,3)* (NULL(J,7)+NULL(J,8))
40            CONTINUE
              BASVAL(J) = BASVAL(J) + W(1,2)* (NULL(J,5)+NULL(J,6)) +
     +                    W(1,3)* (NULL(J,7)+NULL(J,8))
50        CONTINUE
          IF (DIFSUM.GT.DIFMAX) THEN
              DIFMAX = DIFSUM
              DIVAXN = I
          END IF
60    CONTINUE
      DIRECT = DIVAXN
C
C    Finish computing the rule values.
C
      DO 90 I = 4,WTLENG
          CALL DFSHRE(NDIM,CENTER,HWIDTH,X,G(1,I),NUMFUN,FUNSUB,RGNERR,
     +                NULL(1,5))
          DO 80 J = 1,NUMFUN
              BASVAL(J) = BASVAL(J) + W(1,I)*RGNERR(J)
              DO 70 K = 1,4
                  NULL(J,K) = NULL(J,K) + W(K+1,I)*RGNERR(J)
70            CONTINUE
80        CONTINUE
90    CONTINUE
C
C    Compute errors.
C
      DO 130 J = 1,NUMFUN
C
C    We search for the null rule, in the linear space spanned by two
C    successive null rules in our sequence, which gives the greatest
C    error estimate among all normalized (1-norm) null rules in this
C    space.
C
          DO 110 I = 1,3
              SEARCH = 0
              DO 100 K = 1,WTLENG
                  SEARCH = MAX(SEARCH,ABS(NULL(J,I+1)+SCALES(I,
     +                     K)*NULL(J,I))*NORMS(I,K))
100           CONTINUE
              NULL(J,I) = SEARCH
110       CONTINUE
          IF (ERRCOF(1)*NULL(J,1).LE.NULL(J,2) .AND.
     +        ERRCOF(2)*NULL(J,2).LE.NULL(J,3)) THEN
              RGNERR(J) = ERRCOF(3)*NULL(J,1)
          ELSE
              RGNERR(J) = ERRCOF(4)*MAX(NULL(J,1),NULL(J,2),NULL(J,3))
          END IF
          RGNERR(J) = RGNVOL*RGNERR(J)
          BASVAL(J) = RGNVOL*BASVAL(J)
130   CONTINUE
C
C***END DRLHRE
C
      END
      SUBROUTINE DFSHRE(NDIM,CENTER,HWIDTH,X,G,NUMFUN,FUNSUB,FULSMS,
     +                  FUNVLS)
C***BEGIN PROLOGUE DFSHRE
C***KEYWORDS fully symmetric sum
C***PURPOSE  To compute fully symmetric basic rule sums
C***AUTHOR   Alan Genz, Computer Science Department, Washington
C            State University, Pullman, WA 99163-1210 USA
C***LAST MODIFICATION 88-04-08
C***DESCRIPTION DFSHRE computes a fully symmetric sum for a vector
C            of integrand values over a hyper-rectangular region.
C            The sum is fully symmetric with respect to the center of
C            the region and is taken over all sign changes and
C            permutations of the generators for the sum.
C
C   ON ENTRY
C
C   NDIM   Integer.
C          Number of variables.
C   CENTER Real array of dimension NDIM.
C          The coordinates for the center of the region.
C   HWIDTH Real Array of dimension NDIM.
C          HWIDTH(I) is half of the width of dimension I of the region.
C   X      Real Array of dimension NDIM.
C          A work array.
C   G      Real Array of dimension NDIM.
C          The generators for the fully symmetric sum. These MUST BE
C          non-negative and non-increasing.
C   NUMFUN Integer.
C          Number of components for the vector integrand.
C   FUNSUB Externally declared subroutine.
C          For computing the components of the integrand at a point X.
C          It must have parameters (NDIM, X, NUMFUN, FUNVLS).
C           Input Parameters:
C            X      Real array of dimension NDIM.
C                   Defines the evaluation point.
C            NDIM   Integer.
C                   Number of variables for the integrand.
C            NUMFUN Integer.
C                   Number of components for the vector integrand.
C           Output Parameters:
C            FUNVLS Real array of dimension NUMFUN.
C                   The components of the integrand at the point X.
C   ON RETURN
C
C   FULSMS Real array of dimension NUMFUN.
C          The values for the fully symmetric sums for each component
C          of the integrand.
C   FUNVLS Real array of dimension NUMFUN.
C          A work array.
C
C***ROUTINES CALLED: FUNSUB
C
C***END PROLOGUE DFSHRE
C
C   Global variables.
C
      EXTERNAL FUNSUB
      INTEGER NDIM,NUMFUN
      DOUBLE PRECISION CENTER(NDIM),HWIDTH(NDIM),X(NDIM),G(NDIM),
     +                 FULSMS(NUMFUN),FUNVLS(NUMFUN)
C
C   Local variables.
C
      INTEGER IXCHNG,LXCHNG,I,J,L
      DOUBLE PRECISION GL,GI
C
C***FIRST EXECUTABLE STATEMENT DFSHRE
C
      DO 10 J = 1,NUMFUN
          FULSMS(J) = 0
10    CONTINUE
C
C     Compute centrally symmetric sum for permutation of G
C
20    DO 30 I = 1,NDIM
          X(I) = CENTER(I) + G(I)*HWIDTH(I)
30    CONTINUE
40    CALL FUNSUB(NDIM,X,NUMFUN,FUNVLS)
      DO 50 J = 1,NUMFUN
          FULSMS(J) = FULSMS(J) + FUNVLS(J)
50    CONTINUE
      DO 60 I = 1,NDIM
          G(I) = - G(I)
          X(I) = CENTER(I) + G(I)*HWIDTH(I)
          IF (G(I).LT.0) GO TO 40
60    CONTINUE
C
C       Find next distinct permutation of G and loop back for next sum.
C       Permutations are generated in reverse lexicographic order.
C
      DO 80 I = 2,NDIM
          IF (G(I-1).GT.G(I)) THEN
              GI = G(I)
              IXCHNG = I - 1
              DO 70 L = 1, (I-1)/2
                  GL = G(L)
                  G(L) = G(I-L)
                  G(I-L) = GL
                  IF (GL.LE.GI) IXCHNG = IXCHNG - 1
                  IF (G(L).GT.GI) LXCHNG = L
70            CONTINUE
              IF (G(IXCHNG).LE.GI) IXCHNG = LXCHNG
              G(I) = G(IXCHNG)
              G(IXCHNG) = GI
              GO TO 20
          END IF
80    CONTINUE
C
C     Restore original order to generators
C
      DO 90 I = 1,NDIM/2
          GI = G(I)
          G(I) = G(NDIM-I+1)
          G(NDIM-I+1) = GI
90    CONTINUE
C
C***END DFSHRE
C
      END
      SUBROUTINE DTRHRE(DVFLAG,NDIM,NUMFUN,SBRGNS,VALUES,ERRORS,CENTRS,
     +                  HWIDTS,GREATE,ERROR,VALUE,CENTER,HWIDTH,DIR)
C***BEGIN PROLOGUE DTRHRE
C***PURPOSE DTRHRE maintains a heap of subregions.
C***DESCRIPTION DTRHRE maintains a heap of subregions.
C            The subregions are ordered according to the size
C            of the greatest error estimates of each subregion(GREATE).
C
C   PARAMETERS
C
C     DVFLAG Integer.
C            If DVFLAG = 1, we remove the subregion with
C            greatest error from the heap.
C            If DVFLAG = 2, we insert a new subregion in the heap.
C     NDIM   Integer.
C            Number of variables.
C     NUMFUN Integer.
C            Number of components of the integral.
C     SBRGNS Integer.
C            Number of subregions in the heap.
C     VALUES Real array of dimension (NUMFUN,SBRGNS).
C            Used to store estimated values of the integrals
C            over the subregions.
C     ERRORS Real array of dimension (NUMFUN,SBRGNS).
C            Used to store the corresponding estimated errors.
C     CENTRS Real array of dimension (NDIM,SBRGNS).
C            Used to store the center limits of the stored subregions.
C     HWIDTS Real array of dimension (NDIM,SBRGNS).
C            Used to store the hwidth limits of the stored subregions.
C     GREATE Real array of dimension SBRGNS.
C            Used to store the greatest estimated errors in
C            all subregions.
C     ERROR  Real array of dimension NUMFUN.
C            Used as intermediate storage for the error of a subregion.
C     VALUE  Real array of dimension NUMFUN.
C            Used as intermediate storage for the estimate
C            of the integral over a subregion.
C     CENTER Real array of dimension NDIM.
C            Used as intermediate storage for the center of
C            the subregion.
C     HWIDTH Real array of dimension NDIM.
C            Used as intermediate storage for the half width of
C            the subregion.
C     DIR    Integer array of dimension SBRGNS.
C            DIR is used to store the directions for
C            further subdivision.
C
C***ROUTINES CALLED-NONE
C***END PROLOGUE DTRHRE
C
C   Global variables.
C
      INTEGER DVFLAG,NDIM,NUMFUN,SBRGNS
      DOUBLE PRECISION VALUES(NUMFUN,*),ERRORS(NUMFUN,*)
      DOUBLE PRECISION CENTRS(NDIM,*)
      DOUBLE PRECISION HWIDTS(NDIM,*)
      DOUBLE PRECISION GREATE(*)
      DOUBLE PRECISION ERROR(NUMFUN),VALUE(NUMFUN)
      DOUBLE PRECISION CENTER(NDIM),HWIDTH(NDIM)
      DOUBLE PRECISION DIR(*)
C
C   Local variables.
C
C   GREAT  is used as intermediate storage for the greatest error of a
C          subregion.
C   DIRECT is used as intermediate storage for the direction of further
C          subdivision.
C   SUBRGN Position of child/parent subregion in the heap.
C   SUBTMP Position of parent/child subregion in the heap.
C
      INTEGER J,SUBRGN,SUBTMP
      DOUBLE PRECISION GREAT,DIRECT
C
C***FIRST EXECUTABLE STATEMENT DTRHRE
C
C   Save values to be stored in their correct place in the heap.
C
      GREAT = GREATE(SBRGNS)
      DIRECT = DIR(SBRGNS)
      DO 5 J = 1,NUMFUN
          ERROR(J) = ERRORS(J,SBRGNS)
          VALUE(J) = VALUES(J,SBRGNS)
5     CONTINUE
      DO 10 J = 1,NDIM
          CENTER(J) = CENTRS(J,SBRGNS)
          HWIDTH(J) = HWIDTS(J,SBRGNS)
10    CONTINUE
C
C    If DVFLAG = 1, we will remove the region
C    with greatest estimated error from the heap.
C
      IF (DVFLAG.EQ.1) THEN
          SBRGNS = SBRGNS - 1
          SUBRGN = 1
20        SUBTMP = 2*SUBRGN
          IF (SUBTMP.LE.SBRGNS) THEN
              IF (SUBTMP.NE.SBRGNS) THEN
C
C   Find max. of left and right child.
C
                  IF (GREATE(SUBTMP).LT.GREATE(SUBTMP+1)) THEN
                      SUBTMP = SUBTMP + 1
                  END IF
              END IF
C
C   Compare max.child with parent.
C   If parent is max., then done.
C
              IF (GREAT.LT.GREATE(SUBTMP)) THEN
C
C   Move the values at position subtmp up the heap.
C
                  GREATE(SUBRGN) = GREATE(SUBTMP)
                  DO 25 J = 1,NUMFUN
                      ERRORS(J,SUBRGN) = ERRORS(J,SUBTMP)
                      VALUES(J,SUBRGN) = VALUES(J,SUBTMP)
25                CONTINUE
                  DIR(SUBRGN) = DIR(SUBTMP)
                  DO 30 J = 1,NDIM
                      CENTRS(J,SUBRGN) = CENTRS(J,SUBTMP)
                      HWIDTS(J,SUBRGN) = HWIDTS(J,SUBTMP)
30                CONTINUE
                  SUBRGN = SUBTMP
                  GO TO 20
              END IF
          END IF
      ELSE IF (DVFLAG.EQ.2) THEN
C
C   If DVFLAG = 2, then insert new region in the heap.
C
          SUBRGN = SBRGNS
40        SUBTMP = SUBRGN/2
          IF (SUBTMP.GE.1) THEN
C
C   Compare max.child with parent.
C   If parent is max, then done.
C
              IF (GREAT.GT.GREATE(SUBTMP)) THEN
C
C   Move the values at position subtmp down the heap.
C
                  GREATE(SUBRGN) = GREATE(SUBTMP)
                  DO 45 J = 1,NUMFUN
                      ERRORS(J,SUBRGN) = ERRORS(J,SUBTMP)
                      VALUES(J,SUBRGN) = VALUES(J,SUBTMP)
45                CONTINUE
                  DIR(SUBRGN) = DIR(SUBTMP)
                  DO 50 J = 1,NDIM
                      CENTRS(J,SUBRGN) = CENTRS(J,SUBTMP)
                      HWIDTS(J,SUBRGN) = HWIDTS(J,SUBTMP)
50                CONTINUE
                  SUBRGN = SUBTMP
                  GO TO 40
              END IF
          END IF
      END IF
C
C    Insert the saved values in their correct places.
C
      IF (SBRGNS.GT.0) THEN
          GREATE(SUBRGN) = GREAT
          DO 55 J = 1,NUMFUN
              ERRORS(J,SUBRGN) = ERROR(J)
              VALUES(J,SUBRGN) = VALUE(J)
55        CONTINUE
          DIR(SUBRGN) = DIRECT
          DO 60 J = 1,NDIM
              CENTRS(J,SUBRGN) = CENTER(J)
              HWIDTS(J,SUBRGN) = HWIDTH(J)
60        CONTINUE
      END IF
C
C***END DTRHRE
C
      RETURN
      END
cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c                                                                    c
c    End of the bock Multidimensional integration                    c
c                                                                    c
cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc

==> anc/code/src/Walecka/FBT.f <==
	subroutine FBTTable()
	IMPLICIT DOUBLE PRECISION (A-H,O-Z)
	DIMENSION XFIELDS(600,4)! Differs from FIELDS(..) by a factor "r"
	LOGICAL isNAN
        COMMON /GRID/XMM,HH,IMAX
	COMMON /GREEN/ GIN(600,4),GOUT(600,4),XMASS(3)
	COMMON /PGRID/PHH,IPMAX
        COMMON /SHELLS/ STATE(7,40),LEVEL,EIGEN(40)
        common/XGXF/XG(600,40),XF(600,40)
        common/PGPF/PG(6000,40),PF(6000,40)
	COMMON /MESONS/ FIELDS(600,4),G2(4),V(600)
        common/PMes/PMes(6000,4)
! 	WRITE(*,*)"STARTED FBTTable generation"
	do 1 level=1,40
	if(state(3,level).ge.0)goto 1
! 	write(*,*)'level=',level
	kappa=state(2,level)
! 	write(*,*)'kappa=',kappa
	  if(kappa.lt.0)then
	  l=-kappa-1
	  do 2 i=1,ipmax
	  p=i*pHH
	  PG(i,level)=FBTR(XG,p,l,level)
	  PF(i,level)=FBTR(XF,p,l+1,level)
	   IF(isNAN(PF(i,level)).OR.isNAN(PG(i,level)))WRITE(*,*)"level,p,pF,pG=",level,p,PF(i,level),pG(i,level)
2	  continue
	  else
	  l=kappa
	  do 3 i=1,ipmax
	  p=i*pHH
	  PG(i,level)=FBTR(XG,p,l,level)
	  PF(i,level)=FBTR(XF,p,l-1,level)
	   IF(isNAN(PF(i,level)).OR.isNAN(PG(i,level)))WRITE(*,*)"LEVEL,p,pF,pG=",level,p,PF(i,level),pG(i,level)
3	  continue
          endif
1	  continue

!  NOW FOR MESONS:
!         All the meson fields are spherically symmetric. Use 'level'
!         to numerate mesons by analogy with femions.
	  l=0
	DO 7 I=1, 600
	DO 7 J=1, 4
7	XFIELDS(I, J)=FIELDS(I,J)*(HH*I) ! Add factor "r" especially omitted in FBTR below

! 	TEMPORARY CHANGE THE MESON MASSES FROM MEV TO FM^-1
	do n=1,3
	XMASS(n)=XMASS(n)*197.33
	enddo


          do 4 level=1,2
	  do 4 i=1,ipmax
	  p=i*pHH
	  PMes(i,level)=FBTR(XFIELDS,p,l,level)
4	  continue
	  return


	  return
	  end

ccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c                                                                   c
c             FBTR-block                                            c
c                                                                   c
ccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c   Function FBTR makes Bessel transform of the function given by   c
c  the table(using linear interpolation).For more info see FBT belowc
ccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
       function FBTR(XM,p,lb,level)
       IMPLICIT DOUBLE PRECISION (A-H,O-Z)
       external finterpolate
       dimension XM(600,40)
       common/XH/XH(600)
       common/grid/Xmm,hh,Imax
       common/pgrid/phh,Ipmax
       do i=1,imax
       xh(i)=XM(i,level)
       x=i*hh
c       write(19,*)'x=',x,'xh(i)=',xh(i)
       enddo
       FBTR=FBT(p,finterpolate,lb)
       return
       end
ccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c        End of the FBTR-block                                      c
ccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc










ccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c                                                                   c
c                                                                   c
c             FBT-block                                             c
c                                                                   c
c                                                                   c
ccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c                                                                   c
c     The program performs Bessel transform of the function f(r)    c
c     according to the the formula                                  c
c                                                                   c
! NOTE: expression below lacks power of r which is already taken into account (this is done to avoid singular functions for fermions)
c      FBT(p,n)=4*pi*Integral^\inf_0 dr j_n(p*r)*r*f(r)             c
c                                                                   c
c      where j_n(x)-spherical Bessel function of the first kind.    c
c                                                                   c
ccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
          function FBT(p,f,N)
	  IMPLICIT DOUBLE PRECISION (A-H,O-Z)
	 external f,FBTIntegrand
	 common/grid/Xmm,hh,Imax
	 A=hh
	 B=3d01
	 Abserr=1d-08
	 Relerr=1d-08
	 Call QUANC8Mod(FBTIntegrand,A,B,ABSERR,RELERR,FBT,ERREST,
     *                  NOFUN,FLAG,p,f,n)
	  Return
	 End

	 function FBTIntegrand(r,p,f,N)
	  IMPLICIT DOUBLE PRECISION (A-H,O-Z)
	 external f
	 DIMENSION SJ(0:N),DJ(0:N)
	COMMON /Pi/Pi
	 x=p*R
	 CALL SPHJ(N,X,N,SJ,DJ)
! NOTE: expression below lacks power of r which is already taken into account (this is done to avoid singular functions for fermions)
	 FBTIntegrand=4*pi*r*SJ(N)*f(r)
	 Return
	 End




ccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c                                                                   c
c    End of the FBT-block                                           c
c                                                                   c
c                                                                   c
ccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c        Interpolation Block                                        c
ccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c                                                                   c
c   The function performs linear interpolation of the data          c
c   Input-massive XH(600)(May be increased),point x,step,           c
c                                  imax(max number of points)       c
c    Output-value of the function                                   c
c                                                                   c
ccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
      function FInterpolate(x)
      implicit double precision(a-h,o-z)
       common/XH/XH(600)
       common/grid/Xmm,step,Imax
      xmax=a0+imax*step
        If (x.gt.xmax)Then
	finterpolate=0
	return
c       Start extrapolation according to f(x)=a exp(-c x),a and c from two points imax and imax-10
c       in order to decrease possible error due to subtraction of numerically close values in formulas
c        c=-Log(f1/f2)/(x1-x2)
c        a=f1^(x2/(x2-x1))*f2^(x1/(x1-x2))
c
	 c=-dLog(XH(iMAX)/XH(iMAX-10))/(step*10)
	 a=XH(iMAX-10)**(XMAX/(10*step))*XH(iMAX)**
     +               (-(XMAX-10*step)/(10*step))
     	 If(c.le.0) then
	  write(*,*)'Wrong initial input'
	  write(*,*)'Function does not decrease for large x!'
	  OPEN(UNIT=23,file='InterpolationFail.dat')
	  write(*,*)'x1=',xmax-10*step,'x2=',xmax
	   write(*,*)'f1=',XH(imax-10),'f2=',XH(imax)
	  do i=1,imax
	  x=i*step
	  write(23,*)x,XH(i)
	  enddo
	  stop
	  endif
	Finterpolate=a*dexp(-c*x)
	endif
	If (x.eq.xmax)FInterpolate=Xh(Imax)
         If(x.lt.xmax)then
           i=(x-a0)/step+1
         FInterpolate=XH(i)+(XH(i+1)-XH(i))*
     -     (x-a0-step*(i-1))/step
      EndIf
       return
       end
ccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c                  End of the interpolation                         c
ccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c        Interpolation Block 2                                       c
ccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c                                                                   c
c  The function performs linear interpolation of the data in k-spacec
c   Input-massive PH(600)(May be increased),point p,step,           c
c                                  imax(max number of points)       c
c    Output-value of the function                                   c
c                                                                   c
ccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
      function FPInterpolate(PH,p,level)
      implicit double precision(a-h,o-z)
       common/pgrid/step,Ipmax
       dimension PH(6000,40)
      pmax=ipmax*step
        If (p.gt.pmax)Fpinterpolate=0
	If (p.eq.pmax)FpInterpolate=ph(Ipmax,level)
         If(p.lt.pmax)then
           i=p/step+1
         FpInterpolate=PH(i,level)+(PH(i+1,level)-PH(i,level))*
     -     (p-step*(i-1))/step
      EndIf
       return
       end
ccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c                  End of the interpolation block 2                 c
ccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc



==> anc/code/src/Walecka/Frmat.f <==
! 	PROGRAM TEST
! 	INTEGER I
! ! 	This program illustrates formatted output (bold, underlined etc). See man:terminfo, section "Formatting" for more explanation of FRMAT
! 	CALL PRINTFLN("This is test \ ",'0;1;4;5m')
! 
! 	CALL PRINTF ('This is example of text which may be \', '0m')
! 	CALL PRINTF (' bold, \', '0;1m')
! 	CALL PRINTF (' underlined, \', '0;4m')
! 	CALL PRINTF (' inverted, \', '0;7m')
! 	CALL PRINTF (' and even \', '0m')
! 	CALL PRINTF (' blinking \', '0;5m')
! 	CALL PRINTFLN (' !!! \', '0m')
! 
! 	CALL PRINTF ('It may even give some colors: \', '0m')
! 	CALL PRINTF (' (dark) red, \', '31m')
! 	CALL PRINTF (' green, \', '32m')
! 	CALL PRINTF (' yellow, \', '33m')
! 	CALL PRINTF (' blue, \', '34m')
! 	CALL PRINTF (' magenta, \', '35m')
! 	CALL PRINTF (' cyan, \', '36m')
! 	CALL PRINTF (' grey, \', '37m')
! 	CALL PRINTFLN (' red, \', '38m')
! 
! 	CALL PRINTF ('and  for background: \', '0m')
! 	CALL PRINTF (' (dark) red, \', '41m')
! 	CALL PRINTF (' green, \', '42m')
! 	CALL PRINTF (' yellow, \', '43m')
! 	CALL PRINTF (' blue, \', '44m')
! 	CALL PRINTF (' magenta, \', '45m')
! 	CALL PRINTF (' cyan, \', '46m')
! 	CALL PRINTF (' grey, \', '47m')
! 	CALL PRINTFLN (' red, \', '48m')
! 
! 	CALL PRINTF ('Combination color- background: \', '0m')
! 	CALL PRINTF (' green on (dark) red, \', '32;41m')
! 	CALL PRINTF (' red on green, \', '42;38m')
! 	CALL PRINTF (' bold green on red, \', '31;42m')
! 	CALL PRINTFLN (' and others, \', '31;47m')
! 	
! 	WRITE (*,*) "This may be done even with formatted text :"
! 	CALL SETMODE("38m")
! 	DO 1 I=1,10
! 1	WRITE(*,*),I, I**2,I**3
! 	CALL SETMODE("0m")
! 	END

	SUBROUTINE SETMODE(FRMAT)
! 	All further text will be in this format until cancelled
	INTEGER FRMLENGTH
	CHARACTER(len=10) :: FRMAT ! Must be sufficient for most cases
	CHARACTER :: ESCAPE 
	INTEGER :: I
	ESCAPE=CHAR(27) ! \033 octal, 1B Hexal--escape char
	CALL FPUT(ESCAPE)
	CALL FPUT('[')

	FRMLENGTH=INDEX(FRMAT,'m')
	IF(FRMLENGTH.EQ.0) FRMLENGTH=LEN_TRIM(FRMAT) ! The trailing "m" is forgotten--user will get garbage for short string
            DO I = 1, FRMLENGTH
              CALL FPUT(FRMAT(I:I))
              IF(ICHAR(FRMAT(I:I)).EQ.ICHAR('m')) RETURN ! Break if "m"--format statement may contain it only as last. Without this for short strings we get some garbage appended to the end.
            END DO
	RETURN
	END

	SUBROUTINE SETMODE_ERR(FRMAT)
! 	All further text will be in this format until cancelled. Difference from SETMODE : all characters printed to error channel STDERR, NOT stdout. Notice FPUT-->FPUTC (FPUT prints only to STDOUT).
	INTEGER FRMLENGTH
	CHARACTER(len=10) :: FRMAT ! Must be sufficient for most cases
	CHARACTER :: ESCAPE 
	INTEGER :: I
	ESCAPE=CHAR(27) ! \033 octal, 1B Hexal--escape char
	CALL FPUTC(0,ESCAPE)
	CALL FPUTC(0,'[')

	FRMLENGTH=INDEX(FRMAT,'m')
	IF(FRMLENGTH.EQ.0) FRMLENGTH=LEN_TRIM(FRMAT) ! The trailing "m" is forgotten--user will get garbage for short string
            DO I = 1, FRMLENGTH
              CALL FPUTC(0,FRMAT(I:I))
              IF(ICHAR(FRMAT(I:I)).EQ.ICHAR('m')) RETURN ! Break if "m"--format statement may contain it only as last. Without this for short strings we get some garbage appended to the end.
            END DO
	RETURN
	END


	SUBROUTINE PRINTFLN(STRING, FRMAT) ! Differs from PRINTF with \newline at the end
	CHARACTER(len=70) :: STRING
	CHARACTER(len=10) :: FRMAT ! Must be sufficient for most cases
	CALL PRINTF(STRING, FRMAT)
	CALL FPUT(CHAR(10)) ! Newline=0x0A=\013
	RETURN
	END

	SUBROUTINE PRINTF(STRING, FRMAT)
! 	IMPORTANT; (1) String must cantain <40 symbols, and the last should be "\"[Not shown at the end] (2) FRMAT should contain not more than 10 symbols and end with letter "m"
	INTEGER STRLENGTH, FRMLENGTH
	CHARACTER(len=70) :: STRING
	CHARACTER(len=10) :: FRMAT ! Must be sufficient for most cases
	CHARACTER :: ESCAPE 
	INTEGER :: I
	ESCAPE=CHAR(27) ! \033 octal, 1B Hexal--escape char
	CALL FPUT(ESCAPE)
	CALL FPUT('[')

	CALL SETMODE(FRMAT)

1	STRLENGTH=INDEX(STRING,'\')
	IF(STRLENGTH.EQ.0)STRLENGTH=LEN_TRIM(STRING) ! The trailing "\" is forgotten--user will get garbage for short string

            DO I = 1, STRLENGTH-1 ! Do not print the last trailing "\"
              CALL FPUT(STRING(I:I))
            END DO
!Restore the initial mode
2	CALL SETMODE('0m')
! 	CALL FPUT(CHAR(8)) ! Backspace=0x08=\010
	RETURN
	END


	SUBROUTINE INIT()
	CALL SETMODE("34m")
	RETURN
	END

	SUBROUTINE RELAX()
	CALL SETMODE("0m")
	RETURN
	END

	SUBROUTINE WARN(STRING, CURRENT_VERBOSITY)
	INTEGER CURRENT_VERBOSITY, VERBOSITYLEVEL
	CHARACTER*70 STRING
	COMMON /VERBOSE/ VERBOSITYLEVEL
	IF (CURRENT_VERBOSITY.LE.VERBOSITYLEVEL)THEN
		CALL SETMODE("31m")
		IF(CURRENT_VERBOSITY.GE.2)THEN
			WRITE(0,*)"WARNING :: ",TRIM(STRING)
		ELSE
			WRITE(0,*) TRIM(STRING)
		ENDIF
		CALL SETMODE("34m")
	ENDIF
	RETURN
	END

	SUBROUTINE ERROR(STRING) !!! ONLY FOR CRITICAL ERRORS, FOR OTHERS USE WARN() with proper verbosity level (=0)
	CHARACTER*70 STRING
	CALL SETMODE("31m")
	WRITE(0,*)"ERROR ::",TRIM(STRING)
	RETURN
	END

==> anc/code/src/Walecka/Generate_TIMORA_tables.f <==
! The purpose of the current file is to generate the data for the proton/nucleon wavefunctions and mesonic fields, as well as their Fourier transforms

	SUBROUTINE generate_TIMORA_tables(A)
! This function generates the table needed for interpolation. In case the data were aready generated (and are present either in RAM or on disk), then the program just returns those data.
! Note: here we have not just a single value, but several independent arrays, interpolation is done separately for each component.
!  NOTE: Here we must cache not only the wavefunctions, but also the constants, energy levels etc. (everything which makes complete solution).

! IMPORTANT: To save the space, only the arrays which are important for evaluation of the GPDs are cached. Common blocks also contain some "technical" arrays which we ignore
	IMPLICIT NONE
	LOGICAL isNAN
	INTEGER VERBOSITYLEVEL, A,CURRENT_A
	INTEGER IMAX, IPMAX, IMAX_, IPMAX_, LEVEL, N_NUCL, N_MESON, I, J, I_, J_, ISTATE

	CHARACTER*25 INPUTFILE, OUTPUTFILE, LOGFILE, TIMORACACHEFILE, TIMORALOCKFILE !!! Here we need only the last one

	PARAMETER (N_NUCL=40) ! The total numer of nucleon levels to be inrepolated
	PARAMETER (N_MESON=4) ! The total numer of meson types to be inrepolated
	PARAMETER (IMAX_=600)  ! The total numer of points over "r"
	PARAMETER (IPMAX_=6000)! The total numer of points over "p" (momentum space)

	
	DOUBLE PRECISION Pi, HH, PHH, TOLERANCE, AValue
	DOUBLE PRECISION XMM, XMA, EEEE, STATE, EIGEN, FIELDS, G2, V, XRHO, XRHOSP, GIN, GOUT, XMASS, XG, XF, PG, PF
	DOUBLE PRECISION S0,V0,XR,CONVRG,DCONVR,B0,A0
	DOUBLE PRECISION PMes

!!! Now declare the common blocks of TIMORA
      COMMON /GRID/XMM,HH,IMAX
      COMMON /PGRID/PHH,IPMAX
      COMMON /SHELLS/ STATE(7,N_NUCL),LEVEL,EIGEN(N_NUCL)
      COMMON /MESONS/ FIELDS(IMAX_,4),G2(4),V(IMAX_)
      COMMON /DENSIT/ XRHO(IMAX_,4),XRHOSP(IMAX_)
      COMMON /GREEN/ GIN(IMAX_,4),GOUT(IMAX_,4),XMASS(3)
      common/XGXF/XG(IMAX_,N_NUCL),XF(IMAX_,N_NUCL)
      common/PGPF/PG(IPMAX_,N_NUCL),PF(IPMAX_,N_NUCL)
      COMMON/EEEE/EEEE
      common/XMA/XMA
      common/PMes/PMes(6000,4)
	COMMON /AValue/AValue
!!! Now declare the common blocks of the interpolation program (keeps info what is currently in memory)
	COMMON /GEN_TIMORA_TABLES/ CURRENT_A

	COMMON /FILENAMES/ INPUTFILE, OUTPUTFILE, LOGFILE, TIMORACACHEFILE, TIMORALOCKFILE
	COMMON /Pi/ Pi
	COMMON /VERBOSE/ VERBOSITYLEVEL
	IMAX=IMAX_
	IPMAX=IPMAX_

! 	Check if there are any data in memory
	IF(CURRENT_A.ne.A) THEN ! There is no data (or they are for wrong A). 
! NOTE: It would be nice to check the tables and .inp-files (make it later)
		IF(VERBOSITYLEVEL.GE.2)WRITE(0,*)'CHECKING FOR CACHED DATA FILE "', TIMORACACHEFILE, '"'
		OPEN (13, file=TIMORACACHEFILE, ERR=7, STATUS='OLD')
Check if they have correct format and correct STEP_r, STEP_beta
		IF(VERBOSITYLEVEL.GE.2)WRITE(0,*)'FOUND CACHED TIMORA TABLE '

! 	Check if there is much difference between the requested anc cached parameters. Of course some of them may be more important than others.	
! 		IF(TOLERANCE.LE.1e-2)THEN ! Assume the discrepancy is small and we may use this data
 
! Now start reading tables :
! 	Preliminary ("Header") data:
			IF(VERBOSITYLEVEL.GE.2)WRITE(0,*)"READING HEADER"
			READ(13,*, ERR=2, END=1) XMM,HH,IMAX, PHH, IPMAX
			READ(13,*, ERR=2, END=1) EEEE, AValue, XMA
			READ(13,*, ERR=2, END=1) XMASS,G2,S0,V0,XR,ISTATE
			DO 70 I=1, N_NUCL !ISTATE
70			READ(13,11, ERR=2, END=1) STATE(1,I),STATE(2,I),STATE(3,I),STATE(4,I), STATE(5,I),STATE(6,I),STATE(7,I)
11			FORMAT(1X,4F8.3,2A3,F10.3)
! 			ALL THE OTHER PARAMETERS ARE TECHNICAL AND NOT USED IN ACTUAL EVALUATIONS !!!

! 	XG, XF:
			IF(VERBOSITYLEVEL.GE.2)WRITE(0,*)"READING XG, XF tables"
			DO 61 I=1, IMAX_
			DO 61 J=1, N_NUCL
				READ(13,*, ERR=2, END=1) I_,J_,XG(I, J),XF(I, J) ! I_, J_, are dummy
				IF((I.ne.I_).or.(J_.ne.J)) THEN
					WRITE(*,*)'EXEPECTED I,J=', I,J,'INSTEAD OF I_, J_=',I_,J_
					GOTO 9
				ENDIF
61			CONTINUE


! 	XG, XF:
			IF(VERBOSITYLEVEL.GE.2)WRITE(0,*)"READING MESON tables"
			DO 62 I=1, IMAX_
			DO 62 J=1, N_MESON
				READ(13,*, ERR=2, END=1) I_,J_,FIELDS(I,J) ! I_, J_, are dummy
				IF((I.ne.I_).or.(J_.ne.J)) THEN
					WRITE(*,*)'EXEPECTED I,J=', I,J,'INSTEAD OF I_, J_=',I_,J_
					GOTO 9
				ENDIF
62			CONTINUE

! 	PG, PF:
			IF(VERBOSITYLEVEL.GE.2)WRITE(0,*)"READING PG, PF tables"
			DO 63 I=1, IPMAX_
			DO 63 J=1, N_NUCL
				READ(13,*, ERR=2, END=1) I_,J_,PG(I, J),PF(I, J) ! I_, J_, are dummy
				IF((I.ne.I_).or.(J_.ne.J)) THEN
					WRITE(*,*)'EXEPECTED I,J=', I,J,'INSTEAD OF I_, J_=',I_,J_
					GOTO 9
				ENDIF
63			CONTINUE
! 	PMeson:
			IF(VERBOSITYLEVEL.GE.2)WRITE(0,*)"READING PMeson tables"
			DO 64 I=1, IPMAX_
			DO 64 J=1, N_MESON
				READ(13,*, ERR=2, END=1) I_,J_,PMes(I, J) ! I_, J_, are dummy
				IF((I.ne.I_).or.(J_.ne.J)) THEN
					WRITE(*,*)'EXEPECTED I,J=', I,J,'INSTEAD OF I_, J_=',I_,J_
					GOTO 9
				ENDIF
64			CONTINUE
			CLOSE(13)
			CURRENT_A=A ! Remember the value of A
! 			CURRENT_HH=HH
! 			CURRENT_PHH=PHH
! 			CURRENT_XMASS(1)=XMASS(1)
! 			CURRENT_XMASS(2)=XMASS(2)
! 			CURRENT_G2(1)=G2(1)
! 			CURRENT_G2(2)=G2(2)
! 	WRITE(66,*)"PMES=",PMES
! 	CALL FLUSH(66)
			RETURN
! 		ELSE
! 			WRITE(*,*)'TOO LARGE DEVIATION OF INITIAL PARAMETERS'
! 			WRITE(*,*)"TOLERANCE=",TOLERANCE
! 			GOTO 9
! 		ENDIF
1		WRITE(0, *) "PREMATURE END OF FILE WHILE READING"
2		WRITE(0, *) "ERROR READING FILE"

9		WRITE(0,*)'THE CACHED DATA ARE CORRUPT, NEED TO REGENERATE'
		goto 8
7		WRITE(0,*)'NO CACHED DATA FOUND FOR A=', A
8		WRITE(0,*)'GENERATING TIMORA-TABLE FOR A=', A
		CLOSE(13)
		CALL SET_LOCK(TIMORALOCKFILE, TIMORACACHEFILE) ! Avoid possible data corruption by another process
		CURRENT_A=A ! Remember the value of A
! 		CURRENT_HH=HH
! 		CURRENT_PHH=PHH
! 		CURRENT_XMASS(1)=XMASS(1)
! 		CURRENT_XMASS(2)=XMASS(2)
! 		CURRENT_G2(1)=G2(1)
! 		CURRENT_G2(2)=G2(2)
	
	
		
		CALL TIMORA()
! 				WRITE(13,*) HH, PHH, XMASS(1),XMASS(2),G2(1),G2(2)
		OPEN(13,file=TIMORACACHEFILE) ! Rewrite file even if it exists--if we are here, the data are corrupt
! Now start WRITING tables :
! 	Preliminary ("Header") data:
			IF(VERBOSITYLEVEL.GE.2)WRITE(0,*)"WRITING HEADER"
			WRITE(13,*) XMM,HH,IMAX, PHH, IPMAX
			WRITE(13,*) EEEE, AValue, XMA
			WRITE(13,*) XMASS,G2,S0,V0,XR,ISTATE
			DO 80 I=1, N_NUCL !ISTATE
80			WRITE(13,11) STATE(1,I),STATE(2,I),STATE(3,I),STATE(4,I), STATE(5,I),STATE(6,I),STATE(7,I)
! The format line below was declared earlier
! 11			FORMAT(1X,4F8.3,2A3,F10.3)
! 			ALL THE OTHER PARAMETERS ARE TECHNICAL AND NOT USED IN ACTUAL EVALUATIONS !!!

! 	XG, XF:
			IF(VERBOSITYLEVEL.GE.2)WRITE(0,*)"WRITING XG, XF tables"
			DO 71 I=1, IMAX_
			DO 71 J=1, N_NUCL
				WRITE(13,*) I,J,XG(I, J),XF(I, J)
				IF(isNAN(XG(I, J)).or.isNAN(XF(I, J))) THEN
					WRITE(0,*)'NAN VALUE ENCOUNTERED FOR I,J=', I,J," IN TABLE XGXF"
					GOTO 91
				ENDIF
71			CONTINUE


! 	XG, XF:
			IF(VERBOSITYLEVEL.GE.2)WRITE(0,*)"WRITING MESON tables"
			DO 72 I=1, IMAX_
			DO 72 J=1, N_MESON
				WRITE(13,*) I,J,FIELDS(I,J)
				IF(isNAN(FIELDS(I, J))) THEN
					WRITE(0,*)'NAN VALUE ENCOUNTERED FOR I,J=', I,J," IN TABLE FIELDS"
					GOTO 91
				ENDIF
72			CONTINUE

! 	PG, PF:
			IF(VERBOSITYLEVEL.GE.2)WRITE(0,*)"WRITING PG, PF tables"
			DO 73 I=1, IPMAX_
			DO 73 J=1, N_NUCL
				WRITE(13,*) I,J,PG(I, J),PF(I, J)
				IF(isNAN(PG(I, J)).or.isNAN(PF(I, J))) THEN
					WRITE(0,*)'NAN VALUE ENCOUNTERED FOR I,J=', I,J," IN TABLE PGPF"
					GOTO 91
				ENDIF
73			CONTINUE
! 	PMeson:
			IF(VERBOSITYLEVEL.GE.2)WRITE(0,*)"WRITING PMeson tables"
			DO 74 I=1, IPMAX_
			DO 74 J=1, N_MESON
				WRITE(13,*) I,J,PMes(I, J)
				IF(isNAN(PMes(I, J))) THEN
					WRITE(0,*)'NAN VALUE ENCOUNTERED FOR I,J=', I,J," IN TABLE PMes"
					GOTO 91
				ENDIF
74			CONTINUE
		CLOSE (13)   ! We don't need it any more
5		CONTINUE
		WRITE(0,*)'READY'
		CALL REMOVE_LOCK(TIMORALOCKFILE, TIMORACACHEFILE) ! Avoid possible data corruption by another process
	ELSE IF(VERBOSITYLEVEL.GE.2) THEN
		WRITE(0,*)'USING TIMORA TABLE FROM CACHE TABLES FOR A=', A
	ENDIF
	RETURN

91	CALL ERROR (" ====== TIMORA FAILED TO GENERATE THE TABLES CORRECTLY ===== ")
	CALL ERROR ("Check the data for the table mentioned above")
	CALL RELAX()
	STOP
	END
	

==> anc/code/src/Walecka/H_NA_isospin.f <==


cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c                                                                    c
c  "Core" of the program-                                            c
c                                                                    c
c                     Block H(x,xi,t)                                c
c                                                                    c
c                                                                    c
c                                                                    c
cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
!!! IMPORTANT: Conventionally (x,xi) are considered "per nucleon"; in the code below they are encoded as "per nucleus". Rescale the variable before use. Note that now support region becomes (-A,A) AND in order to have correct normalization@t=0, we have to add a factor 1/A.
!!! IMPORTANT: Standard unit for t is GeV^2, whereas TIMORA uses MeV^2. Make change in this routine
! Below RES(1) is the proton part, RES(2) is the neutron part, return value=their sum
         function H_NA(x_,xi_,t_, RES)
         IMPLICIT DOUBLE PRECISION(A-H,O-Z)
	  INTEGER KEY, N, NF, NDIM, MINCLS, MAXCLS, IFAIL, NEVAL, NW, AValue, AValueT
      PARAMETER (NDIM = 3, NW = 40000, NF = 2)
      DOUBLE PRECISION A(NDIM), B(NDIM), WRKSTR(NW),F(nf)
      DOUBLE PRECISION ABSEST(NF), FINEST(NF), ABSREQ, RELREQ, RES(2)
c	NDIM-DIMENSION OF THE INTEGRAL;NF-NUMBER OF COMPONENTS OF THE FUNCTION
C	(ORDINARY SCALAR INTEGRAND CORRESPONDS TO NF=1,...)
C	A(NDIM),B(NDIM)-INTEGRATION BOUNDS
	  external hdensity
	  common/XGXF/XG(600,40),XF(600,40)
	  COMMON /SHELLS/ STATE(7,40),LE,EI(40)
	  common/xxidelta/qqx,qqxi,qqdelta
	  common/XMA/XMA ! Mass of the nucleus (MeV)
	COMMON /AValue/AValueT ! Mass_A/Mass_N, set by TIMORA
	COMMON /AI/AValue ! Mass number
!!! IMPORTANT: Conventionally (x,xi) are considered "per nucleon"; in the code below they are encoded as "per nucleus". Rescale the variable before use. Note that now support region becomes (-A,A).
!!! IMPORTANT: Standard unit for t is GeV^2, whereas TIMORA uses MeV^2. Make change in this routine
!$OMP THREADPRIVATE(/xxidelta/) ! Common block /xxidelta/ is heavily used for exchange of kinematocal variables, ineterference of branches leads to wrong results
	t=t_*1e6
	x=x_/AValue
	xi=xi_/AValue
! 	WRITE(*,*)"AValueT=",AValueT,"AValue=",AValue

	IF(ABS(AValueT/AValue-1).GE.1) CALL generate_TIMORA_tables(AValue) ! CALL TIMORA IF IT IS NOT INITIALIZED -- For all reasonable nuclei binding energy per nucleon = M-8 MeV; so the test fails; only if AValueT=0 (Timora uninitialized) it passes

	  if(Abs(xi).gt.AValue)then
          write(*,1)
          write(*,*)'xi=',xi
          write(*,*)'H_NA :: |xi| cannot exceed ',AValue
	CALL RELAX()
          stop
	  endif
	  if(Abs(x).gt.AValue)then
          write(*,1)
          write(*,*)'x=',x
          write(*,*)'H_NA :: |x| cannot exceed ',AValue
	CALL RELAX()
          stop
	  endif
1         FORMAT('H_NA :: Inapplicable initial data')

	  Delta2=-t*(1-xi**2)-4*xi**2*XMA**2
	  if(Delta2.lt.0)then
          write(*,1)
          write(*,*)'xi=',xi,'x=',x,'t=',t,'Delta Transverse^2=',Delta2, "XMA=",XMA
          write(*,*)'H_NA :: Delta^2 is less then 0!'
	CALL RELAX()
          stop
	  endif


	  delta=SQRT(Delta2)
	  qqx=x
	  qqxi=xi
	  qqdelta=delta
	  A(1)=-20
      A(2)=-20
      A(3)=0
      B(1)=20
      B(2)=20
      B(3)=1
      MINCLS = 0
      MAXCLS = 100000
      KEY = 0
      ABSREQ = 0
      RELREQ = 1e-5
!       write(*,*)'Starting integral evaluation'
      CALL DCUHRE(NDIM, NF, A, B, MINCLS, MAXCLS,Hdensity,
     *ABSREQ,RELREQ,KEY,NW,0,FINEST,ABSEST,NEVAL,IFAIL,WRKSTR)
!       write(*,*)'Ready'
!       write(*,*)'Re[H(x,xi,t)]=',FINEST(1),'Im[H(x,xi,t)]=',FINEST(2)
	RES(1)=FINEST(1)/AValue
	RES(2)=FINEST(2)/AValue
      H_NA=RES(1)+RES(2)
! 	IF((x.NE.qqx).OR.(xi.NE.qqxi).OR.(delta.NE.qqDelta))THEN
! 		WRITE(0,*)"H_NA :: SOMEWHY PARAMETERS CHANGED, DATA SHOULD BE WRONG"
! 		WRITE(0,*)"BEFORE : X=",X,"XI=",Xi,"delta=",delta
! 		WRITE(0,*)"AFTER : X=",qqX,"XI=",qqXi,"delta=",qqdelta
! 		CALL RELAX()
! 		STOP
! 	ENDIF
! 	WRITE(66,*)"X=",X,"H_NA=",H_NA
! 	CALL FLUSH(66)
      return
      end
cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c                                                                    c
c                End of the Block H(x,xi,t)                          c
c                                                                    c
cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc

cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c                                                                    c
c                                                                    c
c           Block Hdens                                              c
c                                                                    c
cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c                                                                    c
c    Evaluation of the density of H-distribution in k-space          c
c                                                                    c
cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
	  subroutine hdensity(NDIM, q, NFUN, h)
	 implicit double precision(a,b,d-h,o-x,z)
	 implicit complex (c,Y)
	 DOUBLE PRECISION CHN(2)
	  real j,m
	  dimension h(nfun),q(ndim)
	  common/PGPF/PG(6000,40),PF(6000,40)
	  COMMON /SHELLS/ STATE(7,40),LE,EI(40)
	  common/xxidelta/x,xi,delta
	  common/XMA/XMA
	  common/grid/Xmm,hh,Imax
	  common/pgrid/phh,Ipmax
	  COMMON /Pi/ Pi
c	  write(*,*)'x,xi,delta=',x,xi,delta
c	  level=1
c	  write(*,*)'kappa=',state(2,level)
c	  do i=1,ipmax
c	  p=i*phh
c	  write(20,1001)p,PG(i,level)
c	  enddo
c1001	  FORMAT('p=',F8.4,'PG=',F16.8)
c	  stop
	  chN(1)=0
	  chN(2)=0
c	  do level=1,40
c	  if (state(3,level).ge.0)goto 10204
c	  write(19,10203)State(5,level),state(6,level)
c10203	  Format('Level=',2A3)
c	  do i=1,ipmax
c	  x=i*phh
c	  write(19,*)'x=',x,'PG(i,level)=',PG(i,level),
c     +       'PF(i,level)=',PF(i,level)
c	  enddo
c10204       continue
c	  enddo
c	  stop
c          Now transform fm^-1->MeV
	  aconst=197.33
           q(1)=q(1)*aconst
	  q(2)=q(2)*aconst
	  do 1 level=1,40
	  Ch=0
	  if(state(3,level).ge.0)goto 1
          j=(state(1,level)-1)/2
	  kappa=state(2,level)
	  if(kappa.gt.0)then
	  l=kappa
	  else
	  l=-kappa-1
	  endif
c	  write(19,*)'kappa=',kappa,'l=',l
c	  write(19,4)level,state(5,level),state(6,level),j
c4         Format('level=',F8.4,',',2A3,'j=',F8.4)
                qPlus=sqrt(q(1)**2+q(2)**2+(xma*(x+xi)/(1+xi)-
     +          Xmm-state(3,level))**2)
	 qMinus=sqrt(q(1)**2+(q(2)+delta*(1-x)/(1-xi**2))**2+
     -    (xma*(x-xi)/(1-xi)-Xmm-state(3,level))**2)
         ThPlus=daCos((xma*(x+xi)/(1+xi)-Xmm-state(3,level))/qPlus)
	 ThMinus=daCos((xma*(x-xi)/(1-xi)-Xmm-state(3,level))/qMinus)
	 c1=CMPLX(q(1),q(2))
	 PhPlus=Arg(c1)
	 c2=CMPLX(q(1),q(2)+delta*(1-x)/(1-xi**2))
	 PhMinus=Arg(c2)
c Now return to fm^-1 units
	 qplus=qplus/aconst
	 qminus=qminus/aconst
	 gPlus=FPInterpolate(PG,qPlus,level)
	 gMinus=FPInterpolate(PG,qMinus,level)
	   fPlus=FPInterpolate(PF,qPlus,level)
	   fMinus=FPInterpolate(PF,qMinus,level)
c	 write(19,*)'q(1)=',q(1)/aconst,'q(2)=',q(2)/aconst
c	 write(19,*)'qplus=',qplus,'fplus=',fplus,'gplus=',gplus
c	  write(19,*)'qminus=',qminus,'fminus=',fminus,'gminus=',gminus
	 If(kappa.lt.0)then
	 do 2 m=-j,j,1
	     mplus=IFIX(m+0.5)
	     mminus=IFIX(m-0.5)
	 ch=ch+gPlus*gMinus*(a(j,-m)**2*Y(l,-mminus,ThMinus,PhMinus)
     +   *Y(l,mminus,ThPlus,PhPlus)+a(j,m)**2*Y(l,-mplus,
     +   ThMinus,PhMinus)*Y(l,mplus,ThPlus,PhPlus))+
     +   fPlus*fMinus*
     +    (b(j,-m)**2*Y(l+1,-mminus,ThMinus,PhMinus)
     +   *Y(l+1,mminus,ThPlus,PhPlus)+b(j,m)**2*Y(l+1,-mplus,
     +   ThMinus,PhMinus)*Y(l+1,mplus,ThPlus,PhPlus))+
     +   fMinus*gPlus*(a(j,-m)*b(j,-m)*Y(l+1,-mminus,ThMinus,PhMinus)*
     +   Y(l,mminus,ThPlus,PhPlus)+a(j,m)*b(j,m)*Y(l+1,-mplus,
     +   ThMinus,PhMinus)*
     +   Y(l,mplus,ThPlus,PhPlus))+
     +    fPlus*gMinus*(a(j,-m)*b(j,-m)*Y(l,-mminus,ThMinus,PhMinus)*
     +   Y(l+1,mminus,ThPlus,PhPlus)+a(j,m)*b(j,m)*Y(l,-mplus,
     +    ThMinus,PhMinus)*
     +   Y(l+1,mplus,ThPlus,PhPlus))
2	 continue
	 else
	 do 3 m=-j,j,1
	   mplus=IFIX(m+0.5)
	     mminus=IFIX(m-0.5)
	 ch=ch+gPlus*gMinus*(b(j,-m)**2*Y(l,-mminus,ThMinus,PhMinus)
     +   *Y(l,mminus,ThPlus,PhPlus)+b(j,m)**2*Y(l,-mplus,
     +   ThMinus,PhMinus)*Y(l,mplus,ThPlus,PhPlus))+
     +   fPlus*fMinus*
     +    (a(j,-m)**2*Y(l-1,-mminus,ThMinus,PhMinus)
     +   *Y(l-1,mminus,ThPlus,PhPlus)+a(j,m)**2*Y(l-1,-mplus,
     +   ThMinus,PhMinus)*Y(l-1,mplus,ThPlus,PhPlus))-
     +   fMinus*gPlus*(a(j,-m)*b(j,-m)*Y(l-1,-mminus,ThMinus,PhMinus)*
     +   Y(l,mminus,ThPlus,PhPlus)+a(j,m)*b(j,m)*Y(l-1,-mplus,
     +   ThMinus,PhMinus)*
     +   Y(l,mplus,ThPlus,PhPlus))-
     +    fPlus*gMinus*(a(j,-m)*b(j,-m)*Y(l,-mminus,ThMinus,PhMinus)*
     +   Y(l-1,mminus,ThPlus,PhPlus)+a(j,m)*b(j,m)*Y(l,-mplus,
     +   ThMinus,PhMinus)*
     +   Y(l-1,mplus,ThPlus,PhPlus))
3	 continue
	 endif
	 IF(STATE(4,level).gt.0)THEN
	 ChN(1)=ChN(1)+ch
	 ELSE
	 ChN(2)=ChN(2)+ch
	 ENDIF
1         continue
c          Now transform back MeV->fm^-1(so that
c             no problems would happen with external program)
	  q(1)=q(1)/aconst
	  q(2)=q(2)/aconst
c       aconst-transition MeV->fm in nucleon mass,4Pi^2-iz from integral over k	  
	  ChN(1)=ChN(1)*XMA/(2*Pi*aconst*4*Pi**2)
	  ChN(2)=ChN(2)*XMA/(2*Pi*aconst*4*Pi**2)

! 	WRITE(0,*)"STATE:"
! 	DO I=1,40
! 	WRITE(0,9)STATE(1,I),STATE(2,I),STATE(3,I),STATE(4,I),STATE(5,I),STATE(6,I),STATE(7,I)
! 9	FORMAT(1X,4F8.3,2A3,F10.3)
! 	ENDDO
! 	STOP

	  h(1)=Real(ChN(1))!We know there is no imaginary part after integration
	  h(2)=Real(ChN(2))!We know there is no imaginary part after integration
	  return
	  end
cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c                                                                    c
c                                                                    c
c          End of the Block Hdens                                    c
c                                                                    c
cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc

==> anc/code/src/Walecka/Quanc8.f <==
! This file is a collection of several udeful routines:
! QUANC8		:	ORIGINAL INTEGRATION PROGRAM
! INTEGRATE	:	INETGARTION PROGRAM WITH PRELIMINARY SUBDIVISION OF THE INTEGRATION INTERAVAL
! CauchyIntegral	:	Integral taken in Cauchy PV sence, singularities at the points C(i), i=1,..., NSING are assumed
! =============
! FUN_		:	INTEGRATION PROGRAM "FUN" + EXTRA FUNCTION ARGUMENT IN THE INITIAL CALL, PASSED TO THE INTEGRAND
! (where FUN is one of the three previous integration functions)
! 
! All the other functions/subroutines are auxiliary
! 
! 
! 
cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c                                                                    c
c   Block 1-dimensional integration                                  c
c                                                                    c
cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc

	 SUBROUTINE QUANC8(FUN,A,B,ABSERR,RELERR,RESULT,ERREST,
     *                  NOFUN,FLAG)
       DOUBLE PRECISION A,B,ABSERR,RELERR,RESULT,ERREST,FLAG,FUN
       INTEGER NOFUN
C  ===================================================================
C  =   QUADRATIC ADAPTIVE PROCEDURE BASED ON NEWTON-COTES 8-PANEL    =
C  =   ESTIMATE INTEGRAL FOR FUN(X) FROM A TO B WITH GIVEN ACCURACY  =
C  =   A,B   -DOWN,HIGHT LIMITS OF INTEGRAL                          =
C  =   RELERR-RELATIVE ERROR                                         =
C  =   ABSERR-ABSOLUTE ERROR                                         =
C  =                                                                 =
C  =   OUTPUT INFORMATION                                            =
C  =                                                                 =
C  =   RESULT-VALUE OF INTEGRAL                                      =
C  =   ERREST-ESTIMATE OF VALUE REALITY ERROR                        =
C  =   NOFUN-NUMBER VALUE OF FUNCTION NEEDED FOR CALCULATION         =
C  =   FLAG  -INDICATOR OF RELIABILITY.IF FLAG EQ 0.RESULT CALCULATE =
C  =          WITH GIVEN ACCURACY.ELSE FLAG=XXX.YYY THEN,XXX=NUMBER  =
C  =          INTERVAL FOR WHICH DON'T EXIST CONVERGENCE AND .YYY =  =
C  =          TNE LEAVING PART OF INTERVAL NEEDED TO WORK.           =
C  ===================================================================
      DOUBLE PRECISION W0,W1,W2,W3,W4,AREA,X0,F0,STONE,STEP,COR11,TEMP
      DOUBLE PRECISION QPREV,QNOW,QDIFF,QLEFT,ESTERR,TOLERR
      DOUBLE PRECISION QRIGHT(31),F(16),X(16),FSAVE(8,30), XSAVE(8,30)
      INTEGER LEVMIN,LEVMAX,LEVOUT,NOMAX,NOFIN,LEV,NIM,I,J
C
C     ***STEP 1***INITIAL DATA****************************************
C
      LEVMIN=1
      LEVMAX=30
      LEVOUT=6
      NOMAX =5000
      NOFIN =NOMAX-8*(LEVMAX-LEVOUT+2**(LEVOUT+1))
      W0=  3956.0D0/14175.0D0
      W1= 23552.0D0/14175.0D0
      W2= -3712.0D0/14175.0D0
      W3= 41984.0D0/14175.0D0
      W4=-18160.0D0/14175.0D0
C
C      ***INITIATE ZERO ON VARIABLE SUMS******************************
C
      FLAG  =0.0
      RESULT=0.0
      COR11=0.0
      ERREST=0.0
      AREA  =0.0
      NOFUN =0
      IF(A .EQ. B) RETURN
C
C      ***STEP 2***TO INITIATE VARIABLE QUANTITY FIRST INTERVAL*******
C
      LEV=0
      NIM=1
      X0 =A
      X(16)=B
      QPREV=0.0
      F0=FUN(X0)
      STONE=(B-A)/16.
      X(8) =(X0   +X(16))/2.0
      X(4) =(X0   +X(8) )/2.0
      X(12)=(X(8) +X(16))/2.0
      X(2) =(X0   +X(4) )/2.0
      X(6) =(X(4) +X(8) )/2.0
      X(10)=(X(8) +X(12))/2.0
      X(14)=(X(12)+X(16))/2.0
      DO 25 J=2,16,2
         F(J)=FUN(X(J))
25    CONTINUE
      NOFUN=9
C
C      ***STEP 3***BASIC CALCULATING.NEEDED:QPREV,X0,X2...X16,F0...F16
C      CALCULATE:X1,X3...X15,F1...F15,QLEFT,QRIGHT,QNOW,QDIFF,AREA
C
30    X(1)=(X0+X(2))/2.0
      F(1)=FUN(X(1))
      DO 35 J=3,15,2
         X(J)=(X(J-1)+X(J+1))/2.0
         F(J)=FUN(X(J))
35    CONTINUE
      NOFUN=NOFUN+8
      STEP=(X(16)-X0)/16.0
      QLEFT=(W0*(F0 + F(8))+W1*(F(1)+F(7))+W2*(F(2)+F(6))+
     *       W3*(F(3)+F(5))+W4*F(4))*STEP
      QRIGHT(LEV+1)=(W0*(F(8 )+F(16))+W1*(F(9)+F(15))+W2*(F(10)+F(14))
     *             + W3*(F(11)+F(13))+W4*F(12))*STEP
      QNOW=QLEFT+QRIGHT(LEV+1)
      QDIFF=QNOW-QPREV
      AREA=AREA+QDIFF
C
C      ***STEP 4***CHECKING OF CONVERGENCE FOR INTERVAL***************
C
      ESTERR=DABS(QDIFF)/1023.0
      TOLERR=DMAX1(ABSERR,RELERR*DABS(AREA))*(STEP/STONE)
      IF(LEV    .LT. LEVMIN) GOTO 50
      IF(LEV    .GE. LEVMAX)        GOTO 62
      IF(NOFUN  .GT. NOFIN ) GOTO 60
      IF(ESTERR .LE. TOLERR)     GOTO 70
C
C      ***STEP 5***THERE ISN'T CONVERGENCE.SET UP NEXT INTERVAL*******
C
50    NIM=2*NIM
      LEV=LEV+1
C
C     REMEMBER RIGHT-HALF ELEMENTS OF INTERVAL FOR FUTURE USE*********
C
      DO 52 I=1,8
            FSAVE(I,LEV)=F(I+8)
            XSAVE(I,LEV)=X(I+8)
52    CONTINUE
C
C     COLLECT LEFT-HALF ELEMENTS OF INTERVAL FOR IMMEDIATE USE********
C
      QPREV=QLEFT
      DO 55 I=1,8
         J=-I
         F(2*J+18)=F(J+9)
         X(2*J+18)=X(J+9)
55    CONTINUE
      GOTO 30
C
C      ***STEP 6***ALARM ! NUMBER OF VALUSE FUNCTION IS LIMIT*******
C
60    NOFIN=2*NOFIN
      LEVMAX=LEVOUT
      FLAG=FLAG+(B-X0)/(B-A)
      GOTO 70
C
C     FOLLOVING LIMITING VALUE DEEP DIVIDED INTERVAL EQ LEVMAX********
C
62    FLAG=FLAG+1.0
C
C     ***STEP 7***THERE IS LIMIT FOR INTERVAL.TO ADD FOLLOVING ITEMS**
C     TO VARIABLE SUMS
C
70    RESULT =RESULT+QNOW
      ERREST=ERREST+ESTERR
      COR11=COR11+QDIFF/1023.0
C
C     ***SET UP NEXT INTERVAL*****************************************
C
72    IF(NIM .EQ.2*(NIM/2)) GOTO 75
         NIM=NIM/2
         LEV=LEV-1
         GOTO 72
75    NIM=NIM+1
      IF(LEV .LE. 0) GOTO 80
C
C     COLLECT NEEDED ELEMENTS FOR NEXT INTERVAL***********************
C
      QPREV=QRIGHT(LEV)
      X0=X(16)
      F0=F(16)
      DO 78 I=1,8
         F(2*I)=FSAVE(I,LEV)
         X(2*I)=XSAVE(I,LEV)
78    CONTINUE
      GOTO 30
C
C       ***STEP 8***FINISH.RETURN*************************************
C
80    RESULT=RESULT+COR11
C
C     ***TO PROVIDE THE VALUE OF THE VARIABLE ERREST TO BE NO LESS****
C     THEN OF ROUND-OFF LEVEL
C
      IF(ERREST .EQ. 0.0) RETURN
82    TEMP=DABS(RESULT)+ERREST
      IF(TEMP .NE. DABS(RESULT)) RETURN
      ERREST=2.0*ERREST
      GOTO 82
      END
cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c                                                                    c
c   End of the block   Block 1-dimiensional integration              c
c                                                                    c
cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc


cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c                                                                    c
c   Block 1-dimensional integration                                  c
! The proceudure below differs only with interface-it accepts as the second (dummy) variable the name of the function passed to the integrand.
! Unfortunately there is no other way to do this in F77 (Name of the function cannot be transfered via common block), F77 does not understand modules and internal functions
c                                                                    c
cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc

	 SUBROUTINE QUANC8_(FUN,FUN2,A,B,ABSERR,RELERR,RESULT,ERREST,
     *                  NOFUN,FLAG)
       DOUBLE PRECISION A,B,ABSERR,RELERR,RESULT,ERREST,FLAG,FUN
       INTEGER NOFUN
C  ===================================================================
C  =   QUADRATIC ADAPTIVE PROCEDURE BASED ON NEWTON-COTES 8-PANEL    =
C  =   ESTIMATE INTEGRAL FOR FUN(X) FROM A TO B WITH GIVEN ACCURACY  =
C  =   A,B   -DOWN,HIGHT LIMITS OF INTEGRAL                          =
C  =   RELERR-RELATIVE ERROR                                         =
C  =   ABSERR-ABSOLUTE ERROR                                         =
C  =                                                                 =
C  =   OUTPUT INFORMATION                                            =
C  =                                                                 =
C  =   RESULT-VALUE OF INTEGRAL                                      =
C  =   ERREST-ESTIMATE OF VALUE REALITY ERROR                        =
C  =   NOFUN-NUMBER VALUE OF FUNCTION NEEDED FOR CALCULATION         =
C  =   FLAG  -INDICATOR OF RELIABILITY.IF FLAG EQ 0.RESULT CALCULATE =
C  =          WITH GIVEN ACCURACY.ELSE FLAG=XXX.YYY THEN,XXX=NUMBER  =
C  =          INTERVAL FOR WHICH DON'T EXIST CONVERGENCE AND .YYY =  =
C  =          TNE LEAVING PART OF INTERVAL NEEDED TO WORK.           =
C  ===================================================================
      DOUBLE PRECISION W0,W1,W2,W3,W4,AREA,X0,F0,STONE,STEP,COR11,TEMP
      DOUBLE PRECISION QPREV,QNOW,QDIFF,QLEFT,ESTERR,TOLERR
      DOUBLE PRECISION QRIGHT(31),F(16),X(16),FSAVE(8,30), XSAVE(8,30)
      INTEGER LEVMIN,LEVMAX,LEVOUT,NOMAX,NOFIN,LEV,NIM,I,J
      EXTERNAL FUN2
C
C     ***STEP 1***INITIAL DATA****************************************
C
      LEVMIN=1
      LEVMAX=30
      LEVOUT=6
      NOMAX =5000
      NOFIN =NOMAX-8*(LEVMAX-LEVOUT+2**(LEVOUT+1))
      W0=  3956.0D0/14175.0D0
      W1= 23552.0D0/14175.0D0
      W2= -3712.0D0/14175.0D0
      W3= 41984.0D0/14175.0D0
      W4=-18160.0D0/14175.0D0
C
C      ***INITIATE ZERO ON VARIABLE SUMS******************************
C
      FLAG  =0.0
      RESULT=0.0
      COR11=0.0
      ERREST=0.0
      AREA  =0.0
      NOFUN =0
      IF(A .EQ. B) RETURN
C
C      ***STEP 2***TO INITIATE VARIABLE QUANTITY FIRST INTERVAL*******
C
      LEV=0
      NIM=1
      X0 =A
      X(16)=B
      QPREV=0.0
      F0=FUN(X0,FUN2)
      STONE=(B-A)/16.
      X(8) =(X0   +X(16))/2.0
      X(4) =(X0   +X(8) )/2.0
      X(12)=(X(8) +X(16))/2.0
      X(2) =(X0   +X(4) )/2.0
      X(6) =(X(4) +X(8) )/2.0
      X(10)=(X(8) +X(12))/2.0
      X(14)=(X(12)+X(16))/2.0
      DO 25 J=2,16,2
         F(J)=FUN(X(J),FUN2)
25    CONTINUE
      NOFUN=9
C
C      ***STEP 3***BASIC CALCULATING.NEEDED:QPREV,X0,X2...X16,F0...F16
C      CALCULATE:X1,X3...X15,F1...F15,QLEFT,QRIGHT,QNOW,QDIFF,AREA
C
30    X(1)=(X0+X(2))/2.0
      F(1)=FUN(X(1),FUN2)
      DO 35 J=3,15,2
         X(J)=(X(J-1)+X(J+1))/2.0
         F(J)=FUN(X(J),FUN2)
35    CONTINUE
      NOFUN=NOFUN+8
      STEP=(X(16)-X0)/16.0
      QLEFT=(W0*(F0 + F(8))+W1*(F(1)+F(7))+W2*(F(2)+F(6))+
     *       W3*(F(3)+F(5))+W4*F(4))*STEP
      QRIGHT(LEV+1)=(W0*(F(8 )+F(16))+W1*(F(9)+F(15))+W2*(F(10)+F(14))
     *             + W3*(F(11)+F(13))+W4*F(12))*STEP
      QNOW=QLEFT+QRIGHT(LEV+1)
      QDIFF=QNOW-QPREV
      AREA=AREA+QDIFF
C
C      ***STEP 4***CHECKING OF CONVERGENCE FOR INTERVAL***************
C
      ESTERR=DABS(QDIFF)/1023.0
      TOLERR=DMAX1(ABSERR,RELERR*DABS(AREA))*(STEP/STONE)
      IF(LEV    .LT. LEVMIN) GOTO 50
      IF(LEV    .GE. LEVMAX)        GOTO 62
      IF(NOFUN  .GT. NOFIN ) GOTO 60
      IF(ESTERR .LE. TOLERR)     GOTO 70
C
C      ***STEP 5***THERE ISN'T CONVERGENCE.SET UP NEXT INTERVAL*******
C
50    NIM=2*NIM
      LEV=LEV+1
C
C     REMEMBER RIGHT-HALF ELEMENTS OF INTERVAL FOR FUTURE USE*********
C
      DO 52 I=1,8
            FSAVE(I,LEV)=F(I+8)
            XSAVE(I,LEV)=X(I+8)
52    CONTINUE
C
C     COLLECT LEFT-HALF ELEMENTS OF INTERVAL FOR IMMEDIATE USE********
C
      QPREV=QLEFT
      DO 55 I=1,8
         J=-I
         F(2*J+18)=F(J+9)
         X(2*J+18)=X(J+9)
55    CONTINUE
      GOTO 30
C
C      ***STEP 6***ALARM ! NUMBER OF VALUSE FUNCTION IS LIMIT*******
C
60    NOFIN=2*NOFIN
      LEVMAX=LEVOUT
      FLAG=FLAG+(B-X0)/(B-A)
      GOTO 70
C
C     FOLLOVING LIMITING VALUE DEEP DIVIDED INTERVAL EQ LEVMAX********
C
62    FLAG=FLAG+1.0
C
C     ***STEP 7***THERE IS LIMIT FOR INTERVAL.TO ADD FOLLOVING ITEMS**
C     TO VARIABLE SUMS
C
70    RESULT =RESULT+QNOW
      ERREST=ERREST+ESTERR
      COR11=COR11+QDIFF/1023.0
C
C     ***SET UP NEXT INTERVAL*****************************************
C
72    IF(NIM .EQ.2*(NIM/2)) GOTO 75
         NIM=NIM/2
         LEV=LEV-1
         GOTO 72
75    NIM=NIM+1
      IF(LEV .LE. 0) GOTO 80
C
C     COLLECT NEEDED ELEMENTS FOR NEXT INTERVAL***********************
C
      QPREV=QRIGHT(LEV)
      X0=X(16)
      F0=F(16)
      DO 78 I=1,8
         F(2*I)=FSAVE(I,LEV)
         X(2*I)=XSAVE(I,LEV)
78    CONTINUE
      GOTO 30
C
C       ***STEP 8***FINISH.RETURN*************************************
C
80    RESULT=RESULT+COR11
C
C     ***TO PROVIDE THE VALUE OF THE VARIABLE ERREST TO BE NO LESS****
C     THEN OF ROUND-OFF LEVEL
C
      IF(ERREST .EQ. 0.0) RETURN
82    TEMP=DABS(RESULT)+ERREST
      IF(TEMP .NE. DABS(RESULT)) RETURN
      ERREST=2.0*ERREST
      GOTO 82
      END
cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c                                                                    c
c   End of the block   Block 1-dimiensional integration              c
c                                                                    c
cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc


C===============================================================================
! Below are just two auxiliary functions. They split the whole integration region onto N_DIV parts and run Quanc8 on each separate part. It is believed that such think may improve accuracy (It is impossible to regulate the evaluation of Quanc8 in another way. It might be useful if the function has several "suspicious"  points)

! Quanc8 is an excellent program, it can deal a singularity of the integrand [in P.V. sence], but it stucks in the latter case and cannot integrate further singularities. To solve this problem, the two function below were introduced. Of course, there must be only one singularity on each subregion of integration. This implies that if there are N singularities in the integrand, N_DIV should be at least N+1.(The larger the better, but increase of N_DIV also increases evaluation time !)
C===============================================================================
	 SUBROUTINE INTEGRATE(FUN1,A,B,ABSERR,RELERR,RESULT,ERREST,
     *                  NOFUN,FLAG)
      IMPLICIT DOUBLE PRECISION (A-H, O-Z)
      PARAMETER (N_DIV=10)
      EXTERNAL FUN1
      STEP=(B-A)/N_DIV
      RESULT=0
      ERR2=0
       DO X=A,B,STEP
       XA=X
       XB=XA+STEP
       IF(XB.GT.B)RETURN
	 Call QUANC8(FUN1,XA,XB,ABSERR,RELERR,RES,ERR,
     *                  NOFUN,FLAG)
       RESULT=RESULT+RES
       ERR2=ERR2+ERR**2
       ENDDO
       ERREST=DSQRT(ERR)
       IF(ERREST.LT.ABSERR) THEN
       IFAIL=0
       ELSE
       WRITE(0,*)'WARNING:: INTEGRATE:: REQURED ACCURACY IS NOT ACHIEVED'
       IFAIL=1
       ENDIF
       RETURN
       END
    	 SUBROUTINE INTEGRATE_(FUN1,FUN2,A,B,ABSERR,RELERR,RESULT,ERREST,
     *                  NOFUN,FLAG)
      IMPLICIT DOUBLE PRECISION (A-H, O-Z)
      PARAMETER (N_DIV=10)
      EXTERNAL FUN1, FUN2
      STEP=(B-A)/N_DIV
      RESULT=0
      ERR2=0
       DO X=A,B,STEP
       XA=X
       XB=XA+STEP
       IF(XB.GT.B)RETURN
	 Call QUANC8_(FUN1,FUN2,XA,XB,ABSERR,RELERR,RES,ERR,
     *                  NOFUN,FLAG)
       RESULT=RESULT+RES
       ERR2=ERR2+ERR
       ENDDO
       ERREST=DSQRT(ERR)
       IF(ERREST.LT.ABSERR) THEN
       IFAIL=0
       ELSE
       WRITE(0,*)'WARNING:: INTEGRATE_:: REQURED ACCURACY IS NOT ACHIEVED'
       IFAIL=1
       ENDIF
       RETURN
       END   
C===========================================================================================================
!		 Block Cauchy PV Integrals
C===========================================================================================================
	FUNCTION PV_0(FUN,A,X0,ABSERR,RELERR,ERREST)
	IMPLICIT DOUBLE PRECISION (A-H, O-Z)
	EXTERNAL FUN
! 	GET the first approximation      
       XA=X0-A
       XB=X0-A/2
       Call QUANC8(FUN,XA,XB,ABSERR,RELERR,RES1,ERR1,
     *                  NOFUN,FLAG)
       XA=X0+A/2
       XB=X0+A
       Call QUANC8(FUN,XA,XB,ABSERR,RELERR,RES2,ERR2,
     *                  NOFUN,FLAG)
	PV_0=RES1+RES2
	ERREST=dsqrt(ERR1**2+ERR2**2)
	RETURN
	END

	SUBROUTINE PV_1(FUN,A,X0,ABSERR,RELERR, RESULT,ERREST, FLAG)
! The function below takes the Cauchy PV integral around a single point x0 over symmetric range (x0-a,x0+a)
      IMPLICIT DOUBLE PRECISION (A-H, O-Z)
      PARAMETER (NITER=45)
! NITER is the maximal depth of iterations while taking the integral. By definition of PV integral NITER=infinity, but too high value (1) will increase the time of evaluation (2) will cause problems bacuse of the finite accuracy of evaluations. If there are strong problems with convergence, try to increase the value of NITER. Also, try to decrease input parameters ABSERR, RELERR and compare what improves accuracy best of all for the used function. Take into account that the more singular is the function, the worse is convergence. For singularities ~1/x the set NITER~45 is reasonable, but for 1/x^3 higher NITER and smaller ABSERR, RELERR are needed. The other source of bad convergence is close location of the two singularities, 1/x+1/(x+a), a<<1. The singularities "amplify" each other, and as a consequence inevitable numerical errors disguise the result.
      EXTERNAL FUN
! 	GET the first approximation      
	RESULT=PV_0(FUN,A,X0,ABSERR,RELERR,ERREST)
	XA=A
	DO I=1, NITER
	XA=XA/2
	dX=PV_0(FUN,XA,X0,ABSERR,RELERR, ERR)
	RESULT=RESULT+dX
	ERREST=dsqrt(ERREST**2+ERR**2)
	if(dabs(dX).lt.ABSERR) GOTO 178
	ENDDO
	WRITE(*,187)X0,dsqrt(ERREST)
187	FORMAT('WARNING:: PV_1: The desired accuracy is not achieved. Suspect the integral does not converge in Cauchy PV sence at the point x=',F16.8,'. or the maximal number of iterations is too small. ERROR ESTIMATE:', F16.8)

178     CONTINUE
	RETURN
	END
	subroutine CauchyIntegral(FUN,A,B,C,NSING, ABSERR,RELERR,PV,ERREST, NOFUN,FLAG)
      IMPLICIT DOUBLE PRECISION (A-H, O-Z)
! The function below takes the Cauchy PV integral
! Input :
! A, B : integration limits
! C(NSING): Array of singular points. The points MUST be given in ascending order, A < C(1) < ...< C(NSING) < ... < B
! the rest are the same as for Quanc8
	DIMENSION C(NSING)
      EXTERNAL FUN
! First find the minimal step epsilon
	epsilon=MIN(C(1)-A,B-C(NSING))
	DO I=2, NSING
	EPSILON=MIN(EPSILON, (C(I)-C(I-1)))
	ENDDO
	EPSILON=EPSILON/2
! Now evaluate the integral over the "smooth" regions	
       XA=A
       XB=C(1)-epsilon
       Call QUANC8(FUN,XA,XB,ABSERR,RELERR,RES1,ERR1,
     *                  NOFUN,FLAG)
       XA=C(NSING)+EPSILON
       XB=B
       Call QUANC8(FUN,XA,XB,ABSERR,RELERR,RES2,ERR2,
     *                  NOFUN,FLAG)
      PV=RES1+RES2
      ERREST=ERR1**2+ERR2**2
      DO I=2, NSING
       XA=C(I-1)+EPSILON
       XB=C(I)-EPSILON
       Call QUANC8(FUN,XA,XB,ABSERR,RELERR,RES1,ERR1,
     *                  NOFUN,FLAG)
      PV=PV+RES1
      ERREST=ERREST+ERR1**2
      ENDDO
! Now evaluate the integral over the singular regions in Cauchy PV sence	
      DO I=1, NSING
       CALL PV_1(FUN,EPSILON,C(I),ABSERR,RELERR, RES1,ERR1, FLAG)
      PV=PV+RES1
      ERREST=ERREST+ERR1**2
      ENDDO
       ERREST=DSQRT(ERREST)
       IF(ERREST.LT.ABSERR) THEN
       IFAIL=0
       ELSE
       WRITE(0,*)'WARNING:: PV:: REQURED ACCURACY COULD NOT BE ACHIEVED'
       IFAIL=1
       ENDIF
       RETURN
       END
C===========================================================================================================
!		 Block Cauchy PV Integrals II (changed interface)
C===========================================================================================================
	FUNCTION PV_0_(FUN, FUN1,A,X0,ABSERR,RELERR,ERREST)
	IMPLICIT DOUBLE PRECISION (A-H, O-Z)
	EXTERNAL FUN, FUN1
! 	GET the first approximation      
       XA=X0-A
       XB=X0-A/2
       Call QUANC8_(FUN, FUN1,XA,XB,ABSERR,RELERR,RES1,ERR1,
     *                  NOFUN,FLAG)
       XA=X0+A/2
       XB=X0+A
       Call QUANC8_(FUN, FUN1,XA,XB,ABSERR,RELERR,RES2,ERR2,
     *                  NOFUN,FLAG)
	PV_0_=RES1+RES2
	ERREST=dsqrt(ERR1**2+ERR2**2)
	RETURN
	END

	SUBROUTINE PV_1_(FUN, FUN1,A,X0,ABSERR,RELERR, RESULT,ERREST, FLAG)
! The function below takes the Cauchy PV integral around a single point x0 over symmetric range (x0-a,x0+a)
      IMPLICIT DOUBLE PRECISION (A-H, O-Z)
      PARAMETER (NITER=45)
! NITER is the maximal depth of iterations while taking the integral. By definition of PV integral NITER=infinity, but too high value (1) will increase the time of evaluation (2) will cause problems bacuse of the finite accuracy of evaluations. If there are strong problems with convergence, try to increase the value of NITER. Also, try to decrease input parameters ABSERR, RELERR and compare what improves accuracy best of all for the used function. Take into account that the more singular is the function, the worse is convergence. For singularities ~1/x the set NITER~45 is reasonable, but for 1/x^3 higher NITER and smaller ABSERR, RELERR are needed. The other source of bad convergence is close location of the two singularities, 1/x+1/(x+a), a<<1. The singularities "amplify" each other, and as a consequence inevitable numerical errors disguise the result.
      EXTERNAL FUN, FUN1
! 	GET the first approximation      
	RESULT=PV_0_(FUN, FUN1,A,X0,ABSERR,RELERR,ERREST)
	XA=A
	DO I=1, NITER
	XA=XA/2
	dX=PV_0_(FUN,FUN1,XA,X0,ABSERR,RELERR, ERR)
	RESULT=RESULT+dX
	ERREST=dsqrt(ERREST**2+ERR**2)
	if(dabs(dX).lt.ABSERR) GOTO 178
	ENDDO
	WRITE(*,187)X0,dsqrt(ERREST)
187	FORMAT('WARNING:: PV_1: The desired accuracy is not achieved. Suspect the integral does not converge in Cauchy PV sence at the point x=',F16.8,'. or the maximal number of iterations is too small. ERROR ESTIMATE:', F16.8)

178     CONTINUE
	RETURN
	END
	subroutine CauchyIntegral_(FUN, FUN1,A,B,C,NSING, ABSERR,RELERR,PV,ERREST, NOFUN,FLAG)
      IMPLICIT DOUBLE PRECISION (A-H, O-Z)
! The function below takes the Cauchy PV integral
! Input :
! A, B : integration limits
! C(NSING): Array of singular points. The points MUST be given in ascending order, A < C(1) < ...< C(NSING) < ... < B
! the rest are the same as for Quanc8
	DIMENSION C(NSING)
      EXTERNAL FUN, FUN1
! First find the minimal step epsilon
	epsilon=MIN(C(1)-A,B-C(NSING))
	DO I=2, NSING
	EPSILON=MIN(EPSILON, (C(I)-C(I-1)))
	ENDDO
	EPSILON=EPSILON/2
! Now evaluate the integral over the "smooth" regions	
       XA=A
       XB=C(1)-epsilon
       Call QUANC8_(FUN,FUN1,XA,XB,ABSERR,RELERR,RES1,ERR1,
     *                  NOFUN,FLAG)
       XA=C(NSING)+EPSILON
       XB=B
       Call QUANC8_(FUN,FUN1,XA,XB,ABSERR,RELERR,RES2,ERR2,
     *                  NOFUN,FLAG)
      PV=RES1+RES2
      ERREST=ERR1**2+ERR2**2
      DO I=2, NSING
       XA=C(I-1)+EPSILON
       XB=C(I)-EPSILON
       Call QUANC8_(FUN,FUN1,XA,XB,ABSERR,RELERR,RES1,ERR1,
     *                  NOFUN,FLAG)
      PV=PV+RES1
      ERREST=ERREST+ERR1**2
      ENDDO
! Now evaluate the integral over the singular regions in Cauchy PV sence	
      DO I=1, NSING
       CALL PV_1_(FUN,FUN1,EPSILON,C(I),ABSERR,RELERR, RES1,ERR1, FLAG)
      PV=PV+RES1
      ERREST=ERREST+ERR1**2
      ENDDO
       ERREST=DSQRT(ERREST)
       IF(ERREST.LT.ABSERR) THEN
       IFAIL=0
       ELSE
       WRITE(0,*)'WARNING:: PV:: REQURED ACCURACY COULD NOT BE ACHIEVED'
       IFAIL=1
       ENDIF
       RETURN
       END
! 	INTERFACE EXACTLY THE SAME AS FOR QUANC8. SPLITS THE INTEGRATION DOMAIN ONTO SEVERAL PARTS. THIS SLOWS DOWN EVALUATION, BUT (SOMETIMES) ESSENTIALLY IMPROVES ACCURACY
	SUBROUTINE XINTEGRATE(FUN,A,B,ABSERR,RELERR,RESULT,ERREST,NOFUN,FLAG)
	Implicit double precision (A-H, O-Z)
	EXTERNAL FUN
	N=1000
	STEP=(B-A)/N
	RESULT=0
	DO I=0,N-1
	XA=A+I*STEP
	XB=XA+STEP
	Call QUANC8(FUN,XA,XB,ABSERR,RELERR,RES,ERREST,NOFUN,FLAG)
	RESULT=RESULT+RES
	ENDDO
	RETURN
	END

	SUBROUTINE XINTEGRATE_(FUN,FUN2,A,B,ABSERR,RELERR,RESULT,ERREST,NOFUN,FLAG)
	Implicit double precision (A-H, O-Z)
	EXTERNAL FUN,FUN2
	N=1000
	STEP=(B-A)/N
	RESULT=0
	ERREST=0
	DO I=0,N-1
		XA=A+I*STEP
		XB=XA+STEP
		Call QUANC8_(FUN,FUN2,XA,XB,ABSERR,RELERR,RES,ERR,NOFUN,FLAG)
		RESULT=RESULT+RES
		ERREST=ERREST+ERR**2
	ENDDO
	ERREST=SQRT(ERREST)
	RETURN
	END




==> anc/code/src/Walecka/Ylm.f <==

ccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c                                                                   c
c        Block Spherical Harmonic Y_{lm}(\theta,\phi)               c
c                                                                   c
ccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
	 function Y(L,m,theta,phi)
	 Implicit double precision (a,b,d-h,o-z)
	 Implicit complex (c)
         DIMENSION PM(0:100,0:100),PD(0:100,0:100)
	 complex Y
	 m1=Abs(m)
	 x=Cos(theta)
	 pi=3.1415926
	 CALL LPMN(100,M1,L,X,PM,PD)
	 Y0=sqrt(((2*L+1)/(4*pi))*factorial(L-m1)
     +    /factorial(L+m1))*pm(m1,L)
          Y1=Y0*dcos(m*phi)
	  Y2=Y0*dsin(m*phi)
	  Y=CMPLX(Y1,Y2)
	 return
	 end

	 function factorial(n)
	 Implicit double precision (a,b,d-h,o-z)
	 factorial=1
	 do i=1,n
	 factorial=factorial*i
	 enddo
	 return
	 end



	   SUBROUTINE LPMN(MM,M,N,X,PM,PD)
C
C       =====================================================
C       Purpose: Compute the associated Legendre functions
C                Pmn(x) and their derivatives Pmn'(x)
C       Input :  x  --- Argument of Pmn(x)
C                m  --- Order of Pmn(x),  m = 0,1,2,...,n
C                n  --- Degree of Pmn(x), n = 0,1,2,...,N
C                mm --- Physical dimension of PM and PD
c                 (>=max(m,n))
C       Output:  PM(m,n) --- Pmn(x)
C                PD(m,n) --- Pmn'(x)
C       =====================================================
C
        IMPLICIT DOUBLE PRECISION (P,X)
        DIMENSION PM(0:MM,0:N),PD(0:MM,0:N)
        DO 10 I=0,N
        DO 10 J=0,M
           PM(J,I)=0.0D0
10         PD(J,I)=0.0D0
        PM(0,0)=1.0D0
        IF (DABS(X).EQ.1.0D0) THEN
           DO 15 I=1,N
              PM(0,I)=X**I
15            PD(0,I)=0.5D0*I*(I+1.0D0)*X**(I+1)
           DO 20 J=1,N
           DO 20 I=1,M
              IF (I.EQ.1) THEN
                 PD(I,J)=1.0D+300
              ELSE IF (I.EQ.2) THEN
                 PD(I,J)=-0.25D0*(J+2)*(J+1)*J*(J-1)*X**(J+1)
              ENDIF
20         CONTINUE
           RETURN
        ENDIF
        LS=1
        IF (DABS(X).GT.1.0D0) LS=-1
        XQ=DSQRT(LS*(1.0D0-X*X))
        XS=LS*(1.0D0-X*X)
        DO 30 I=1,M
30         PM(I,I)=-LS*(2.0D0*I-1.0D0)*XQ*PM(I-1,I-1)
        DO 35 I=0,M
35         PM(I,I+1)=(2.0D0*I+1.0D0)*X*PM(I,I)
        DO 40 I=0,M
        DO 40 J=I+2,N
           PM(I,J)=((2.0D0*J-1.0D0)*X*PM(I,J-1)-
     &             (I+J-1.0D0)*PM(I,J-2))/(J-I)
40      CONTINUE
        PD(0,0)=0.0D0
        DO 45 J=1,N
45         PD(0,J)=LS*J*(PM(0,J-1)-X*PM(0,J))/XS
        DO 50 I=1,M
        DO 50 J=I,N
           PD(I,J)=LS*I*X*PM(I,J)/XS+(J+I)
     &             *(J-I+1.0D0)/XQ*PM(I-1,J)
50      CONTINUE
        RETURN
        END
ccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
c                                                                   c
c       End of the Block Spherical Harmonic Y_{lm}(\theta,\phi)     c
c                                                                   c
ccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
         function a(j,m)
         implicit double precision(a-h,o-z)
	 real j,m
	 if(j.lt.abs(m))then
	 write(*,*)'Wrong input data'
	 write(*,*)'j=',j,'m=',m
	 a=0
	 return
	 endif
	  a=sqrt((j-m)/(2.*j))
	  return
	  end
	   function b(j,m)
         implicit double precision(a-h,o-z)
	 real j,m
	 if(j.lt.abs(m))then
	 write(*,*)'Wrong input data'
	 write(*,*)'j=',j,'m=',m
	 b=0
	 return
	 endif
	  b=sqrt((j+m+1.)/(2.*j+2.))
	  return
	  end
	  function Arg(C)
c        The program evaluates Argument of the variable C,result is given
c        in the region (-Pi,Pi)
	 Implicit double precision (a,b,d-h,o-z)
	 Implicit complex (c)
	 Pi=3.1415926
	 arg=0
	 If(Real(C).eq.0) goto 1
	 x=AIMAG(C)/Real(C)
	 arg=dATan(x)
	 if ((Real(C).lt.0).and.(AIMAG(C).lt.0)) arg=arg-Pi
	 if ((Real(C).lt.0).and.(AIMAG(C).ge.0)) arg=arg+Pi
	  return
1        If(AIMAG(c).lt.0)arg=-pi/2
	 If(AIMAG(c).gt.0)arg=pi/2
	 return
	 end


==> anc/code/src/Walecka/lock.f <==
	SUBROUTINE SET_LOCK(LOCK_FILENAME, CACHE_FILENAME)
! 	It is a duty of the calling program to provide correct names for cache and lock
	IMPLICIT NONE
	INTEGER MY_PID, FOREIGN_PID, VERBOSITYLEVEL
	CHARACTER*35 LOCK_FILENAME, CACHE_FILENAME
	COMMON /VERBOSE/ VERBOSITYLEVEL
	MY_PID=GetPId()
	IF(VERBOSITYLEVEL.GE.2)WRITE(0,*)"SETTING LOCKFILE ",TRIM(LOCK_FILENAME)
	OPEN(99,file=LOCK_FILENAME)
! 	Under F77 it is not possible to move/delete the lock-file. So the idea is to leave the lock, but change the PID. If the PID is NOT zero, the cache is locked, if the file is absent or PID=0, the file is not locked                                                      
	READ(99,*,ERR=2, END=2) FOREIGN_PID
	IF(FOREIGN_PID.LE.0)GOTO 2
	IF(FOREIGN_PID.EQ.MY_PID)GOTO 2 ! DON'T CONFUSE MYSELF
	CALL PRINTF ('                               \','41;1m')
	CALL PRINTF ('  EMERGENCY STOP  \','31;1;5m')
	CALL PRINTFLN ('                               \','41;1m')
	CALL PRINTF('It seems another process with PID= \','0m')
	CALL SETMODE('0;1m')
	WRITE(*,*) FOREIGN_PID
	CALL SETMODE('0m')
	CALL PRINTF(' is generating the cache file \','0m')
	CALL SETMODE('0;1m')
	WRITE(*,*) CACHE_FILENAME
	CALL SETMODE('0m')

	WRITE(*,*) 'To avoid possible data corruption, I quit now.'
	WRITE(*,*) 'If there is no process with PID=',FOREIGN_PID,', then delete the stale lock ', LOCK_FILENAME
	WRITE(*,*) 'If You are using distributed file systems (e.g. NFS) and running programs on different machines, '
	WRITE(*,*) 'then check for PID on each machine You are running'
	! Unfortunately it is not possible to check in f77 if the process with FOREIGN_PID exists/is running
	CLOSE(99)
	STOP
2	CLOSE(99)
	OPEN(99,file=LOCK_FILENAME)
	WRITE(99,*)MY_PID
	CLOSE(99)
	RETURN
	END
	
	SUBROUTINE REMOVE_LOCK(LOCK_FILENAME, CACHE_FILENAME)
! 	It is a duty of the calling program to provide correct names for cache and lock
	IMPLICIT NONE
	INTEGER OLD_PID, MY_PID, VERBOSITYLEVEL
	CHARACTER*35 LOCK_FILENAME, CACHE_FILENAME
	COMMON /VERBOSE/ VERBOSITYLEVEL
	MY_PID=GetPId()
	IF(VERBOSITYLEVEL.GE.2)WRITE(0,*)"REMOVING LOCKFILE ",TRIM(LOCK_FILENAME)
	OPEN(99,file=LOCK_FILENAME)
	READ(99,*)OLD_PID
! 	Under F77 it is not possible to move/delete the lock-file. So the idea is to leave the lock, but change the PID. If the PID is NOT zero, the cache is locked, if the file is absent or PID=0, the file is not locked                                                      
	CLOSE(99)
	OPEN(99,file=LOCK_FILENAME)
	WRITE(99,*) 0
	CLOSE(99)
	IF(MY_PID.NE.OLD_PID)THEN 
	CALL SETMODE('31m')
	CALL PRINTF ('______________________________ \','31m')
	CALL PRINTF ('  EMERGENCY STOP  \','31;1;5m')
	CALL PRINTFLN ('______________________________ \','31m')
	WRITE(*,*)'THE DATA FILE WAS MODIFIED BY SOME OTHER PROGRAM WHILE I WAS GENERATING THE TABLE'
	WRITE(*,*)'THIS MEANS THAT THE DATA ARE CORRUPT AND YOU CANNOT TRUST ANY FURTHER RESULTS'
	WRITE(*,*)'IT IS STRONGLY RECOMMENDED NOW TO DO THE FOLLOWING:'
	WRITE(*,*)'1) FIND WHICH PROGRAMM STARTED THE PROCESS WITH PID=',OLD_PID,'. My PID=', MY_PID
	WRITE(*,*)'2) RESTART THIS PROGRAM '
	WRITE(*,*)'3) RESTART THE PROGRAM FROM (1) '
	CALL SETMODE('0m')
	STOP
	ENDIF
	RETURN
	END


	FUNCTION GENERATE_FILENAME (STR, X)
! 	The parameters should be given in the filename. In this case we do not have to parse huge cache files and at the same time do not loose any previous cache data.
! IMPORTANT: STR should contain exactly 15 symbols. Otherwise additional "carriage return \000" symbols will be added inside, and this could cause problems later
	IMPLICIT NONE
	DOUBLE PRECISION X
	CHARACTER*15 STR
	CHARACTER*40 GENERATE_FILENAME
	GENERATE_FILENAME='=============================================='
	WRITE(GENERATE_FILENAME, 1)STR, X
1	FORMAT(A15,'_',F8.4)
	RETURN
	END
	

==> anc/code/src/Walecka/quanc8mod.f <==
	 SUBROUTINE QUANC8Mod(FUN,A,B,ABSERR,RELERR,RESULT,ERREST,
     *                  NOFUN,FLAG,p,ffun,n)
       DOUBLE PRECISION A,B,ABSERR,RELERR,RESULT,ERREST,FLAG,FUN,p,ffun
       INTEGER NOFUN
C  ===================================================================
C  =   QUADRATIC ADAPTIVE PROCEDURE BASED ON NEWTON-COTES 8-PANEL    =
C  =   ESTIMATE INTEGRAL FOR FUN(X) FROM A TO B WITH GIVEN ACCURACY  =
C  =   A,B   -DOWN,HIGHT LIMITS OF INTEGRAL                          =
C  =   RELERR-RELATIVE ERROR                                         =
C  =   ABSERR-ABSOLUTE ERROR                                         =
C  =                                                                 =
C  =   OUTPUT INFORMATION                                            =
C  =                                                                 =
C  =   RESULT-VALUE OF INTEGRAL                                      =
C  =   ERREST-ESTIMATE OF VALUE REALITY ERROR                        =
C  =   NOFUN-NUMBER VALUE OF FUNCTION NEEDED FOR CALCULATION         =
C  =   FLAG  -INDICATOR OF RELIABILITY.IF FLAG EQ 0.RESULT CALCULATE =
C  =          WITH GIVEN ACCURACY.ELSE FLAG=XXX.YYY THEN,XXX=NUMBER  =
C  =          INTERVAL FOR WHICH DON'T EXIST CONVERGENCE AND .YYY =  =
C  =          TNE LEAVING PART OF INTERVAL NEEDED TO WORK.           =
C  ===================================================================
      DOUBLE PRECISION W0,W1,W2,W3,W4,AREA,X0,F0,STONE,STEP,COR11,TEMP
      DOUBLE PRECISION QPREV,QNOW,QDIFF,QLEFT,ESTERR,TOLERR
      DOUBLE PRECISION QRIGHT(31),F(16),X(16),FSAVE(8,30), XSAVE(8,30)
      INTEGER LEVMIN,LEVMAX,LEVOUT,NOMAX,NOFIN,LEV,NIM,I,J
      external ffun
C
C     ***STEP 1***INITIAL DATA****************************************
C
      LEVMIN=1
      LEVMAX=30
      LEVOUT=6
      NOMAX =5000
      NOFIN =NOMAX-8*(LEVMAX-LEVOUT+2**(LEVOUT+1))
      W0=  3956.0D0/14175.0D0
      W1= 23552.0D0/14175.0D0
      W2= -3712.0D0/14175.0D0
      W3= 41984.0D0/14175.0D0
      W4=-18160.0D0/14175.0D0
C
C      ***INITIATE ZERO ON VARIABLE SUMS******************************
C
      FLAG  =0.0
      RESULT=0.0
      COR11=0.0
      ERREST=0.0
      AREA  =0.0
      NOFUN =0
      IF(A .EQ. B) RETURN
C
C      ***STEP 2***TO INITIATE VARIABLE QUANTITY FIRST INTERVAL*******
C
      LEV=0
      NIM=1
      X0 =A
      X(16)=B
      QPREV=0.0
      F0=FUN(X0,p,ffun,n)
      STONE=(B-A)/16.
      X(8) =(X0   +X(16))/2.0
      X(4) =(X0   +X(8) )/2.0
      X(12)=(X(8) +X(16))/2.0
      X(2) =(X0   +X(4) )/2.0
      X(6) =(X(4) +X(8) )/2.0
      X(10)=(X(8) +X(12))/2.0
      X(14)=(X(12)+X(16))/2.0
      DO 25 J=2,16,2
         F(J)=FUN(X(J),p,ffun,n)
25    CONTINUE
      NOFUN=9
C
C      ***STEP 3***BASIC CALCULATING.NEEDED:QPREV,X0,X2...X16,F0...F16
C      CALCULATE:X1,X3...X15,F1...F15,QLEFT,QRIGHT,QNOW,QDIFF,AREA
C
30    X(1)=(X0+X(2))/2.0
      F(1)=FUN(X(1),p,ffun,n)
      DO 35 J=3,15,2
         X(J)=(X(J-1)+X(J+1))/2.0
         F(J)=FUN(X(J),p,ffun,n)
35    CONTINUE
      NOFUN=NOFUN+8
      STEP=(X(16)-X0)/16.0
      QLEFT=(W0*(F0 + F(8))+W1*(F(1)+F(7))+W2*(F(2)+F(6))+
     *       W3*(F(3)+F(5))+W4*F(4))*STEP
      QRIGHT(LEV+1)=(W0*(F(8 )+F(16))+W1*(F(9)+F(15))+W2*(F(10)+F(14))
     *             + W3*(F(11)+F(13))+W4*F(12))*STEP
      QNOW=QLEFT+QRIGHT(LEV+1)
      QDIFF=QNOW-QPREV
      AREA=AREA+QDIFF
C
C      ***STEP 4***CHECKING OF CONVERGENCE FOR INTERVAL***************
C
      ESTERR=DABS(QDIFF)/1023.0
      TOLERR=DMAX1(ABSERR,RELERR*DABS(AREA))*(STEP/STONE)
      IF(LEV    .LT. LEVMIN) GOTO 50
      IF(LEV    .GE. LEVMAX)        GOTO 62
      IF(NOFUN  .GT. NOFIN ) GOTO 60
      IF(ESTERR .LE. TOLERR)     GOTO 70
C
C      ***STEP 5***THERE ISN'T CONVERGENCE.SET UP NEXT INTERVAL*******
C
50    NIM=2*NIM
      LEV=LEV+1
C
C     REMEMBER RIGHT-HALF ELEMENTS OF INTERVAL FOR FUTURE USE*********
C
      DO 52 I=1,8
            FSAVE(I,LEV)=F(I+8)
            XSAVE(I,LEV)=X(I+8)
52    CONTINUE
C
C     COLLECT LEFT-HALF ELEMENTS OF INTERVAL FOR IMMEDIATE USE********
C
      QPREV=QLEFT
      DO 55 I=1,8
         J=-I
         F(2*J+18)=F(J+9)
         X(2*J+18)=X(J+9)
55    CONTINUE
      GOTO 30
C
C      ***STEP 6***ALARM ! NUMBER OF VALUSE FUNCTION IS LIMIT*******
C
60    NOFIN=2*NOFIN
      LEVMAX=LEVOUT
      FLAG=FLAG+(B-X0)/(B-A)
      GOTO 70
C
C     FOLLOVING LIMITING VALUE DEEP DIVIDED INTERVAL EQ LEVMAX********
C
62    FLAG=FLAG+1.0
C
C     ***STEP 7***THERE IS LIMIT FOR INTERVAL.TO ADD FOLLOVING ITEMS**
C     TO VARIABLE SUMS
C
70    RESULT =RESULT+QNOW
      ERREST=ERREST+ESTERR
      COR11=COR11+QDIFF/1023.0
C
C     ***SET UP NEXT INTERVAL*****************************************
C
72    IF(NIM .EQ.2*(NIM/2)) GOTO 75
         NIM=NIM/2
         LEV=LEV-1
         GOTO 72
75    NIM=NIM+1
      IF(LEV .LE. 0) GOTO 80
C
C     COLLECT NEEDED ELEMENTS FOR NEXT INTERVAL***********************
C
      QPREV=QRIGHT(LEV)
      X0=X(16)
      F0=F(16)
      DO 78 I=1,8
         F(2*I)=FSAVE(I,LEV)
         X(2*I)=XSAVE(I,LEV)
78    CONTINUE
      GOTO 30
C
C       ***STEP 8***FINISH.RETURN*************************************
C
80    RESULT=RESULT+COR11
C
C     ***TO PROVIDE THE VALUE OF THE VARIABLE ERREST TO BE NO LESS****
C     THEN OF ROUND-OFF LEVEL
C
      IF(ERREST .EQ. 0.0) RETURN
82    TEMP=DABS(RESULT)+ERREST
      IF(TEMP .NE. DABS(RESULT)) RETURN
      ERREST=2.0*ERREST
      GOTO 82
      END

==> anc/code/src/Walecka/setup.f <==
	SUBROUTINE SETUP(A,Z)
	IMPLICIT NONE
	INTEGER A, A_, Z, VERBOSITYLEVEL  !!! VERBOSITYLEVEL: 0=slinetly print results to files, no messages, 1=copy results to screen, 2=show debug/runtime messages (starting different functions etc.). Critical errors are always printed to screen
	CHARACTER*10 PROGRAMNAME
	CHARACTER*25 INPUTFILE, OUTPUTFILE, LOGFILE, TIMORACACHEFILE, TIMORALOCKFILE
	DOUBLE PRECISION Pi, ZARatio ! ZARatio=Z/A
	COMMON /VERBOSE/ VERBOSITYLEVEL
	COMMON /Pi/Pi
	COMMON /FILENAMES/ INPUTFILE, OUTPUTFILE, LOGFILE, TIMORACACHEFILE, TIMORALOCKFILE
	COMMON /AI/A_
	COMMON /ZARatio/ ZARatio
	Pi=3.141592653589793116
	VERBOSITYLEVEL=0
	A_=A
	CALL INIT()

	IF(VERBOSITYLEVEL.GE.2)WRITE(0,*)"A=",A
	ZARatio=FLOAT(Z)/FLOAT(A)! Avoid int/int !!!--for some reason this segfaults under gfortran v4.7.1
! 	WRITE(0,*)"OK-1"
	ZARatio=(1.0*Z)/(1.0*A)! Avoid int/int !!!
! 	WRITE(0,*)"OK-2"

	call GetArg(0,PROGRAMNAME)
! 	WRITE(0,*)"OK-3"

	IF(A.LT.100)THEN !!!  AVOID EXTA SPACES IN GENERATED NAMES
	WRITE(INPUTFILE,1)A
1	FORMAT("input/",I2,".inp")
	WRITE(OUTPUTFILE,2)ProgramName, A
2	FORMAT("data/",A10,I2,".dat")
	WRITE(LOGFILE,3)ProgramName, A
3	FORMAT("data/",A10,I2,".log")
	WRITE(TIMORACACHEFILE,10) A
10	FORMAT("cache/TIMORA",I2)
	WRITE(TIMORALOCKFILE,12) A
12	FORMAT(".lock/TIMORA",I2)

	ELSE
	WRITE(INPUTFILE,4)A
4	FORMAT("input/",I3,".inp")
	WRITE(OUTPUTFILE,5)ProgramName, A
5	FORMAT("data/",A10,I3,".dat")
	WRITE(LOGFILE,6)ProgramName, A
6	FORMAT("data/",A10,I3,".log")
	WRITE(TIMORACACHEFILE,11) A
11	FORMAT("cache/TIMORA",I3)
	WRITE(TIMORALOCKFILE,13) A
13	FORMAT(".lock/TIMORA",I3)

	ENDIF

	IF(VERBOSITYLEVEL.GE.2)THEN
		WRITE(0,*)"GENERATED THE FOLLOWING NAMES:"
		WRITE(0,*)"INPUTFILE=",INPUTFILE
		WRITE(0,*)"OUTPUTFILE=",OUTPUTFILE
		WRITE(0,*)"LOGFILE=",LOGFILE
		WRITE(0,*)"TIMORACACHEFILE=",TIMORACACHEFILE
		WRITE(0,*)"TIMORALOCKFILE=",TIMORALOCKFILE
	ENDIF
	RETURN
! !  NOTE: it is better to open files only if they are needed
! 	OPEN(unit=9,FILE=INPUTFILE,STATUS='OLD', ERR=7)
! 	OPEN(unit=23,FILE=LOGFILE,STATUS='UNKNOWN', ERR=8)
!         OPEN(unit=11,FILE=OUTPUTFILE,status='unknown', ERR=9)
! 	RETURN
! 7	WRITE(0,*)"COULD NOT READ ",INPUTFILE
! 	CALL RELAX()
! 	STOP
! 8	WRITE(0,*)"COULD NOT OPEN ",OUTPUTFILE," FOR WRITING"
! 	WRITE(0,*)"Do You have write permissions for directory data/ ?"
! 	CALL RELAX()
! 	STOP
! 9	WRITE(0,*)"COULD NOT OPEN ",LOGFILE," FOR WRITING"
! 	WRITE(0,*)"Do You have write permissions for directory data/ ?"
! 	CALL RELAX()
! 	STOP
	END

 


==> anc/code/src/Walecka/simpsonlist.f <==
       subroutine simpsonlist(f,nk,a,b,res)
       Implicit double PRECISION (a-h,o-z)
       dimension f(nk)
       s=0
       do 1 i=2,nk-1,2
        s=s+f(i)
1      continue
	res=4*s
	S=0
	do 2 i=3,nk-2,2
	S=S+f(i)
2	continue
	res=res+2*s
	res=res+f(1)+f(nk)
	res=res*(b-a)/(3*nk)
	return
	end

==> anc/code/src/Walecka/sphBJ.f <==
	 SUBROUTINE SPHJ(N,X,NM,SJ,DJ)
C
C       =======================================================
C       Purpose: Compute spherical Bessel functions jn(x) and
C                their derivatives
C       Input :  x --- Argument of jn(x)
C                n --- Order of jn(x)  ( n = 0,1,??? )
C       Output:  SJ(n) --- jn(x)
C                DJ(n) --- jn'(x)
C                NM --- Highest order computed
C       Routines called:
C                MSTA1 and MSTA2 for computing the starting
C                point for backward recurrence
C       =======================================================
C
        IMPLICIT DOUBLE PRECISION (A-H,O-Z)
        DIMENSION SJ(0:N),DJ(0:N)
        NM=N

	IF (N.LT.5) THEN
	SJ(N)=sphBj(X,N)
	RETURN
	ENDIF

        IF (DABS(X).EQ.1.0D-100) THEN
           DO 10 K=0,N
              SJ(K)=0.0D0
10            DJ(K)=0.0D0
           SJ(0)=1.0D0
           DJ(1)=.3333333333333333D0
           RETURN
        ENDIF

        SJ(0)=DSIN(X)/X
        SJ(1)=(SJ(0)-DCOS(X))/X
        IF (N.GE.2) THEN
           SA=SJ(0)
           SB=SJ(1)
           M=MSTA1(X,200)
           IF (M.LT.N) THEN
              NM=M
           ELSE
              M=MSTA2(X,N,15)
           ENDIF
           F0=0.0D0
           F1=1.0D0-100
           DO 15 K=M,0,-1
              F=(2.0D0*K+3.0D0)*F1/X-F0
              IF (K.LE.NM) SJ(K)=F
              F0=F1
15            F1=F
           IF (DABS(SA).GT.DABS(SB)) CS=SA/F
           IF (DABS(SA).LE.DABS(SB)) CS=SB/F0
           DO 20 K=0,NM
20            SJ(K)=CS*SJ(K)
        ENDIF
        DJ(0)=(DCOS(X)-DSIN(X)/X)/X
        DO 25 K=1,NM
25         DJ(K)=SJ(K-1)-(K+1.0D0)*SJ(K)/X
        RETURN
        END

	Function sphBJ(x, N)
	IMPLICIT DOUBLE PRECISION (A-H,O-Z)
	IF(N.EQ.0) THEN
	 sphBJ=sin(x)/x
	RETURN
	ENDIF
	IF(N.EQ.1) THEN
	 sphBJ=(dsin(x)-x*dcos(x))/(x*x)
	RETURN
	ENDIF
	ONE=dsin(x)/x
	two=(dsin(x)-x*dcos(x))/(x*x)
	Do k=1, (N-1)
	   thr=((2*k+1.0)/x)*two-one
	   one=two
	   two=thr
	ENDDO
 	sphBJ=thr
 	Return
 	End


        INTEGER FUNCTION MSTA1(X,MP)
C
C       ===================================================
C       Purpose: Determine the starting point for backward
C                recurrence such that the magnitude of
C                Jn(x) at that point is about 10^(-MP)
C       Input :  x     --- Argument of Jn(x)
C                MP    --- Value of magnitude
C       Output:  MSTA1 --- Starting point
C       ===================================================
C
        IMPLICIT DOUBLE PRECISION (A-H,O-Z)
        A0=DABS(X)
        N0=INT(1.1*A0)+1
        F0=ENVJ(N0,A0)-MP
        N1=N0+5
        F1=ENVJ(N1,A0)-MP
        DO 10 IT=1,20
           NN=N1-(N1-N0)/(1.0D0-F0/F1)
           F=ENVJ(NN,A0)-MP
           IF(ABS(NN-N1).LT.1) GO TO 20
           N0=N1
           F0=F1
           N1=NN
 10        F1=F
 20     MSTA1=NN
        RETURN
        END


        INTEGER FUNCTION MSTA2(X,N,MP)
C
C       ===================================================
C       Purpose: Determine the starting point for backward
C                recurrence such that all Jn(x) has MP
C                significant digits
C       Input :  x  --- Argument of Jn(x)
C                n  --- Order of Jn(x)
C                MP --- Significant digit
C       Output:  MSTA2 --- Starting point
C       ===================================================
C
        IMPLICIT DOUBLE PRECISION (A-H,O-Z)
        A0=DABS(X)
        HMP=0.5D0*MP
        EJN=ENVJ(N,A0)
        IF (EJN.LE.HMP) THEN
           OBJ=MP
           N0=INT(1.1*A0)+1
        ELSE
           OBJ=HMP+EJN
           N0=N
        ENDIF
        F0=ENVJ(N0,A0)-OBJ
        N1=N0+5
        F1=ENVJ(N1,A0)-OBJ
        DO 10 IT=1,20
           NN=N1-(N1-N0)/(1.0D0-F0/F1)
           F=ENVJ(NN,A0)-OBJ
           IF (ABS(NN-N1).LT.1) GO TO 20
           N0=N1
           F0=F1
           N1=NN
10         F1=F
20      MSTA2=NN+10
        RETURN
        END

        REAL*8 FUNCTION ENVJ(N,X)
        DOUBLE PRECISION X
        ENVJ=0.5D0*DLOG10(6.28D0*N)-N*DLOG10(1.36D0*X/N)
        RETURN
        END

==> anc/code/src/Walecka/timora.f <==
! ****************************************************************
!
!     RELATIVISTIC MEAN FIELD CALCULATIONS FOR FINITE NUCLEI
C     PROGRAM TIMORA.FOR
C     LAST MODIFIED 8/17/89
C
C      AUTHOR:
C
C      CHARLES J. HOROWITZ
C      DEPT OF PHYSICS
C      INDIANA UNIVERSITY
C      BLOOMINGTON, IN 47405
C
C      PHONE   (812) 855-2959
C      BITNET:   CHARLIE@IUCF
C
C      REFERENCE: NUCL. PHYS. A368 (1981) 503
C
C ****************************************************************
C
C      INPUT SHOULD BE PLACED IN FILE TIMORA.INP, AFTER EXTRACTING
C      FROM TIMORA.DAT.                                                 
C
C      OUTPUT INCLUDES:
C      1)SINGLE PARTICLE SPECTRA
C      2)SELF-CONSISTENT MESON FIELDS (OPTICAL POTENTIALS)
C      3)DIRAC WAVEFUNCTIONS (UPPER AND LOWER COMPONENTS)
C      4)NUCLEAR PROTON AND NEUTRON SCALAR AND BARYON DENSITIES
C
C ***************************************************************
C
C VARIABLES:
C     HH=STEP SIZE IN fm
C     XMM=NUCLEON MASS IN MeV
C     IMAX=MAXIMUM NUMBER OF GRID POINTS (<=600)
C
C FIELDS(J,I)
C    I=1 TO 4
C       1 : SCALAR MESON FIELD IN MeV
C       2 : VECTOR
C       3 : RHO
C       4 : PHOTON (COULOMB)
C    J=1 TO IMAX
C       J TH GRID POINT
C       1 : HH fm
C       IMAX: IMAX*HH fm
C
C XRHO(J,I)
C   I = 1 TO 4  CORRESPONDING SOURCE DENSITIES TIMES R**2
C       1 : SCALAR DENSITY * X**2 (IN fm**-1)
C       2 : BARYON
C       3 : ISOVECTOR BARYON
C       4 : PROTON BARYON
C   X= RADIUS = J*HH fm
C
C G(J) = LARGE COMPONENT OF WAVEFUNCTION
C F(J) = SMALL
C
C UNITS ARE IN MeV AND fm AND HBAR*C = 197.33 MeV-fm
C
C **********************************************************************
C
C
      INTEGER FUNCTION TIMORA()
	IMPLICIT DOUBLE PRECISION (A-H,O-Z)
	CHARACTER*25 INPUTFILE, OUTPUTFILE, LOGFILE, TIMORACACHEFILE
	COMMON /FILENAMES/ INPUTFILE, OUTPUTFILE, LOGFILE, TIMORACACHEFILE
      COMMON /GRID/XMM,HH,IMAX
      COMMON /PGRID/PHH,IPMAX
      COMMON /SHELLS/ STATE(7,40),LEVEL,EIGEN(40)
      COMMON /MESONS/ FIELDS(600,4),G2(4),V(600)
      COMMON /DENSIT/ XRHO(600,4),XRHOSP(600)
      COMMON /GREEN/ GIN(600,4),GOUT(600,4),XMASS(3)
      common/XGXF/XG(600,40),XF(600,40)
      common/PGPF/PG(6000,40),PF(6000,40)
      COMMON/EEEE/EEEE
      common/XMA/XMA
!       common/xxidelta/x,xi,delta
      DIMENSION EIGENC(40),DENPsi(600),DENV(600),DENPhi(600)
     + ,DenS(600),den(600),HRES(1000)
      CHARACTER*1 XLABP,XLABN,XLABEL
	dimension q(3),xh(2)
      DATA XLABP,XLABN/'p','n'/
!       DATA XG, XF /48000*0/ !!! Initialize all levels to 0s. Bound levels will be later filled with physical values.
C

!  NOTE: it is better to open files only if they are needed
	OPEN(unit=9,FILE=INPUTFILE,STATUS='OLD', ERR=73)
	OPEN(unit=23,FILE=LOGFILE,STATUS='UNKNOWN', ERR=83)
        OPEN(unit=11,FILE=OUTPUTFILE,status='unknown', ERR=93)
	GOTO 103
73	WRITE(0,*)"COULD NOT READ ",INPUTFILE
! 	CALL RELAX()
! 	STOP
        TIMORA=0
	return
83	WRITE(0,*)"COULD NOT OPEN ",OUTPUTFILE," FOR WRITING"
	WRITE(0,*)"Do You have write permissions for directory data/ ?"
! 	CALL RELAX()
! 	STOP
	TIMORA=0
	return
93	WRITE(0,*)"COULD NOT OPEN ",LOGFILE," FOR WRITING"
	WRITE(0,*)"Do You have write permissions for directory data/ ?"
! 	CALL RELAX()
! 	STOP
	TIMORA=0
	return
103	CONTINUE

C
ccc      WRITE(11,1)
1     FORMAT('  r(fm)     rho_p       rho_n      rhos_p',
     1  '      rhos_n (1/fm^3)')
C
!      WRITE(*,*)'(''       THIS IS PROGRAM TIMORA (1989)   '')'
      WRITE(23,'(''       THIS IS PROGRAM TIMORA (1989)   '')')
      READ(9,*) XMM,HH,IMAX
      READ(9,*)XMASS,G2,S0,V0,XR,A,CONVRG,DCONVR,B0,A0,ISTATE
      DO 7 I=1,ISTATE
7         READ(9,11) STATE(1,I),STATE(2,I),STATE(3,I),STATE(4,I),
     1    STATE(5,I),STATE(6,I),STATE(7,I)
      DO 8 I=ISTATE+1,40
8     STATE(1,I)=-2.
11    FORMAT(1X,4F8.3,2A3,F10.3)
      WRITE(23,12) XMM,HH,IMAX,XMASS,G2,S0,V0,XR,A,CONVRG,DCONVR,B0,A0
      WRITE(6,12) XMM,HH,IMAX,XMASS,G2,S0,V0,XR,A,CONVRG,DCONVR,B0,A0
C
12    FORMAT(1X,/,1X,'Nucleon mass (MeV), dr (fm), Grid points',/,1X,
     1  F6.1,F8.4,I5,/,1X,
     2  'Meson masses (MeV): ms, mv, mrho'
     3  ,/,1X,3F12.4,/' Coupling constants: gs^2, gv^2,',
     4  ' grho^2, alpha',/,
     5  1X,4F12.6,/,' Initial potential params: S(0), V(0), XR, A',
     6  /,1X,4F12.6,/,' Convergence tolerances: Hartree, Dirac;',
     7  '  Field strengths: B(0), A(0)',/,
     8  1X, 4F12.4,//, ' Level      degeneracy     Kappa    eigenvalue
     9 isospin  match radius ')
C
      DO 20 I=1,40
          IF (STATE(1,I).LT.0.)GOTO 20
          WRITE(6,22)STATE(5,I),STATE(6,I),STATE(1,I),
     1    STATE(2,I),STATE(3,I),STATE(4,I),STATE(7,I)
          WRITE(23,22)STATE(5,I),STATE(6,I),STATE(1,I),
     1    STATE(2,I),STATE(3,I),STATE(4,I),STATE(7,I)
20    CONTINUE
22    FORMAT(1X,2A3,5F12.2)
C
C initial guess for fields
C
      DO 90 I=1,IMAX
          X=HH*FLOAT(I)
          FIELDS(I,1)=S0/(1.+EXP((X-XR)/A))
          FIELDS(I,2)=V0/(1.+EXP((X-XR)/A))
          FIELDS(I,3)=B0/(1.+EXP((X-XR)/A))
90    FIELDS(I,4)=A0/(1.+EXP((X-XR)/A))
C
C calculate meson greens functions
C
      CALL MESINT
      ITERAT=1
      IFLAG=0
      GOTO 115
C
C come here for next iteration
C
100   ITERAT=ITERAT+1
C
C equate new to old eigenvalue
C
      DO 110 I=1,40
          EIGENC(I)=0.                                                  
          STATE(3,I)=EIGEN(I)
110   CONTINUE
C
C zero densities
C
115   DO 120 I=1,IMAX
          XRHOSP(I)=0.                                                  
          DO 120 L=1,4
120   XRHO(I,L)=0.
      WRITE(6,1130)ITERAT
1130  FORMAT(/' NOW WORKING ON ITERATION ',I3)
      WRITE(23,130)ITERAT
130   FORMAT(///' ITERATION ',I3,' CALCULATIONS *****************')
      IF (IFLAG.NE.1) WRITE(23,132)
      IF (IFLAG.NE.1) GOTO 1333
      READ(9,*)ISTATE
      DO 131 I=1,ISTATE
131   READ(9,11) STATE(1,I),STATE(2,I),STATE(3,I),STATE(4,I),
     1 STATE(5,I),STATE(6,I),STATE(7,I)
      DO 8888 I=ISTATE+1,40
8888  STATE(1,I)=-2.
C
      WRITE(6,134)
      IF (ISTATE.NE.0.) WRITE(23,1134)
      DO 133 I=1,40
          IF(STATE(1,I).LT.0.) GOTO 133
          WRITE(23,22)STATE(5,I),STATE(6,I),STATE(1,I),
     1    STATE(2,I),STATE(3,I),STATE(4,I),STATE(7,I)
133   CONTINUE
C
134   FORMAT(///' CONVERGED *********************************')
1134  FORMAT(//' Wave functions for the following states: '/
     1  ' Level       degeneracy   Kappa     eigenvalue   isospin',
     2  '  match radius')
132   FORMAT(/' Level  isospin  E(MeV)    Delta E'/1X,34('-'))
C
1333  DO 140 LEVEL=1,40
C
          IF(STATE(1,LEVEL).LT.0.)GOTO 140
          CALL DIRAC(IFLAG,DCONVR)
          EIGENC(LEVEL)=EIGEN(LEVEL)-STATE(3,LEVEL)
          XLABEL=XLABP
          IF (STATE(4,LEVEL).LT.0.)XLABEL=XLABN
          IF(IFLAG.NE.1)WRITE(23,135)STATE(5,LEVEL),STATE(6,LEVEL),
     1    XLABEL,EIGEN(LEVEL),EIGENC(LEVEL)
140   CONTINUE

135   FORMAT(1X,A3,A3,2X,A3,F11.5,F11.6)
C
      TIMORA=0
      IF (IFLAG.EQ.1) RETURN
C
C test for convergence
C
      IFLAG=1
      DO 150 I=1,40
150   IF(ABS(EIGENC(I)).GT.CONVRG)IFLAG=0
C
C solve meson field equations
C
      CALL MESON
C
      IF(IFLAG.EQ.1)WRITE(23,134)
!       IF(IFLAG.EQ.1)WRITE(*,134)
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
	      if (iflag.eq.0) goto 3457
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
	 IPMAX=IMAX*10
	 PHH=HH/10
! 	write(*,20001)
! 20001         FORMAT('Calculating Nucleus Mass...')
          call Anumber()
! 	  write(*,*)'Nuclear Mass=',XMA,'MeV'
        !write(*,*)'Creating Fourier-Bessel Transform Tables....'
	call FBTTable()
	!write(*,*)'Ready'

        write(*,10001)
10001   FORMAT('TIMORA finished normally')


cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
3457            continue
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
159   WRITE(23,160)
160   FORMAT(//,' r         RhoB        RhoS    ',
     1      '    Phi       V_0       B_0       A_0',/,
     2         ' (fm)     (1/fm^3)    (1/fm^3) ',
     3      '   (MeV)     (MeV)     (MeV)     (MeV)',/,1X,70('-'))
      J=25
      IF(IFLAG.EQ.1)J=5
      DO 170 I=J,IMAX,J
          X=FLOAT(I)*HH
          XBS=XRHO(I,1)/X/X
          XB=XRHO(I,2)/X/X
170   WRITE(23,180) X,XB,XBS,FIELDS(I,1),FIELDS(I,2),
     1 FIELDS(I,3),FIELDS(I,4)
180   FORMAT(1X,F5.2,2E12.4,4F10.3)
C
C calculate rms radius and sum up protons, neutrons, and energies
C
      E=0.
      XPRO=0.
      XNU=0.
      DO 200 I=1,40
          IF (STATE(1,I).LT.0.)GOTO 200
          IF(STATE(4,I).GT.0.)XPRO=XPRO+STATE(1,I)
          IF(STATE(4,I).LT.0.)XNU=XNU+STATE(1,I)
          E=E+STATE(1,I)*EIGEN(I)
200   CONTINUE
C
      XPRMS=0.
      EA=0.
      XNRMS=0.
      EPHI=0.
      EV=0.
      EB=0.
      DO 220 I=1,IMAX
          X=FLOAT(I)*HH
C
C  output densities to unit 11 if converged
C
          X2=X*X
c	  write(17,*)'x=',x,'Phi=',Fields(i,1),'V_0=',Fields(i,2)
c     +,'ScalarD=',xrho(i,1)/(x**2),'BaryonD=',xrho(i,2)/(x**2)
          XP=XRHO(I,4)/X2
          XPS=XRHOSP(I)/X2
          XN=XRHO(I,2)/X2-XP
          XNS=XRHO(I,1)/X2-XPS
          IF (IFLAG.eq.1) WRITE(11,250) x,xp,xn,xps,xns
          EB=EB+FIELDS(I,3)*XRHO(I,3)
          EV=EV+FIELDS(I,2)*XRHO(I,2)
          EPHI=EPHI+FIELDS(I,1)*XRHO(I,1)
          EA=EA+FIELDS(I,4)*XRHO(I,4)
          XPRMS=XPRMS+X*X*XRHO(I,4)
220   XNRMS=XNRMS+X*X*(XRHO(I,2)-XRHO(I,4))
250   FORMAT(1X,F5.2,4E12.5)
      FACTOR=2.*3.1415926*HH
      EB=-FACTOR*EB
      EV=-FACTOR*EV
      EPHI=EPHI*FACTOR
      E=(E+EPHI+EV+EB-EA*FACTOR)/(XPRO+XNU)
      EEEE=E
      XPRMS=SQRT(XPRMS/XPRO*4.*3.1415926*HH)
      XNRMS=SQRT(XNRMS/XNU*4.*3.1415926*HH)
      WRITE(23,230)XPRMS,XNRMS,E
      write(6,230) xprms,xnrms,e
230   FORMAT(/' Proton rms radius =',F8.4,' fm   ',
     1        ' Neutron rms radius =',F8.4,' fm  '/
     2  ' Energy/nucleon =',F10.3,' MeV')
       if (iflag.eq.0) GOTO 100
       timora=1 !! finished normally
       RETURN 
      END
C ******************************************************************
C
      SUBROUTINE DIRAC(IFLAG,DCONVR)
C
C SOLVES DIRAC EQUATION INWARD FROM RMAX TO RMATCH AND THEN
C OUTWARD FROM ZERO TO RMATCH.  
C EIGENVALUE ADJUSTED WITH DELTA E = -G(MP)*(F^+ - F^-)
C (G AT MATCH POINT TIMES DISCONTINUITY IN LOWER COMPONENT).            
C
C
	IMPLICIT DOUBLE PRECISION (A-H,O-Z)
	real pppp
      COMMON /GRID/XMM,HH,IMAX
      COMMON /DENSIT/ XRHO(600,4),XRHOSP(600)
      COMMON /SHELLS/ STATE(7,40),LEVEL,EIGEN(40)
      COMMON /MESONS/ FIELDS(600,4),G2(4),V(600)
      common/XGXF/XG(600,40),XF(600,40)
      DIMENSION G(600),F(600)
C
      IF (STATE(3,LEVEL).GT.0.) STATE(3,LEVEL)=EIGEN(LEVEL-1)
      EIGEN(LEVEL)=STATE(3,LEVEL)
      ITURN=1
C combine vector and rho fields plus coulomb
      DO 50 I=1,IMAX
50    V(I)=FIELDS(I,2)+STATE(4,LEVEL)*(FIELDS(I,3)+
     1 FIELDS(I,4))+FIELDS(I,4)/2.
C
C small r solutions
C
5     G(1)=10.*(HH)**(-STATE(2,LEVEL))
      F(1)=(V(1)-FIELDS(1,1)-EIGEN(LEVEL))*G(1)*HH/197.33
      F(1)=F(1)/(1.-2.*STATE(2,LEVEL))
      IF (STATE(2,LEVEL).LT.0.)GOTO 10
      G(1)=10.*(HH)**(1.+STATE(2,LEVEL))
      F(1)=197.33/HH*G(1)*(2.*STATE(2,LEVEL)+1.)
      F(1)=F(1)/(EIGEN(LEVEL)-V(1)-FIELDS(1,1)+2.*XMM)
C
10    YG=G(1)
	pppp=STATE(7,LEVEL)/HH+.5
      JMATCH=IFIX(pppp)
      YF=F(1)
      X=HH
C
      DO 100 I=2,JMATCH
70        CALL RUNGKU(YG,YF,X,HH)
          G(I)=YG
100   F(I)=YF
C
C store endpoint values for matching
C
      YFS=YF
      YGS=YG
C
C At large r, we do not use coulomb wavefunctions
C but rather asymptotic expansions in 1/r. These appear
C to be just fine for bound state coulomb wavefunctions.  
C
      ALPHA=SQRT(-EIGEN(LEVEL)*(EIGEN(LEVEL)+2.*XMM))/197.33
      RMAX=IMAX*HH
      G(IMAX)=EXP(-RMAX*ALPHA)
      X0=-SQRT(-EIGEN(LEVEL)/(EIGEN(LEVEL)+2.*XMM))
      XK=STATE(2,LEVEL)
      X=RMAX
      V0=12.*V(IMAX)/197.33
      E=197.33/2./(EIGEN(LEVEL)+2.*XMM)
      X1=E*(2.*XK+V0*(X0+1./X0))
      X2=E*(2.*V0+(2.*XK+1.)*X1/X0)-X1*X1/2./X0
      X3=E*((2.*XK+2.)*X2/X0+V0*(2.*X2+X1*X1/X0))-X1*X2/X0
      X4=E*((2.*XK+3.)*X3/X0+V0*2.*(X3+X1*X2/X0))-
     1 (2.*X1*X3+X2*X2)/X0/2.
      F(IMAX)=(X0+(X1+(X2+(X3+X4/X)/X)/X)/X)*G(IMAX)
      YG=G(IMAX)
      YF=F(IMAX)
      JTOP=IMAX-JMATCH
      DO 200 J=1,JTOP
          CALL RUNGKU(YG,YF,X,-HH)
          I=IMAX-J
          G(I)=YG
200   F(I)=YF
C
C match solutions
C
      SCALE=YG / YGS
C
      JTOP=JMATCH-1
      DO 250 I=1,JTOP
          F(I)=F(I)*SCALE
250   G(I)=G(I)*SCALE
C
C normalization integral
C
      XNORM=0.
      DO 300 I=1,IMAX
300   XNORM=XNORM+F(I)**2+G(I)**2
      XNORM=XNORM*HH
C
C adjust eigenvalue
C
      DELTAE=-G(JMATCH)*(F(JMATCH)-YFS*SCALE)*197.33/XNORM
      IF (ITURN.EQ.1) DELTAE=DELTAE/2.
      EIGEN(LEVEL)=EIGEN(LEVEL)+DELTAE
      IF(EIGEN(LEVEL).GT.0.)EIGEN(LEVEL)=-4./FLOAT(ITURN)
      ITURN=ITURN+1
      IF(ITURN.GT.50)GOTO 350
      IF (ABS(DELTAE).GT.DCONVR)GOTO 5
350   IF(ITURN.GT.50)WRITE(23,360)
360   FORMAT(' NO DIRAC CONVERGENCE AFTER 50 TRIES,
     1   LEVEL MAY BE UNBOUND')
C
C sum up the densities
C RHO = (2J+1)/NORM(F**2+G**2)/(4PI*X**2)
C
	 DO I=1,IMAX
	 XG(I,LEVEL)=G(I)/sqrt(XNORM)
	 XF(I,LEVEL)=F(I)/sqrt(XNORM)
	 ENDDO
      FACTOR=STATE(1,LEVEL)/XNORM/4./3.1415926
      FACTOR1=STATE(1,LEVEL)/XNORM
c      write(*,*)state(3,level),state(1,level)
      DO 400 I=1,IMAX
       X=FLOAT(I)*HH
C       den(i)=den(i)+state(3,level)*FACTOR1*(G(I)**2+F(I)**2)*x**2
          XRHOSP(I)=XRHOSP(I)+FACTOR*(STATE(4,LEVEL)+.5)*
     1       (G(I)**2-F(I)**2)
          XRHO(I,1)=XRHO(I,1)+FACTOR*(G(I)**2-F(I)**2)
          XRHO(I,2)=XRHO(I,2)+FACTOR*(G(I)**2+F(I)**2)
          XRHO(I,3)=XRHO(I,3)+FACTOR*STATE(4,LEVEL)*
     1       (G(I)**2+F(I)**2)
400   XRHO(I,4)=XRHO(I,4)+FACTOR*(STATE(4,LEVEL)+.5)*
     1  (G(I)**2+F(I)**2)
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
c            WRITE(*,*)'LEVEL=',LEVEL
c       WRITE(*,*)'E=',STATE(3,LEVEL)
c       WRITE(*,*)'DEGENERACY=',STATE(1,LEVEL)
C
c         IF(IFLAG.NE.1)RETURN
          RETURN
C
C Now that we have converged, print out wavefunctions.  
C
      WRITE(23,410) STATE(5,LEVEL),STATE(6,LEVEL),EIGEN(LEVEL)
     1       ,STATE(4,LEVEL)
410   FORMAT(//' Dirac wave fn for level ',2A3,
     1 ':  energy =',1F10.4,
     2 ' MeV,  isospin=',F3.1/1X,
     3    3('  r(fm)    G       F    ')/1X,72('-'))
      XNORM=SQRT(XNORM)
      IMAX3=IMAX/3
c       write(*,*)state(3,level),state(1,level)
      DO 450 I=5,IMAX3,5
          X=FLOAT(I)*HH
          X1=X+IMAX3*HH
          X2=X1+IMAX3*HH
          YF=F(I)/XNORM
          YF1=F(I+IMAX3)/XNORM
          YF2=F(I+2*IMAX3)/XNORM
          YG=G(I)/XNORM
          YG1=G(I+IMAX3)/XNORM
          YG2=G(I+2*IMAX3)/XNORM
      WRITE(*,460)X,YG,YF,X1,YG1,YF1,X2,YG2,YF2
450   WRITE(23,460)X,YG,YF,X1,YG1,YF1,X2,YG2,YF2
460   FORMAT(1X,3(1X,F5.1,2F8.4,2X))
      RETURN
      END
C ********************************************************************
C
      SUBROUTINE RUNGKU(G,F,X,H)
      IMPLICIT DOUBLE PRECISION (A-H,O-Z)
      G1=H*GUNT(X,G,F,FUNT)
      F1=H*FUNT
C
      G2=H*GUNT(X+H/2.,G+G1/2.,F+F1/2.,FUNT)
      F2=H*FUNT
C
      G3=H*GUNT(X+H/2.,G+G2/2.,F+F2/2.,FUNT)
      F3=H*FUNT
C
      G4=H*GUNT(X+H,G+G3,F+F3,FUNT)
      F4=H*FUNT
C
      G=G+(G1+2.*(G2+G3)+G4)/6.
      F=F+(F1+2.*(F2+F3)+F4)/6.
      X=X+H
C
      RETURN
      END
C ***********************************************************************
C
      FUNCTION GUNT(X,G1,F1,FUNT)
      IMPLICIT DOUBLE PRECISION (A-H,O-Z)
      COMMON /GRID/XMM,HH,IMAX
      COMMON /SHELLS/ STATE(7,40),LEVEL,EIGEN(40)
C
      CALL FIELD(X,S,V)
      GUNT=F1*(EIGEN(LEVEL)+XMM*2.-S-V)/197.33-STATE(2,LEVEL)*G1/X
      FUNT=G1*(V-S-EIGEN(LEVEL))/197.33+STATE(2,LEVEL)*F1/X
      RETURN
      END
C ***********************************************************************
C
      SUBROUTINE FIELD(X,S,V1)
      IMPLICIT DOUBLE PRECISION (A-H,O-Z)
      real qqqq
      COMMON /GRID/XMM,HH,IMAX
      COMMON /MESONS/FIELDS(600,4),G2(4),V(600)
      qqqq=X/HH+.1
      I=IFIX(qqqq)
      S=FIELDS(I,1)
      V1=V(I)
      IF ((X/HH-FLOAT(I)).LT..3)RETURN
      S=(S+FIELDS(I+1,1))*.5
      V1=(V1+V(I+1))*.5
      RETURN
      END
C ***********************************************************************
C
      SUBROUTINE MESINT
      IMPLICIT DOUBLE PRECISION (A-H,O-Z)
C
C CALCULATES MESON GREEN'S FUNCTIONS
C
C XMASS(I)= MS, MV, MRHO
C
C
      COMMON /GRID/XMM,HH,IMAX
      COMMON /GREEN/ GIN(600,4),GOUT(600,4),XMASS(3)
C
      DO 100 I=1,3
100   XMASS(I)=XMASS(I)/197.33
      DO 200 J=1,IMAX
      X=HH*FLOAT(J)
          DO 190 I=1,3
             EX=EXP(XMASS(I)*X)
             GIN(J,I)=.5/XMASS(I)/X*EX
190       GOUT(J,I)=1./X/EX
      GIN(J,4)=1.
      GOUT(J,4)=1./X
200   CONTINUE
      RETURN
      END
C *****************************************************************
C
      SUBROUTINE MESON
C
C CALCULATES MESON FIELDS
C
C
	IMPLICIT DOUBLE PRECISION (A-H,O-Z)
      COMMON /GRID/XMM,HH,IMAX
      COMMON /GREEN/ GIN(600,4),GOUT(600,4),XMASS(3)
      COMMON /MESONS/ FIELDS(600,4),G2(4),V(600)
      COMMON /DENSIT/ XRHO(600,4),XRHOSP(600)
      DIMENSION XI1(600),XI2(600),FIN(600),FOUT(600),FH(600)
C
      DO 100 L=1,4
          DO 20 I=1,IMAX
             FIN(I)=GIN(I,L)*XRHO(I,L)
20        FOUT(I)=GOUT(I,L)*XRHO(I,L)
C
          CALL HALF(FIN,FH)
          XI1(1)=(4.*FH(1)+FIN(1))/6.  
          DO 30 I=2,IMAX
30        XI1(I)=XI1(I-1)+(FIN(I-1)+4.*FH(I)+FIN(I))/6.  
C
          CALL HALF(FOUT,FH)
          XI2(IMAX)=(4.*FH(IMAX)+FOUT(IMAX))/6.  
          DO 40 I=IMAX-1,1,-1
40        XI2(I)=XI2(I+1)+(FOUT(I+1)+4.*FH(I+1)+FOUT(I))/6.  
          XI20=XI2(1)+(4.*FH(1)+FOUT(1))/6.  
C
          IF(L.NE.4)XX=-.5/XMASS(L)
          IF(L.EQ.4)XX=0.  
          XI20=XI20*XX
C
          DO 100 I=1,IMAX
             FIELDS(I,L)=GOUT(I,L)*(XI1(I)+XI20)+GIN(I,L)*XI2(I)
100   FIELDS(I,L)=FIELDS(I,L)*HH*G2(L)*197.33
C
      RETURN
      END
C *****************************************************************
C
      SUBROUTINE HALF(Y,YH)
C
C     INTERPOLATES TO FIND INTERMEDIATE Y VALUES
C
       IMPLICIT DOUBLE PRECISION (A-H,O-Z)
      DIMENSION Y(600), YH(600)
      COMMON /GRID/ XMM,HH,IMAX
      DATA FAC1,FAC2/ -0.0625,0.5625/
      DO 10 I=3,IMAX-1
10    YH(I)=FAC1*(Y(I-2)+Y(I+1))+FAC2*(Y(I)+Y(I-1))
      YH(2)=(3.*Y(1)+6.*Y(2)-Y(3))/8.
      YH(IMAX)=(3.*Y(IMAX)+6.*Y(IMAX-1)-Y(IMAX-2))/8.
C     For the last point, assume y(0)=0 and y goes like x**2.          
      YH(1)=Y(1)/4.
      RETURN
      END
C *****************************************************************
C *****************************************************************
ccccccccccccccccccccccccccccccccccccccccccccc



==> anc/code/src/libcerf-1.3/CHANGELOG <==
== Revision history of libcerf, maintained by Joachim Wuttke ==

libcerf-1.3, released 17jul13:
  - Now supporting pkg-config (suggested by Mojca Miklavec).

libcerf-1.2, released 16jul13:
  - Test programs no longer install to $bindir (reported by Mojca Miklavec).

libcerf-1.1, released 12may13:
  - Added Fortran binding by Antonio Cervellino.

libcerf-1.0, released 31jan13 by Joachim Wuttke:
  - Based on http://ab-initio.mit.edu/Faddeeva as of 28jan13.
  - Verified accuracy using double-exponential transform.
  - Simplified function names;
    use leading 'c' for complex functions (except in w_of_z).
  - Added function voigt(x,sigma,gamma).
  - Added configure.ac, Makefile.am &c to allow for autotools standard
    installation (commands ./configure, make, sudo make install).
  - Splitted source code into directories lib/ and test/.
  - Eliminated unused alternate code (!USE_CONTINUED_FRACTION).
  - Eliminated relerr arguments.
  - Replaced "complex" by "_Complex" for C++ compatibility.
  - Wrote man pages w_of_z(3), dawson(3), voigt(3), cerf(3), erfcx(3), erfi(3).
  - Created project home page http://apps.jcns.fz-juelich.de/libcerf.
  - Registered project "libcerf" at sourceforge.net.

== Revision history of Faddeeva.cc by Steven G. Johnson ==

Project at http://ab-initio.mit.edu/Faddeeva

  4 October 2012: Initial public release (SGJ)
  5 October 2012: Revised (SGJ) to fix spelling error,
                  start summation for large x at round(x/a) (> 1)
                  rather than ceil(x/a) as in the original
                  paper, which should slightly improve performance
                  (and, apparently, slightly improves accuracy)
 19 October 2012: Revised (SGJ) to fix bugs for large x, large -y,
                  and 15<x<26. Performance improvements. Prototype
                  now supplies default value for relerr.
 24 October 2012: Switch to continued-fraction expansion for
                  sufficiently large z, for performance reasons.
                  Also, avoid spurious overflow for |z| > 1e154.
                  Set relerr argument to min(relerr,0.1).
 27 October 2012: Enhance accuracy in Re[w(z)] taken by itself,
                  by switching to Alg. 916 in a region near
                  the real-z axis where continued fractions
                  have poor relative accuracy in Re[w(z)].  Thanks
                  to M. Zaghloul for the tip.
 29 October 2012: Replace SLATEC-derived erfcx routine with
                  completely rewritten code by me, using a very
                  different algorithm which is much faster.
 30 October 2012: Implemented special-case code for real z
                  (where real part is exp(-x^2) and imag part is
                   Dawson integral), using algorithm similar to erfx.
                  Export ImFaddeeva_w function to make Dawson's
                  integral directly accessible.
 3 November 2012: Provide implementations of erf, erfc, erfcx,
                  and Dawson functions in Faddeeva:: namespace,
                  in addition to Faddeeva::w.  Provide header
                  file Faddeeva.hh.
 4 November 2012: Slightly faster erf for real arguments.
                  Updated MATLAB and Octave plugins.
27 November 2012: Support compilation with either C++ or
                  plain C (using C99 complex numbers).
                  For real x, use standard-library erf(x)
                  and erfc(x) if available (for C99 or C++11).
                  #include "config.h" if HAVE_CONFIG_H is #defined.
15 December 2012: Portability fixes (copysign, Inf/NaN creation),
                  use CMPLX/__builtin_complex if available in C,
                  slight accuracy improvements to erf and dawson
                  functions near the origin.  Use gnulib functions
                  if GNULIB_NAMESPACE is defined.
18 December 2012: Slight tweaks (remove recomputation of x*x in Dawson)


==> anc/code/src/libcerf-1.3/COPYING <==
/* Copyright (c) 2012 Massachusetts Institute of Technology
 * Copyright (c) 2013 Forschungszentrum Jülich GmbH
 * 
 * Permission is hereby granted, free of charge, to any person obtaining
 * a copy of this software and associated documentation files (the
 * "Software"), to deal in the Software without restriction, including
 * without limitation the rights to use, copy, modify, merge, publish,
 * distribute, sublicense, and/or sell copies of the Software, and to
 * permit persons to whom the Software is furnished to do so, subject to
 * the following conditions:
 * 
 * The above copyright notice and this permission notice shall be
 * included in all copies or substantial portions of the Software.
 * 
 * THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
 * EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
 * MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
 * NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
 * LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
 * OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
 * WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE. 
 */


==> anc/code/src/libcerf-1.3/INSTALL <==
Installation Instructions
*************************

Copyright (C) 1994, 1995, 1996, 1999, 2000, 2001, 2002, 2004, 2005,
2006, 2007, 2008, 2009 Free Software Foundation, Inc.

   Copying and distribution of this file, with or without modification,
are permitted in any medium without royalty provided the copyright
notice and this notice are preserved.  This file is offered as-is,
without warranty of any kind.

Basic Installation
==================

   Briefly, the shell commands `./configure; make; make install' should
configure, build, and install this package.  The following
more-detailed instructions are generic; see the `README' file for
instructions specific to this package.  Some packages provide this
`INSTALL' file but do not implement all of the features documented
below.  The lack of an optional feature in a given package is not
necessarily a bug.  More recommendations for GNU packages can be found
in *note Makefile Conventions: (standards)Makefile Conventions.

   The `configure' shell script attempts to guess correct values for
various system-dependent variables used during compilation.  It uses
those values to create a `Makefile' in each directory of the package.
It may also create one or more `.h' files containing system-dependent
definitions.  Finally, it creates a shell script `config.status' that
you can run in the future to recreate the current configuration, and a
file `config.log' containing compiler output (useful mainly for
debugging `configure').

   It can also use an optional file (typically called `config.cache'
and enabled with `--cache-file=config.cache' or simply `-C') that saves
the results of its tests to speed up reconfiguring.  Caching is
disabled by default to prevent problems with accidental use of stale
cache files.

   If you need to do unusual things to compile the package, please try
to figure out how `configure' could check whether to do them, and mail
diffs or instructions to the address given in the `README' so they can
be considered for the next release.  If you are using the cache, and at
some point `config.cache' contains results you don't want to keep, you
may remove or edit it.

   The file `configure.ac' (or `configure.in') is used to create
`configure' by a program called `autoconf'.  You need `configure.ac' if
you want to change it or regenerate `configure' using a newer version
of `autoconf'.

   The simplest way to compile this package is:

  1. `cd' to the directory containing the package's source code and type
     `./configure' to configure the package for your system.

     Running `configure' might take a while.  While running, it prints
     some messages telling which features it is checking for.

  2. Type `make' to compile the package.

  3. Optionally, type `make check' to run any self-tests that come with
     the package, generally using the just-built uninstalled binaries.

  4. Type `make install' to install the programs and any data files and
     documentation.  When installing into a prefix owned by root, it is
     recommended that the package be configured and built as a regular
     user, and only the `make install' phase executed with root
     privileges.

  5. Optionally, type `make installcheck' to repeat any self-tests, but
     this time using the binaries in their final installed location.
     This target does not install anything.  Running this target as a
     regular user, particularly if the prior `make install' required
     root privileges, verifies that the installation completed
     correctly.

  6. You can remove the program binaries and object files from the
     source code directory by typing `make clean'.  To also remove the
     files that `configure' created (so you can compile the package for
     a different kind of computer), type `make distclean'.  There is
     also a `make maintainer-clean' target, but that is intended mainly
     for the package's developers.  If you use it, you may have to get
     all sorts of other programs in order to regenerate files that came
     with the distribution.

  7. Often, you can also type `make uninstall' to remove the installed
     files again.  In practice, not all packages have tested that
     uninstallation works correctly, even though it is required by the
     GNU Coding Standards.

  8. Some packages, particularly those that use Automake, provide `make
     distcheck', which can by used by developers to test that all other
     targets like `make install' and `make uninstall' work correctly.
     This target is generally not run by end users.

Compilers and Options
=====================

   Some systems require unusual options for compilation or linking that
the `configure' script does not know about.  Run `./configure --help'
for details on some of the pertinent environment variables.

   You can give `configure' initial values for configuration parameters
by setting variables in the command line or in the environment.  Here
is an example:

     ./configure CC=c99 CFLAGS=-g LIBS=-lposix

   *Note Defining Variables::, for more details.

Compiling For Multiple Architectures
====================================

   You can compile the package for more than one kind of computer at the
same time, by placing the object files for each architecture in their
own directory.  To do this, you can use GNU `make'.  `cd' to the
directory where you want the object files and executables to go and run
the `configure' script.  `configure' automatically checks for the
source code in the directory that `configure' is in and in `..'.  This
is known as a "VPATH" build.

   With a non-GNU `make', it is safer to compile the package for one
architecture at a time in the source code directory.  After you have
installed the package for one architecture, use `make distclean' before
reconfiguring for another architecture.

   On MacOS X 10.5 and later systems, you can create libraries and
executables that work on multiple system types--known as "fat" or
"universal" binaries--by specifying multiple `-arch' options to the
compiler but only a single `-arch' option to the preprocessor.  Like
this:

     ./configure CC="gcc -arch i386 -arch x86_64 -arch ppc -arch ppc64" \
                 CXX="g++ -arch i386 -arch x86_64 -arch ppc -arch ppc64" \
                 CPP="gcc -E" CXXCPP="g++ -E"

   This is not guaranteed to produce working output in all cases, you
may have to build one architecture at a time and combine the results
using the `lipo' tool if you have problems.

Installation Names
==================

   By default, `make install' installs the package's commands under
`/usr/local/bin', include files under `/usr/local/include', etc.  You
can specify an installation prefix other than `/usr/local' by giving
`configure' the option `--prefix=PREFIX', where PREFIX must be an
absolute file name.

   You can specify separate installation prefixes for
architecture-specific files and architecture-independent files.  If you
pass the option `--exec-prefix=PREFIX' to `configure', the package uses
PREFIX as the prefix for installing programs and libraries.
Documentation and other data files still use the regular prefix.

   In addition, if you use an unusual directory layout you can give
options like `--bindir=DIR' to specify different values for particular
kinds of files.  Run `configure --help' for a list of the directories
you can set and what kinds of files go in them.  In general, the
default for these options is expressed in terms of `${prefix}', so that
specifying just `--prefix' will affect all of the other directory
specifications that were not explicitly provided.

   The most portable way to affect installation locations is to pass the
correct locations to `configure'; however, many packages provide one or
both of the following shortcuts of passing variable assignments to the
`make install' command line to change installation locations without
having to reconfigure or recompile.

   The first method involves providing an override variable for each
affected directory.  For example, `make install
prefix=/alternate/directory' will choose an alternate location for all
directory configuration variables that were expressed in terms of
`${prefix}'.  Any directories that were specified during `configure',
but not in terms of `${prefix}', must each be overridden at install
time for the entire installation to be relocated.  The approach of
makefile variable overrides for each directory variable is required by
the GNU Coding Standards, and ideally causes no recompilation.
However, some platforms have known limitations with the semantics of
shared libraries that end up requiring recompilation when using this
method, particularly noticeable in packages that use GNU Libtool.

   The second method involves providing the `DESTDIR' variable.  For
example, `make install DESTDIR=/alternate/directory' will prepend
`/alternate/directory' before all installation names.  The approach of
`DESTDIR' overrides is not required by the GNU Coding Standards, and
does not work on platforms that have drive letters.  On the other hand,
it does better at avoiding recompilation issues, and works well even
when some directory options were not specified in terms of `${prefix}'
at `configure' time.

Optional Features
=================

   If the package supports it, you can cause programs to be installed
with an extra prefix or suffix on their names by giving `configure' the
option `--program-prefix=PREFIX' or `--program-suffix=SUFFIX'.

   Some packages pay attention to `--enable-FEATURE' options to
`configure', where FEATURE indicates an optional part of the package.
They may also pay attention to `--with-PACKAGE' options, where PACKAGE
is something like `gnu-as' or `x' (for the X Window System).  The
`README' should mention any `--enable-' and `--with-' options that the
package recognizes.

   For packages that use the X Window System, `configure' can usually
find the X include and library files automatically, but if it doesn't,
you can use the `configure' options `--x-includes=DIR' and
`--x-libraries=DIR' to specify their locations.

   Some packages offer the ability to configure how verbose the
execution of `make' will be.  For these packages, running `./configure
--enable-silent-rules' sets the default to minimal output, which can be
overridden with `make V=1'; while running `./configure
--disable-silent-rules' sets the default to verbose, which can be
overridden with `make V=0'.

Particular systems
==================

   On HP-UX, the default C compiler is not ANSI C compatible.  If GNU
CC is not installed, it is recommended to use the following options in
order to use an ANSI C compiler:

     ./configure CC="cc -Ae -D_XOPEN_SOURCE=500"

and if that doesn't work, install pre-built binaries of GCC for HP-UX.

   On OSF/1 a.k.a. Tru64, some versions of the default C compiler cannot
parse its `<wchar.h>' header file.  The option `-nodtk' can be used as
a workaround.  If GNU CC is not installed, it is therefore recommended
to try

     ./configure CC="cc"

and if that doesn't work, try

     ./configure CC="cc -nodtk"

   On Solaris, don't put `/usr/ucb' early in your `PATH'.  This
directory contains several dysfunctional programs; working variants of
these programs are available in `/usr/bin'.  So, if you need `/usr/ucb'
in your `PATH', put it _after_ `/usr/bin'.

   On Haiku, software installed for all users goes in `/boot/common',
not `/usr/local'.  It is recommended to use the following options:

     ./configure --prefix=/boot/common

Specifying the System Type
==========================

   There may be some features `configure' cannot figure out
automatically, but needs to determine by the type of machine the package
will run on.  Usually, assuming the package is built to be run on the
_same_ architectures, `configure' can figure that out, but if it prints
a message saying it cannot guess the machine type, give it the
`--build=TYPE' option.  TYPE can either be a short name for the system
type, such as `sun4', or a canonical name which has the form:

     CPU-COMPANY-SYSTEM

where SYSTEM can have one of these forms:

     OS
     KERNEL-OS

   See the file `config.sub' for the possible values of each field.  If
`config.sub' isn't included in this package, then this package doesn't
need to know the machine type.

   If you are _building_ compiler tools for cross-compiling, you should
use the option `--target=TYPE' to select the type of system they will
produce code for.

   If you want to _use_ a cross compiler, that generates code for a
platform different from the build platform, you should specify the
"host" platform (i.e., that on which the generated programs will
eventually be run) with `--host=TYPE'.

Sharing Defaults
================

   If you want to set default values for `configure' scripts to share,
you can create a site shell script called `config.site' that gives
default values for variables like `CC', `cache_file', and `prefix'.
`configure' looks for `PREFIX/share/config.site' if it exists, then
`PREFIX/etc/config.site' if it exists.  Or, you can set the
`CONFIG_SITE' environment variable to the location of the site script.
A warning: not all `configure' scripts look for a site script.

Defining Variables
==================

   Variables not defined in a site shell script can be set in the
environment passed to `configure'.  However, some packages may run
configure again during the build, and the customized values of these
variables may be lost.  In order to avoid this problem, you should set
them in the `configure' command line, using `VAR=value'.  For example:

     ./configure CC=/usr/local2/bin/gcc

causes the specified `gcc' to be used as the C compiler (unless it is
overridden in the site shell script).

Unfortunately, this technique does not work for `CONFIG_SHELL' due to
an Autoconf bug.  Until the bug is fixed you can use this workaround:

     CONFIG_SHELL=/bin/bash /bin/bash ./configure CONFIG_SHELL=/bin/bash

`configure' Invocation
======================

   `configure' recognizes the following options to control how it
operates.

`--help'
`-h'
     Print a summary of all of the options to `configure', and exit.

`--help=short'
`--help=recursive'
     Print a summary of the options unique to this package's
     `configure', and exit.  The `short' variant lists options used
     only in the top level, while the `recursive' variant lists options
     also present in any nested packages.

`--version'
`-V'
     Print the version of Autoconf used to generate the `configure'
     script, and exit.

`--cache-file=FILE'
     Enable the cache: use and save the results of the tests in FILE,
     traditionally `config.cache'.  FILE defaults to `/dev/null' to
     disable caching.

`--config-cache'
`-C'
     Alias for `--cache-file=config.cache'.

`--quiet'
`--silent'
`-q'
     Do not print messages saying which checks are being made.  To
     suppress all normal output, redirect it to `/dev/null' (any error
     messages will still be shown).

`--srcdir=DIR'
     Look for the package's source code in directory DIR.  Usually
     `configure' can determine that directory automatically.

`--prefix=DIR'
     Use DIR as the installation prefix.  *note Installation Names::
     for more details, including other options available for fine-tuning
     the installation locations.

`--no-create'
`-n'
     Run the configure checks, but stop before creating any output
     files.

`configure' also accepts some other, not widely useful, options.  Run
`configure --help' for more details.



==> anc/code/src/libcerf-1.3/Makefile <==
# Makefile.in generated by automake 1.13.3 from Makefile.am.
# Makefile.  Generated from Makefile.in by configure.

# Copyright (C) 1994-2013 Free Software Foundation, Inc.

# This Makefile.in is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY, to the extent permitted by law; without
# even the implied warranty of MERCHANTABILITY or FITNESS FOR A
# PARTICULAR PURPOSE.



# Library libcerf:
#   Compute complex error functions, based on a new implementation of
#   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
# 
# File Makefile.am:
#   Input for the build process using GNU autotools.
# 
# Copyright:
#   (C) 2012 Massachusetts Institute of Technology
#   (C) 2013 Forschungszentrum Jülich GmbH
# 
# Licence:
#   MIT Licence. See ../COPYING.
# 
# Authors:
#   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
#   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
# 
# Website:
#   http://apps.jcns.fz-juelich.de/libcerf


am__is_gnu_make = test -n '$(MAKEFILE_LIST)' && test -n '$(MAKELEVEL)'
am__make_running_with_option = \
  case $${target_option-} in \
      ?) ;; \
      *) echo "am__make_running_with_option: internal error: invalid" \
              "target option '$${target_option-}' specified" >&2; \
         exit 1;; \
  esac; \
  has_opt=no; \
  sane_makeflags=$$MAKEFLAGS; \
  if $(am__is_gnu_make); then \
    sane_makeflags=$$MFLAGS; \
  else \
    case $$MAKEFLAGS in \
      *\\[\ \	]*) \
        bs=\\; \
        sane_makeflags=`printf '%s\n' "$$MAKEFLAGS" \
          | sed "s/$$bs$$bs[$$bs $$bs	]*//g"`;; \
    esac; \
  fi; \
  skip_next=no; \
  strip_trailopt () \
  { \
    flg=`printf '%s\n' "$$flg" | sed "s/$$1.*$$//"`; \
  }; \
  for flg in $$sane_makeflags; do \
    test $$skip_next = yes && { skip_next=no; continue; }; \
    case $$flg in \
      *=*|--*) continue;; \
        -*I) strip_trailopt 'I'; skip_next=yes;; \
      -*I?*) strip_trailopt 'I';; \
        -*O) strip_trailopt 'O'; skip_next=yes;; \
      -*O?*) strip_trailopt 'O';; \
        -*l) strip_trailopt 'l'; skip_next=yes;; \
      -*l?*) strip_trailopt 'l';; \
      -[dEDm]) skip_next=yes;; \
      -[JT]) skip_next=yes;; \
    esac; \
    case $$flg in \
      *$$target_option*) has_opt=yes; break;; \
    esac; \
  done; \
  test $$has_opt = yes
am__make_dryrun = (target_option=n; $(am__make_running_with_option))
am__make_keepgoing = (target_option=k; $(am__make_running_with_option))
pkgdatadir = $(datadir)/cerf
pkgincludedir = $(includedir)/cerf
pkglibdir = $(libdir)/cerf
pkglibexecdir = $(libexecdir)/cerf
am__cd = CDPATH="$${ZSH_VERSION+.}$(PATH_SEPARATOR)" && cd
install_sh_DATA = $(install_sh) -c -m 644
install_sh_PROGRAM = $(install_sh) -c
install_sh_SCRIPT = $(install_sh) -c
INSTALL_HEADER = $(INSTALL_DATA)
transform = $(program_transform_name)
NORMAL_INSTALL = :
PRE_INSTALL = :
POST_INSTALL = :
NORMAL_UNINSTALL = :
PRE_UNINSTALL = :
POST_UNINSTALL = :
build_triplet = x86_64-unknown-linux-gnu
host_triplet = x86_64-unknown-linux-gnu
subdir = .
DIST_COMMON = $(srcdir)/Makefile.in $(srcdir)/Makefile.am \
	$(top_srcdir)/configure $(am__configure_deps) \
	$(srcdir)/config.h.in $(srcdir)/libcerf.pc.in COPYING INSTALL \
	README build-aux/config.guess build-aux/config.sub \
	build-aux/depcomp build-aux/install-sh build-aux/missing \
	build-aux/ltmain.sh $(top_srcdir)/build-aux/config.guess \
	$(top_srcdir)/build-aux/config.sub \
	$(top_srcdir)/build-aux/install-sh \
	$(top_srcdir)/build-aux/ltmain.sh \
	$(top_srcdir)/build-aux/missing
ACLOCAL_M4 = $(top_srcdir)/aclocal.m4
am__aclocal_m4_deps = $(top_srcdir)/m4/libtool.m4 \
	$(top_srcdir)/m4/ltoptions.m4 $(top_srcdir)/m4/ltsugar.m4 \
	$(top_srcdir)/m4/ltversion.m4 $(top_srcdir)/m4/lt~obsolete.m4 \
	$(top_srcdir)/configure.ac
am__configure_deps = $(am__aclocal_m4_deps) $(CONFIGURE_DEPENDENCIES) \
	$(ACLOCAL_M4)
am__CONFIG_DISTCLEAN_FILES = config.status config.cache config.log \
 configure.lineno config.status.lineno
mkinstalldirs = $(install_sh) -d
CONFIG_HEADER = config.h
CONFIG_CLEAN_FILES = libcerf.pc
CONFIG_CLEAN_VPATH_FILES =
AM_V_P = $(am__v_P_$(V))
am__v_P_ = $(am__v_P_$(AM_DEFAULT_VERBOSITY))
am__v_P_0 = false
am__v_P_1 = :
AM_V_GEN = $(am__v_GEN_$(V))
am__v_GEN_ = $(am__v_GEN_$(AM_DEFAULT_VERBOSITY))
am__v_GEN_0 = @echo "  GEN     " $@;
am__v_GEN_1 = 
AM_V_at = $(am__v_at_$(V))
am__v_at_ = $(am__v_at_$(AM_DEFAULT_VERBOSITY))
am__v_at_0 = @
am__v_at_1 = 
SOURCES =
DIST_SOURCES =
RECURSIVE_TARGETS = all-recursive check-recursive cscopelist-recursive \
	ctags-recursive dvi-recursive html-recursive info-recursive \
	install-data-recursive install-dvi-recursive \
	install-exec-recursive install-html-recursive \
	install-info-recursive install-pdf-recursive \
	install-ps-recursive install-recursive installcheck-recursive \
	installdirs-recursive pdf-recursive ps-recursive \
	tags-recursive uninstall-recursive
am__can_run_installinfo = \
  case $$AM_UPDATE_INFO_DIR in \
    n|no|NO) false;; \
    *) (install-info --version) >/dev/null 2>&1;; \
  esac
am__vpath_adj_setup = srcdirstrip=`echo "$(srcdir)" | sed 's|.|.|g'`;
am__vpath_adj = case $$p in \
    $(srcdir)/*) f=`echo "$$p" | sed "s|^$$srcdirstrip/||"`;; \
    *) f=$$p;; \
  esac;
am__strip_dir = f=`echo $$p | sed -e 's|^.*/||'`;
am__install_max = 40
am__nobase_strip_setup = \
  srcdirstrip=`echo "$(srcdir)" | sed 's/[].[^$$\\*|]/\\\\&/g'`
am__nobase_strip = \
  for p in $$list; do echo "$$p"; done | sed -e "s|$$srcdirstrip/||"
am__nobase_list = $(am__nobase_strip_setup); \
  for p in $$list; do echo "$$p $$p"; done | \
  sed "s| $$srcdirstrip/| |;"' / .*\//!s/ .*/ ./; s,\( .*\)/[^/]*$$,\1,' | \
  $(AWK) 'BEGIN { files["."] = "" } { files[$$2] = files[$$2] " " $$1; \
    if (++n[$$2] == $(am__install_max)) \
      { print $$2, files[$$2]; n[$$2] = 0; files[$$2] = "" } } \
    END { for (dir in files) print dir, files[dir] }'
am__base_list = \
  sed '$$!N;$$!N;$$!N;$$!N;$$!N;$$!N;$$!N;s/\n/ /g' | \
  sed '$$!N;$$!N;$$!N;$$!N;s/\n/ /g'
am__uninstall_files_from_dir = { \
  test -z "$$files" \
    || { test ! -d "$$dir" && test ! -f "$$dir" && test ! -r "$$dir"; } \
    || { echo " ( cd '$$dir' && rm -f" $$files ")"; \
         $(am__cd) "$$dir" && rm -f $$files; }; \
  }
am__installdirs = "$(DESTDIR)$(pkgconfigdir)"
DATA = $(pkgconfig_DATA)
RECURSIVE_CLEAN_TARGETS = mostlyclean-recursive clean-recursive	\
  distclean-recursive maintainer-clean-recursive
am__recursive_targets = \
  $(RECURSIVE_TARGETS) \
  $(RECURSIVE_CLEAN_TARGETS) \
  $(am__extra_recursive_targets)
AM_RECURSIVE_TARGETS = $(am__recursive_targets:-recursive=) TAGS CTAGS \
	cscope distdir dist dist-all distcheck
am__tagged_files = $(HEADERS) $(SOURCES) $(TAGS_FILES) \
	$(LISP)config.h.in
# Read a list of newline-separated strings from the standard input,
# and print each of them once, without duplicates.  Input order is
# *not* preserved.
am__uniquify_input = $(AWK) '\
  BEGIN { nonempty = 0; } \
  { items[$$0] = 1; nonempty = 1; } \
  END { if (nonempty) { for (i in items) print i; }; } \
'
# Make sure the list of sources is unique.  This is necessary because,
# e.g., the same source file might be shared among _SOURCES variables
# for different programs/libraries.
am__define_uniq_tagged_files = \
  list='$(am__tagged_files)'; \
  unique=`for i in $$list; do \
    if test -f "$$i"; then echo $$i; else echo $(srcdir)/$$i; fi; \
  done | $(am__uniquify_input)`
ETAGS = etags
CTAGS = ctags
CSCOPE = cscope
DIST_SUBDIRS = $(SUBDIRS)
DISTFILES = $(DIST_COMMON) $(DIST_SOURCES) $(TEXINFOS) $(EXTRA_DIST)
distdir = $(PACKAGE)-$(VERSION)
top_distdir = $(distdir)
am__remove_distdir = \
  if test -d "$(distdir)"; then \
    find "$(distdir)" -type d ! -perm -200 -exec chmod u+w {} ';' \
      && rm -rf "$(distdir)" \
      || { sleep 5 && rm -rf "$(distdir)"; }; \
  else :; fi
am__post_remove_distdir = $(am__remove_distdir)
am__relativize = \
  dir0=`pwd`; \
  sed_first='s,^\([^/]*\)/.*$$,\1,'; \
  sed_rest='s,^[^/]*/*,,'; \
  sed_last='s,^.*/\([^/]*\)$$,\1,'; \
  sed_butlast='s,/*[^/]*$$,,'; \
  while test -n "$$dir1"; do \
    first=`echo "$$dir1" | sed -e "$$sed_first"`; \
    if test "$$first" != "."; then \
      if test "$$first" = ".."; then \
        dir2=`echo "$$dir0" | sed -e "$$sed_last"`/"$$dir2"; \
        dir0=`echo "$$dir0" | sed -e "$$sed_butlast"`; \
      else \
        first2=`echo "$$dir2" | sed -e "$$sed_first"`; \
        if test "$$first2" = "$$first"; then \
          dir2=`echo "$$dir2" | sed -e "$$sed_rest"`; \
        else \
          dir2="../$$dir2"; \
        fi; \
        dir0="$$dir0"/"$$first"; \
      fi; \
    fi; \
    dir1=`echo "$$dir1" | sed -e "$$sed_rest"`; \
  done; \
  reldir="$$dir2"
DIST_ARCHIVES = $(distdir).tar.gz
GZIP_ENV = --best
DIST_TARGETS = dist-gzip
distuninstallcheck_listfiles = find . -type f -print
am__distuninstallcheck_listfiles = $(distuninstallcheck_listfiles) \
  | sed 's|^\./|$(prefix)/|' | grep -v '$(infodir)/dir$$'
distcleancheck_listfiles = find . -type f -print
ACLOCAL = ${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing aclocal-1.13
AMTAR = $${TAR-tar}
AM_CFLAGS = -pedantic -Wall -Werror
AM_DEFAULT_VERBOSITY = 1
AR = ar
AUTOCONF = ${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing autoconf
AUTOHEADER = ${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing autoheader
AUTOMAKE = ${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing automake-1.13
AWK = gawk
CC = gcc -std=gnu99
CCDEPMODE = depmode=gcc3
CFLAGS = -g -O2
CPP = gcc -E
CPPFLAGS = 
CYGPATH_W = echo
DEFS = -DHAVE_CONFIG_H
DEPDIR = .deps
DLLTOOL = false
DSYMUTIL = 
DUMPBIN = 
ECHO_C = 
ECHO_N = -n
ECHO_T = 
EGREP = /usr/bin/grep -E
EXEEXT = 
FGREP = /usr/bin/grep -F
GREP = /usr/bin/grep
INSTALL = /usr/bin/install -c
INSTALL_DATA = ${INSTALL} -m 644
INSTALL_PROGRAM = ${INSTALL}
INSTALL_SCRIPT = ${INSTALL}
INSTALL_STRIP_PROGRAM = $(install_sh) -c -s
LD = /usr/x86_64-suse-linux/bin/ld -m elf_x86_64
LDFLAGS = 
LIBOBJS = 
LIBS = -lm -lm 
LIBTOOL = $(SHELL) $(top_builddir)/libtool
LIPO = 
LN_S = ln -s
LTLIBOBJS = 
MAKEINFO = ${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing makeinfo
MANIFEST_TOOL = :
MKDIR_P = /usr/bin/mkdir -p
NM = /usr/bin/nm -B
NMEDIT = 
OBJDUMP = objdump
OBJEXT = o
OTOOL = 
OTOOL64 = 
PACKAGE = cerf
PACKAGE_BUGREPORT = http://apps.jcns.fz-juelich.de/libcerf
PACKAGE_NAME = cerf
PACKAGE_STRING = cerf 1:3
PACKAGE_TARNAME = cerf
PACKAGE_URL = 
PACKAGE_VERSION = 1:3
PATH_SEPARATOR = :
RANLIB = ranlib
SED = /usr/bin/sed
SET_MAKE = 
SHELL = /bin/sh
STRIP = strip
VERSION = 1:3
abs_builddir = /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3
abs_srcdir = /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3
abs_top_builddir = /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3
abs_top_srcdir = /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3
ac_ct_AR = ar
ac_ct_CC = gcc
ac_ct_DUMPBIN = 
am__include = include
am__leading_dot = .
am__quote = 
am__tar = $${TAR-tar} chof - "$$tardir"
am__untar = $${TAR-tar} xf -
bindir = ${exec_prefix}/bin
build = x86_64-unknown-linux-gnu
build_alias = 
build_cpu = x86_64
build_os = linux-gnu
build_vendor = unknown
builddir = .
datadir = ${datarootdir}
datarootdir = ${prefix}/share
docdir = ${datarootdir}/doc/${PACKAGE_TARNAME}
dvidir = ${docdir}
exec_prefix = ${prefix}
host = x86_64-unknown-linux-gnu
host_alias = 
host_cpu = x86_64
host_os = linux-gnu
host_vendor = unknown
htmldir = ${docdir}
includedir = ${prefix}/include
infodir = ${datarootdir}/info
install_sh = ${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/install-sh
libdir = ${exec_prefix}/lib64
libexecdir = ${exec_prefix}/lib
localedir = ${datarootdir}/locale
localstatedir = ${prefix}/var
mandir = ${datarootdir}/man
mkdir_p = $(MKDIR_P)
oldincludedir = /usr/include
pdfdir = ${docdir}
prefix = /usr/local
program_transform_name = s,x,x,
psdir = ${docdir}
sbindir = ${exec_prefix}/sbin
sharedstatedir = ${prefix}/com
srcdir = .
sysconfdir = ${prefix}/etc
target_alias = 
top_build_prefix = 
top_builddir = .
top_srcdir = .
pkgconfigdir = $(libdir)/pkgconfig
pkgconfig_DATA = libcerf.pc
SUBDIRS = lib man test
ACLOCAL_AMFLAGS = -I m4
all: config.h
	$(MAKE) $(AM_MAKEFLAGS) all-recursive

.SUFFIXES:
am--refresh: Makefile
	@:
$(srcdir)/Makefile.in:  $(srcdir)/Makefile.am  $(am__configure_deps)
	@for dep in $?; do \
	  case '$(am__configure_deps)' in \
	    *$$dep*) \
	      echo ' cd $(srcdir) && $(AUTOMAKE) --foreign'; \
	      $(am__cd) $(srcdir) && $(AUTOMAKE) --foreign \
		&& exit 0; \
	      exit 1;; \
	  esac; \
	done; \
	echo ' cd $(top_srcdir) && $(AUTOMAKE) --foreign Makefile'; \
	$(am__cd) $(top_srcdir) && \
	  $(AUTOMAKE) --foreign Makefile
.PRECIOUS: Makefile
Makefile: $(srcdir)/Makefile.in $(top_builddir)/config.status
	@case '$?' in \
	  *config.status*) \
	    echo ' $(SHELL) ./config.status'; \
	    $(SHELL) ./config.status;; \
	  *) \
	    echo ' cd $(top_builddir) && $(SHELL) ./config.status $@ $(am__depfiles_maybe)'; \
	    cd $(top_builddir) && $(SHELL) ./config.status $@ $(am__depfiles_maybe);; \
	esac;

$(top_builddir)/config.status: $(top_srcdir)/configure $(CONFIG_STATUS_DEPENDENCIES)
	$(SHELL) ./config.status --recheck

$(top_srcdir)/configure:  $(am__configure_deps)
	$(am__cd) $(srcdir) && $(AUTOCONF)
$(ACLOCAL_M4):  $(am__aclocal_m4_deps)
	$(am__cd) $(srcdir) && $(ACLOCAL) $(ACLOCAL_AMFLAGS)
$(am__aclocal_m4_deps):

config.h: stamp-h1
	@if test ! -f $@; then rm -f stamp-h1; else :; fi
	@if test ! -f $@; then $(MAKE) $(AM_MAKEFLAGS) stamp-h1; else :; fi

stamp-h1: $(srcdir)/config.h.in $(top_builddir)/config.status
	@rm -f stamp-h1
	cd $(top_builddir) && $(SHELL) ./config.status config.h
$(srcdir)/config.h.in:  $(am__configure_deps) 
	($(am__cd) $(top_srcdir) && $(AUTOHEADER))
	rm -f stamp-h1
	touch $@

distclean-hdr:
	-rm -f config.h stamp-h1
libcerf.pc: $(top_builddir)/config.status $(srcdir)/libcerf.pc.in
	cd $(top_builddir) && $(SHELL) ./config.status $@

mostlyclean-libtool:
	-rm -f *.lo

clean-libtool:
	-rm -rf .libs _libs

distclean-libtool:
	-rm -f libtool config.lt
install-pkgconfigDATA: $(pkgconfig_DATA)
	@$(NORMAL_INSTALL)
	@list='$(pkgconfig_DATA)'; test -n "$(pkgconfigdir)" || list=; \
	if test -n "$$list"; then \
	  echo " $(MKDIR_P) '$(DESTDIR)$(pkgconfigdir)'"; \
	  $(MKDIR_P) "$(DESTDIR)$(pkgconfigdir)" || exit 1; \
	fi; \
	for p in $$list; do \
	  if test -f "$$p"; then d=; else d="$(srcdir)/"; fi; \
	  echo "$$d$$p"; \
	done | $(am__base_list) | \
	while read files; do \
	  echo " $(INSTALL_DATA) $$files '$(DESTDIR)$(pkgconfigdir)'"; \
	  $(INSTALL_DATA) $$files "$(DESTDIR)$(pkgconfigdir)" || exit $$?; \
	done

uninstall-pkgconfigDATA:
	@$(NORMAL_UNINSTALL)
	@list='$(pkgconfig_DATA)'; test -n "$(pkgconfigdir)" || list=; \
	files=`for p in $$list; do echo $$p; done | sed -e 's|^.*/||'`; \
	dir='$(DESTDIR)$(pkgconfigdir)'; $(am__uninstall_files_from_dir)

# This directory's subdirectories are mostly independent; you can cd
# into them and run 'make' without going through this Makefile.
# To change the values of 'make' variables: instead of editing Makefiles,
# (1) if the variable is set in 'config.status', edit 'config.status'
#     (which will cause the Makefiles to be regenerated when you run 'make');
# (2) otherwise, pass the desired values on the 'make' command line.
$(am__recursive_targets):
	@fail=; \
	if $(am__make_keepgoing); then \
	  failcom='fail=yes'; \
	else \
	  failcom='exit 1'; \
	fi; \
	dot_seen=no; \
	target=`echo $@ | sed s/-recursive//`; \
	case "$@" in \
	  distclean-* | maintainer-clean-*) list='$(DIST_SUBDIRS)' ;; \
	  *) list='$(SUBDIRS)' ;; \
	esac; \
	for subdir in $$list; do \
	  echo "Making $$target in $$subdir"; \
	  if test "$$subdir" = "."; then \
	    dot_seen=yes; \
	    local_target="$$target-am"; \
	  else \
	    local_target="$$target"; \
	  fi; \
	  ($(am__cd) $$subdir && $(MAKE) $(AM_MAKEFLAGS) $$local_target) \
	  || eval $$failcom; \
	done; \
	if test "$$dot_seen" = "no"; then \
	  $(MAKE) $(AM_MAKEFLAGS) "$$target-am" || exit 1; \
	fi; test -z "$$fail"

ID: $(am__tagged_files)
	$(am__define_uniq_tagged_files); mkid -fID $$unique
tags: tags-recursive
TAGS: tags

tags-am: $(TAGS_DEPENDENCIES) $(am__tagged_files)
	set x; \
	here=`pwd`; \
	if ($(ETAGS) --etags-include --version) >/dev/null 2>&1; then \
	  include_option=--etags-include; \
	  empty_fix=.; \
	else \
	  include_option=--include; \
	  empty_fix=; \
	fi; \
	list='$(SUBDIRS)'; for subdir in $$list; do \
	  if test "$$subdir" = .; then :; else \
	    test ! -f $$subdir/TAGS || \
	      set "$$@" "$$include_option=$$here/$$subdir/TAGS"; \
	  fi; \
	done; \
	$(am__define_uniq_tagged_files); \
	shift; \
	if test -z "$(ETAGS_ARGS)$$*$$unique"; then :; else \
	  test -n "$$unique" || unique=$$empty_fix; \
	  if test $$# -gt 0; then \
	    $(ETAGS) $(ETAGSFLAGS) $(AM_ETAGSFLAGS) $(ETAGS_ARGS) \
	      "$$@" $$unique; \
	  else \
	    $(ETAGS) $(ETAGSFLAGS) $(AM_ETAGSFLAGS) $(ETAGS_ARGS) \
	      $$unique; \
	  fi; \
	fi
ctags: ctags-recursive

CTAGS: ctags
ctags-am: $(TAGS_DEPENDENCIES) $(am__tagged_files)
	$(am__define_uniq_tagged_files); \
	test -z "$(CTAGS_ARGS)$$unique" \
	  || $(CTAGS) $(CTAGSFLAGS) $(AM_CTAGSFLAGS) $(CTAGS_ARGS) \
	     $$unique

GTAGS:
	here=`$(am__cd) $(top_builddir) && pwd` \
	  && $(am__cd) $(top_srcdir) \
	  && gtags -i $(GTAGS_ARGS) "$$here"
cscope: cscope.files
	test ! -s cscope.files \
	  || $(CSCOPE) -b -q $(AM_CSCOPEFLAGS) $(CSCOPEFLAGS) -i cscope.files $(CSCOPE_ARGS)
clean-cscope:
	-rm -f cscope.files
cscope.files: clean-cscope cscopelist
cscopelist: cscopelist-recursive

cscopelist-am: $(am__tagged_files)
	list='$(am__tagged_files)'; \
	case "$(srcdir)" in \
	  [\\/]* | ?:[\\/]*) sdir="$(srcdir)" ;; \
	  *) sdir=$(subdir)/$(srcdir) ;; \
	esac; \
	for i in $$list; do \
	  if test -f "$$i"; then \
	    echo "$(subdir)/$$i"; \
	  else \
	    echo "$$sdir/$$i"; \
	  fi; \
	done >> $(top_builddir)/cscope.files

distclean-tags:
	-rm -f TAGS ID GTAGS GRTAGS GSYMS GPATH tags
	-rm -f cscope.out cscope.in.out cscope.po.out cscope.files

distdir: $(DISTFILES)
	$(am__remove_distdir)
	test -d "$(distdir)" || mkdir "$(distdir)"
	@srcdirstrip=`echo "$(srcdir)" | sed 's/[].[^$$\\*]/\\\\&/g'`; \
	topsrcdirstrip=`echo "$(top_srcdir)" | sed 's/[].[^$$\\*]/\\\\&/g'`; \
	list='$(DISTFILES)'; \
	  dist_files=`for file in $$list; do echo $$file; done | \
	  sed -e "s|^$$srcdirstrip/||;t" \
	      -e "s|^$$topsrcdirstrip/|$(top_builddir)/|;t"`; \
	case $$dist_files in \
	  */*) $(MKDIR_P) `echo "$$dist_files" | \
			   sed '/\//!d;s|^|$(distdir)/|;s,/[^/]*$$,,' | \
			   sort -u` ;; \
	esac; \
	for file in $$dist_files; do \
	  if test -f $$file || test -d $$file; then d=.; else d=$(srcdir); fi; \
	  if test -d $$d/$$file; then \
	    dir=`echo "/$$file" | sed -e 's,/[^/]*$$,,'`; \
	    if test -d "$(distdir)/$$file"; then \
	      find "$(distdir)/$$file" -type d ! -perm -700 -exec chmod u+rwx {} \;; \
	    fi; \
	    if test -d $(srcdir)/$$file && test $$d != $(srcdir); then \
	      cp -fpR $(srcdir)/$$file "$(distdir)$$dir" || exit 1; \
	      find "$(distdir)/$$file" -type d ! -perm -700 -exec chmod u+rwx {} \;; \
	    fi; \
	    cp -fpR $$d/$$file "$(distdir)$$dir" || exit 1; \
	  else \
	    test -f "$(distdir)/$$file" \
	    || cp -p $$d/$$file "$(distdir)/$$file" \
	    || exit 1; \
	  fi; \
	done
	@list='$(DIST_SUBDIRS)'; for subdir in $$list; do \
	  if test "$$subdir" = .; then :; else \
	    $(am__make_dryrun) \
	      || test -d "$(distdir)/$$subdir" \
	      || $(MKDIR_P) "$(distdir)/$$subdir" \
	      || exit 1; \
	    dir1=$$subdir; dir2="$(distdir)/$$subdir"; \
	    $(am__relativize); \
	    new_distdir=$$reldir; \
	    dir1=$$subdir; dir2="$(top_distdir)"; \
	    $(am__relativize); \
	    new_top_distdir=$$reldir; \
	    echo " (cd $$subdir && $(MAKE) $(AM_MAKEFLAGS) top_distdir="$$new_top_distdir" distdir="$$new_distdir" \\"; \
	    echo "     am__remove_distdir=: am__skip_length_check=: am__skip_mode_fix=: distdir)"; \
	    ($(am__cd) $$subdir && \
	      $(MAKE) $(AM_MAKEFLAGS) \
	        top_distdir="$$new_top_distdir" \
	        distdir="$$new_distdir" \
		am__remove_distdir=: \
		am__skip_length_check=: \
		am__skip_mode_fix=: \
	        distdir) \
	      || exit 1; \
	  fi; \
	done
	-test -n "$(am__skip_mode_fix)" \
	|| find "$(distdir)" -type d ! -perm -755 \
		-exec chmod u+rwx,go+rx {} \; -o \
	  ! -type d ! -perm -444 -links 1 -exec chmod a+r {} \; -o \
	  ! -type d ! -perm -400 -exec chmod a+r {} \; -o \
	  ! -type d ! -perm -444 -exec $(install_sh) -c -m a+r {} {} \; \
	|| chmod -R a+r "$(distdir)"
dist-gzip: distdir
	tardir=$(distdir) && $(am__tar) | GZIP=$(GZIP_ENV) gzip -c >$(distdir).tar.gz
	$(am__post_remove_distdir)

dist-bzip2: distdir
	tardir=$(distdir) && $(am__tar) | BZIP2=$${BZIP2--9} bzip2 -c >$(distdir).tar.bz2
	$(am__post_remove_distdir)

dist-lzip: distdir
	tardir=$(distdir) && $(am__tar) | lzip -c $${LZIP_OPT--9} >$(distdir).tar.lz
	$(am__post_remove_distdir)

dist-xz: distdir
	tardir=$(distdir) && $(am__tar) | XZ_OPT=$${XZ_OPT--e} xz -c >$(distdir).tar.xz
	$(am__post_remove_distdir)

dist-tarZ: distdir
	tardir=$(distdir) && $(am__tar) | compress -c >$(distdir).tar.Z
	$(am__post_remove_distdir)

dist-shar: distdir
	shar $(distdir) | GZIP=$(GZIP_ENV) gzip -c >$(distdir).shar.gz
	$(am__post_remove_distdir)

dist-zip: distdir
	-rm -f $(distdir).zip
	zip -rq $(distdir).zip $(distdir)
	$(am__post_remove_distdir)

dist dist-all:
	$(MAKE) $(AM_MAKEFLAGS) $(DIST_TARGETS) am__post_remove_distdir='@:'
	$(am__post_remove_distdir)

# This target untars the dist file and tries a VPATH configuration.  Then
# it guarantees that the distribution is self-contained by making another
# tarfile.
distcheck: dist
	case '$(DIST_ARCHIVES)' in \
	*.tar.gz*) \
	  GZIP=$(GZIP_ENV) gzip -dc $(distdir).tar.gz | $(am__untar) ;;\
	*.tar.bz2*) \
	  bzip2 -dc $(distdir).tar.bz2 | $(am__untar) ;;\
	*.tar.lz*) \
	  lzip -dc $(distdir).tar.lz | $(am__untar) ;;\
	*.tar.xz*) \
	  xz -dc $(distdir).tar.xz | $(am__untar) ;;\
	*.tar.Z*) \
	  uncompress -c $(distdir).tar.Z | $(am__untar) ;;\
	*.shar.gz*) \
	  GZIP=$(GZIP_ENV) gzip -dc $(distdir).shar.gz | unshar ;;\
	*.zip*) \
	  unzip $(distdir).zip ;;\
	esac
	chmod -R a-w $(distdir)
	chmod u+w $(distdir)
	mkdir $(distdir)/_build $(distdir)/_inst
	chmod a-w $(distdir)
	test -d $(distdir)/_build || exit 0; \
	dc_install_base=`$(am__cd) $(distdir)/_inst && pwd | sed -e 's,^[^:\\/]:[\\/],/,'` \
	  && dc_destdir="$${TMPDIR-/tmp}/am-dc-$$$$/" \
	  && am__cwd=`pwd` \
	  && $(am__cd) $(distdir)/_build \
	  && ../configure --srcdir=.. --prefix="$$dc_install_base" \
	    $(AM_DISTCHECK_CONFIGURE_FLAGS) \
	    $(DISTCHECK_CONFIGURE_FLAGS) \
	  && $(MAKE) $(AM_MAKEFLAGS) \
	  && $(MAKE) $(AM_MAKEFLAGS) dvi \
	  && $(MAKE) $(AM_MAKEFLAGS) check \
	  && $(MAKE) $(AM_MAKEFLAGS) install \
	  && $(MAKE) $(AM_MAKEFLAGS) installcheck \
	  && $(MAKE) $(AM_MAKEFLAGS) uninstall \
	  && $(MAKE) $(AM_MAKEFLAGS) distuninstallcheck_dir="$$dc_install_base" \
	        distuninstallcheck \
	  && chmod -R a-w "$$dc_install_base" \
	  && ({ \
	       (cd ../.. && umask 077 && mkdir "$$dc_destdir") \
	       && $(MAKE) $(AM_MAKEFLAGS) DESTDIR="$$dc_destdir" install \
	       && $(MAKE) $(AM_MAKEFLAGS) DESTDIR="$$dc_destdir" uninstall \
	       && $(MAKE) $(AM_MAKEFLAGS) DESTDIR="$$dc_destdir" \
	            distuninstallcheck_dir="$$dc_destdir" distuninstallcheck; \
	      } || { rm -rf "$$dc_destdir"; exit 1; }) \
	  && rm -rf "$$dc_destdir" \
	  && $(MAKE) $(AM_MAKEFLAGS) dist \
	  && rm -rf $(DIST_ARCHIVES) \
	  && $(MAKE) $(AM_MAKEFLAGS) distcleancheck \
	  && cd "$$am__cwd" \
	  || exit 1
	$(am__post_remove_distdir)
	@(echo "$(distdir) archives ready for distribution: "; \
	  list='$(DIST_ARCHIVES)'; for i in $$list; do echo $$i; done) | \
	  sed -e 1h -e 1s/./=/g -e 1p -e 1x -e '$$p' -e '$$x'
distuninstallcheck:
	@test -n '$(distuninstallcheck_dir)' || { \
	  echo 'ERROR: trying to run $@ with an empty' \
	       '$$(distuninstallcheck_dir)' >&2; \
	  exit 1; \
	}; \
	$(am__cd) '$(distuninstallcheck_dir)' || { \
	  echo 'ERROR: cannot chdir into $(distuninstallcheck_dir)' >&2; \
	  exit 1; \
	}; \
	test `$(am__distuninstallcheck_listfiles) | wc -l` -eq 0 \
	   || { echo "ERROR: files left after uninstall:" ; \
	        if test -n "$(DESTDIR)"; then \
	          echo "  (check DESTDIR support)"; \
	        fi ; \
	        $(distuninstallcheck_listfiles) ; \
	        exit 1; } >&2
distcleancheck: distclean
	@if test '$(srcdir)' = . ; then \
	  echo "ERROR: distcleancheck can only run from a VPATH build" ; \
	  exit 1 ; \
	fi
	@test `$(distcleancheck_listfiles) | wc -l` -eq 0 \
	  || { echo "ERROR: files left in build directory after distclean:" ; \
	       $(distcleancheck_listfiles) ; \
	       exit 1; } >&2
check-am: all-am
check: check-recursive
all-am: Makefile $(DATA) config.h
installdirs: installdirs-recursive
installdirs-am:
	for dir in "$(DESTDIR)$(pkgconfigdir)"; do \
	  test -z "$$dir" || $(MKDIR_P) "$$dir"; \
	done
install: install-recursive
install-exec: install-exec-recursive
install-data: install-data-recursive
uninstall: uninstall-recursive

install-am: all-am
	@$(MAKE) $(AM_MAKEFLAGS) install-exec-am install-data-am

installcheck: installcheck-recursive
install-strip:
	if test -z '$(STRIP)'; then \
	  $(MAKE) $(AM_MAKEFLAGS) INSTALL_PROGRAM="$(INSTALL_STRIP_PROGRAM)" \
	    install_sh_PROGRAM="$(INSTALL_STRIP_PROGRAM)" INSTALL_STRIP_FLAG=-s \
	      install; \
	else \
	  $(MAKE) $(AM_MAKEFLAGS) INSTALL_PROGRAM="$(INSTALL_STRIP_PROGRAM)" \
	    install_sh_PROGRAM="$(INSTALL_STRIP_PROGRAM)" INSTALL_STRIP_FLAG=-s \
	    "INSTALL_PROGRAM_ENV=STRIPPROG='$(STRIP)'" install; \
	fi
mostlyclean-generic:

clean-generic:

distclean-generic:
	-test -z "$(CONFIG_CLEAN_FILES)" || rm -f $(CONFIG_CLEAN_FILES)
	-test . = "$(srcdir)" || test -z "$(CONFIG_CLEAN_VPATH_FILES)" || rm -f $(CONFIG_CLEAN_VPATH_FILES)

maintainer-clean-generic:
	@echo "This command is intended for maintainers to use"
	@echo "it deletes files that may require special tools to rebuild."
clean: clean-recursive

clean-am: clean-generic clean-libtool mostlyclean-am

distclean: distclean-recursive
	-rm -f $(am__CONFIG_DISTCLEAN_FILES)
	-rm -f Makefile
distclean-am: clean-am distclean-generic distclean-hdr \
	distclean-libtool distclean-tags

dvi: dvi-recursive

dvi-am:

html: html-recursive

html-am:

info: info-recursive

info-am:

install-data-am: install-pkgconfigDATA

install-dvi: install-dvi-recursive

install-dvi-am:

install-exec-am:

install-html: install-html-recursive

install-html-am:

install-info: install-info-recursive

install-info-am:

install-man:

install-pdf: install-pdf-recursive

install-pdf-am:

install-ps: install-ps-recursive

install-ps-am:

installcheck-am:

maintainer-clean: maintainer-clean-recursive
	-rm -f $(am__CONFIG_DISTCLEAN_FILES)
	-rm -rf $(top_srcdir)/autom4te.cache
	-rm -f Makefile
maintainer-clean-am: distclean-am maintainer-clean-generic

mostlyclean: mostlyclean-recursive

mostlyclean-am: mostlyclean-generic mostlyclean-libtool

pdf: pdf-recursive

pdf-am:

ps: ps-recursive

ps-am:

uninstall-am: uninstall-pkgconfigDATA

.MAKE: $(am__recursive_targets) all install-am install-strip

.PHONY: $(am__recursive_targets) CTAGS GTAGS TAGS all all-am \
	am--refresh check check-am clean clean-cscope clean-generic \
	clean-libtool cscope cscopelist-am ctags ctags-am dist \
	dist-all dist-bzip2 dist-gzip dist-lzip dist-shar dist-tarZ \
	dist-xz dist-zip distcheck distclean distclean-generic \
	distclean-hdr distclean-libtool distclean-tags distcleancheck \
	distdir distuninstallcheck dvi dvi-am html html-am info \
	info-am install install-am install-data install-data-am \
	install-dvi install-dvi-am install-exec install-exec-am \
	install-html install-html-am install-info install-info-am \
	install-man install-pdf install-pdf-am install-pkgconfigDATA \
	install-ps install-ps-am install-strip installcheck \
	installcheck-am installdirs installdirs-am maintainer-clean \
	maintainer-clean-generic mostlyclean mostlyclean-generic \
	mostlyclean-libtool pdf pdf-am ps ps-am tags tags-am uninstall \
	uninstall-am uninstall-pkgconfigDATA


# Tell versions [3.59,3.63) of GNU make to not export all variables.
# Otherwise a system limit (for SysV at least) may be exceeded.
.NOEXPORT:


==> anc/code/src/libcerf-1.3/Makefile.am <==
# Library libcerf:
#   Compute complex error functions, based on a new implementation of
#   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
# 
# File Makefile.am:
#   Input for the build process using GNU autotools.
# 
# Copyright:
#   (C) 2012 Massachusetts Institute of Technology
#   (C) 2013 Forschungszentrum Jülich GmbH
# 
# Licence:
#   MIT Licence. See ../COPYING.
# 
# Authors:
#   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
#   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
# 
# Website:
#   http://apps.jcns.fz-juelich.de/libcerf

pkgconfigdir = $(libdir)/pkgconfig
pkgconfig_DATA = libcerf.pc

SUBDIRS = lib man test
ACLOCAL_AMFLAGS = -I m4


==> anc/code/src/libcerf-1.3/Makefile.in <==
# Makefile.in generated by automake 1.13.3 from Makefile.am.
# @configure_input@

# Copyright (C) 1994-2013 Free Software Foundation, Inc.

# This Makefile.in is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY, to the extent permitted by law; without
# even the implied warranty of MERCHANTABILITY or FITNESS FOR A
# PARTICULAR PURPOSE.

@SET_MAKE@

# Library libcerf:
#   Compute complex error functions, based on a new implementation of
#   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
# 
# File Makefile.am:
#   Input for the build process using GNU autotools.
# 
# Copyright:
#   (C) 2012 Massachusetts Institute of Technology
#   (C) 2013 Forschungszentrum Jülich GmbH
# 
# Licence:
#   MIT Licence. See ../COPYING.
# 
# Authors:
#   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
#   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
# 
# Website:
#   http://apps.jcns.fz-juelich.de/libcerf

VPATH = @srcdir@
am__is_gnu_make = test -n '$(MAKEFILE_LIST)' && test -n '$(MAKELEVEL)'
am__make_running_with_option = \
  case $${target_option-} in \
      ?) ;; \
      *) echo "am__make_running_with_option: internal error: invalid" \
              "target option '$${target_option-}' specified" >&2; \
         exit 1;; \
  esac; \
  has_opt=no; \
  sane_makeflags=$$MAKEFLAGS; \
  if $(am__is_gnu_make); then \
    sane_makeflags=$$MFLAGS; \
  else \
    case $$MAKEFLAGS in \
      *\\[\ \	]*) \
        bs=\\; \
        sane_makeflags=`printf '%s\n' "$$MAKEFLAGS" \
          | sed "s/$$bs$$bs[$$bs $$bs	]*//g"`;; \
    esac; \
  fi; \
  skip_next=no; \
  strip_trailopt () \
  { \
    flg=`printf '%s\n' "$$flg" | sed "s/$$1.*$$//"`; \
  }; \
  for flg in $$sane_makeflags; do \
    test $$skip_next = yes && { skip_next=no; continue; }; \
    case $$flg in \
      *=*|--*) continue;; \
        -*I) strip_trailopt 'I'; skip_next=yes;; \
      -*I?*) strip_trailopt 'I';; \
        -*O) strip_trailopt 'O'; skip_next=yes;; \
      -*O?*) strip_trailopt 'O';; \
        -*l) strip_trailopt 'l'; skip_next=yes;; \
      -*l?*) strip_trailopt 'l';; \
      -[dEDm]) skip_next=yes;; \
      -[JT]) skip_next=yes;; \
    esac; \
    case $$flg in \
      *$$target_option*) has_opt=yes; break;; \
    esac; \
  done; \
  test $$has_opt = yes
am__make_dryrun = (target_option=n; $(am__make_running_with_option))
am__make_keepgoing = (target_option=k; $(am__make_running_with_option))
pkgdatadir = $(datadir)/@PACKAGE@
pkgincludedir = $(includedir)/@PACKAGE@
pkglibdir = $(libdir)/@PACKAGE@
pkglibexecdir = $(libexecdir)/@PACKAGE@
am__cd = CDPATH="$${ZSH_VERSION+.}$(PATH_SEPARATOR)" && cd
install_sh_DATA = $(install_sh) -c -m 644
install_sh_PROGRAM = $(install_sh) -c
install_sh_SCRIPT = $(install_sh) -c
INSTALL_HEADER = $(INSTALL_DATA)
transform = $(program_transform_name)
NORMAL_INSTALL = :
PRE_INSTALL = :
POST_INSTALL = :
NORMAL_UNINSTALL = :
PRE_UNINSTALL = :
POST_UNINSTALL = :
build_triplet = @build@
host_triplet = @host@
subdir = .
DIST_COMMON = $(srcdir)/Makefile.in $(srcdir)/Makefile.am \
	$(top_srcdir)/configure $(am__configure_deps) \
	$(srcdir)/config.h.in $(srcdir)/libcerf.pc.in COPYING INSTALL \
	README build-aux/config.guess build-aux/config.sub \
	build-aux/depcomp build-aux/install-sh build-aux/missing \
	build-aux/ltmain.sh $(top_srcdir)/build-aux/config.guess \
	$(top_srcdir)/build-aux/config.sub \
	$(top_srcdir)/build-aux/install-sh \
	$(top_srcdir)/build-aux/ltmain.sh \
	$(top_srcdir)/build-aux/missing
ACLOCAL_M4 = $(top_srcdir)/aclocal.m4
am__aclocal_m4_deps = $(top_srcdir)/m4/libtool.m4 \
	$(top_srcdir)/m4/ltoptions.m4 $(top_srcdir)/m4/ltsugar.m4 \
	$(top_srcdir)/m4/ltversion.m4 $(top_srcdir)/m4/lt~obsolete.m4 \
	$(top_srcdir)/configure.ac
am__configure_deps = $(am__aclocal_m4_deps) $(CONFIGURE_DEPENDENCIES) \
	$(ACLOCAL_M4)
am__CONFIG_DISTCLEAN_FILES = config.status config.cache config.log \
 configure.lineno config.status.lineno
mkinstalldirs = $(install_sh) -d
CONFIG_HEADER = config.h
CONFIG_CLEAN_FILES = libcerf.pc
CONFIG_CLEAN_VPATH_FILES =
AM_V_P = $(am__v_P_@AM_V@)
am__v_P_ = $(am__v_P_@AM_DEFAULT_V@)
am__v_P_0 = false
am__v_P_1 = :
AM_V_GEN = $(am__v_GEN_@AM_V@)
am__v_GEN_ = $(am__v_GEN_@AM_DEFAULT_V@)
am__v_GEN_0 = @echo "  GEN     " $@;
am__v_GEN_1 = 
AM_V_at = $(am__v_at_@AM_V@)
am__v_at_ = $(am__v_at_@AM_DEFAULT_V@)
am__v_at_0 = @
am__v_at_1 = 
SOURCES =
DIST_SOURCES =
RECURSIVE_TARGETS = all-recursive check-recursive cscopelist-recursive \
	ctags-recursive dvi-recursive html-recursive info-recursive \
	install-data-recursive install-dvi-recursive \
	install-exec-recursive install-html-recursive \
	install-info-recursive install-pdf-recursive \
	install-ps-recursive install-recursive installcheck-recursive \
	installdirs-recursive pdf-recursive ps-recursive \
	tags-recursive uninstall-recursive
am__can_run_installinfo = \
  case $$AM_UPDATE_INFO_DIR in \
    n|no|NO) false;; \
    *) (install-info --version) >/dev/null 2>&1;; \
  esac
am__vpath_adj_setup = srcdirstrip=`echo "$(srcdir)" | sed 's|.|.|g'`;
am__vpath_adj = case $$p in \
    $(srcdir)/*) f=`echo "$$p" | sed "s|^$$srcdirstrip/||"`;; \
    *) f=$$p;; \
  esac;
am__strip_dir = f=`echo $$p | sed -e 's|^.*/||'`;
am__install_max = 40
am__nobase_strip_setup = \
  srcdirstrip=`echo "$(srcdir)" | sed 's/[].[^$$\\*|]/\\\\&/g'`
am__nobase_strip = \
  for p in $$list; do echo "$$p"; done | sed -e "s|$$srcdirstrip/||"
am__nobase_list = $(am__nobase_strip_setup); \
  for p in $$list; do echo "$$p $$p"; done | \
  sed "s| $$srcdirstrip/| |;"' / .*\//!s/ .*/ ./; s,\( .*\)/[^/]*$$,\1,' | \
  $(AWK) 'BEGIN { files["."] = "" } { files[$$2] = files[$$2] " " $$1; \
    if (++n[$$2] == $(am__install_max)) \
      { print $$2, files[$$2]; n[$$2] = 0; files[$$2] = "" } } \
    END { for (dir in files) print dir, files[dir] }'
am__base_list = \
  sed '$$!N;$$!N;$$!N;$$!N;$$!N;$$!N;$$!N;s/\n/ /g' | \
  sed '$$!N;$$!N;$$!N;$$!N;s/\n/ /g'
am__uninstall_files_from_dir = { \
  test -z "$$files" \
    || { test ! -d "$$dir" && test ! -f "$$dir" && test ! -r "$$dir"; } \
    || { echo " ( cd '$$dir' && rm -f" $$files ")"; \
         $(am__cd) "$$dir" && rm -f $$files; }; \
  }
am__installdirs = "$(DESTDIR)$(pkgconfigdir)"
DATA = $(pkgconfig_DATA)
RECURSIVE_CLEAN_TARGETS = mostlyclean-recursive clean-recursive	\
  distclean-recursive maintainer-clean-recursive
am__recursive_targets = \
  $(RECURSIVE_TARGETS) \
  $(RECURSIVE_CLEAN_TARGETS) \
  $(am__extra_recursive_targets)
AM_RECURSIVE_TARGETS = $(am__recursive_targets:-recursive=) TAGS CTAGS \
	cscope distdir dist dist-all distcheck
am__tagged_files = $(HEADERS) $(SOURCES) $(TAGS_FILES) \
	$(LISP)config.h.in
# Read a list of newline-separated strings from the standard input,
# and print each of them once, without duplicates.  Input order is
# *not* preserved.
am__uniquify_input = $(AWK) '\
  BEGIN { nonempty = 0; } \
  { items[$$0] = 1; nonempty = 1; } \
  END { if (nonempty) { for (i in items) print i; }; } \
'
# Make sure the list of sources is unique.  This is necessary because,
# e.g., the same source file might be shared among _SOURCES variables
# for different programs/libraries.
am__define_uniq_tagged_files = \
  list='$(am__tagged_files)'; \
  unique=`for i in $$list; do \
    if test -f "$$i"; then echo $$i; else echo $(srcdir)/$$i; fi; \
  done | $(am__uniquify_input)`
ETAGS = etags
CTAGS = ctags
CSCOPE = cscope
DIST_SUBDIRS = $(SUBDIRS)
DISTFILES = $(DIST_COMMON) $(DIST_SOURCES) $(TEXINFOS) $(EXTRA_DIST)
distdir = $(PACKAGE)-$(VERSION)
top_distdir = $(distdir)
am__remove_distdir = \
  if test -d "$(distdir)"; then \
    find "$(distdir)" -type d ! -perm -200 -exec chmod u+w {} ';' \
      && rm -rf "$(distdir)" \
      || { sleep 5 && rm -rf "$(distdir)"; }; \
  else :; fi
am__post_remove_distdir = $(am__remove_distdir)
am__relativize = \
  dir0=`pwd`; \
  sed_first='s,^\([^/]*\)/.*$$,\1,'; \
  sed_rest='s,^[^/]*/*,,'; \
  sed_last='s,^.*/\([^/]*\)$$,\1,'; \
  sed_butlast='s,/*[^/]*$$,,'; \
  while test -n "$$dir1"; do \
    first=`echo "$$dir1" | sed -e "$$sed_first"`; \
    if test "$$first" != "."; then \
      if test "$$first" = ".."; then \
        dir2=`echo "$$dir0" | sed -e "$$sed_last"`/"$$dir2"; \
        dir0=`echo "$$dir0" | sed -e "$$sed_butlast"`; \
      else \
        first2=`echo "$$dir2" | sed -e "$$sed_first"`; \
        if test "$$first2" = "$$first"; then \
          dir2=`echo "$$dir2" | sed -e "$$sed_rest"`; \
        else \
          dir2="../$$dir2"; \
        fi; \
        dir0="$$dir0"/"$$first"; \
      fi; \
    fi; \
    dir1=`echo "$$dir1" | sed -e "$$sed_rest"`; \
  done; \
  reldir="$$dir2"
DIST_ARCHIVES = $(distdir).tar.gz
GZIP_ENV = --best
DIST_TARGETS = dist-gzip
distuninstallcheck_listfiles = find . -type f -print
am__distuninstallcheck_listfiles = $(distuninstallcheck_listfiles) \
  | sed 's|^\./|$(prefix)/|' | grep -v '$(infodir)/dir$$'
distcleancheck_listfiles = find . -type f -print
ACLOCAL = @ACLOCAL@
AMTAR = @AMTAR@
AM_CFLAGS = @AM_CFLAGS@
AM_DEFAULT_VERBOSITY = @AM_DEFAULT_VERBOSITY@
AR = @AR@
AUTOCONF = @AUTOCONF@
AUTOHEADER = @AUTOHEADER@
AUTOMAKE = @AUTOMAKE@
AWK = @AWK@
CC = @CC@
CCDEPMODE = @CCDEPMODE@
CFLAGS = @CFLAGS@
CPP = @CPP@
CPPFLAGS = @CPPFLAGS@
CYGPATH_W = @CYGPATH_W@
DEFS = @DEFS@
DEPDIR = @DEPDIR@
DLLTOOL = @DLLTOOL@
DSYMUTIL = @DSYMUTIL@
DUMPBIN = @DUMPBIN@
ECHO_C = @ECHO_C@
ECHO_N = @ECHO_N@
ECHO_T = @ECHO_T@
EGREP = @EGREP@
EXEEXT = @EXEEXT@
FGREP = @FGREP@
GREP = @GREP@
INSTALL = @INSTALL@
INSTALL_DATA = @INSTALL_DATA@
INSTALL_PROGRAM = @INSTALL_PROGRAM@
INSTALL_SCRIPT = @INSTALL_SCRIPT@
INSTALL_STRIP_PROGRAM = @INSTALL_STRIP_PROGRAM@
LD = @LD@
LDFLAGS = @LDFLAGS@
LIBOBJS = @LIBOBJS@
LIBS = @LIBS@
LIBTOOL = @LIBTOOL@
LIPO = @LIPO@
LN_S = @LN_S@
LTLIBOBJS = @LTLIBOBJS@
MAKEINFO = @MAKEINFO@
MANIFEST_TOOL = @MANIFEST_TOOL@
MKDIR_P = @MKDIR_P@
NM = @NM@
NMEDIT = @NMEDIT@
OBJDUMP = @OBJDUMP@
OBJEXT = @OBJEXT@
OTOOL = @OTOOL@
OTOOL64 = @OTOOL64@
PACKAGE = @PACKAGE@
PACKAGE_BUGREPORT = @PACKAGE_BUGREPORT@
PACKAGE_NAME = @PACKAGE_NAME@
PACKAGE_STRING = @PACKAGE_STRING@
PACKAGE_TARNAME = @PACKAGE_TARNAME@
PACKAGE_URL = @PACKAGE_URL@
PACKAGE_VERSION = @PACKAGE_VERSION@
PATH_SEPARATOR = @PATH_SEPARATOR@
RANLIB = @RANLIB@
SED = @SED@
SET_MAKE = @SET_MAKE@
SHELL = @SHELL@
STRIP = @STRIP@
VERSION = @VERSION@
abs_builddir = @abs_builddir@
abs_srcdir = @abs_srcdir@
abs_top_builddir = @abs_top_builddir@
abs_top_srcdir = @abs_top_srcdir@
ac_ct_AR = @ac_ct_AR@
ac_ct_CC = @ac_ct_CC@
ac_ct_DUMPBIN = @ac_ct_DUMPBIN@
am__include = @am__include@
am__leading_dot = @am__leading_dot@
am__quote = @am__quote@
am__tar = @am__tar@
am__untar = @am__untar@
bindir = @bindir@
build = @build@
build_alias = @build_alias@
build_cpu = @build_cpu@
build_os = @build_os@
build_vendor = @build_vendor@
builddir = @builddir@
datadir = @datadir@
datarootdir = @datarootdir@
docdir = @docdir@
dvidir = @dvidir@
exec_prefix = @exec_prefix@
host = @host@
host_alias = @host_alias@
host_cpu = @host_cpu@
host_os = @host_os@
host_vendor = @host_vendor@
htmldir = @htmldir@
includedir = @includedir@
infodir = @infodir@
install_sh = @install_sh@
libdir = @libdir@
libexecdir = @libexecdir@
localedir = @localedir@
localstatedir = @localstatedir@
mandir = @mandir@
mkdir_p = @mkdir_p@
oldincludedir = @oldincludedir@
pdfdir = @pdfdir@
prefix = @prefix@
program_transform_name = @program_transform_name@
psdir = @psdir@
sbindir = @sbindir@
sharedstatedir = @sharedstatedir@
srcdir = @srcdir@
sysconfdir = @sysconfdir@
target_alias = @target_alias@
top_build_prefix = @top_build_prefix@
top_builddir = @top_builddir@
top_srcdir = @top_srcdir@
pkgconfigdir = $(libdir)/pkgconfig
pkgconfig_DATA = libcerf.pc
SUBDIRS = lib man test
ACLOCAL_AMFLAGS = -I m4
all: config.h
	$(MAKE) $(AM_MAKEFLAGS) all-recursive

.SUFFIXES:
am--refresh: Makefile
	@:
$(srcdir)/Makefile.in:  $(srcdir)/Makefile.am  $(am__configure_deps)
	@for dep in $?; do \
	  case '$(am__configure_deps)' in \
	    *$$dep*) \
	      echo ' cd $(srcdir) && $(AUTOMAKE) --foreign'; \
	      $(am__cd) $(srcdir) && $(AUTOMAKE) --foreign \
		&& exit 0; \
	      exit 1;; \
	  esac; \
	done; \
	echo ' cd $(top_srcdir) && $(AUTOMAKE) --foreign Makefile'; \
	$(am__cd) $(top_srcdir) && \
	  $(AUTOMAKE) --foreign Makefile
.PRECIOUS: Makefile
Makefile: $(srcdir)/Makefile.in $(top_builddir)/config.status
	@case '$?' in \
	  *config.status*) \
	    echo ' $(SHELL) ./config.status'; \
	    $(SHELL) ./config.status;; \
	  *) \
	    echo ' cd $(top_builddir) && $(SHELL) ./config.status $@ $(am__depfiles_maybe)'; \
	    cd $(top_builddir) && $(SHELL) ./config.status $@ $(am__depfiles_maybe);; \
	esac;

$(top_builddir)/config.status: $(top_srcdir)/configure $(CONFIG_STATUS_DEPENDENCIES)
	$(SHELL) ./config.status --recheck

$(top_srcdir)/configure:  $(am__configure_deps)
	$(am__cd) $(srcdir) && $(AUTOCONF)
$(ACLOCAL_M4):  $(am__aclocal_m4_deps)
	$(am__cd) $(srcdir) && $(ACLOCAL) $(ACLOCAL_AMFLAGS)
$(am__aclocal_m4_deps):

config.h: stamp-h1
	@if test ! -f $@; then rm -f stamp-h1; else :; fi
	@if test ! -f $@; then $(MAKE) $(AM_MAKEFLAGS) stamp-h1; else :; fi

stamp-h1: $(srcdir)/config.h.in $(top_builddir)/config.status
	@rm -f stamp-h1
	cd $(top_builddir) && $(SHELL) ./config.status config.h
$(srcdir)/config.h.in:  $(am__configure_deps) 
	($(am__cd) $(top_srcdir) && $(AUTOHEADER))
	rm -f stamp-h1
	touch $@

distclean-hdr:
	-rm -f config.h stamp-h1
libcerf.pc: $(top_builddir)/config.status $(srcdir)/libcerf.pc.in
	cd $(top_builddir) && $(SHELL) ./config.status $@

mostlyclean-libtool:
	-rm -f *.lo

clean-libtool:
	-rm -rf .libs _libs

distclean-libtool:
	-rm -f libtool config.lt
install-pkgconfigDATA: $(pkgconfig_DATA)
	@$(NORMAL_INSTALL)
	@list='$(pkgconfig_DATA)'; test -n "$(pkgconfigdir)" || list=; \
	if test -n "$$list"; then \
	  echo " $(MKDIR_P) '$(DESTDIR)$(pkgconfigdir)'"; \
	  $(MKDIR_P) "$(DESTDIR)$(pkgconfigdir)" || exit 1; \
	fi; \
	for p in $$list; do \
	  if test -f "$$p"; then d=; else d="$(srcdir)/"; fi; \
	  echo "$$d$$p"; \
	done | $(am__base_list) | \
	while read files; do \
	  echo " $(INSTALL_DATA) $$files '$(DESTDIR)$(pkgconfigdir)'"; \
	  $(INSTALL_DATA) $$files "$(DESTDIR)$(pkgconfigdir)" || exit $$?; \
	done

uninstall-pkgconfigDATA:
	@$(NORMAL_UNINSTALL)
	@list='$(pkgconfig_DATA)'; test -n "$(pkgconfigdir)" || list=; \
	files=`for p in $$list; do echo $$p; done | sed -e 's|^.*/||'`; \
	dir='$(DESTDIR)$(pkgconfigdir)'; $(am__uninstall_files_from_dir)

# This directory's subdirectories are mostly independent; you can cd
# into them and run 'make' without going through this Makefile.
# To change the values of 'make' variables: instead of editing Makefiles,
# (1) if the variable is set in 'config.status', edit 'config.status'
#     (which will cause the Makefiles to be regenerated when you run 'make');
# (2) otherwise, pass the desired values on the 'make' command line.
$(am__recursive_targets):
	@fail=; \
	if $(am__make_keepgoing); then \
	  failcom='fail=yes'; \
	else \
	  failcom='exit 1'; \
	fi; \
	dot_seen=no; \
	target=`echo $@ | sed s/-recursive//`; \
	case "$@" in \
	  distclean-* | maintainer-clean-*) list='$(DIST_SUBDIRS)' ;; \
	  *) list='$(SUBDIRS)' ;; \
	esac; \
	for subdir in $$list; do \
	  echo "Making $$target in $$subdir"; \
	  if test "$$subdir" = "."; then \
	    dot_seen=yes; \
	    local_target="$$target-am"; \
	  else \
	    local_target="$$target"; \
	  fi; \
	  ($(am__cd) $$subdir && $(MAKE) $(AM_MAKEFLAGS) $$local_target) \
	  || eval $$failcom; \
	done; \
	if test "$$dot_seen" = "no"; then \
	  $(MAKE) $(AM_MAKEFLAGS) "$$target-am" || exit 1; \
	fi; test -z "$$fail"

ID: $(am__tagged_files)
	$(am__define_uniq_tagged_files); mkid -fID $$unique
tags: tags-recursive
TAGS: tags

tags-am: $(TAGS_DEPENDENCIES) $(am__tagged_files)
	set x; \
	here=`pwd`; \
	if ($(ETAGS) --etags-include --version) >/dev/null 2>&1; then \
	  include_option=--etags-include; \
	  empty_fix=.; \
	else \
	  include_option=--include; \
	  empty_fix=; \
	fi; \
	list='$(SUBDIRS)'; for subdir in $$list; do \
	  if test "$$subdir" = .; then :; else \
	    test ! -f $$subdir/TAGS || \
	      set "$$@" "$$include_option=$$here/$$subdir/TAGS"; \
	  fi; \
	done; \
	$(am__define_uniq_tagged_files); \
	shift; \
	if test -z "$(ETAGS_ARGS)$$*$$unique"; then :; else \
	  test -n "$$unique" || unique=$$empty_fix; \
	  if test $$# -gt 0; then \
	    $(ETAGS) $(ETAGSFLAGS) $(AM_ETAGSFLAGS) $(ETAGS_ARGS) \
	      "$$@" $$unique; \
	  else \
	    $(ETAGS) $(ETAGSFLAGS) $(AM_ETAGSFLAGS) $(ETAGS_ARGS) \
	      $$unique; \
	  fi; \
	fi
ctags: ctags-recursive

CTAGS: ctags
ctags-am: $(TAGS_DEPENDENCIES) $(am__tagged_files)
	$(am__define_uniq_tagged_files); \
	test -z "$(CTAGS_ARGS)$$unique" \
	  || $(CTAGS) $(CTAGSFLAGS) $(AM_CTAGSFLAGS) $(CTAGS_ARGS) \
	     $$unique

GTAGS:
	here=`$(am__cd) $(top_builddir) && pwd` \
	  && $(am__cd) $(top_srcdir) \
	  && gtags -i $(GTAGS_ARGS) "$$here"
cscope: cscope.files
	test ! -s cscope.files \
	  || $(CSCOPE) -b -q $(AM_CSCOPEFLAGS) $(CSCOPEFLAGS) -i cscope.files $(CSCOPE_ARGS)
clean-cscope:
	-rm -f cscope.files
cscope.files: clean-cscope cscopelist
cscopelist: cscopelist-recursive

cscopelist-am: $(am__tagged_files)
	list='$(am__tagged_files)'; \
	case "$(srcdir)" in \
	  [\\/]* | ?:[\\/]*) sdir="$(srcdir)" ;; \
	  *) sdir=$(subdir)/$(srcdir) ;; \
	esac; \
	for i in $$list; do \
	  if test -f "$$i"; then \
	    echo "$(subdir)/$$i"; \
	  else \
	    echo "$$sdir/$$i"; \
	  fi; \
	done >> $(top_builddir)/cscope.files

distclean-tags:
	-rm -f TAGS ID GTAGS GRTAGS GSYMS GPATH tags
	-rm -f cscope.out cscope.in.out cscope.po.out cscope.files

distdir: $(DISTFILES)
	$(am__remove_distdir)
	test -d "$(distdir)" || mkdir "$(distdir)"
	@srcdirstrip=`echo "$(srcdir)" | sed 's/[].[^$$\\*]/\\\\&/g'`; \
	topsrcdirstrip=`echo "$(top_srcdir)" | sed 's/[].[^$$\\*]/\\\\&/g'`; \
	list='$(DISTFILES)'; \
	  dist_files=`for file in $$list; do echo $$file; done | \
	  sed -e "s|^$$srcdirstrip/||;t" \
	      -e "s|^$$topsrcdirstrip/|$(top_builddir)/|;t"`; \
	case $$dist_files in \
	  */*) $(MKDIR_P) `echo "$$dist_files" | \
			   sed '/\//!d;s|^|$(distdir)/|;s,/[^/]*$$,,' | \
			   sort -u` ;; \
	esac; \
	for file in $$dist_files; do \
	  if test -f $$file || test -d $$file; then d=.; else d=$(srcdir); fi; \
	  if test -d $$d/$$file; then \
	    dir=`echo "/$$file" | sed -e 's,/[^/]*$$,,'`; \
	    if test -d "$(distdir)/$$file"; then \
	      find "$(distdir)/$$file" -type d ! -perm -700 -exec chmod u+rwx {} \;; \
	    fi; \
	    if test -d $(srcdir)/$$file && test $$d != $(srcdir); then \
	      cp -fpR $(srcdir)/$$file "$(distdir)$$dir" || exit 1; \
	      find "$(distdir)/$$file" -type d ! -perm -700 -exec chmod u+rwx {} \;; \
	    fi; \
	    cp -fpR $$d/$$file "$(distdir)$$dir" || exit 1; \
	  else \
	    test -f "$(distdir)/$$file" \
	    || cp -p $$d/$$file "$(distdir)/$$file" \
	    || exit 1; \
	  fi; \
	done
	@list='$(DIST_SUBDIRS)'; for subdir in $$list; do \
	  if test "$$subdir" = .; then :; else \
	    $(am__make_dryrun) \
	      || test -d "$(distdir)/$$subdir" \
	      || $(MKDIR_P) "$(distdir)/$$subdir" \
	      || exit 1; \
	    dir1=$$subdir; dir2="$(distdir)/$$subdir"; \
	    $(am__relativize); \
	    new_distdir=$$reldir; \
	    dir1=$$subdir; dir2="$(top_distdir)"; \
	    $(am__relativize); \
	    new_top_distdir=$$reldir; \
	    echo " (cd $$subdir && $(MAKE) $(AM_MAKEFLAGS) top_distdir="$$new_top_distdir" distdir="$$new_distdir" \\"; \
	    echo "     am__remove_distdir=: am__skip_length_check=: am__skip_mode_fix=: distdir)"; \
	    ($(am__cd) $$subdir && \
	      $(MAKE) $(AM_MAKEFLAGS) \
	        top_distdir="$$new_top_distdir" \
	        distdir="$$new_distdir" \
		am__remove_distdir=: \
		am__skip_length_check=: \
		am__skip_mode_fix=: \
	        distdir) \
	      || exit 1; \
	  fi; \
	done
	-test -n "$(am__skip_mode_fix)" \
	|| find "$(distdir)" -type d ! -perm -755 \
		-exec chmod u+rwx,go+rx {} \; -o \
	  ! -type d ! -perm -444 -links 1 -exec chmod a+r {} \; -o \
	  ! -type d ! -perm -400 -exec chmod a+r {} \; -o \
	  ! -type d ! -perm -444 -exec $(install_sh) -c -m a+r {} {} \; \
	|| chmod -R a+r "$(distdir)"
dist-gzip: distdir
	tardir=$(distdir) && $(am__tar) | GZIP=$(GZIP_ENV) gzip -c >$(distdir).tar.gz
	$(am__post_remove_distdir)

dist-bzip2: distdir
	tardir=$(distdir) && $(am__tar) | BZIP2=$${BZIP2--9} bzip2 -c >$(distdir).tar.bz2
	$(am__post_remove_distdir)

dist-lzip: distdir
	tardir=$(distdir) && $(am__tar) | lzip -c $${LZIP_OPT--9} >$(distdir).tar.lz
	$(am__post_remove_distdir)

dist-xz: distdir
	tardir=$(distdir) && $(am__tar) | XZ_OPT=$${XZ_OPT--e} xz -c >$(distdir).tar.xz
	$(am__post_remove_distdir)

dist-tarZ: distdir
	tardir=$(distdir) && $(am__tar) | compress -c >$(distdir).tar.Z
	$(am__post_remove_distdir)

dist-shar: distdir
	shar $(distdir) | GZIP=$(GZIP_ENV) gzip -c >$(distdir).shar.gz
	$(am__post_remove_distdir)

dist-zip: distdir
	-rm -f $(distdir).zip
	zip -rq $(distdir).zip $(distdir)
	$(am__post_remove_distdir)

dist dist-all:
	$(MAKE) $(AM_MAKEFLAGS) $(DIST_TARGETS) am__post_remove_distdir='@:'
	$(am__post_remove_distdir)

# This target untars the dist file and tries a VPATH configuration.  Then
# it guarantees that the distribution is self-contained by making another
# tarfile.
distcheck: dist
	case '$(DIST_ARCHIVES)' in \
	*.tar.gz*) \
	  GZIP=$(GZIP_ENV) gzip -dc $(distdir).tar.gz | $(am__untar) ;;\
	*.tar.bz2*) \
	  bzip2 -dc $(distdir).tar.bz2 | $(am__untar) ;;\
	*.tar.lz*) \
	  lzip -dc $(distdir).tar.lz | $(am__untar) ;;\
	*.tar.xz*) \
	  xz -dc $(distdir).tar.xz | $(am__untar) ;;\
	*.tar.Z*) \
	  uncompress -c $(distdir).tar.Z | $(am__untar) ;;\
	*.shar.gz*) \
	  GZIP=$(GZIP_ENV) gzip -dc $(distdir).shar.gz | unshar ;;\
	*.zip*) \
	  unzip $(distdir).zip ;;\
	esac
	chmod -R a-w $(distdir)
	chmod u+w $(distdir)
	mkdir $(distdir)/_build $(distdir)/_inst
	chmod a-w $(distdir)
	test -d $(distdir)/_build || exit 0; \
	dc_install_base=`$(am__cd) $(distdir)/_inst && pwd | sed -e 's,^[^:\\/]:[\\/],/,'` \
	  && dc_destdir="$${TMPDIR-/tmp}/am-dc-$$$$/" \
	  && am__cwd=`pwd` \
	  && $(am__cd) $(distdir)/_build \
	  && ../configure --srcdir=.. --prefix="$$dc_install_base" \
	    $(AM_DISTCHECK_CONFIGURE_FLAGS) \
	    $(DISTCHECK_CONFIGURE_FLAGS) \
	  && $(MAKE) $(AM_MAKEFLAGS) \
	  && $(MAKE) $(AM_MAKEFLAGS) dvi \
	  && $(MAKE) $(AM_MAKEFLAGS) check \
	  && $(MAKE) $(AM_MAKEFLAGS) install \
	  && $(MAKE) $(AM_MAKEFLAGS) installcheck \
	  && $(MAKE) $(AM_MAKEFLAGS) uninstall \
	  && $(MAKE) $(AM_MAKEFLAGS) distuninstallcheck_dir="$$dc_install_base" \
	        distuninstallcheck \
	  && chmod -R a-w "$$dc_install_base" \
	  && ({ \
	       (cd ../.. && umask 077 && mkdir "$$dc_destdir") \
	       && $(MAKE) $(AM_MAKEFLAGS) DESTDIR="$$dc_destdir" install \
	       && $(MAKE) $(AM_MAKEFLAGS) DESTDIR="$$dc_destdir" uninstall \
	       && $(MAKE) $(AM_MAKEFLAGS) DESTDIR="$$dc_destdir" \
	            distuninstallcheck_dir="$$dc_destdir" distuninstallcheck; \
	      } || { rm -rf "$$dc_destdir"; exit 1; }) \
	  && rm -rf "$$dc_destdir" \
	  && $(MAKE) $(AM_MAKEFLAGS) dist \
	  && rm -rf $(DIST_ARCHIVES) \
	  && $(MAKE) $(AM_MAKEFLAGS) distcleancheck \
	  && cd "$$am__cwd" \
	  || exit 1
	$(am__post_remove_distdir)
	@(echo "$(distdir) archives ready for distribution: "; \
	  list='$(DIST_ARCHIVES)'; for i in $$list; do echo $$i; done) | \
	  sed -e 1h -e 1s/./=/g -e 1p -e 1x -e '$$p' -e '$$x'
distuninstallcheck:
	@test -n '$(distuninstallcheck_dir)' || { \
	  echo 'ERROR: trying to run $@ with an empty' \
	       '$$(distuninstallcheck_dir)' >&2; \
	  exit 1; \
	}; \
	$(am__cd) '$(distuninstallcheck_dir)' || { \
	  echo 'ERROR: cannot chdir into $(distuninstallcheck_dir)' >&2; \
	  exit 1; \
	}; \
	test `$(am__distuninstallcheck_listfiles) | wc -l` -eq 0 \
	   || { echo "ERROR: files left after uninstall:" ; \
	        if test -n "$(DESTDIR)"; then \
	          echo "  (check DESTDIR support)"; \
	        fi ; \
	        $(distuninstallcheck_listfiles) ; \
	        exit 1; } >&2
distcleancheck: distclean
	@if test '$(srcdir)' = . ; then \
	  echo "ERROR: distcleancheck can only run from a VPATH build" ; \
	  exit 1 ; \
	fi
	@test `$(distcleancheck_listfiles) | wc -l` -eq 0 \
	  || { echo "ERROR: files left in build directory after distclean:" ; \
	       $(distcleancheck_listfiles) ; \
	       exit 1; } >&2
check-am: all-am
check: check-recursive
all-am: Makefile $(DATA) config.h
installdirs: installdirs-recursive
installdirs-am:
	for dir in "$(DESTDIR)$(pkgconfigdir)"; do \
	  test -z "$$dir" || $(MKDIR_P) "$$dir"; \
	done
install: install-recursive
install-exec: install-exec-recursive
install-data: install-data-recursive
uninstall: uninstall-recursive

install-am: all-am
	@$(MAKE) $(AM_MAKEFLAGS) install-exec-am install-data-am

installcheck: installcheck-recursive
install-strip:
	if test -z '$(STRIP)'; then \
	  $(MAKE) $(AM_MAKEFLAGS) INSTALL_PROGRAM="$(INSTALL_STRIP_PROGRAM)" \
	    install_sh_PROGRAM="$(INSTALL_STRIP_PROGRAM)" INSTALL_STRIP_FLAG=-s \
	      install; \
	else \
	  $(MAKE) $(AM_MAKEFLAGS) INSTALL_PROGRAM="$(INSTALL_STRIP_PROGRAM)" \
	    install_sh_PROGRAM="$(INSTALL_STRIP_PROGRAM)" INSTALL_STRIP_FLAG=-s \
	    "INSTALL_PROGRAM_ENV=STRIPPROG='$(STRIP)'" install; \
	fi
mostlyclean-generic:

clean-generic:

distclean-generic:
	-test -z "$(CONFIG_CLEAN_FILES)" || rm -f $(CONFIG_CLEAN_FILES)
	-test . = "$(srcdir)" || test -z "$(CONFIG_CLEAN_VPATH_FILES)" || rm -f $(CONFIG_CLEAN_VPATH_FILES)

maintainer-clean-generic:
	@echo "This command is intended for maintainers to use"
	@echo "it deletes files that may require special tools to rebuild."
clean: clean-recursive

clean-am: clean-generic clean-libtool mostlyclean-am

distclean: distclean-recursive
	-rm -f $(am__CONFIG_DISTCLEAN_FILES)
	-rm -f Makefile
distclean-am: clean-am distclean-generic distclean-hdr \
	distclean-libtool distclean-tags

dvi: dvi-recursive

dvi-am:

html: html-recursive

html-am:

info: info-recursive

info-am:

install-data-am: install-pkgconfigDATA

install-dvi: install-dvi-recursive

install-dvi-am:

install-exec-am:

install-html: install-html-recursive

install-html-am:

install-info: install-info-recursive

install-info-am:

install-man:

install-pdf: install-pdf-recursive

install-pdf-am:

install-ps: install-ps-recursive

install-ps-am:

installcheck-am:

maintainer-clean: maintainer-clean-recursive
	-rm -f $(am__CONFIG_DISTCLEAN_FILES)
	-rm -rf $(top_srcdir)/autom4te.cache
	-rm -f Makefile
maintainer-clean-am: distclean-am maintainer-clean-generic

mostlyclean: mostlyclean-recursive

mostlyclean-am: mostlyclean-generic mostlyclean-libtool

pdf: pdf-recursive

pdf-am:

ps: ps-recursive

ps-am:

uninstall-am: uninstall-pkgconfigDATA

.MAKE: $(am__recursive_targets) all install-am install-strip

.PHONY: $(am__recursive_targets) CTAGS GTAGS TAGS all all-am \
	am--refresh check check-am clean clean-cscope clean-generic \
	clean-libtool cscope cscopelist-am ctags ctags-am dist \
	dist-all dist-bzip2 dist-gzip dist-lzip dist-shar dist-tarZ \
	dist-xz dist-zip distcheck distclean distclean-generic \
	distclean-hdr distclean-libtool distclean-tags distcleancheck \
	distdir distuninstallcheck dvi dvi-am html html-am info \
	info-am install install-am install-data install-data-am \
	install-dvi install-dvi-am install-exec install-exec-am \
	install-html install-html-am install-info install-info-am \
	install-man install-pdf install-pdf-am install-pkgconfigDATA \
	install-ps install-ps-am install-strip installcheck \
	installcheck-am installdirs installdirs-am maintainer-clean \
	maintainer-clean-generic mostlyclean mostlyclean-generic \
	mostlyclean-libtool pdf pdf-am ps ps-am tags tags-am uninstall \
	uninstall-am uninstall-pkgconfigDATA


# Tell versions [3.59,3.63) of GNU make to not export all variables.
# Otherwise a system limit (for SysV at least) may be exceeded.
.NOEXPORT:


==> anc/code/src/libcerf-1.3/README <==
== C library package == 

The C library package consists of
- the library's C source (directory lib/),
- test code (directory test/),
- manual pages (directory man/),
- build utilities (aclocal.m4, build-aux/, config*, m4/, Makefile*).

Installation requires a recent C compiler that supports the C99 standard.
Otherwise, the library is self-contained, and installation should be
straightforward, using the usual command sequence

./configure
make
sudo make install

The command ./configure takes various options that are explained in the
file INSTALL.

Please report bugs to the package maintainer.

== Language bindings ==

The C library libcerf can be wrapped for use with other programming languages.
Such language bindings are added to the libcerf package as contributed by
their authors.

The following bindings are available:
- fortran, by Antonio Cervellino <antonio.cervellino@psi.ch>



==> anc/code/src/libcerf-1.3/aclocal.m4 <==
# generated automatically by aclocal 1.13.3 -*- Autoconf -*-

# Copyright (C) 1996-2013 Free Software Foundation, Inc.

# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY, to the extent permitted by law; without
# even the implied warranty of MERCHANTABILITY or FITNESS FOR A
# PARTICULAR PURPOSE.

m4_ifndef([AC_CONFIG_MACRO_DIRS], [m4_defun([_AM_CONFIG_MACRO_DIRS], [])m4_defun([AC_CONFIG_MACRO_DIRS], [_AM_CONFIG_MACRO_DIRS($@)])])
m4_ifndef([AC_AUTOCONF_VERSION],
  [m4_copy([m4_PACKAGE_VERSION], [AC_AUTOCONF_VERSION])])dnl
m4_if(m4_defn([AC_AUTOCONF_VERSION]), [2.69],,
[m4_warning([this file was generated for autoconf 2.69.
You have another version of autoconf.  It may work, but is not guaranteed to.
If you have problems, you may need to regenerate the build system entirely.
To do so, use the procedure documented by the package, typically 'autoreconf'.])])

# Copyright (C) 2002-2013 Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# AM_AUTOMAKE_VERSION(VERSION)
# ----------------------------
# Automake X.Y traces this macro to ensure aclocal.m4 has been
# generated from the m4 files accompanying Automake X.Y.
# (This private macro should not be called outside this file.)
AC_DEFUN([AM_AUTOMAKE_VERSION],
[am__api_version='1.13'
dnl Some users find AM_AUTOMAKE_VERSION and mistake it for a way to
dnl require some minimum version.  Point them to the right macro.
m4_if([$1], [1.13.3], [],
      [AC_FATAL([Do not call $0, use AM_INIT_AUTOMAKE([$1]).])])dnl
])

# _AM_AUTOCONF_VERSION(VERSION)
# -----------------------------
# aclocal traces this macro to find the Autoconf version.
# This is a private macro too.  Using m4_define simplifies
# the logic in aclocal, which can simply ignore this definition.
m4_define([_AM_AUTOCONF_VERSION], [])

# AM_SET_CURRENT_AUTOMAKE_VERSION
# -------------------------------
# Call AM_AUTOMAKE_VERSION and AM_AUTOMAKE_VERSION so they can be traced.
# This function is AC_REQUIREd by AM_INIT_AUTOMAKE.
AC_DEFUN([AM_SET_CURRENT_AUTOMAKE_VERSION],
[AM_AUTOMAKE_VERSION([1.13.3])dnl
m4_ifndef([AC_AUTOCONF_VERSION],
  [m4_copy([m4_PACKAGE_VERSION], [AC_AUTOCONF_VERSION])])dnl
_AM_AUTOCONF_VERSION(m4_defn([AC_AUTOCONF_VERSION]))])

# AM_AUX_DIR_EXPAND                                         -*- Autoconf -*-

# Copyright (C) 2001-2013 Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# For projects using AC_CONFIG_AUX_DIR([foo]), Autoconf sets
# $ac_aux_dir to '$srcdir/foo'.  In other projects, it is set to
# '$srcdir', '$srcdir/..', or '$srcdir/../..'.
#
# Of course, Automake must honor this variable whenever it calls a
# tool from the auxiliary directory.  The problem is that $srcdir (and
# therefore $ac_aux_dir as well) can be either absolute or relative,
# depending on how configure is run.  This is pretty annoying, since
# it makes $ac_aux_dir quite unusable in subdirectories: in the top
# source directory, any form will work fine, but in subdirectories a
# relative path needs to be adjusted first.
#
# $ac_aux_dir/missing
#    fails when called from a subdirectory if $ac_aux_dir is relative
# $top_srcdir/$ac_aux_dir/missing
#    fails if $ac_aux_dir is absolute,
#    fails when called from a subdirectory in a VPATH build with
#          a relative $ac_aux_dir
#
# The reason of the latter failure is that $top_srcdir and $ac_aux_dir
# are both prefixed by $srcdir.  In an in-source build this is usually
# harmless because $srcdir is '.', but things will broke when you
# start a VPATH build or use an absolute $srcdir.
#
# So we could use something similar to $top_srcdir/$ac_aux_dir/missing,
# iff we strip the leading $srcdir from $ac_aux_dir.  That would be:
#   am_aux_dir='\$(top_srcdir)/'`expr "$ac_aux_dir" : "$srcdir//*\(.*\)"`
# and then we would define $MISSING as
#   MISSING="\${SHELL} $am_aux_dir/missing"
# This will work as long as MISSING is not called from configure, because
# unfortunately $(top_srcdir) has no meaning in configure.
# However there are other variables, like CC, which are often used in
# configure, and could therefore not use this "fixed" $ac_aux_dir.
#
# Another solution, used here, is to always expand $ac_aux_dir to an
# absolute PATH.  The drawback is that using absolute paths prevent a
# configured tree to be moved without reconfiguration.

AC_DEFUN([AM_AUX_DIR_EXPAND],
[dnl Rely on autoconf to set up CDPATH properly.
AC_PREREQ([2.50])dnl
# expand $ac_aux_dir to an absolute path
am_aux_dir=`cd $ac_aux_dir && pwd`
])

# AM_CONDITIONAL                                            -*- Autoconf -*-

# Copyright (C) 1997-2013 Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# AM_CONDITIONAL(NAME, SHELL-CONDITION)
# -------------------------------------
# Define a conditional.
AC_DEFUN([AM_CONDITIONAL],
[AC_PREREQ([2.52])dnl
 m4_if([$1], [TRUE],  [AC_FATAL([$0: invalid condition: $1])],
       [$1], [FALSE], [AC_FATAL([$0: invalid condition: $1])])dnl
AC_SUBST([$1_TRUE])dnl
AC_SUBST([$1_FALSE])dnl
_AM_SUBST_NOTMAKE([$1_TRUE])dnl
_AM_SUBST_NOTMAKE([$1_FALSE])dnl
m4_define([_AM_COND_VALUE_$1], [$2])dnl
if $2; then
  $1_TRUE=
  $1_FALSE='#'
else
  $1_TRUE='#'
  $1_FALSE=
fi
AC_CONFIG_COMMANDS_PRE(
[if test -z "${$1_TRUE}" && test -z "${$1_FALSE}"; then
  AC_MSG_ERROR([[conditional "$1" was never defined.
Usually this means the macro was only invoked conditionally.]])
fi])])

# Copyright (C) 1999-2013 Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.


# There are a few dirty hacks below to avoid letting 'AC_PROG_CC' be
# written in clear, in which case automake, when reading aclocal.m4,
# will think it sees a *use*, and therefore will trigger all it's
# C support machinery.  Also note that it means that autoscan, seeing
# CC etc. in the Makefile, will ask for an AC_PROG_CC use...


# _AM_DEPENDENCIES(NAME)
# ----------------------
# See how the compiler implements dependency checking.
# NAME is "CC", "CXX", "OBJC", "OBJCXX", "UPC", or "GJC".
# We try a few techniques and use that to set a single cache variable.
#
# We don't AC_REQUIRE the corresponding AC_PROG_CC since the latter was
# modified to invoke _AM_DEPENDENCIES(CC); we would have a circular
# dependency, and given that the user is not expected to run this macro,
# just rely on AC_PROG_CC.
AC_DEFUN([_AM_DEPENDENCIES],
[AC_REQUIRE([AM_SET_DEPDIR])dnl
AC_REQUIRE([AM_OUTPUT_DEPENDENCY_COMMANDS])dnl
AC_REQUIRE([AM_MAKE_INCLUDE])dnl
AC_REQUIRE([AM_DEP_TRACK])dnl

m4_if([$1], [CC],   [depcc="$CC"   am_compiler_list=],
      [$1], [CXX],  [depcc="$CXX"  am_compiler_list=],
      [$1], [OBJC], [depcc="$OBJC" am_compiler_list='gcc3 gcc'],
      [$1], [OBJCXX], [depcc="$OBJCXX" am_compiler_list='gcc3 gcc'],
      [$1], [UPC],  [depcc="$UPC"  am_compiler_list=],
      [$1], [GCJ],  [depcc="$GCJ"  am_compiler_list='gcc3 gcc'],
                    [depcc="$$1"   am_compiler_list=])

AC_CACHE_CHECK([dependency style of $depcc],
               [am_cv_$1_dependencies_compiler_type],
[if test -z "$AMDEP_TRUE" && test -f "$am_depcomp"; then
  # We make a subdir and do the tests there.  Otherwise we can end up
  # making bogus files that we don't know about and never remove.  For
  # instance it was reported that on HP-UX the gcc test will end up
  # making a dummy file named 'D' -- because '-MD' means "put the output
  # in D".
  rm -rf conftest.dir
  mkdir conftest.dir
  # Copy depcomp to subdir because otherwise we won't find it if we're
  # using a relative directory.
  cp "$am_depcomp" conftest.dir
  cd conftest.dir
  # We will build objects and dependencies in a subdirectory because
  # it helps to detect inapplicable dependency modes.  For instance
  # both Tru64's cc and ICC support -MD to output dependencies as a
  # side effect of compilation, but ICC will put the dependencies in
  # the current directory while Tru64 will put them in the object
  # directory.
  mkdir sub

  am_cv_$1_dependencies_compiler_type=none
  if test "$am_compiler_list" = ""; then
     am_compiler_list=`sed -n ['s/^#*\([a-zA-Z0-9]*\))$/\1/p'] < ./depcomp`
  fi
  am__universal=false
  m4_case([$1], [CC],
    [case " $depcc " in #(
     *\ -arch\ *\ -arch\ *) am__universal=true ;;
     esac],
    [CXX],
    [case " $depcc " in #(
     *\ -arch\ *\ -arch\ *) am__universal=true ;;
     esac])

  for depmode in $am_compiler_list; do
    # Setup a source with many dependencies, because some compilers
    # like to wrap large dependency lists on column 80 (with \), and
    # we should not choose a depcomp mode which is confused by this.
    #
    # We need to recreate these files for each test, as the compiler may
    # overwrite some of them when testing with obscure command lines.
    # This happens at least with the AIX C compiler.
    : > sub/conftest.c
    for i in 1 2 3 4 5 6; do
      echo '#include "conftst'$i'.h"' >> sub/conftest.c
      # Using ": > sub/conftst$i.h" creates only sub/conftst1.h with
      # Solaris 10 /bin/sh.
      echo '/* dummy */' > sub/conftst$i.h
    done
    echo "${am__include} ${am__quote}sub/conftest.Po${am__quote}" > confmf

    # We check with '-c' and '-o' for the sake of the "dashmstdout"
    # mode.  It turns out that the SunPro C++ compiler does not properly
    # handle '-M -o', and we need to detect this.  Also, some Intel
    # versions had trouble with output in subdirs.
    am__obj=sub/conftest.${OBJEXT-o}
    am__minus_obj="-o $am__obj"
    case $depmode in
    gcc)
      # This depmode causes a compiler race in universal mode.
      test "$am__universal" = false || continue
      ;;
    nosideeffect)
      # After this tag, mechanisms are not by side-effect, so they'll
      # only be used when explicitly requested.
      if test "x$enable_dependency_tracking" = xyes; then
	continue
      else
	break
      fi
      ;;
    msvc7 | msvc7msys | msvisualcpp | msvcmsys)
      # This compiler won't grok '-c -o', but also, the minuso test has
      # not run yet.  These depmodes are late enough in the game, and
      # so weak that their functioning should not be impacted.
      am__obj=conftest.${OBJEXT-o}
      am__minus_obj=
      ;;
    none) break ;;
    esac
    if depmode=$depmode \
       source=sub/conftest.c object=$am__obj \
       depfile=sub/conftest.Po tmpdepfile=sub/conftest.TPo \
       $SHELL ./depcomp $depcc -c $am__minus_obj sub/conftest.c \
         >/dev/null 2>conftest.err &&
       grep sub/conftst1.h sub/conftest.Po > /dev/null 2>&1 &&
       grep sub/conftst6.h sub/conftest.Po > /dev/null 2>&1 &&
       grep $am__obj sub/conftest.Po > /dev/null 2>&1 &&
       ${MAKE-make} -s -f confmf > /dev/null 2>&1; then
      # icc doesn't choke on unknown options, it will just issue warnings
      # or remarks (even with -Werror).  So we grep stderr for any message
      # that says an option was ignored or not supported.
      # When given -MP, icc 7.0 and 7.1 complain thusly:
      #   icc: Command line warning: ignoring option '-M'; no argument required
      # The diagnosis changed in icc 8.0:
      #   icc: Command line remark: option '-MP' not supported
      if (grep 'ignoring option' conftest.err ||
          grep 'not supported' conftest.err) >/dev/null 2>&1; then :; else
        am_cv_$1_dependencies_compiler_type=$depmode
        break
      fi
    fi
  done

  cd ..
  rm -rf conftest.dir
else
  am_cv_$1_dependencies_compiler_type=none
fi
])
AC_SUBST([$1DEPMODE], [depmode=$am_cv_$1_dependencies_compiler_type])
AM_CONDITIONAL([am__fastdep$1], [
  test "x$enable_dependency_tracking" != xno \
  && test "$am_cv_$1_dependencies_compiler_type" = gcc3])
])


# AM_SET_DEPDIR
# -------------
# Choose a directory name for dependency files.
# This macro is AC_REQUIREd in _AM_DEPENDENCIES.
AC_DEFUN([AM_SET_DEPDIR],
[AC_REQUIRE([AM_SET_LEADING_DOT])dnl
AC_SUBST([DEPDIR], ["${am__leading_dot}deps"])dnl
])


# AM_DEP_TRACK
# ------------
AC_DEFUN([AM_DEP_TRACK],
[AC_ARG_ENABLE([dependency-tracking], [dnl
AS_HELP_STRING(
  [--enable-dependency-tracking],
  [do not reject slow dependency extractors])
AS_HELP_STRING(
  [--disable-dependency-tracking],
  [speeds up one-time build])])
if test "x$enable_dependency_tracking" != xno; then
  am_depcomp="$ac_aux_dir/depcomp"
  AMDEPBACKSLASH='\'
  am__nodep='_no'
fi
AM_CONDITIONAL([AMDEP], [test "x$enable_dependency_tracking" != xno])
AC_SUBST([AMDEPBACKSLASH])dnl
_AM_SUBST_NOTMAKE([AMDEPBACKSLASH])dnl
AC_SUBST([am__nodep])dnl
_AM_SUBST_NOTMAKE([am__nodep])dnl
])

# Generate code to set up dependency tracking.              -*- Autoconf -*-

# Copyright (C) 1999-2013 Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.


# _AM_OUTPUT_DEPENDENCY_COMMANDS
# ------------------------------
AC_DEFUN([_AM_OUTPUT_DEPENDENCY_COMMANDS],
[{
  # Older Autoconf quotes --file arguments for eval, but not when files
  # are listed without --file.  Let's play safe and only enable the eval
  # if we detect the quoting.
  case $CONFIG_FILES in
  *\'*) eval set x "$CONFIG_FILES" ;;
  *)   set x $CONFIG_FILES ;;
  esac
  shift
  for mf
  do
    # Strip MF so we end up with the name of the file.
    mf=`echo "$mf" | sed -e 's/:.*$//'`
    # Check whether this is an Automake generated Makefile or not.
    # We used to match only the files named 'Makefile.in', but
    # some people rename them; so instead we look at the file content.
    # Grep'ing the first line is not enough: some people post-process
    # each Makefile.in and add a new line on top of each file to say so.
    # Grep'ing the whole file is not good either: AIX grep has a line
    # limit of 2048, but all sed's we know have understand at least 4000.
    if sed -n 's,^#.*generated by automake.*,X,p' "$mf" | grep X >/dev/null 2>&1; then
      dirpart=`AS_DIRNAME("$mf")`
    else
      continue
    fi
    # Extract the definition of DEPDIR, am__include, and am__quote
    # from the Makefile without running 'make'.
    DEPDIR=`sed -n 's/^DEPDIR = //p' < "$mf"`
    test -z "$DEPDIR" && continue
    am__include=`sed -n 's/^am__include = //p' < "$mf"`
    test -z "$am__include" && continue
    am__quote=`sed -n 's/^am__quote = //p' < "$mf"`
    # Find all dependency output files, they are included files with
    # $(DEPDIR) in their names.  We invoke sed twice because it is the
    # simplest approach to changing $(DEPDIR) to its actual value in the
    # expansion.
    for file in `sed -n "
      s/^$am__include $am__quote\(.*(DEPDIR).*\)$am__quote"'$/\1/p' <"$mf" | \
	 sed -e 's/\$(DEPDIR)/'"$DEPDIR"'/g'`; do
      # Make sure the directory exists.
      test -f "$dirpart/$file" && continue
      fdir=`AS_DIRNAME(["$file"])`
      AS_MKDIR_P([$dirpart/$fdir])
      # echo "creating $dirpart/$file"
      echo '# dummy' > "$dirpart/$file"
    done
  done
}
])# _AM_OUTPUT_DEPENDENCY_COMMANDS


# AM_OUTPUT_DEPENDENCY_COMMANDS
# -----------------------------
# This macro should only be invoked once -- use via AC_REQUIRE.
#
# This code is only required when automatic dependency tracking
# is enabled.  FIXME.  This creates each '.P' file that we will
# need in order to bootstrap the dependency handling code.
AC_DEFUN([AM_OUTPUT_DEPENDENCY_COMMANDS],
[AC_CONFIG_COMMANDS([depfiles],
     [test x"$AMDEP_TRUE" != x"" || _AM_OUTPUT_DEPENDENCY_COMMANDS],
     [AMDEP_TRUE="$AMDEP_TRUE" ac_aux_dir="$ac_aux_dir"])
])

# Do all the work for Automake.                             -*- Autoconf -*-

# Copyright (C) 1996-2013 Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# This macro actually does too much.  Some checks are only needed if
# your package does certain things.  But this isn't really a big deal.

# AM_INIT_AUTOMAKE(PACKAGE, VERSION, [NO-DEFINE])
# AM_INIT_AUTOMAKE([OPTIONS])
# -----------------------------------------------
# The call with PACKAGE and VERSION arguments is the old style
# call (pre autoconf-2.50), which is being phased out.  PACKAGE
# and VERSION should now be passed to AC_INIT and removed from
# the call to AM_INIT_AUTOMAKE.
# We support both call styles for the transition.  After
# the next Automake release, Autoconf can make the AC_INIT
# arguments mandatory, and then we can depend on a new Autoconf
# release and drop the old call support.
AC_DEFUN([AM_INIT_AUTOMAKE],
[AC_PREREQ([2.65])dnl
dnl Autoconf wants to disallow AM_ names.  We explicitly allow
dnl the ones we care about.
m4_pattern_allow([^AM_[A-Z]+FLAGS$])dnl
AC_REQUIRE([AM_SET_CURRENT_AUTOMAKE_VERSION])dnl
AC_REQUIRE([AC_PROG_INSTALL])dnl
if test "`cd $srcdir && pwd`" != "`pwd`"; then
  # Use -I$(srcdir) only when $(srcdir) != ., so that make's output
  # is not polluted with repeated "-I."
  AC_SUBST([am__isrc], [' -I$(srcdir)'])_AM_SUBST_NOTMAKE([am__isrc])dnl
  # test to see if srcdir already configured
  if test -f $srcdir/config.status; then
    AC_MSG_ERROR([source directory already configured; run "make distclean" there first])
  fi
fi

# test whether we have cygpath
if test -z "$CYGPATH_W"; then
  if (cygpath --version) >/dev/null 2>/dev/null; then
    CYGPATH_W='cygpath -w'
  else
    CYGPATH_W=echo
  fi
fi
AC_SUBST([CYGPATH_W])

# Define the identity of the package.
dnl Distinguish between old-style and new-style calls.
m4_ifval([$2],
[AC_DIAGNOSE([obsolete],
             [$0: two- and three-arguments forms are deprecated.])
m4_ifval([$3], [_AM_SET_OPTION([no-define])])dnl
 AC_SUBST([PACKAGE], [$1])dnl
 AC_SUBST([VERSION], [$2])],
[_AM_SET_OPTIONS([$1])dnl
dnl Diagnose old-style AC_INIT with new-style AM_AUTOMAKE_INIT.
m4_if(
  m4_ifdef([AC_PACKAGE_NAME], [ok]):m4_ifdef([AC_PACKAGE_VERSION], [ok]),
  [ok:ok],,
  [m4_fatal([AC_INIT should be called with package and version arguments])])dnl
 AC_SUBST([PACKAGE], ['AC_PACKAGE_TARNAME'])dnl
 AC_SUBST([VERSION], ['AC_PACKAGE_VERSION'])])dnl

_AM_IF_OPTION([no-define],,
[AC_DEFINE_UNQUOTED([PACKAGE], ["$PACKAGE"], [Name of package])
 AC_DEFINE_UNQUOTED([VERSION], ["$VERSION"], [Version number of package])])dnl

# Some tools Automake needs.
AC_REQUIRE([AM_SANITY_CHECK])dnl
AC_REQUIRE([AC_ARG_PROGRAM])dnl
AM_MISSING_PROG([ACLOCAL], [aclocal-${am__api_version}])
AM_MISSING_PROG([AUTOCONF], [autoconf])
AM_MISSING_PROG([AUTOMAKE], [automake-${am__api_version}])
AM_MISSING_PROG([AUTOHEADER], [autoheader])
AM_MISSING_PROG([MAKEINFO], [makeinfo])
AC_REQUIRE([AM_PROG_INSTALL_SH])dnl
AC_REQUIRE([AM_PROG_INSTALL_STRIP])dnl
AC_REQUIRE([AC_PROG_MKDIR_P])dnl
# For better backward compatibility.  To be removed once Automake 1.9.x
# dies out for good.  For more background, see:
# <http://lists.gnu.org/archive/html/automake/2012-07/msg00001.html>
# <http://lists.gnu.org/archive/html/automake/2012-07/msg00014.html>
AC_SUBST([mkdir_p], ['$(MKDIR_P)'])
# We need awk for the "check" target.  The system "awk" is bad on
# some platforms.
AC_REQUIRE([AC_PROG_AWK])dnl
AC_REQUIRE([AC_PROG_MAKE_SET])dnl
AC_REQUIRE([AM_SET_LEADING_DOT])dnl
_AM_IF_OPTION([tar-ustar], [_AM_PROG_TAR([ustar])],
	      [_AM_IF_OPTION([tar-pax], [_AM_PROG_TAR([pax])],
			     [_AM_PROG_TAR([v7])])])
_AM_IF_OPTION([no-dependencies],,
[AC_PROVIDE_IFELSE([AC_PROG_CC],
		  [_AM_DEPENDENCIES([CC])],
		  [m4_define([AC_PROG_CC],
			     m4_defn([AC_PROG_CC])[_AM_DEPENDENCIES([CC])])])dnl
AC_PROVIDE_IFELSE([AC_PROG_CXX],
		  [_AM_DEPENDENCIES([CXX])],
		  [m4_define([AC_PROG_CXX],
			     m4_defn([AC_PROG_CXX])[_AM_DEPENDENCIES([CXX])])])dnl
AC_PROVIDE_IFELSE([AC_PROG_OBJC],
		  [_AM_DEPENDENCIES([OBJC])],
		  [m4_define([AC_PROG_OBJC],
			     m4_defn([AC_PROG_OBJC])[_AM_DEPENDENCIES([OBJC])])])dnl
AC_PROVIDE_IFELSE([AC_PROG_OBJCXX],
		  [_AM_DEPENDENCIES([OBJCXX])],
		  [m4_define([AC_PROG_OBJCXX],
			     m4_defn([AC_PROG_OBJCXX])[_AM_DEPENDENCIES([OBJCXX])])])dnl
])
AC_REQUIRE([AM_SILENT_RULES])dnl
dnl The testsuite driver may need to know about EXEEXT, so add the
dnl 'am__EXEEXT' conditional if _AM_COMPILER_EXEEXT was seen.  This
dnl macro is hooked onto _AC_COMPILER_EXEEXT early, see below.
AC_CONFIG_COMMANDS_PRE(dnl
[m4_provide_if([_AM_COMPILER_EXEEXT],
  [AM_CONDITIONAL([am__EXEEXT], [test -n "$EXEEXT"])])])dnl
])

dnl Hook into '_AC_COMPILER_EXEEXT' early to learn its expansion.  Do not
dnl add the conditional right here, as _AC_COMPILER_EXEEXT may be further
dnl mangled by Autoconf and run in a shell conditional statement.
m4_define([_AC_COMPILER_EXEEXT],
m4_defn([_AC_COMPILER_EXEEXT])[m4_provide([_AM_COMPILER_EXEEXT])])


# When config.status generates a header, we must update the stamp-h file.
# This file resides in the same directory as the config header
# that is generated.  The stamp files are numbered to have different names.

# Autoconf calls _AC_AM_CONFIG_HEADER_HOOK (when defined) in the
# loop where config.status creates the headers, so we can generate
# our stamp files there.
AC_DEFUN([_AC_AM_CONFIG_HEADER_HOOK],
[# Compute $1's index in $config_headers.
_am_arg=$1
_am_stamp_count=1
for _am_header in $config_headers :; do
  case $_am_header in
    $_am_arg | $_am_arg:* )
      break ;;
    * )
      _am_stamp_count=`expr $_am_stamp_count + 1` ;;
  esac
done
echo "timestamp for $_am_arg" >`AS_DIRNAME(["$_am_arg"])`/stamp-h[]$_am_stamp_count])

# Copyright (C) 2001-2013 Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# AM_PROG_INSTALL_SH
# ------------------
# Define $install_sh.
AC_DEFUN([AM_PROG_INSTALL_SH],
[AC_REQUIRE([AM_AUX_DIR_EXPAND])dnl
if test x"${install_sh}" != xset; then
  case $am_aux_dir in
  *\ * | *\	*)
    install_sh="\${SHELL} '$am_aux_dir/install-sh'" ;;
  *)
    install_sh="\${SHELL} $am_aux_dir/install-sh"
  esac
fi
AC_SUBST([install_sh])])

# Copyright (C) 2003-2013 Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# Check whether the underlying file-system supports filenames
# with a leading dot.  For instance MS-DOS doesn't.
AC_DEFUN([AM_SET_LEADING_DOT],
[rm -rf .tst 2>/dev/null
mkdir .tst 2>/dev/null
if test -d .tst; then
  am__leading_dot=.
else
  am__leading_dot=_
fi
rmdir .tst 2>/dev/null
AC_SUBST([am__leading_dot])])

# Check to see how 'make' treats includes.	            -*- Autoconf -*-

# Copyright (C) 2001-2013 Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# AM_MAKE_INCLUDE()
# -----------------
# Check to see how make treats includes.
AC_DEFUN([AM_MAKE_INCLUDE],
[am_make=${MAKE-make}
cat > confinc << 'END'
am__doit:
	@echo this is the am__doit target
.PHONY: am__doit
END
# If we don't find an include directive, just comment out the code.
AC_MSG_CHECKING([for style of include used by $am_make])
am__include="#"
am__quote=
_am_result=none
# First try GNU make style include.
echo "include confinc" > confmf
# Ignore all kinds of additional output from 'make'.
case `$am_make -s -f confmf 2> /dev/null` in #(
*the\ am__doit\ target*)
  am__include=include
  am__quote=
  _am_result=GNU
  ;;
esac
# Now try BSD make style include.
if test "$am__include" = "#"; then
   echo '.include "confinc"' > confmf
   case `$am_make -s -f confmf 2> /dev/null` in #(
   *the\ am__doit\ target*)
     am__include=.include
     am__quote="\""
     _am_result=BSD
     ;;
   esac
fi
AC_SUBST([am__include])
AC_SUBST([am__quote])
AC_MSG_RESULT([$_am_result])
rm -f confinc confmf
])

# Fake the existence of programs that GNU maintainers use.  -*- Autoconf -*-

# Copyright (C) 1997-2013 Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# AM_MISSING_PROG(NAME, PROGRAM)
# ------------------------------
AC_DEFUN([AM_MISSING_PROG],
[AC_REQUIRE([AM_MISSING_HAS_RUN])
$1=${$1-"${am_missing_run}$2"}
AC_SUBST($1)])

# AM_MISSING_HAS_RUN
# ------------------
# Define MISSING if not defined so far and test if it is modern enough.
# If it is, set am_missing_run to use it, otherwise, to nothing.
AC_DEFUN([AM_MISSING_HAS_RUN],
[AC_REQUIRE([AM_AUX_DIR_EXPAND])dnl
AC_REQUIRE_AUX_FILE([missing])dnl
if test x"${MISSING+set}" != xset; then
  case $am_aux_dir in
  *\ * | *\	*)
    MISSING="\${SHELL} \"$am_aux_dir/missing\"" ;;
  *)
    MISSING="\${SHELL} $am_aux_dir/missing" ;;
  esac
fi
# Use eval to expand $SHELL
if eval "$MISSING --is-lightweight"; then
  am_missing_run="$MISSING "
else
  am_missing_run=
  AC_MSG_WARN(['missing' script is too old or missing])
fi
])

# Helper functions for option handling.                     -*- Autoconf -*-

# Copyright (C) 2001-2013 Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# _AM_MANGLE_OPTION(NAME)
# -----------------------
AC_DEFUN([_AM_MANGLE_OPTION],
[[_AM_OPTION_]m4_bpatsubst($1, [[^a-zA-Z0-9_]], [_])])

# _AM_SET_OPTION(NAME)
# --------------------
# Set option NAME.  Presently that only means defining a flag for this option.
AC_DEFUN([_AM_SET_OPTION],
[m4_define(_AM_MANGLE_OPTION([$1]), [1])])

# _AM_SET_OPTIONS(OPTIONS)
# ------------------------
# OPTIONS is a space-separated list of Automake options.
AC_DEFUN([_AM_SET_OPTIONS],
[m4_foreach_w([_AM_Option], [$1], [_AM_SET_OPTION(_AM_Option)])])

# _AM_IF_OPTION(OPTION, IF-SET, [IF-NOT-SET])
# -------------------------------------------
# Execute IF-SET if OPTION is set, IF-NOT-SET otherwise.
AC_DEFUN([_AM_IF_OPTION],
[m4_ifset(_AM_MANGLE_OPTION([$1]), [$2], [$3])])

# Check to make sure that the build environment is sane.    -*- Autoconf -*-

# Copyright (C) 1996-2013 Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# AM_SANITY_CHECK
# ---------------
AC_DEFUN([AM_SANITY_CHECK],
[AC_MSG_CHECKING([whether build environment is sane])
# Reject unsafe characters in $srcdir or the absolute working directory
# name.  Accept space and tab only in the latter.
am_lf='
'
case `pwd` in
  *[[\\\"\#\$\&\'\`$am_lf]]*)
    AC_MSG_ERROR([unsafe absolute working directory name]);;
esac
case $srcdir in
  *[[\\\"\#\$\&\'\`$am_lf\ \	]]*)
    AC_MSG_ERROR([unsafe srcdir value: '$srcdir']);;
esac

# Do 'set' in a subshell so we don't clobber the current shell's
# arguments.  Must try -L first in case configure is actually a
# symlink; some systems play weird games with the mod time of symlinks
# (eg FreeBSD returns the mod time of the symlink's containing
# directory).
if (
   am_has_slept=no
   for am_try in 1 2; do
     echo "timestamp, slept: $am_has_slept" > conftest.file
     set X `ls -Lt "$srcdir/configure" conftest.file 2> /dev/null`
     if test "$[*]" = "X"; then
	# -L didn't work.
	set X `ls -t "$srcdir/configure" conftest.file`
     fi
     if test "$[*]" != "X $srcdir/configure conftest.file" \
	&& test "$[*]" != "X conftest.file $srcdir/configure"; then

	# If neither matched, then we have a broken ls.  This can happen
	# if, for instance, CONFIG_SHELL is bash and it inherits a
	# broken ls alias from the environment.  This has actually
	# happened.  Such a system could not be considered "sane".
	AC_MSG_ERROR([ls -t appears to fail.  Make sure there is not a broken
  alias in your environment])
     fi
     if test "$[2]" = conftest.file || test $am_try -eq 2; then
       break
     fi
     # Just in case.
     sleep 1
     am_has_slept=yes
   done
   test "$[2]" = conftest.file
   )
then
   # Ok.
   :
else
   AC_MSG_ERROR([newly created file is older than distributed files!
Check your system clock])
fi
AC_MSG_RESULT([yes])
# If we didn't sleep, we still need to ensure time stamps of config.status and
# generated files are strictly newer.
am_sleep_pid=
if grep 'slept: no' conftest.file >/dev/null 2>&1; then
  ( sleep 1 ) &
  am_sleep_pid=$!
fi
AC_CONFIG_COMMANDS_PRE(
  [AC_MSG_CHECKING([that generated files are newer than configure])
   if test -n "$am_sleep_pid"; then
     # Hide warnings about reused PIDs.
     wait $am_sleep_pid 2>/dev/null
   fi
   AC_MSG_RESULT([done])])
rm -f conftest.file
])

# Copyright (C) 2009-2013 Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# AM_SILENT_RULES([DEFAULT])
# --------------------------
# Enable less verbose build rules; with the default set to DEFAULT
# ("yes" being less verbose, "no" or empty being verbose).
AC_DEFUN([AM_SILENT_RULES],
[AC_ARG_ENABLE([silent-rules], [dnl
AS_HELP_STRING(
  [--enable-silent-rules],
  [less verbose build output (undo: "make V=1")])
AS_HELP_STRING(
  [--disable-silent-rules],
  [verbose build output (undo: "make V=0")])dnl
])
case $enable_silent_rules in @%:@ (((
  yes) AM_DEFAULT_VERBOSITY=0;;
   no) AM_DEFAULT_VERBOSITY=1;;
    *) AM_DEFAULT_VERBOSITY=m4_if([$1], [yes], [0], [1]);;
esac
dnl
dnl A few 'make' implementations (e.g., NonStop OS and NextStep)
dnl do not support nested variable expansions.
dnl See automake bug#9928 and bug#10237.
am_make=${MAKE-make}
AC_CACHE_CHECK([whether $am_make supports nested variables],
   [am_cv_make_support_nested_variables],
   [if AS_ECHO([['TRUE=$(BAR$(V))
BAR0=false
BAR1=true
V=1
am__doit:
	@$(TRUE)
.PHONY: am__doit']]) | $am_make -f - >/dev/null 2>&1; then
  am_cv_make_support_nested_variables=yes
else
  am_cv_make_support_nested_variables=no
fi])
if test $am_cv_make_support_nested_variables = yes; then
  dnl Using '$V' instead of '$(V)' breaks IRIX make.
  AM_V='$(V)'
  AM_DEFAULT_V='$(AM_DEFAULT_VERBOSITY)'
else
  AM_V=$AM_DEFAULT_VERBOSITY
  AM_DEFAULT_V=$AM_DEFAULT_VERBOSITY
fi
AC_SUBST([AM_V])dnl
AM_SUBST_NOTMAKE([AM_V])dnl
AC_SUBST([AM_DEFAULT_V])dnl
AM_SUBST_NOTMAKE([AM_DEFAULT_V])dnl
AC_SUBST([AM_DEFAULT_VERBOSITY])dnl
AM_BACKSLASH='\'
AC_SUBST([AM_BACKSLASH])dnl
_AM_SUBST_NOTMAKE([AM_BACKSLASH])dnl
])

# Copyright (C) 2001-2013 Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# AM_PROG_INSTALL_STRIP
# ---------------------
# One issue with vendor 'install' (even GNU) is that you can't
# specify the program used to strip binaries.  This is especially
# annoying in cross-compiling environments, where the build's strip
# is unlikely to handle the host's binaries.
# Fortunately install-sh will honor a STRIPPROG variable, so we
# always use install-sh in "make install-strip", and initialize
# STRIPPROG with the value of the STRIP variable (set by the user).
AC_DEFUN([AM_PROG_INSTALL_STRIP],
[AC_REQUIRE([AM_PROG_INSTALL_SH])dnl
# Installed binaries are usually stripped using 'strip' when the user
# run "make install-strip".  However 'strip' might not be the right
# tool to use in cross-compilation environments, therefore Automake
# will honor the 'STRIP' environment variable to overrule this program.
dnl Don't test for $cross_compiling = yes, because it might be 'maybe'.
if test "$cross_compiling" != no; then
  AC_CHECK_TOOL([STRIP], [strip], :)
fi
INSTALL_STRIP_PROGRAM="\$(install_sh) -c -s"
AC_SUBST([INSTALL_STRIP_PROGRAM])])

# Copyright (C) 2006-2013 Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# _AM_SUBST_NOTMAKE(VARIABLE)
# ---------------------------
# Prevent Automake from outputting VARIABLE = @VARIABLE@ in Makefile.in.
# This macro is traced by Automake.
AC_DEFUN([_AM_SUBST_NOTMAKE])

# AM_SUBST_NOTMAKE(VARIABLE)
# --------------------------
# Public sister of _AM_SUBST_NOTMAKE.
AC_DEFUN([AM_SUBST_NOTMAKE], [_AM_SUBST_NOTMAKE($@)])

# Check how to create a tarball.                            -*- Autoconf -*-

# Copyright (C) 2004-2013 Free Software Foundation, Inc.
#
# This file is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# _AM_PROG_TAR(FORMAT)
# --------------------
# Check how to create a tarball in format FORMAT.
# FORMAT should be one of 'v7', 'ustar', or 'pax'.
#
# Substitute a variable $(am__tar) that is a command
# writing to stdout a FORMAT-tarball containing the directory
# $tardir.
#     tardir=directory && $(am__tar) > result.tar
#
# Substitute a variable $(am__untar) that extract such
# a tarball read from stdin.
#     $(am__untar) < result.tar
#
AC_DEFUN([_AM_PROG_TAR],
[# Always define AMTAR for backward compatibility.  Yes, it's still used
# in the wild :-(  We should find a proper way to deprecate it ...
AC_SUBST([AMTAR], ['$${TAR-tar}'])

# We'll loop over all known methods to create a tar archive until one works.
_am_tools='gnutar m4_if([$1], [ustar], [plaintar]) pax cpio none'

m4_if([$1], [v7],
  [am__tar='$${TAR-tar} chof - "$$tardir"' am__untar='$${TAR-tar} xf -'],

  [m4_case([$1],
    [ustar],
     [# The POSIX 1988 'ustar' format is defined with fixed-size fields.
      # There is notably a 21 bits limit for the UID and the GID.  In fact,
      # the 'pax' utility can hang on bigger UID/GID (see automake bug#8343
      # and bug#13588).
      am_max_uid=2097151 # 2^21 - 1
      am_max_gid=$am_max_uid
      # The $UID and $GID variables are not portable, so we need to resort
      # to the POSIX-mandated id(1) utility.  Errors in the 'id' calls
      # below are definitely unexpected, so allow the users to see them
      # (that is, avoid stderr redirection).
      am_uid=`id -u || echo unknown`
      am_gid=`id -g || echo unknown`
      AC_MSG_CHECKING([whether UID '$am_uid' is supported by ustar format])
      if test $am_uid -le $am_max_uid; then
         AC_MSG_RESULT([yes])
      else
         AC_MSG_RESULT([no])
         _am_tools=none
      fi
      AC_MSG_CHECKING([whether GID '$am_gid' is supported by ustar format])
      if test $am_gid -le $am_max_gid; then
         AC_MSG_RESULT([yes])
      else
        AC_MSG_RESULT([no])
        _am_tools=none
      fi],

  [pax],
    [],

  [m4_fatal([Unknown tar format])])

  AC_MSG_CHECKING([how to create a $1 tar archive])

  # Go ahead even if we have the value already cached.  We do so because we
  # need to set the values for the 'am__tar' and 'am__untar' variables.
  _am_tools=${am_cv_prog_tar_$1-$_am_tools}

  for _am_tool in $_am_tools; do
    case $_am_tool in
    gnutar)
      for _am_tar in tar gnutar gtar; do
        AM_RUN_LOG([$_am_tar --version]) && break
      done
      am__tar="$_am_tar --format=m4_if([$1], [pax], [posix], [$1]) -chf - "'"$$tardir"'
      am__tar_="$_am_tar --format=m4_if([$1], [pax], [posix], [$1]) -chf - "'"$tardir"'
      am__untar="$_am_tar -xf -"
      ;;
    plaintar)
      # Must skip GNU tar: if it does not support --format= it doesn't create
      # ustar tarball either.
      (tar --version) >/dev/null 2>&1 && continue
      am__tar='tar chf - "$$tardir"'
      am__tar_='tar chf - "$tardir"'
      am__untar='tar xf -'
      ;;
    pax)
      am__tar='pax -L -x $1 -w "$$tardir"'
      am__tar_='pax -L -x $1 -w "$tardir"'
      am__untar='pax -r'
      ;;
    cpio)
      am__tar='find "$$tardir" -print | cpio -o -H $1 -L'
      am__tar_='find "$tardir" -print | cpio -o -H $1 -L'
      am__untar='cpio -i -H $1 -d'
      ;;
    none)
      am__tar=false
      am__tar_=false
      am__untar=false
      ;;
    esac

    # If the value was cached, stop now.  We just wanted to have am__tar
    # and am__untar set.
    test -n "${am_cv_prog_tar_$1}" && break

    # tar/untar a dummy directory, and stop if the command works.
    rm -rf conftest.dir
    mkdir conftest.dir
    echo GrepMe > conftest.dir/file
    AM_RUN_LOG([tardir=conftest.dir && eval $am__tar_ >conftest.tar])
    rm -rf conftest.dir
    if test -s conftest.tar; then
      AM_RUN_LOG([$am__untar <conftest.tar])
      AM_RUN_LOG([cat conftest.dir/file])
      grep GrepMe conftest.dir/file >/dev/null 2>&1 && break
    fi
  done
  rm -rf conftest.dir

  AC_CACHE_VAL([am_cv_prog_tar_$1], [am_cv_prog_tar_$1=$_am_tool])
  AC_MSG_RESULT([$am_cv_prog_tar_$1])])

AC_SUBST([am__tar])
AC_SUBST([am__untar])
]) # _AM_PROG_TAR

m4_include([m4/libtool.m4])
m4_include([m4/ltoptions.m4])
m4_include([m4/ltsugar.m4])
m4_include([m4/ltversion.m4])
m4_include([m4/lt~obsolete.m4])


==> anc/code/src/libcerf-1.3/build-aux/config.guess <==
#! /bin/sh
# Attempt to guess a canonical system name.
#   Copyright 1992-2013 Free Software Foundation, Inc.

timestamp='2013-05-16'

# This file is free software; you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by
# the Free Software Foundation; either version 3 of the License, or
# (at your option) any later version.
#
# This program is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
# General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with this program; if not, see <http://www.gnu.org/licenses/>.
#
# As a special exception to the GNU General Public License, if you
# distribute this file as part of a program that contains a
# configuration script generated by Autoconf, you may include it under
# the same distribution terms that you use for the rest of that
# program.  This Exception is an additional permission under section 7
# of the GNU General Public License, version 3 ("GPLv3").
#
# Originally written by Per Bothner.
#
# You can get the latest version of this script from:
# http://git.savannah.gnu.org/gitweb/?p=config.git;a=blob_plain;f=config.guess;hb=HEAD
#
# Please send patches with a ChangeLog entry to config-patches@gnu.org.


me=`echo "$0" | sed -e 's,.*/,,'`

usage="\
Usage: $0 [OPTION]

Output the configuration name of the system \`$me' is run on.

Operation modes:
  -h, --help         print this help, then exit
  -t, --time-stamp   print date of last modification, then exit
  -v, --version      print version number, then exit

Report bugs and patches to <config-patches@gnu.org>."

version="\
GNU config.guess ($timestamp)

Originally written by Per Bothner.
Copyright 1992-2013 Free Software Foundation, Inc.

This is free software; see the source for copying conditions.  There is NO
warranty; not even for MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE."

help="
Try \`$me --help' for more information."

# Parse command line
while test $# -gt 0 ; do
  case $1 in
    --time-stamp | --time* | -t )
       echo "$timestamp" ; exit ;;
    --version | -v )
       echo "$version" ; exit ;;
    --help | --h* | -h )
       echo "$usage"; exit ;;
    -- )     # Stop option processing
       shift; break ;;
    - )	# Use stdin as input.
       break ;;
    -* )
       echo "$me: invalid option $1$help" >&2
       exit 1 ;;
    * )
       break ;;
  esac
done

if test $# != 0; then
  echo "$me: too many arguments$help" >&2
  exit 1
fi

trap 'exit 1' 1 2 15

# CC_FOR_BUILD -- compiler used by this script. Note that the use of a
# compiler to aid in system detection is discouraged as it requires
# temporary files to be created and, as you can see below, it is a
# headache to deal with in a portable fashion.

# Historically, `CC_FOR_BUILD' used to be named `HOST_CC'. We still
# use `HOST_CC' if defined, but it is deprecated.

# Portable tmp directory creation inspired by the Autoconf team.

set_cc_for_build='
trap "exitcode=\$?; (rm -f \$tmpfiles 2>/dev/null; rmdir \$tmp 2>/dev/null) && exit \$exitcode" 0 ;
trap "rm -f \$tmpfiles 2>/dev/null; rmdir \$tmp 2>/dev/null; exit 1" 1 2 13 15 ;
: ${TMPDIR=/tmp} ;
 { tmp=`(umask 077 && mktemp -d "$TMPDIR/cgXXXXXX") 2>/dev/null` && test -n "$tmp" && test -d "$tmp" ; } ||
 { test -n "$RANDOM" && tmp=$TMPDIR/cg$$-$RANDOM && (umask 077 && mkdir $tmp) ; } ||
 { tmp=$TMPDIR/cg-$$ && (umask 077 && mkdir $tmp) && echo "Warning: creating insecure temp directory" >&2 ; } ||
 { echo "$me: cannot create a temporary directory in $TMPDIR" >&2 ; exit 1 ; } ;
dummy=$tmp/dummy ;
tmpfiles="$dummy.c $dummy.o $dummy.rel $dummy" ;
case $CC_FOR_BUILD,$HOST_CC,$CC in
 ,,)    echo "int x;" > $dummy.c ;
	for c in cc gcc c89 c99 ; do
	  if ($c -c -o $dummy.o $dummy.c) >/dev/null 2>&1 ; then
	     CC_FOR_BUILD="$c"; break ;
	  fi ;
	done ;
	if test x"$CC_FOR_BUILD" = x ; then
	  CC_FOR_BUILD=no_compiler_found ;
	fi
	;;
 ,,*)   CC_FOR_BUILD=$CC ;;
 ,*,*)  CC_FOR_BUILD=$HOST_CC ;;
esac ; set_cc_for_build= ;'

# This is needed to find uname on a Pyramid OSx when run in the BSD universe.
# (ghazi@noc.rutgers.edu 1994-08-24)
if (test -f /.attbin/uname) >/dev/null 2>&1 ; then
	PATH=$PATH:/.attbin ; export PATH
fi

UNAME_MACHINE=`(uname -m) 2>/dev/null` || UNAME_MACHINE=unknown
UNAME_RELEASE=`(uname -r) 2>/dev/null` || UNAME_RELEASE=unknown
UNAME_SYSTEM=`(uname -s) 2>/dev/null`  || UNAME_SYSTEM=unknown
UNAME_VERSION=`(uname -v) 2>/dev/null` || UNAME_VERSION=unknown

case "${UNAME_SYSTEM}" in
Linux|GNU|GNU/*)
	# If the system lacks a compiler, then just pick glibc.
	# We could probably try harder.
	LIBC=gnu

	eval $set_cc_for_build
	cat <<-EOF > $dummy.c
	#include <features.h>
	#if defined(__UCLIBC__)
	LIBC=uclibc
	#elif defined(__dietlibc__)
	LIBC=dietlibc
	#else
	LIBC=gnu
	#endif
	EOF
	eval `$CC_FOR_BUILD -E $dummy.c 2>/dev/null | grep '^LIBC'`
	;;
esac

# Note: order is significant - the case branches are not exclusive.

case "${UNAME_MACHINE}:${UNAME_SYSTEM}:${UNAME_RELEASE}:${UNAME_VERSION}" in
    *:NetBSD:*:*)
	# NetBSD (nbsd) targets should (where applicable) match one or
	# more of the tuples: *-*-netbsdelf*, *-*-netbsdaout*,
	# *-*-netbsdecoff* and *-*-netbsd*.  For targets that recently
	# switched to ELF, *-*-netbsd* would select the old
	# object file format.  This provides both forward
	# compatibility and a consistent mechanism for selecting the
	# object file format.
	#
	# Note: NetBSD doesn't particularly care about the vendor
	# portion of the name.  We always set it to "unknown".
	sysctl="sysctl -n hw.machine_arch"
	UNAME_MACHINE_ARCH=`(/sbin/$sysctl 2>/dev/null || \
	    /usr/sbin/$sysctl 2>/dev/null || echo unknown)`
	case "${UNAME_MACHINE_ARCH}" in
	    armeb) machine=armeb-unknown ;;
	    arm*) machine=arm-unknown ;;
	    sh3el) machine=shl-unknown ;;
	    sh3eb) machine=sh-unknown ;;
	    sh5el) machine=sh5le-unknown ;;
	    *) machine=${UNAME_MACHINE_ARCH}-unknown ;;
	esac
	# The Operating System including object format, if it has switched
	# to ELF recently, or will in the future.
	case "${UNAME_MACHINE_ARCH}" in
	    arm*|i386|m68k|ns32k|sh3*|sparc|vax)
		eval $set_cc_for_build
		if echo __ELF__ | $CC_FOR_BUILD -E - 2>/dev/null \
			| grep -q __ELF__
		then
		    # Once all utilities can be ECOFF (netbsdecoff) or a.out (netbsdaout).
		    # Return netbsd for either.  FIX?
		    os=netbsd
		else
		    os=netbsdelf
		fi
		;;
	    *)
		os=netbsd
		;;
	esac
	# The OS release
	# Debian GNU/NetBSD machines have a different userland, and
	# thus, need a distinct triplet. However, they do not need
	# kernel version information, so it can be replaced with a
	# suitable tag, in the style of linux-gnu.
	case "${UNAME_VERSION}" in
	    Debian*)
		release='-gnu'
		;;
	    *)
		release=`echo ${UNAME_RELEASE}|sed -e 's/[-_].*/\./'`
		;;
	esac
	# Since CPU_TYPE-MANUFACTURER-KERNEL-OPERATING_SYSTEM:
	# contains redundant information, the shorter form:
	# CPU_TYPE-MANUFACTURER-OPERATING_SYSTEM is used.
	echo "${machine}-${os}${release}"
	exit ;;
    *:Bitrig:*:*)
	UNAME_MACHINE_ARCH=`arch | sed 's/Bitrig.//'`
	echo ${UNAME_MACHINE_ARCH}-unknown-bitrig${UNAME_RELEASE}
	exit ;;
    *:OpenBSD:*:*)
	UNAME_MACHINE_ARCH=`arch | sed 's/OpenBSD.//'`
	echo ${UNAME_MACHINE_ARCH}-unknown-openbsd${UNAME_RELEASE}
	exit ;;
    *:ekkoBSD:*:*)
	echo ${UNAME_MACHINE}-unknown-ekkobsd${UNAME_RELEASE}
	exit ;;
    *:SolidBSD:*:*)
	echo ${UNAME_MACHINE}-unknown-solidbsd${UNAME_RELEASE}
	exit ;;
    macppc:MirBSD:*:*)
	echo powerpc-unknown-mirbsd${UNAME_RELEASE}
	exit ;;
    *:MirBSD:*:*)
	echo ${UNAME_MACHINE}-unknown-mirbsd${UNAME_RELEASE}
	exit ;;
    alpha:OSF1:*:*)
	case $UNAME_RELEASE in
	*4.0)
		UNAME_RELEASE=`/usr/sbin/sizer -v | awk '{print $3}'`
		;;
	*5.*)
		UNAME_RELEASE=`/usr/sbin/sizer -v | awk '{print $4}'`
		;;
	esac
	# According to Compaq, /usr/sbin/psrinfo has been available on
	# OSF/1 and Tru64 systems produced since 1995.  I hope that
	# covers most systems running today.  This code pipes the CPU
	# types through head -n 1, so we only detect the type of CPU 0.
	ALPHA_CPU_TYPE=`/usr/sbin/psrinfo -v | sed -n -e 's/^  The alpha \(.*\) processor.*$/\1/p' | head -n 1`
	case "$ALPHA_CPU_TYPE" in
	    "EV4 (21064)")
		UNAME_MACHINE="alpha" ;;
	    "EV4.5 (21064)")
		UNAME_MACHINE="alpha" ;;
	    "LCA4 (21066/21068)")
		UNAME_MACHINE="alpha" ;;
	    "EV5 (21164)")
		UNAME_MACHINE="alphaev5" ;;
	    "EV5.6 (21164A)")
		UNAME_MACHINE="alphaev56" ;;
	    "EV5.6 (21164PC)")
		UNAME_MACHINE="alphapca56" ;;
	    "EV5.7 (21164PC)")
		UNAME_MACHINE="alphapca57" ;;
	    "EV6 (21264)")
		UNAME_MACHINE="alphaev6" ;;
	    "EV6.7 (21264A)")
		UNAME_MACHINE="alphaev67" ;;
	    "EV6.8CB (21264C)")
		UNAME_MACHINE="alphaev68" ;;
	    "EV6.8AL (21264B)")
		UNAME_MACHINE="alphaev68" ;;
	    "EV6.8CX (21264D)")
		UNAME_MACHINE="alphaev68" ;;
	    "EV6.9A (21264/EV69A)")
		UNAME_MACHINE="alphaev69" ;;
	    "EV7 (21364)")
		UNAME_MACHINE="alphaev7" ;;
	    "EV7.9 (21364A)")
		UNAME_MACHINE="alphaev79" ;;
	esac
	# A Pn.n version is a patched version.
	# A Vn.n version is a released version.
	# A Tn.n version is a released field test version.
	# A Xn.n version is an unreleased experimental baselevel.
	# 1.2 uses "1.2" for uname -r.
	echo ${UNAME_MACHINE}-dec-osf`echo ${UNAME_RELEASE} | sed -e 's/^[PVTX]//' | tr 'ABCDEFGHIJKLMNOPQRSTUVWXYZ' 'abcdefghijklmnopqrstuvwxyz'`
	# Reset EXIT trap before exiting to avoid spurious non-zero exit code.
	exitcode=$?
	trap '' 0
	exit $exitcode ;;
    Alpha\ *:Windows_NT*:*)
	# How do we know it's Interix rather than the generic POSIX subsystem?
	# Should we change UNAME_MACHINE based on the output of uname instead
	# of the specific Alpha model?
	echo alpha-pc-interix
	exit ;;
    21064:Windows_NT:50:3)
	echo alpha-dec-winnt3.5
	exit ;;
    Amiga*:UNIX_System_V:4.0:*)
	echo m68k-unknown-sysv4
	exit ;;
    *:[Aa]miga[Oo][Ss]:*:*)
	echo ${UNAME_MACHINE}-unknown-amigaos
	exit ;;
    *:[Mm]orph[Oo][Ss]:*:*)
	echo ${UNAME_MACHINE}-unknown-morphos
	exit ;;
    *:OS/390:*:*)
	echo i370-ibm-openedition
	exit ;;
    *:z/VM:*:*)
	echo s390-ibm-zvmoe
	exit ;;
    *:OS400:*:*)
	echo powerpc-ibm-os400
	exit ;;
    arm:RISC*:1.[012]*:*|arm:riscix:1.[012]*:*)
	echo arm-acorn-riscix${UNAME_RELEASE}
	exit ;;
    arm*:riscos:*:*|arm*:RISCOS:*:*)
	echo arm-unknown-riscos
	exit ;;
    SR2?01:HI-UX/MPP:*:* | SR8000:HI-UX/MPP:*:*)
	echo hppa1.1-hitachi-hiuxmpp
	exit ;;
    Pyramid*:OSx*:*:* | MIS*:OSx*:*:* | MIS*:SMP_DC-OSx*:*:*)
	# akee@wpdis03.wpafb.af.mil (Earle F. Ake) contributed MIS and NILE.
	if test "`(/bin/universe) 2>/dev/null`" = att ; then
		echo pyramid-pyramid-sysv3
	else
		echo pyramid-pyramid-bsd
	fi
	exit ;;
    NILE*:*:*:dcosx)
	echo pyramid-pyramid-svr4
	exit ;;
    DRS?6000:unix:4.0:6*)
	echo sparc-icl-nx6
	exit ;;
    DRS?6000:UNIX_SV:4.2*:7* | DRS?6000:isis:4.2*:7*)
	case `/usr/bin/uname -p` in
	    sparc) echo sparc-icl-nx7; exit ;;
	esac ;;
    s390x:SunOS:*:*)
	echo ${UNAME_MACHINE}-ibm-solaris2`echo ${UNAME_RELEASE}|sed -e 's/[^.]*//'`
	exit ;;
    sun4H:SunOS:5.*:*)
	echo sparc-hal-solaris2`echo ${UNAME_RELEASE}|sed -e 's/[^.]*//'`
	exit ;;
    sun4*:SunOS:5.*:* | tadpole*:SunOS:5.*:*)
	echo sparc-sun-solaris2`echo ${UNAME_RELEASE}|sed -e 's/[^.]*//'`
	exit ;;
    i86pc:AuroraUX:5.*:* | i86xen:AuroraUX:5.*:*)
	echo i386-pc-auroraux${UNAME_RELEASE}
	exit ;;
    i86pc:SunOS:5.*:* | i86xen:SunOS:5.*:*)
	eval $set_cc_for_build
	SUN_ARCH="i386"
	# If there is a compiler, see if it is configured for 64-bit objects.
	# Note that the Sun cc does not turn __LP64__ into 1 like gcc does.
	# This test works for both compilers.
	if [ "$CC_FOR_BUILD" != 'no_compiler_found' ]; then
	    if (echo '#ifdef __amd64'; echo IS_64BIT_ARCH; echo '#endif') | \
		(CCOPTS= $CC_FOR_BUILD -E - 2>/dev/null) | \
		grep IS_64BIT_ARCH >/dev/null
	    then
		SUN_ARCH="x86_64"
	    fi
	fi
	echo ${SUN_ARCH}-pc-solaris2`echo ${UNAME_RELEASE}|sed -e 's/[^.]*//'`
	exit ;;
    sun4*:SunOS:6*:*)
	# According to config.sub, this is the proper way to canonicalize
	# SunOS6.  Hard to guess exactly what SunOS6 will be like, but
	# it's likely to be more like Solaris than SunOS4.
	echo sparc-sun-solaris3`echo ${UNAME_RELEASE}|sed -e 's/[^.]*//'`
	exit ;;
    sun4*:SunOS:*:*)
	case "`/usr/bin/arch -k`" in
	    Series*|S4*)
		UNAME_RELEASE=`uname -v`
		;;
	esac
	# Japanese Language versions have a version number like `4.1.3-JL'.
	echo sparc-sun-sunos`echo ${UNAME_RELEASE}|sed -e 's/-/_/'`
	exit ;;
    sun3*:SunOS:*:*)
	echo m68k-sun-sunos${UNAME_RELEASE}
	exit ;;
    sun*:*:4.2BSD:*)
	UNAME_RELEASE=`(sed 1q /etc/motd | awk '{print substr($5,1,3)}') 2>/dev/null`
	test "x${UNAME_RELEASE}" = "x" && UNAME_RELEASE=3
	case "`/bin/arch`" in
	    sun3)
		echo m68k-sun-sunos${UNAME_RELEASE}
		;;
	    sun4)
		echo sparc-sun-sunos${UNAME_RELEASE}
		;;
	esac
	exit ;;
    aushp:SunOS:*:*)
	echo sparc-auspex-sunos${UNAME_RELEASE}
	exit ;;
    # The situation for MiNT is a little confusing.  The machine name
    # can be virtually everything (everything which is not
    # "atarist" or "atariste" at least should have a processor
    # > m68000).  The system name ranges from "MiNT" over "FreeMiNT"
    # to the lowercase version "mint" (or "freemint").  Finally
    # the system name "TOS" denotes a system which is actually not
    # MiNT.  But MiNT is downward compatible to TOS, so this should
    # be no problem.
    atarist[e]:*MiNT:*:* | atarist[e]:*mint:*:* | atarist[e]:*TOS:*:*)
	echo m68k-atari-mint${UNAME_RELEASE}
	exit ;;
    atari*:*MiNT:*:* | atari*:*mint:*:* | atarist[e]:*TOS:*:*)
	echo m68k-atari-mint${UNAME_RELEASE}
	exit ;;
    *falcon*:*MiNT:*:* | *falcon*:*mint:*:* | *falcon*:*TOS:*:*)
	echo m68k-atari-mint${UNAME_RELEASE}
	exit ;;
    milan*:*MiNT:*:* | milan*:*mint:*:* | *milan*:*TOS:*:*)
	echo m68k-milan-mint${UNAME_RELEASE}
	exit ;;
    hades*:*MiNT:*:* | hades*:*mint:*:* | *hades*:*TOS:*:*)
	echo m68k-hades-mint${UNAME_RELEASE}
	exit ;;
    *:*MiNT:*:* | *:*mint:*:* | *:*TOS:*:*)
	echo m68k-unknown-mint${UNAME_RELEASE}
	exit ;;
    m68k:machten:*:*)
	echo m68k-apple-machten${UNAME_RELEASE}
	exit ;;
    powerpc:machten:*:*)
	echo powerpc-apple-machten${UNAME_RELEASE}
	exit ;;
    RISC*:Mach:*:*)
	echo mips-dec-mach_bsd4.3
	exit ;;
    RISC*:ULTRIX:*:*)
	echo mips-dec-ultrix${UNAME_RELEASE}
	exit ;;
    VAX*:ULTRIX*:*:*)
	echo vax-dec-ultrix${UNAME_RELEASE}
	exit ;;
    2020:CLIX:*:* | 2430:CLIX:*:*)
	echo clipper-intergraph-clix${UNAME_RELEASE}
	exit ;;
    mips:*:*:UMIPS | mips:*:*:RISCos)
	eval $set_cc_for_build
	sed 's/^	//' << EOF >$dummy.c
#ifdef __cplusplus
#include <stdio.h>  /* for printf() prototype */
	int main (int argc, char *argv[]) {
#else
	int main (argc, argv) int argc; char *argv[]; {
#endif
	#if defined (host_mips) && defined (MIPSEB)
	#if defined (SYSTYPE_SYSV)
	  printf ("mips-mips-riscos%ssysv\n", argv[1]); exit (0);
	#endif
	#if defined (SYSTYPE_SVR4)
	  printf ("mips-mips-riscos%ssvr4\n", argv[1]); exit (0);
	#endif
	#if defined (SYSTYPE_BSD43) || defined(SYSTYPE_BSD)
	  printf ("mips-mips-riscos%sbsd\n", argv[1]); exit (0);
	#endif
	#endif
	  exit (-1);
	}
EOF
	$CC_FOR_BUILD -o $dummy $dummy.c &&
	  dummyarg=`echo "${UNAME_RELEASE}" | sed -n 's/\([0-9]*\).*/\1/p'` &&
	  SYSTEM_NAME=`$dummy $dummyarg` &&
	    { echo "$SYSTEM_NAME"; exit; }
	echo mips-mips-riscos${UNAME_RELEASE}
	exit ;;
    Motorola:PowerMAX_OS:*:*)
	echo powerpc-motorola-powermax
	exit ;;
    Motorola:*:4.3:PL8-*)
	echo powerpc-harris-powermax
	exit ;;
    Night_Hawk:*:*:PowerMAX_OS | Synergy:PowerMAX_OS:*:*)
	echo powerpc-harris-powermax
	exit ;;
    Night_Hawk:Power_UNIX:*:*)
	echo powerpc-harris-powerunix
	exit ;;
    m88k:CX/UX:7*:*)
	echo m88k-harris-cxux7
	exit ;;
    m88k:*:4*:R4*)
	echo m88k-motorola-sysv4
	exit ;;
    m88k:*:3*:R3*)
	echo m88k-motorola-sysv3
	exit ;;
    AViiON:dgux:*:*)
	# DG/UX returns AViiON for all architectures
	UNAME_PROCESSOR=`/usr/bin/uname -p`
	if [ $UNAME_PROCESSOR = mc88100 ] || [ $UNAME_PROCESSOR = mc88110 ]
	then
	    if [ ${TARGET_BINARY_INTERFACE}x = m88kdguxelfx ] || \
	       [ ${TARGET_BINARY_INTERFACE}x = x ]
	    then
		echo m88k-dg-dgux${UNAME_RELEASE}
	    else
		echo m88k-dg-dguxbcs${UNAME_RELEASE}
	    fi
	else
	    echo i586-dg-dgux${UNAME_RELEASE}
	fi
	exit ;;
    M88*:DolphinOS:*:*)	# DolphinOS (SVR3)
	echo m88k-dolphin-sysv3
	exit ;;
    M88*:*:R3*:*)
	# Delta 88k system running SVR3
	echo m88k-motorola-sysv3
	exit ;;
    XD88*:*:*:*) # Tektronix XD88 system running UTekV (SVR3)
	echo m88k-tektronix-sysv3
	exit ;;
    Tek43[0-9][0-9]:UTek:*:*) # Tektronix 4300 system running UTek (BSD)
	echo m68k-tektronix-bsd
	exit ;;
    *:IRIX*:*:*)
	echo mips-sgi-irix`echo ${UNAME_RELEASE}|sed -e 's/-/_/g'`
	exit ;;
    ????????:AIX?:[12].1:2)   # AIX 2.2.1 or AIX 2.1.1 is RT/PC AIX.
	echo romp-ibm-aix     # uname -m gives an 8 hex-code CPU id
	exit ;;               # Note that: echo "'`uname -s`'" gives 'AIX '
    i*86:AIX:*:*)
	echo i386-ibm-aix
	exit ;;
    ia64:AIX:*:*)
	if [ -x /usr/bin/oslevel ] ; then
		IBM_REV=`/usr/bin/oslevel`
	else
		IBM_REV=${UNAME_VERSION}.${UNAME_RELEASE}
	fi
	echo ${UNAME_MACHINE}-ibm-aix${IBM_REV}
	exit ;;
    *:AIX:2:3)
	if grep bos325 /usr/include/stdio.h >/dev/null 2>&1; then
		eval $set_cc_for_build
		sed 's/^		//' << EOF >$dummy.c
		#include <sys/systemcfg.h>

		main()
			{
			if (!__power_pc())
				exit(1);
			puts("powerpc-ibm-aix3.2.5");
			exit(0);
			}
EOF
		if $CC_FOR_BUILD -o $dummy $dummy.c && SYSTEM_NAME=`$dummy`
		then
			echo "$SYSTEM_NAME"
		else
			echo rs6000-ibm-aix3.2.5
		fi
	elif grep bos324 /usr/include/stdio.h >/dev/null 2>&1; then
		echo rs6000-ibm-aix3.2.4
	else
		echo rs6000-ibm-aix3.2
	fi
	exit ;;
    *:AIX:*:[4567])
	IBM_CPU_ID=`/usr/sbin/lsdev -C -c processor -S available | sed 1q | awk '{ print $1 }'`
	if /usr/sbin/lsattr -El ${IBM_CPU_ID} | grep ' POWER' >/dev/null 2>&1; then
		IBM_ARCH=rs6000
	else
		IBM_ARCH=powerpc
	fi
	if [ -x /usr/bin/oslevel ] ; then
		IBM_REV=`/usr/bin/oslevel`
	else
		IBM_REV=${UNAME_VERSION}.${UNAME_RELEASE}
	fi
	echo ${IBM_ARCH}-ibm-aix${IBM_REV}
	exit ;;
    *:AIX:*:*)
	echo rs6000-ibm-aix
	exit ;;
    ibmrt:4.4BSD:*|romp-ibm:BSD:*)
	echo romp-ibm-bsd4.4
	exit ;;
    ibmrt:*BSD:*|romp-ibm:BSD:*)            # covers RT/PC BSD and
	echo romp-ibm-bsd${UNAME_RELEASE}   # 4.3 with uname added to
	exit ;;                             # report: romp-ibm BSD 4.3
    *:BOSX:*:*)
	echo rs6000-bull-bosx
	exit ;;
    DPX/2?00:B.O.S.:*:*)
	echo m68k-bull-sysv3
	exit ;;
    9000/[34]??:4.3bsd:1.*:*)
	echo m68k-hp-bsd
	exit ;;
    hp300:4.4BSD:*:* | 9000/[34]??:4.3bsd:2.*:*)
	echo m68k-hp-bsd4.4
	exit ;;
    9000/[34678]??:HP-UX:*:*)
	HPUX_REV=`echo ${UNAME_RELEASE}|sed -e 's/[^.]*.[0B]*//'`
	case "${UNAME_MACHINE}" in
	    9000/31? )            HP_ARCH=m68000 ;;
	    9000/[34]?? )         HP_ARCH=m68k ;;
	    9000/[678][0-9][0-9])
		if [ -x /usr/bin/getconf ]; then
		    sc_cpu_version=`/usr/bin/getconf SC_CPU_VERSION 2>/dev/null`
		    sc_kernel_bits=`/usr/bin/getconf SC_KERNEL_BITS 2>/dev/null`
		    case "${sc_cpu_version}" in
		      523) HP_ARCH="hppa1.0" ;; # CPU_PA_RISC1_0
		      528) HP_ARCH="hppa1.1" ;; # CPU_PA_RISC1_1
		      532)                      # CPU_PA_RISC2_0
			case "${sc_kernel_bits}" in
			  32) HP_ARCH="hppa2.0n" ;;
			  64) HP_ARCH="hppa2.0w" ;;
			  '') HP_ARCH="hppa2.0" ;;   # HP-UX 10.20
			esac ;;
		    esac
		fi
		if [ "${HP_ARCH}" = "" ]; then
		    eval $set_cc_for_build
		    sed 's/^		//' << EOF >$dummy.c

		#define _HPUX_SOURCE
		#include <stdlib.h>
		#include <unistd.h>

		int main ()
		{
		#if defined(_SC_KERNEL_BITS)
		    long bits = sysconf(_SC_KERNEL_BITS);
		#endif
		    long cpu  = sysconf (_SC_CPU_VERSION);

		    switch (cpu)
			{
			case CPU_PA_RISC1_0: puts ("hppa1.0"); break;
			case CPU_PA_RISC1_1: puts ("hppa1.1"); break;
			case CPU_PA_RISC2_0:
		#if defined(_SC_KERNEL_BITS)
			    switch (bits)
				{
				case 64: puts ("hppa2.0w"); break;
				case 32: puts ("hppa2.0n"); break;
				default: puts ("hppa2.0"); break;
				} break;
		#else  /* !defined(_SC_KERNEL_BITS) */
			    puts ("hppa2.0"); break;
		#endif
			default: puts ("hppa1.0"); break;
			}
		    exit (0);
		}
EOF
		    (CCOPTS= $CC_FOR_BUILD -o $dummy $dummy.c 2>/dev/null) && HP_ARCH=`$dummy`
		    test -z "$HP_ARCH" && HP_ARCH=hppa
		fi ;;
	esac
	if [ ${HP_ARCH} = "hppa2.0w" ]
	then
	    eval $set_cc_for_build

	    # hppa2.0w-hp-hpux* has a 64-bit kernel and a compiler generating
	    # 32-bit code.  hppa64-hp-hpux* has the same kernel and a compiler
	    # generating 64-bit code.  GNU and HP use different nomenclature:
	    #
	    # $ CC_FOR_BUILD=cc ./config.guess
	    # => hppa2.0w-hp-hpux11.23
	    # $ CC_FOR_BUILD="cc +DA2.0w" ./config.guess
	    # => hppa64-hp-hpux11.23

	    if echo __LP64__ | (CCOPTS= $CC_FOR_BUILD -E - 2>/dev/null) |
		grep -q __LP64__
	    then
		HP_ARCH="hppa2.0w"
	    else
		HP_ARCH="hppa64"
	    fi
	fi
	echo ${HP_ARCH}-hp-hpux${HPUX_REV}
	exit ;;
    ia64:HP-UX:*:*)
	HPUX_REV=`echo ${UNAME_RELEASE}|sed -e 's/[^.]*.[0B]*//'`
	echo ia64-hp-hpux${HPUX_REV}
	exit ;;
    3050*:HI-UX:*:*)
	eval $set_cc_for_build
	sed 's/^	//' << EOF >$dummy.c
	#include <unistd.h>
	int
	main ()
	{
	  long cpu = sysconf (_SC_CPU_VERSION);
	  /* The order matters, because CPU_IS_HP_MC68K erroneously returns
	     true for CPU_PA_RISC1_0.  CPU_IS_PA_RISC returns correct
	     results, however.  */
	  if (CPU_IS_PA_RISC (cpu))
	    {
	      switch (cpu)
		{
		  case CPU_PA_RISC1_0: puts ("hppa1.0-hitachi-hiuxwe2"); break;
		  case CPU_PA_RISC1_1: puts ("hppa1.1-hitachi-hiuxwe2"); break;
		  case CPU_PA_RISC2_0: puts ("hppa2.0-hitachi-hiuxwe2"); break;
		  default: puts ("hppa-hitachi-hiuxwe2"); break;
		}
	    }
	  else if (CPU_IS_HP_MC68K (cpu))
	    puts ("m68k-hitachi-hiuxwe2");
	  else puts ("unknown-hitachi-hiuxwe2");
	  exit (0);
	}
EOF
	$CC_FOR_BUILD -o $dummy $dummy.c && SYSTEM_NAME=`$dummy` &&
		{ echo "$SYSTEM_NAME"; exit; }
	echo unknown-hitachi-hiuxwe2
	exit ;;
    9000/7??:4.3bsd:*:* | 9000/8?[79]:4.3bsd:*:* )
	echo hppa1.1-hp-bsd
	exit ;;
    9000/8??:4.3bsd:*:*)
	echo hppa1.0-hp-bsd
	exit ;;
    *9??*:MPE/iX:*:* | *3000*:MPE/iX:*:*)
	echo hppa1.0-hp-mpeix
	exit ;;
    hp7??:OSF1:*:* | hp8?[79]:OSF1:*:* )
	echo hppa1.1-hp-osf
	exit ;;
    hp8??:OSF1:*:*)
	echo hppa1.0-hp-osf
	exit ;;
    i*86:OSF1:*:*)
	if [ -x /usr/sbin/sysversion ] ; then
	    echo ${UNAME_MACHINE}-unknown-osf1mk
	else
	    echo ${UNAME_MACHINE}-unknown-osf1
	fi
	exit ;;
    parisc*:Lites*:*:*)
	echo hppa1.1-hp-lites
	exit ;;
    C1*:ConvexOS:*:* | convex:ConvexOS:C1*:*)
	echo c1-convex-bsd
	exit ;;
    C2*:ConvexOS:*:* | convex:ConvexOS:C2*:*)
	if getsysinfo -f scalar_acc
	then echo c32-convex-bsd
	else echo c2-convex-bsd
	fi
	exit ;;
    C34*:ConvexOS:*:* | convex:ConvexOS:C34*:*)
	echo c34-convex-bsd
	exit ;;
    C38*:ConvexOS:*:* | convex:ConvexOS:C38*:*)
	echo c38-convex-bsd
	exit ;;
    C4*:ConvexOS:*:* | convex:ConvexOS:C4*:*)
	echo c4-convex-bsd
	exit ;;
    CRAY*Y-MP:*:*:*)
	echo ymp-cray-unicos${UNAME_RELEASE} | sed -e 's/\.[^.]*$/.X/'
	exit ;;
    CRAY*[A-Z]90:*:*:*)
	echo ${UNAME_MACHINE}-cray-unicos${UNAME_RELEASE} \
	| sed -e 's/CRAY.*\([A-Z]90\)/\1/' \
	      -e y/ABCDEFGHIJKLMNOPQRSTUVWXYZ/abcdefghijklmnopqrstuvwxyz/ \
	      -e 's/\.[^.]*$/.X/'
	exit ;;
    CRAY*TS:*:*:*)
	echo t90-cray-unicos${UNAME_RELEASE} | sed -e 's/\.[^.]*$/.X/'
	exit ;;
    CRAY*T3E:*:*:*)
	echo alphaev5-cray-unicosmk${UNAME_RELEASE} | sed -e 's/\.[^.]*$/.X/'
	exit ;;
    CRAY*SV1:*:*:*)
	echo sv1-cray-unicos${UNAME_RELEASE} | sed -e 's/\.[^.]*$/.X/'
	exit ;;
    *:UNICOS/mp:*:*)
	echo craynv-cray-unicosmp${UNAME_RELEASE} | sed -e 's/\.[^.]*$/.X/'
	exit ;;
    F30[01]:UNIX_System_V:*:* | F700:UNIX_System_V:*:*)
	FUJITSU_PROC=`uname -m | tr 'ABCDEFGHIJKLMNOPQRSTUVWXYZ' 'abcdefghijklmnopqrstuvwxyz'`
	FUJITSU_SYS=`uname -p | tr 'ABCDEFGHIJKLMNOPQRSTUVWXYZ' 'abcdefghijklmnopqrstuvwxyz' | sed -e 's/\///'`
	FUJITSU_REL=`echo ${UNAME_RELEASE} | sed -e 's/ /_/'`
	echo "${FUJITSU_PROC}-fujitsu-${FUJITSU_SYS}${FUJITSU_REL}"
	exit ;;
    5000:UNIX_System_V:4.*:*)
	FUJITSU_SYS=`uname -p | tr 'ABCDEFGHIJKLMNOPQRSTUVWXYZ' 'abcdefghijklmnopqrstuvwxyz' | sed -e 's/\///'`
	FUJITSU_REL=`echo ${UNAME_RELEASE} | tr 'ABCDEFGHIJKLMNOPQRSTUVWXYZ' 'abcdefghijklmnopqrstuvwxyz' | sed -e 's/ /_/'`
	echo "sparc-fujitsu-${FUJITSU_SYS}${FUJITSU_REL}"
	exit ;;
    i*86:BSD/386:*:* | i*86:BSD/OS:*:* | *:Ascend\ Embedded/OS:*:*)
	echo ${UNAME_MACHINE}-pc-bsdi${UNAME_RELEASE}
	exit ;;
    sparc*:BSD/OS:*:*)
	echo sparc-unknown-bsdi${UNAME_RELEASE}
	exit ;;
    *:BSD/OS:*:*)
	echo ${UNAME_MACHINE}-unknown-bsdi${UNAME_RELEASE}
	exit ;;
    *:FreeBSD:*:*)
	UNAME_PROCESSOR=`/usr/bin/uname -p`
	case ${UNAME_PROCESSOR} in
	    amd64)
		echo x86_64-unknown-freebsd`echo ${UNAME_RELEASE}|sed -e 's/[-(].*//'` ;;
	    *)
		echo ${UNAME_PROCESSOR}-unknown-freebsd`echo ${UNAME_RELEASE}|sed -e 's/[-(].*//'` ;;
	esac
	exit ;;
    i*:CYGWIN*:*)
	echo ${UNAME_MACHINE}-pc-cygwin
	exit ;;
    *:MINGW64*:*)
	echo ${UNAME_MACHINE}-pc-mingw64
	exit ;;
    *:MINGW*:*)
	echo ${UNAME_MACHINE}-pc-mingw32
	exit ;;
    i*:MSYS*:*)
	echo ${UNAME_MACHINE}-pc-msys
	exit ;;
    i*:windows32*:*)
	# uname -m includes "-pc" on this system.
	echo ${UNAME_MACHINE}-mingw32
	exit ;;
    i*:PW*:*)
	echo ${UNAME_MACHINE}-pc-pw32
	exit ;;
    *:Interix*:*)
	case ${UNAME_MACHINE} in
	    x86)
		echo i586-pc-interix${UNAME_RELEASE}
		exit ;;
	    authenticamd | genuineintel | EM64T)
		echo x86_64-unknown-interix${UNAME_RELEASE}
		exit ;;
	    IA64)
		echo ia64-unknown-interix${UNAME_RELEASE}
		exit ;;
	esac ;;
    [345]86:Windows_95:* | [345]86:Windows_98:* | [345]86:Windows_NT:*)
	echo i${UNAME_MACHINE}-pc-mks
	exit ;;
    8664:Windows_NT:*)
	echo x86_64-pc-mks
	exit ;;
    i*:Windows_NT*:* | Pentium*:Windows_NT*:*)
	# How do we know it's Interix rather than the generic POSIX subsystem?
	# It also conflicts with pre-2.0 versions of AT&T UWIN. Should we
	# UNAME_MACHINE based on the output of uname instead of i386?
	echo i586-pc-interix
	exit ;;
    i*:UWIN*:*)
	echo ${UNAME_MACHINE}-pc-uwin
	exit ;;
    amd64:CYGWIN*:*:* | x86_64:CYGWIN*:*:*)
	echo x86_64-unknown-cygwin
	exit ;;
    p*:CYGWIN*:*)
	echo powerpcle-unknown-cygwin
	exit ;;
    prep*:SunOS:5.*:*)
	echo powerpcle-unknown-solaris2`echo ${UNAME_RELEASE}|sed -e 's/[^.]*//'`
	exit ;;
    *:GNU:*:*)
	# the GNU system
	echo `echo ${UNAME_MACHINE}|sed -e 's,[-/].*$,,'`-unknown-${LIBC}`echo ${UNAME_RELEASE}|sed -e 's,/.*$,,'`
	exit ;;
    *:GNU/*:*:*)
	# other systems with GNU libc and userland
	echo ${UNAME_MACHINE}-unknown-`echo ${UNAME_SYSTEM} | sed 's,^[^/]*/,,' | tr '[A-Z]' '[a-z]'``echo ${UNAME_RELEASE}|sed -e 's/[-(].*//'`-${LIBC}
	exit ;;
    i*86:Minix:*:*)
	echo ${UNAME_MACHINE}-pc-minix
	exit ;;
    aarch64:Linux:*:*)
	echo ${UNAME_MACHINE}-unknown-linux-${LIBC}
	exit ;;
    aarch64_be:Linux:*:*)
	UNAME_MACHINE=aarch64_be
	echo ${UNAME_MACHINE}-unknown-linux-${LIBC}
	exit ;;
    alpha:Linux:*:*)
	case `sed -n '/^cpu model/s/^.*: \(.*\)/\1/p' < /proc/cpuinfo` in
	  EV5)   UNAME_MACHINE=alphaev5 ;;
	  EV56)  UNAME_MACHINE=alphaev56 ;;
	  PCA56) UNAME_MACHINE=alphapca56 ;;
	  PCA57) UNAME_MACHINE=alphapca56 ;;
	  EV6)   UNAME_MACHINE=alphaev6 ;;
	  EV67)  UNAME_MACHINE=alphaev67 ;;
	  EV68*) UNAME_MACHINE=alphaev68 ;;
	esac
	objdump --private-headers /bin/sh | grep -q ld.so.1
	if test "$?" = 0 ; then LIBC="gnulibc1" ; fi
	echo ${UNAME_MACHINE}-unknown-linux-${LIBC}
	exit ;;
    arc:Linux:*:* | arceb:Linux:*:*)
	echo ${UNAME_MACHINE}-unknown-linux-${LIBC}
	exit ;;
    arm*:Linux:*:*)
	eval $set_cc_for_build
	if echo __ARM_EABI__ | $CC_FOR_BUILD -E - 2>/dev/null \
	    | grep -q __ARM_EABI__
	then
	    echo ${UNAME_MACHINE}-unknown-linux-${LIBC}
	else
	    if echo __ARM_PCS_VFP | $CC_FOR_BUILD -E - 2>/dev/null \
		| grep -q __ARM_PCS_VFP
	    then
		echo ${UNAME_MACHINE}-unknown-linux-${LIBC}eabi
	    else
		echo ${UNAME_MACHINE}-unknown-linux-${LIBC}eabihf
	    fi
	fi
	exit ;;
    avr32*:Linux:*:*)
	echo ${UNAME_MACHINE}-unknown-linux-${LIBC}
	exit ;;
    cris:Linux:*:*)
	echo ${UNAME_MACHINE}-axis-linux-${LIBC}
	exit ;;
    crisv32:Linux:*:*)
	echo ${UNAME_MACHINE}-axis-linux-${LIBC}
	exit ;;
    frv:Linux:*:*)
	echo ${UNAME_MACHINE}-unknown-linux-${LIBC}
	exit ;;
    hexagon:Linux:*:*)
	echo ${UNAME_MACHINE}-unknown-linux-${LIBC}
	exit ;;
    i*86:Linux:*:*)
	echo ${UNAME_MACHINE}-pc-linux-${LIBC}
	exit ;;
    ia64:Linux:*:*)
	echo ${UNAME_MACHINE}-unknown-linux-${LIBC}
	exit ;;
    m32r*:Linux:*:*)
	echo ${UNAME_MACHINE}-unknown-linux-${LIBC}
	exit ;;
    m68*:Linux:*:*)
	echo ${UNAME_MACHINE}-unknown-linux-${LIBC}
	exit ;;
    mips:Linux:*:* | mips64:Linux:*:*)
	eval $set_cc_for_build
	sed 's/^	//' << EOF >$dummy.c
	#undef CPU
	#undef ${UNAME_MACHINE}
	#undef ${UNAME_MACHINE}el
	#if defined(__MIPSEL__) || defined(__MIPSEL) || defined(_MIPSEL) || defined(MIPSEL)
	CPU=${UNAME_MACHINE}el
	#else
	#if defined(__MIPSEB__) || defined(__MIPSEB) || defined(_MIPSEB) || defined(MIPSEB)
	CPU=${UNAME_MACHINE}
	#else
	CPU=
	#endif
	#endif
EOF
	eval `$CC_FOR_BUILD -E $dummy.c 2>/dev/null | grep '^CPU'`
	test x"${CPU}" != x && { echo "${CPU}-unknown-linux-${LIBC}"; exit; }
	;;
    or1k:Linux:*:*)
	echo ${UNAME_MACHINE}-unknown-linux-${LIBC}
	exit ;;
    or32:Linux:*:*)
	echo ${UNAME_MACHINE}-unknown-linux-${LIBC}
	exit ;;
    padre:Linux:*:*)
	echo sparc-unknown-linux-${LIBC}
	exit ;;
    parisc64:Linux:*:* | hppa64:Linux:*:*)
	echo hppa64-unknown-linux-${LIBC}
	exit ;;
    parisc:Linux:*:* | hppa:Linux:*:*)
	# Look for CPU level
	case `grep '^cpu[^a-z]*:' /proc/cpuinfo 2>/dev/null | cut -d' ' -f2` in
	  PA7*) echo hppa1.1-unknown-linux-${LIBC} ;;
	  PA8*) echo hppa2.0-unknown-linux-${LIBC} ;;
	  *)    echo hppa-unknown-linux-${LIBC} ;;
	esac
	exit ;;
    ppc64:Linux:*:*)
	echo powerpc64-unknown-linux-${LIBC}
	exit ;;
    ppc:Linux:*:*)
	echo powerpc-unknown-linux-${LIBC}
	exit ;;
    s390:Linux:*:* | s390x:Linux:*:*)
	echo ${UNAME_MACHINE}-ibm-linux-${LIBC}
	exit ;;
    sh64*:Linux:*:*)
	echo ${UNAME_MACHINE}-unknown-linux-${LIBC}
	exit ;;
    sh*:Linux:*:*)
	echo ${UNAME_MACHINE}-unknown-linux-${LIBC}
	exit ;;
    sparc:Linux:*:* | sparc64:Linux:*:*)
	echo ${UNAME_MACHINE}-unknown-linux-${LIBC}
	exit ;;
    tile*:Linux:*:*)
	echo ${UNAME_MACHINE}-unknown-linux-${LIBC}
	exit ;;
    vax:Linux:*:*)
	echo ${UNAME_MACHINE}-dec-linux-${LIBC}
	exit ;;
    x86_64:Linux:*:*)
	echo ${UNAME_MACHINE}-unknown-linux-${LIBC}
	exit ;;
    xtensa*:Linux:*:*)
	echo ${UNAME_MACHINE}-unknown-linux-${LIBC}
	exit ;;
    i*86:DYNIX/ptx:4*:*)
	# ptx 4.0 does uname -s correctly, with DYNIX/ptx in there.
	# earlier versions are messed up and put the nodename in both
	# sysname and nodename.
	echo i386-sequent-sysv4
	exit ;;
    i*86:UNIX_SV:4.2MP:2.*)
	# Unixware is an offshoot of SVR4, but it has its own version
	# number series starting with 2...
	# I am not positive that other SVR4 systems won't match this,
	# I just have to hope.  -- rms.
	# Use sysv4.2uw... so that sysv4* matches it.
	echo ${UNAME_MACHINE}-pc-sysv4.2uw${UNAME_VERSION}
	exit ;;
    i*86:OS/2:*:*)
	# If we were able to find `uname', then EMX Unix compatibility
	# is probably installed.
	echo ${UNAME_MACHINE}-pc-os2-emx
	exit ;;
    i*86:XTS-300:*:STOP)
	echo ${UNAME_MACHINE}-unknown-stop
	exit ;;
    i*86:atheos:*:*)
	echo ${UNAME_MACHINE}-unknown-atheos
	exit ;;
    i*86:syllable:*:*)
	echo ${UNAME_MACHINE}-pc-syllable
	exit ;;
    i*86:LynxOS:2.*:* | i*86:LynxOS:3.[01]*:* | i*86:LynxOS:4.[02]*:*)
	echo i386-unknown-lynxos${UNAME_RELEASE}
	exit ;;
    i*86:*DOS:*:*)
	echo ${UNAME_MACHINE}-pc-msdosdjgpp
	exit ;;
    i*86:*:4.*:* | i*86:SYSTEM_V:4.*:*)
	UNAME_REL=`echo ${UNAME_RELEASE} | sed 's/\/MP$//'`
	if grep Novell /usr/include/link.h >/dev/null 2>/dev/null; then
		echo ${UNAME_MACHINE}-univel-sysv${UNAME_REL}
	else
		echo ${UNAME_MACHINE}-pc-sysv${UNAME_REL}
	fi
	exit ;;
    i*86:*:5:[678]*)
	# UnixWare 7.x, OpenUNIX and OpenServer 6.
	case `/bin/uname -X | grep "^Machine"` in
	    *486*)	     UNAME_MACHINE=i486 ;;
	    *Pentium)	     UNAME_MACHINE=i586 ;;
	    *Pent*|*Celeron) UNAME_MACHINE=i686 ;;
	esac
	echo ${UNAME_MACHINE}-unknown-sysv${UNAME_RELEASE}${UNAME_SYSTEM}${UNAME_VERSION}
	exit ;;
    i*86:*:3.2:*)
	if test -f /usr/options/cb.name; then
		UNAME_REL=`sed -n 's/.*Version //p' </usr/options/cb.name`
		echo ${UNAME_MACHINE}-pc-isc$UNAME_REL
	elif /bin/uname -X 2>/dev/null >/dev/null ; then
		UNAME_REL=`(/bin/uname -X|grep Release|sed -e 's/.*= //')`
		(/bin/uname -X|grep i80486 >/dev/null) && UNAME_MACHINE=i486
		(/bin/uname -X|grep '^Machine.*Pentium' >/dev/null) \
			&& UNAME_MACHINE=i586
		(/bin/uname -X|grep '^Machine.*Pent *II' >/dev/null) \
			&& UNAME_MACHINE=i686
		(/bin/uname -X|grep '^Machine.*Pentium Pro' >/dev/null) \
			&& UNAME_MACHINE=i686
		echo ${UNAME_MACHINE}-pc-sco$UNAME_REL
	else
		echo ${UNAME_MACHINE}-pc-sysv32
	fi
	exit ;;
    pc:*:*:*)
	# Left here for compatibility:
	# uname -m prints for DJGPP always 'pc', but it prints nothing about
	# the processor, so we play safe by assuming i586.
	# Note: whatever this is, it MUST be the same as what config.sub
	# prints for the "djgpp" host, or else GDB configury will decide that
	# this is a cross-build.
	echo i586-pc-msdosdjgpp
	exit ;;
    Intel:Mach:3*:*)
	echo i386-pc-mach3
	exit ;;
    paragon:*:*:*)
	echo i860-intel-osf1
	exit ;;
    i860:*:4.*:*) # i860-SVR4
	if grep Stardent /usr/include/sys/uadmin.h >/dev/null 2>&1 ; then
	  echo i860-stardent-sysv${UNAME_RELEASE} # Stardent Vistra i860-SVR4
	else # Add other i860-SVR4 vendors below as they are discovered.
	  echo i860-unknown-sysv${UNAME_RELEASE}  # Unknown i860-SVR4
	fi
	exit ;;
    mini*:CTIX:SYS*5:*)
	# "miniframe"
	echo m68010-convergent-sysv
	exit ;;
    mc68k:UNIX:SYSTEM5:3.51m)
	echo m68k-convergent-sysv
	exit ;;
    M680?0:D-NIX:5.3:*)
	echo m68k-diab-dnix
	exit ;;
    M68*:*:R3V[5678]*:*)
	test -r /sysV68 && { echo 'm68k-motorola-sysv'; exit; } ;;
    3[345]??:*:4.0:3.0 | 3[34]??A:*:4.0:3.0 | 3[34]??,*:*:4.0:3.0 | 3[34]??/*:*:4.0:3.0 | 4400:*:4.0:3.0 | 4850:*:4.0:3.0 | SKA40:*:4.0:3.0 | SDS2:*:4.0:3.0 | SHG2:*:4.0:3.0 | S7501*:*:4.0:3.0)
	OS_REL=''
	test -r /etc/.relid \
	&& OS_REL=.`sed -n 's/[^ ]* [^ ]* \([0-9][0-9]\).*/\1/p' < /etc/.relid`
	/bin/uname -p 2>/dev/null | grep 86 >/dev/null \
	  && { echo i486-ncr-sysv4.3${OS_REL}; exit; }
	/bin/uname -p 2>/dev/null | /bin/grep entium >/dev/null \
	  && { echo i586-ncr-sysv4.3${OS_REL}; exit; } ;;
    3[34]??:*:4.0:* | 3[34]??,*:*:4.0:*)
	/bin/uname -p 2>/dev/null | grep 86 >/dev/null \
	  && { echo i486-ncr-sysv4; exit; } ;;
    NCR*:*:4.2:* | MPRAS*:*:4.2:*)
	OS_REL='.3'
	test -r /etc/.relid \
	    && OS_REL=.`sed -n 's/[^ ]* [^ ]* \([0-9][0-9]\).*/\1/p' < /etc/.relid`
	/bin/uname -p 2>/dev/null | grep 86 >/dev/null \
	    && { echo i486-ncr-sysv4.3${OS_REL}; exit; }
	/bin/uname -p 2>/dev/null | /bin/grep entium >/dev/null \
	    && { echo i586-ncr-sysv4.3${OS_REL}; exit; }
	/bin/uname -p 2>/dev/null | /bin/grep pteron >/dev/null \
	    && { echo i586-ncr-sysv4.3${OS_REL}; exit; } ;;
    m68*:LynxOS:2.*:* | m68*:LynxOS:3.0*:*)
	echo m68k-unknown-lynxos${UNAME_RELEASE}
	exit ;;
    mc68030:UNIX_System_V:4.*:*)
	echo m68k-atari-sysv4
	exit ;;
    TSUNAMI:LynxOS:2.*:*)
	echo sparc-unknown-lynxos${UNAME_RELEASE}
	exit ;;
    rs6000:LynxOS:2.*:*)
	echo rs6000-unknown-lynxos${UNAME_RELEASE}
	exit ;;
    PowerPC:LynxOS:2.*:* | PowerPC:LynxOS:3.[01]*:* | PowerPC:LynxOS:4.[02]*:*)
	echo powerpc-unknown-lynxos${UNAME_RELEASE}
	exit ;;
    SM[BE]S:UNIX_SV:*:*)
	echo mips-dde-sysv${UNAME_RELEASE}
	exit ;;
    RM*:ReliantUNIX-*:*:*)
	echo mips-sni-sysv4
	exit ;;
    RM*:SINIX-*:*:*)
	echo mips-sni-sysv4
	exit ;;
    *:SINIX-*:*:*)
	if uname -p 2>/dev/null >/dev/null ; then
		UNAME_MACHINE=`(uname -p) 2>/dev/null`
		echo ${UNAME_MACHINE}-sni-sysv4
	else
		echo ns32k-sni-sysv
	fi
	exit ;;
    PENTIUM:*:4.0*:*)	# Unisys `ClearPath HMP IX 4000' SVR4/MP effort
			# says <Richard.M.Bartel@ccMail.Census.GOV>
	echo i586-unisys-sysv4
	exit ;;
    *:UNIX_System_V:4*:FTX*)
	# From Gerald Hewes <hewes@openmarket.com>.
	# How about differentiating between stratus architectures? -djm
	echo hppa1.1-stratus-sysv4
	exit ;;
    *:*:*:FTX*)
	# From seanf@swdc.stratus.com.
	echo i860-stratus-sysv4
	exit ;;
    i*86:VOS:*:*)
	# From Paul.Green@stratus.com.
	echo ${UNAME_MACHINE}-stratus-vos
	exit ;;
    *:VOS:*:*)
	# From Paul.Green@stratus.com.
	echo hppa1.1-stratus-vos
	exit ;;
    mc68*:A/UX:*:*)
	echo m68k-apple-aux${UNAME_RELEASE}
	exit ;;
    news*:NEWS-OS:6*:*)
	echo mips-sony-newsos6
	exit ;;
    R[34]000:*System_V*:*:* | R4000:UNIX_SYSV:*:* | R*000:UNIX_SV:*:*)
	if [ -d /usr/nec ]; then
		echo mips-nec-sysv${UNAME_RELEASE}
	else
		echo mips-unknown-sysv${UNAME_RELEASE}
	fi
	exit ;;
    BeBox:BeOS:*:*)	# BeOS running on hardware made by Be, PPC only.
	echo powerpc-be-beos
	exit ;;
    BeMac:BeOS:*:*)	# BeOS running on Mac or Mac clone, PPC only.
	echo powerpc-apple-beos
	exit ;;
    BePC:BeOS:*:*)	# BeOS running on Intel PC compatible.
	echo i586-pc-beos
	exit ;;
    BePC:Haiku:*:*)	# Haiku running on Intel PC compatible.
	echo i586-pc-haiku
	exit ;;
    x86_64:Haiku:*:*)
	echo x86_64-unknown-haiku
	exit ;;
    SX-4:SUPER-UX:*:*)
	echo sx4-nec-superux${UNAME_RELEASE}
	exit ;;
    SX-5:SUPER-UX:*:*)
	echo sx5-nec-superux${UNAME_RELEASE}
	exit ;;
    SX-6:SUPER-UX:*:*)
	echo sx6-nec-superux${UNAME_RELEASE}
	exit ;;
    SX-7:SUPER-UX:*:*)
	echo sx7-nec-superux${UNAME_RELEASE}
	exit ;;
    SX-8:SUPER-UX:*:*)
	echo sx8-nec-superux${UNAME_RELEASE}
	exit ;;
    SX-8R:SUPER-UX:*:*)
	echo sx8r-nec-superux${UNAME_RELEASE}
	exit ;;
    Power*:Rhapsody:*:*)
	echo powerpc-apple-rhapsody${UNAME_RELEASE}
	exit ;;
    *:Rhapsody:*:*)
	echo ${UNAME_MACHINE}-apple-rhapsody${UNAME_RELEASE}
	exit ;;
    *:Darwin:*:*)
	UNAME_PROCESSOR=`uname -p` || UNAME_PROCESSOR=unknown
	eval $set_cc_for_build
	if test "$UNAME_PROCESSOR" = unknown ; then
	    UNAME_PROCESSOR=powerpc
	fi
	if [ "$CC_FOR_BUILD" != 'no_compiler_found' ]; then
	    if (echo '#ifdef __LP64__'; echo IS_64BIT_ARCH; echo '#endif') | \
		(CCOPTS= $CC_FOR_BUILD -E - 2>/dev/null) | \
		grep IS_64BIT_ARCH >/dev/null
	    then
		case $UNAME_PROCESSOR in
		    i386) UNAME_PROCESSOR=x86_64 ;;
		    powerpc) UNAME_PROCESSOR=powerpc64 ;;
		esac
	    fi
	fi
	echo ${UNAME_PROCESSOR}-apple-darwin${UNAME_RELEASE}
	exit ;;
    *:procnto*:*:* | *:QNX:[0123456789]*:*)
	UNAME_PROCESSOR=`uname -p`
	if test "$UNAME_PROCESSOR" = "x86"; then
		UNAME_PROCESSOR=i386
		UNAME_MACHINE=pc
	fi
	echo ${UNAME_PROCESSOR}-${UNAME_MACHINE}-nto-qnx${UNAME_RELEASE}
	exit ;;
    *:QNX:*:4*)
	echo i386-pc-qnx
	exit ;;
    NEO-?:NONSTOP_KERNEL:*:*)
	echo neo-tandem-nsk${UNAME_RELEASE}
	exit ;;
    NSE-*:NONSTOP_KERNEL:*:*)
	echo nse-tandem-nsk${UNAME_RELEASE}
	exit ;;
    NSR-?:NONSTOP_KERNEL:*:*)
	echo nsr-tandem-nsk${UNAME_RELEASE}
	exit ;;
    *:NonStop-UX:*:*)
	echo mips-compaq-nonstopux
	exit ;;
    BS2000:POSIX*:*:*)
	echo bs2000-siemens-sysv
	exit ;;
    DS/*:UNIX_System_V:*:*)
	echo ${UNAME_MACHINE}-${UNAME_SYSTEM}-${UNAME_RELEASE}
	exit ;;
    *:Plan9:*:*)
	# "uname -m" is not consistent, so use $cputype instead. 386
	# is converted to i386 for consistency with other x86
	# operating systems.
	if test "$cputype" = "386"; then
	    UNAME_MACHINE=i386
	else
	    UNAME_MACHINE="$cputype"
	fi
	echo ${UNAME_MACHINE}-unknown-plan9
	exit ;;
    *:TOPS-10:*:*)
	echo pdp10-unknown-tops10
	exit ;;
    *:TENEX:*:*)
	echo pdp10-unknown-tenex
	exit ;;
    KS10:TOPS-20:*:* | KL10:TOPS-20:*:* | TYPE4:TOPS-20:*:*)
	echo pdp10-dec-tops20
	exit ;;
    XKL-1:TOPS-20:*:* | TYPE5:TOPS-20:*:*)
	echo pdp10-xkl-tops20
	exit ;;
    *:TOPS-20:*:*)
	echo pdp10-unknown-tops20
	exit ;;
    *:ITS:*:*)
	echo pdp10-unknown-its
	exit ;;
    SEI:*:*:SEIUX)
	echo mips-sei-seiux${UNAME_RELEASE}
	exit ;;
    *:DragonFly:*:*)
	echo ${UNAME_MACHINE}-unknown-dragonfly`echo ${UNAME_RELEASE}|sed -e 's/[-(].*//'`
	exit ;;
    *:*VMS:*:*)
	UNAME_MACHINE=`(uname -p) 2>/dev/null`
	case "${UNAME_MACHINE}" in
	    A*) echo alpha-dec-vms ; exit ;;
	    I*) echo ia64-dec-vms ; exit ;;
	    V*) echo vax-dec-vms ; exit ;;
	esac ;;
    *:XENIX:*:SysV)
	echo i386-pc-xenix
	exit ;;
    i*86:skyos:*:*)
	echo ${UNAME_MACHINE}-pc-skyos`echo ${UNAME_RELEASE}` | sed -e 's/ .*$//'
	exit ;;
    i*86:rdos:*:*)
	echo ${UNAME_MACHINE}-pc-rdos
	exit ;;
    i*86:AROS:*:*)
	echo ${UNAME_MACHINE}-pc-aros
	exit ;;
    x86_64:VMkernel:*:*)
	echo ${UNAME_MACHINE}-unknown-esx
	exit ;;
esac

eval $set_cc_for_build
cat >$dummy.c <<EOF
#ifdef _SEQUENT_
# include <sys/types.h>
# include <sys/utsname.h>
#endif
main ()
{
#if defined (sony)
#if defined (MIPSEB)
  /* BFD wants "bsd" instead of "newsos".  Perhaps BFD should be changed,
     I don't know....  */
  printf ("mips-sony-bsd\n"); exit (0);
#else
#include <sys/param.h>
  printf ("m68k-sony-newsos%s\n",
#ifdef NEWSOS4
	"4"
#else
	""
#endif
	); exit (0);
#endif
#endif

#if defined (__arm) && defined (__acorn) && defined (__unix)
  printf ("arm-acorn-riscix\n"); exit (0);
#endif

#if defined (hp300) && !defined (hpux)
  printf ("m68k-hp-bsd\n"); exit (0);
#endif

#if defined (NeXT)
#if !defined (__ARCHITECTURE__)
#define __ARCHITECTURE__ "m68k"
#endif
  int version;
  version=`(hostinfo | sed -n 's/.*NeXT Mach \([0-9]*\).*/\1/p') 2>/dev/null`;
  if (version < 4)
    printf ("%s-next-nextstep%d\n", __ARCHITECTURE__, version);
  else
    printf ("%s-next-openstep%d\n", __ARCHITECTURE__, version);
  exit (0);
#endif

#if defined (MULTIMAX) || defined (n16)
#if defined (UMAXV)
  printf ("ns32k-encore-sysv\n"); exit (0);
#else
#if defined (CMU)
  printf ("ns32k-encore-mach\n"); exit (0);
#else
  printf ("ns32k-encore-bsd\n"); exit (0);
#endif
#endif
#endif

#if defined (__386BSD__)
  printf ("i386-pc-bsd\n"); exit (0);
#endif

#if defined (sequent)
#if defined (i386)
  printf ("i386-sequent-dynix\n"); exit (0);
#endif
#if defined (ns32000)
  printf ("ns32k-sequent-dynix\n"); exit (0);
#endif
#endif

#if defined (_SEQUENT_)
    struct utsname un;

    uname(&un);

    if (strncmp(un.version, "V2", 2) == 0) {
	printf ("i386-sequent-ptx2\n"); exit (0);
    }
    if (strncmp(un.version, "V1", 2) == 0) { /* XXX is V1 correct? */
	printf ("i386-sequent-ptx1\n"); exit (0);
    }
    printf ("i386-sequent-ptx\n"); exit (0);

#endif

#if defined (vax)
# if !defined (ultrix)
#  include <sys/param.h>
#  if defined (BSD)
#   if BSD == 43
      printf ("vax-dec-bsd4.3\n"); exit (0);
#   else
#    if BSD == 199006
      printf ("vax-dec-bsd4.3reno\n"); exit (0);
#    else
      printf ("vax-dec-bsd\n"); exit (0);
#    endif
#   endif
#  else
    printf ("vax-dec-bsd\n"); exit (0);
#  endif
# else
    printf ("vax-dec-ultrix\n"); exit (0);
# endif
#endif

#if defined (alliant) && defined (i860)
  printf ("i860-alliant-bsd\n"); exit (0);
#endif

  exit (1);
}
EOF

$CC_FOR_BUILD -o $dummy $dummy.c 2>/dev/null && SYSTEM_NAME=`$dummy` &&
	{ echo "$SYSTEM_NAME"; exit; }

# Apollos put the system type in the environment.

test -d /usr/apollo && { echo ${ISP}-apollo-${SYSTYPE}; exit; }

# Convex versions that predate uname can use getsysinfo(1)

if [ -x /usr/convex/getsysinfo ]
then
    case `getsysinfo -f cpu_type` in
    c1*)
	echo c1-convex-bsd
	exit ;;
    c2*)
	if getsysinfo -f scalar_acc
	then echo c32-convex-bsd
	else echo c2-convex-bsd
	fi
	exit ;;
    c34*)
	echo c34-convex-bsd
	exit ;;
    c38*)
	echo c38-convex-bsd
	exit ;;
    c4*)
	echo c4-convex-bsd
	exit ;;
    esac
fi

cat >&2 <<EOF
$0: unable to guess system type

This script, last modified $timestamp, has failed to recognize
the operating system you are using. It is advised that you
download the most up to date version of the config scripts from

  http://git.savannah.gnu.org/gitweb/?p=config.git;a=blob_plain;f=config.guess;hb=HEAD
and
  http://git.savannah.gnu.org/gitweb/?p=config.git;a=blob_plain;f=config.sub;hb=HEAD

If the version you run ($0) is already up to date, please
send the following data and any information you think might be
pertinent to <config-patches@gnu.org> in order to provide the needed
information to handle your system.

config.guess timestamp = $timestamp

uname -m = `(uname -m) 2>/dev/null || echo unknown`
uname -r = `(uname -r) 2>/dev/null || echo unknown`
uname -s = `(uname -s) 2>/dev/null || echo unknown`
uname -v = `(uname -v) 2>/dev/null || echo unknown`

/usr/bin/uname -p = `(/usr/bin/uname -p) 2>/dev/null`
/bin/uname -X     = `(/bin/uname -X) 2>/dev/null`

hostinfo               = `(hostinfo) 2>/dev/null`
/bin/universe          = `(/bin/universe) 2>/dev/null`
/usr/bin/arch -k       = `(/usr/bin/arch -k) 2>/dev/null`
/bin/arch              = `(/bin/arch) 2>/dev/null`
/usr/bin/oslevel       = `(/usr/bin/oslevel) 2>/dev/null`
/usr/convex/getsysinfo = `(/usr/convex/getsysinfo) 2>/dev/null`

UNAME_MACHINE = ${UNAME_MACHINE}
UNAME_RELEASE = ${UNAME_RELEASE}
UNAME_SYSTEM  = ${UNAME_SYSTEM}
UNAME_VERSION = ${UNAME_VERSION}
EOF

exit 1

# Local variables:
# eval: (add-hook 'write-file-hooks 'time-stamp)
# time-stamp-start: "timestamp='"
# time-stamp-format: "%:y-%02m-%02d"
# time-stamp-end: "'"
# End:


==> anc/code/src/libcerf-1.3/build-aux/config.sub <==
#! /bin/sh
# Configuration validation subroutine script.
#   Copyright 1992-2013 Free Software Foundation, Inc.

timestamp='2013-04-24'

# This file is free software; you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by
# the Free Software Foundation; either version 3 of the License, or
# (at your option) any later version.
#
# This program is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
# General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with this program; if not, see <http://www.gnu.org/licenses/>.
#
# As a special exception to the GNU General Public License, if you
# distribute this file as part of a program that contains a
# configuration script generated by Autoconf, you may include it under
# the same distribution terms that you use for the rest of that
# program.  This Exception is an additional permission under section 7
# of the GNU General Public License, version 3 ("GPLv3").


# Please send patches with a ChangeLog entry to config-patches@gnu.org.
#
# Configuration subroutine to validate and canonicalize a configuration type.
# Supply the specified configuration type as an argument.
# If it is invalid, we print an error message on stderr and exit with code 1.
# Otherwise, we print the canonical config type on stdout and succeed.

# You can get the latest version of this script from:
# http://git.savannah.gnu.org/gitweb/?p=config.git;a=blob_plain;f=config.sub;hb=HEAD

# This file is supposed to be the same for all GNU packages
# and recognize all the CPU types, system types and aliases
# that are meaningful with *any* GNU software.
# Each package is responsible for reporting which valid configurations
# it does not support.  The user should be able to distinguish
# a failure to support a valid configuration from a meaningless
# configuration.

# The goal of this file is to map all the various variations of a given
# machine specification into a single specification in the form:
#	CPU_TYPE-MANUFACTURER-OPERATING_SYSTEM
# or in some cases, the newer four-part form:
#	CPU_TYPE-MANUFACTURER-KERNEL-OPERATING_SYSTEM
# It is wrong to echo any other type of specification.

me=`echo "$0" | sed -e 's,.*/,,'`

usage="\
Usage: $0 [OPTION] CPU-MFR-OPSYS
       $0 [OPTION] ALIAS

Canonicalize a configuration name.

Operation modes:
  -h, --help         print this help, then exit
  -t, --time-stamp   print date of last modification, then exit
  -v, --version      print version number, then exit

Report bugs and patches to <config-patches@gnu.org>."

version="\
GNU config.sub ($timestamp)

Copyright 1992-2013 Free Software Foundation, Inc.

This is free software; see the source for copying conditions.  There is NO
warranty; not even for MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE."

help="
Try \`$me --help' for more information."

# Parse command line
while test $# -gt 0 ; do
  case $1 in
    --time-stamp | --time* | -t )
       echo "$timestamp" ; exit ;;
    --version | -v )
       echo "$version" ; exit ;;
    --help | --h* | -h )
       echo "$usage"; exit ;;
    -- )     # Stop option processing
       shift; break ;;
    - )	# Use stdin as input.
       break ;;
    -* )
       echo "$me: invalid option $1$help"
       exit 1 ;;

    *local*)
       # First pass through any local machine types.
       echo $1
       exit ;;

    * )
       break ;;
  esac
done

case $# in
 0) echo "$me: missing argument$help" >&2
    exit 1;;
 1) ;;
 *) echo "$me: too many arguments$help" >&2
    exit 1;;
esac

# Separate what the user gave into CPU-COMPANY and OS or KERNEL-OS (if any).
# Here we must recognize all the valid KERNEL-OS combinations.
maybe_os=`echo $1 | sed 's/^\(.*\)-\([^-]*-[^-]*\)$/\2/'`
case $maybe_os in
  nto-qnx* | linux-gnu* | linux-android* | linux-dietlibc | linux-newlib* | \
  linux-musl* | linux-uclibc* | uclinux-uclibc* | uclinux-gnu* | kfreebsd*-gnu* | \
  knetbsd*-gnu* | netbsd*-gnu* | \
  kopensolaris*-gnu* | \
  storm-chaos* | os2-emx* | rtmk-nova*)
    os=-$maybe_os
    basic_machine=`echo $1 | sed 's/^\(.*\)-\([^-]*-[^-]*\)$/\1/'`
    ;;
  android-linux)
    os=-linux-android
    basic_machine=`echo $1 | sed 's/^\(.*\)-\([^-]*-[^-]*\)$/\1/'`-unknown
    ;;
  *)
    basic_machine=`echo $1 | sed 's/-[^-]*$//'`
    if [ $basic_machine != $1 ]
    then os=`echo $1 | sed 's/.*-/-/'`
    else os=; fi
    ;;
esac

### Let's recognize common machines as not being operating systems so
### that things like config.sub decstation-3100 work.  We also
### recognize some manufacturers as not being operating systems, so we
### can provide default operating systems below.
case $os in
	-sun*os*)
		# Prevent following clause from handling this invalid input.
		;;
	-dec* | -mips* | -sequent* | -encore* | -pc532* | -sgi* | -sony* | \
	-att* | -7300* | -3300* | -delta* | -motorola* | -sun[234]* | \
	-unicom* | -ibm* | -next | -hp | -isi* | -apollo | -altos* | \
	-convergent* | -ncr* | -news | -32* | -3600* | -3100* | -hitachi* |\
	-c[123]* | -convex* | -sun | -crds | -omron* | -dg | -ultra | -tti* | \
	-harris | -dolphin | -highlevel | -gould | -cbm | -ns | -masscomp | \
	-apple | -axis | -knuth | -cray | -microblaze*)
		os=
		basic_machine=$1
		;;
	-bluegene*)
		os=-cnk
		;;
	-sim | -cisco | -oki | -wec | -winbond)
		os=
		basic_machine=$1
		;;
	-scout)
		;;
	-wrs)
		os=-vxworks
		basic_machine=$1
		;;
	-chorusos*)
		os=-chorusos
		basic_machine=$1
		;;
	-chorusrdb)
		os=-chorusrdb
		basic_machine=$1
		;;
	-hiux*)
		os=-hiuxwe2
		;;
	-sco6)
		os=-sco5v6
		basic_machine=`echo $1 | sed -e 's/86-.*/86-pc/'`
		;;
	-sco5)
		os=-sco3.2v5
		basic_machine=`echo $1 | sed -e 's/86-.*/86-pc/'`
		;;
	-sco4)
		os=-sco3.2v4
		basic_machine=`echo $1 | sed -e 's/86-.*/86-pc/'`
		;;
	-sco3.2.[4-9]*)
		os=`echo $os | sed -e 's/sco3.2./sco3.2v/'`
		basic_machine=`echo $1 | sed -e 's/86-.*/86-pc/'`
		;;
	-sco3.2v[4-9]*)
		# Don't forget version if it is 3.2v4 or newer.
		basic_machine=`echo $1 | sed -e 's/86-.*/86-pc/'`
		;;
	-sco5v6*)
		# Don't forget version if it is 3.2v4 or newer.
		basic_machine=`echo $1 | sed -e 's/86-.*/86-pc/'`
		;;
	-sco*)
		os=-sco3.2v2
		basic_machine=`echo $1 | sed -e 's/86-.*/86-pc/'`
		;;
	-udk*)
		basic_machine=`echo $1 | sed -e 's/86-.*/86-pc/'`
		;;
	-isc)
		os=-isc2.2
		basic_machine=`echo $1 | sed -e 's/86-.*/86-pc/'`
		;;
	-clix*)
		basic_machine=clipper-intergraph
		;;
	-isc*)
		basic_machine=`echo $1 | sed -e 's/86-.*/86-pc/'`
		;;
	-lynx*178)
		os=-lynxos178
		;;
	-lynx*5)
		os=-lynxos5
		;;
	-lynx*)
		os=-lynxos
		;;
	-ptx*)
		basic_machine=`echo $1 | sed -e 's/86-.*/86-sequent/'`
		;;
	-windowsnt*)
		os=`echo $os | sed -e 's/windowsnt/winnt/'`
		;;
	-psos*)
		os=-psos
		;;
	-mint | -mint[0-9]*)
		basic_machine=m68k-atari
		os=-mint
		;;
esac

# Decode aliases for certain CPU-COMPANY combinations.
case $basic_machine in
	# Recognize the basic CPU types without company name.
	# Some are omitted here because they have special meanings below.
	1750a | 580 \
	| a29k \
	| aarch64 | aarch64_be \
	| alpha | alphaev[4-8] | alphaev56 | alphaev6[78] | alphapca5[67] \
	| alpha64 | alpha64ev[4-8] | alpha64ev56 | alpha64ev6[78] | alpha64pca5[67] \
	| am33_2.0 \
	| arc | arceb \
	| arm | arm[bl]e | arme[lb] | armv[2-8] | armv[3-8][lb] | armv7[arm] \
	| avr | avr32 \
	| be32 | be64 \
	| bfin \
	| c4x | clipper \
	| d10v | d30v | dlx | dsp16xx \
	| epiphany \
	| fido | fr30 | frv \
	| h8300 | h8500 | hppa | hppa1.[01] | hppa2.0 | hppa2.0[nw] | hppa64 \
	| hexagon \
	| i370 | i860 | i960 | ia64 \
	| ip2k | iq2000 \
	| le32 | le64 \
	| lm32 \
	| m32c | m32r | m32rle | m68000 | m68k | m88k \
	| maxq | mb | microblaze | microblazeel | mcore | mep | metag \
	| mips | mipsbe | mipseb | mipsel | mipsle \
	| mips16 \
	| mips64 | mips64el \
	| mips64octeon | mips64octeonel \
	| mips64orion | mips64orionel \
	| mips64r5900 | mips64r5900el \
	| mips64vr | mips64vrel \
	| mips64vr4100 | mips64vr4100el \
	| mips64vr4300 | mips64vr4300el \
	| mips64vr5000 | mips64vr5000el \
	| mips64vr5900 | mips64vr5900el \
	| mipsisa32 | mipsisa32el \
	| mipsisa32r2 | mipsisa32r2el \
	| mipsisa64 | mipsisa64el \
	| mipsisa64r2 | mipsisa64r2el \
	| mipsisa64sb1 | mipsisa64sb1el \
	| mipsisa64sr71k | mipsisa64sr71kel \
	| mipsr5900 | mipsr5900el \
	| mipstx39 | mipstx39el \
	| mn10200 | mn10300 \
	| moxie \
	| mt \
	| msp430 \
	| nds32 | nds32le | nds32be \
	| nios | nios2 | nios2eb | nios2el \
	| ns16k | ns32k \
	| open8 \
	| or1k | or32 \
	| pdp10 | pdp11 | pj | pjl \
	| powerpc | powerpc64 | powerpc64le | powerpcle \
	| pyramid \
	| rl78 | rx \
	| score \
	| sh | sh[1234] | sh[24]a | sh[24]aeb | sh[23]e | sh[34]eb | sheb | shbe | shle | sh[1234]le | sh3ele \
	| sh64 | sh64le \
	| sparc | sparc64 | sparc64b | sparc64v | sparc86x | sparclet | sparclite \
	| sparcv8 | sparcv9 | sparcv9b | sparcv9v \
	| spu \
	| tahoe | tic4x | tic54x | tic55x | tic6x | tic80 | tron \
	| ubicom32 \
	| v850 | v850e | v850e1 | v850e2 | v850es | v850e2v3 \
	| we32k \
	| x86 | xc16x | xstormy16 | xtensa \
	| z8k | z80)
		basic_machine=$basic_machine-unknown
		;;
	c54x)
		basic_machine=tic54x-unknown
		;;
	c55x)
		basic_machine=tic55x-unknown
		;;
	c6x)
		basic_machine=tic6x-unknown
		;;
	m6811 | m68hc11 | m6812 | m68hc12 | m68hcs12x | picochip)
		basic_machine=$basic_machine-unknown
		os=-none
		;;
	m88110 | m680[12346]0 | m683?2 | m68360 | m5200 | v70 | w65 | z8k)
		;;
	ms1)
		basic_machine=mt-unknown
		;;

	strongarm | thumb | xscale)
		basic_machine=arm-unknown
		;;
	xgate)
		basic_machine=$basic_machine-unknown
		os=-none
		;;
	xscaleeb)
		basic_machine=armeb-unknown
		;;

	xscaleel)
		basic_machine=armel-unknown
		;;

	# We use `pc' rather than `unknown'
	# because (1) that's what they normally are, and
	# (2) the word "unknown" tends to confuse beginning users.
	i*86 | x86_64)
	  basic_machine=$basic_machine-pc
	  ;;
	# Object if more than one company name word.
	*-*-*)
		echo Invalid configuration \`$1\': machine \`$basic_machine\' not recognized 1>&2
		exit 1
		;;
	# Recognize the basic CPU types with company name.
	580-* \
	| a29k-* \
	| aarch64-* | aarch64_be-* \
	| alpha-* | alphaev[4-8]-* | alphaev56-* | alphaev6[78]-* \
	| alpha64-* | alpha64ev[4-8]-* | alpha64ev56-* | alpha64ev6[78]-* \
	| alphapca5[67]-* | alpha64pca5[67]-* | arc-* | arceb-* \
	| arm-*  | armbe-* | armle-* | armeb-* | armv*-* \
	| avr-* | avr32-* \
	| be32-* | be64-* \
	| bfin-* | bs2000-* \
	| c[123]* | c30-* | [cjt]90-* | c4x-* \
	| clipper-* | craynv-* | cydra-* \
	| d10v-* | d30v-* | dlx-* \
	| elxsi-* \
	| f30[01]-* | f700-* | fido-* | fr30-* | frv-* | fx80-* \
	| h8300-* | h8500-* \
	| hppa-* | hppa1.[01]-* | hppa2.0-* | hppa2.0[nw]-* | hppa64-* \
	| hexagon-* \
	| i*86-* | i860-* | i960-* | ia64-* \
	| ip2k-* | iq2000-* \
	| le32-* | le64-* \
	| lm32-* \
	| m32c-* | m32r-* | m32rle-* \
	| m68000-* | m680[012346]0-* | m68360-* | m683?2-* | m68k-* \
	| m88110-* | m88k-* | maxq-* | mcore-* | metag-* \
	| microblaze-* | microblazeel-* \
	| mips-* | mipsbe-* | mipseb-* | mipsel-* | mipsle-* \
	| mips16-* \
	| mips64-* | mips64el-* \
	| mips64octeon-* | mips64octeonel-* \
	| mips64orion-* | mips64orionel-* \
	| mips64r5900-* | mips64r5900el-* \
	| mips64vr-* | mips64vrel-* \
	| mips64vr4100-* | mips64vr4100el-* \
	| mips64vr4300-* | mips64vr4300el-* \
	| mips64vr5000-* | mips64vr5000el-* \
	| mips64vr5900-* | mips64vr5900el-* \
	| mipsisa32-* | mipsisa32el-* \
	| mipsisa32r2-* | mipsisa32r2el-* \
	| mipsisa64-* | mipsisa64el-* \
	| mipsisa64r2-* | mipsisa64r2el-* \
	| mipsisa64sb1-* | mipsisa64sb1el-* \
	| mipsisa64sr71k-* | mipsisa64sr71kel-* \
	| mipsr5900-* | mipsr5900el-* \
	| mipstx39-* | mipstx39el-* \
	| mmix-* \
	| mt-* \
	| msp430-* \
	| nds32-* | nds32le-* | nds32be-* \
	| nios-* | nios2-* | nios2eb-* | nios2el-* \
	| none-* | np1-* | ns16k-* | ns32k-* \
	| open8-* \
	| orion-* \
	| pdp10-* | pdp11-* | pj-* | pjl-* | pn-* | power-* \
	| powerpc-* | powerpc64-* | powerpc64le-* | powerpcle-* \
	| pyramid-* \
	| rl78-* | romp-* | rs6000-* | rx-* \
	| sh-* | sh[1234]-* | sh[24]a-* | sh[24]aeb-* | sh[23]e-* | sh[34]eb-* | sheb-* | shbe-* \
	| shle-* | sh[1234]le-* | sh3ele-* | sh64-* | sh64le-* \
	| sparc-* | sparc64-* | sparc64b-* | sparc64v-* | sparc86x-* | sparclet-* \
	| sparclite-* \
	| sparcv8-* | sparcv9-* | sparcv9b-* | sparcv9v-* | sv1-* | sx?-* \
	| tahoe-* \
	| tic30-* | tic4x-* | tic54x-* | tic55x-* | tic6x-* | tic80-* \
	| tile*-* \
	| tron-* \
	| ubicom32-* \
	| v850-* | v850e-* | v850e1-* | v850es-* | v850e2-* | v850e2v3-* \
	| vax-* \
	| we32k-* \
	| x86-* | x86_64-* | xc16x-* | xps100-* \
	| xstormy16-* | xtensa*-* \
	| ymp-* \
	| z8k-* | z80-*)
		;;
	# Recognize the basic CPU types without company name, with glob match.
	xtensa*)
		basic_machine=$basic_machine-unknown
		;;
	# Recognize the various machine names and aliases which stand
	# for a CPU type and a company and sometimes even an OS.
	386bsd)
		basic_machine=i386-unknown
		os=-bsd
		;;
	3b1 | 7300 | 7300-att | att-7300 | pc7300 | safari | unixpc)
		basic_machine=m68000-att
		;;
	3b*)
		basic_machine=we32k-att
		;;
	a29khif)
		basic_machine=a29k-amd
		os=-udi
		;;
	abacus)
		basic_machine=abacus-unknown
		;;
	adobe68k)
		basic_machine=m68010-adobe
		os=-scout
		;;
	alliant | fx80)
		basic_machine=fx80-alliant
		;;
	altos | altos3068)
		basic_machine=m68k-altos
		;;
	am29k)
		basic_machine=a29k-none
		os=-bsd
		;;
	amd64)
		basic_machine=x86_64-pc
		;;
	amd64-*)
		basic_machine=x86_64-`echo $basic_machine | sed 's/^[^-]*-//'`
		;;
	amdahl)
		basic_machine=580-amdahl
		os=-sysv
		;;
	amiga | amiga-*)
		basic_machine=m68k-unknown
		;;
	amigaos | amigados)
		basic_machine=m68k-unknown
		os=-amigaos
		;;
	amigaunix | amix)
		basic_machine=m68k-unknown
		os=-sysv4
		;;
	apollo68)
		basic_machine=m68k-apollo
		os=-sysv
		;;
	apollo68bsd)
		basic_machine=m68k-apollo
		os=-bsd
		;;
	aros)
		basic_machine=i386-pc
		os=-aros
		;;
	aux)
		basic_machine=m68k-apple
		os=-aux
		;;
	balance)
		basic_machine=ns32k-sequent
		os=-dynix
		;;
	blackfin)
		basic_machine=bfin-unknown
		os=-linux
		;;
	blackfin-*)
		basic_machine=bfin-`echo $basic_machine | sed 's/^[^-]*-//'`
		os=-linux
		;;
	bluegene*)
		basic_machine=powerpc-ibm
		os=-cnk
		;;
	c54x-*)
		basic_machine=tic54x-`echo $basic_machine | sed 's/^[^-]*-//'`
		;;
	c55x-*)
		basic_machine=tic55x-`echo $basic_machine | sed 's/^[^-]*-//'`
		;;
	c6x-*)
		basic_machine=tic6x-`echo $basic_machine | sed 's/^[^-]*-//'`
		;;
	c90)
		basic_machine=c90-cray
		os=-unicos
		;;
	cegcc)
		basic_machine=arm-unknown
		os=-cegcc
		;;
	convex-c1)
		basic_machine=c1-convex
		os=-bsd
		;;
	convex-c2)
		basic_machine=c2-convex
		os=-bsd
		;;
	convex-c32)
		basic_machine=c32-convex
		os=-bsd
		;;
	convex-c34)
		basic_machine=c34-convex
		os=-bsd
		;;
	convex-c38)
		basic_machine=c38-convex
		os=-bsd
		;;
	cray | j90)
		basic_machine=j90-cray
		os=-unicos
		;;
	craynv)
		basic_machine=craynv-cray
		os=-unicosmp
		;;
	cr16 | cr16-*)
		basic_machine=cr16-unknown
		os=-elf
		;;
	crds | unos)
		basic_machine=m68k-crds
		;;
	crisv32 | crisv32-* | etraxfs*)
		basic_machine=crisv32-axis
		;;
	cris | cris-* | etrax*)
		basic_machine=cris-axis
		;;
	crx)
		basic_machine=crx-unknown
		os=-elf
		;;
	da30 | da30-*)
		basic_machine=m68k-da30
		;;
	decstation | decstation-3100 | pmax | pmax-* | pmin | dec3100 | decstatn)
		basic_machine=mips-dec
		;;
	decsystem10* | dec10*)
		basic_machine=pdp10-dec
		os=-tops10
		;;
	decsystem20* | dec20*)
		basic_machine=pdp10-dec
		os=-tops20
		;;
	delta | 3300 | motorola-3300 | motorola-delta \
	      | 3300-motorola | delta-motorola)
		basic_machine=m68k-motorola
		;;
	delta88)
		basic_machine=m88k-motorola
		os=-sysv3
		;;
	dicos)
		basic_machine=i686-pc
		os=-dicos
		;;
	djgpp)
		basic_machine=i586-pc
		os=-msdosdjgpp
		;;
	dpx20 | dpx20-*)
		basic_machine=rs6000-bull
		os=-bosx
		;;
	dpx2* | dpx2*-bull)
		basic_machine=m68k-bull
		os=-sysv3
		;;
	ebmon29k)
		basic_machine=a29k-amd
		os=-ebmon
		;;
	elxsi)
		basic_machine=elxsi-elxsi
		os=-bsd
		;;
	encore | umax | mmax)
		basic_machine=ns32k-encore
		;;
	es1800 | OSE68k | ose68k | ose | OSE)
		basic_machine=m68k-ericsson
		os=-ose
		;;
	fx2800)
		basic_machine=i860-alliant
		;;
	genix)
		basic_machine=ns32k-ns
		;;
	gmicro)
		basic_machine=tron-gmicro
		os=-sysv
		;;
	go32)
		basic_machine=i386-pc
		os=-go32
		;;
	h3050r* | hiux*)
		basic_machine=hppa1.1-hitachi
		os=-hiuxwe2
		;;
	h8300hms)
		basic_machine=h8300-hitachi
		os=-hms
		;;
	h8300xray)
		basic_machine=h8300-hitachi
		os=-xray
		;;
	h8500hms)
		basic_machine=h8500-hitachi
		os=-hms
		;;
	harris)
		basic_machine=m88k-harris
		os=-sysv3
		;;
	hp300-*)
		basic_machine=m68k-hp
		;;
	hp300bsd)
		basic_machine=m68k-hp
		os=-bsd
		;;
	hp300hpux)
		basic_machine=m68k-hp
		os=-hpux
		;;
	hp3k9[0-9][0-9] | hp9[0-9][0-9])
		basic_machine=hppa1.0-hp
		;;
	hp9k2[0-9][0-9] | hp9k31[0-9])
		basic_machine=m68000-hp
		;;
	hp9k3[2-9][0-9])
		basic_machine=m68k-hp
		;;
	hp9k6[0-9][0-9] | hp6[0-9][0-9])
		basic_machine=hppa1.0-hp
		;;
	hp9k7[0-79][0-9] | hp7[0-79][0-9])
		basic_machine=hppa1.1-hp
		;;
	hp9k78[0-9] | hp78[0-9])
		# FIXME: really hppa2.0-hp
		basic_machine=hppa1.1-hp
		;;
	hp9k8[67]1 | hp8[67]1 | hp9k80[24] | hp80[24] | hp9k8[78]9 | hp8[78]9 | hp9k893 | hp893)
		# FIXME: really hppa2.0-hp
		basic_machine=hppa1.1-hp
		;;
	hp9k8[0-9][13679] | hp8[0-9][13679])
		basic_machine=hppa1.1-hp
		;;
	hp9k8[0-9][0-9] | hp8[0-9][0-9])
		basic_machine=hppa1.0-hp
		;;
	hppa-next)
		os=-nextstep3
		;;
	hppaosf)
		basic_machine=hppa1.1-hp
		os=-osf
		;;
	hppro)
		basic_machine=hppa1.1-hp
		os=-proelf
		;;
	i370-ibm* | ibm*)
		basic_machine=i370-ibm
		;;
	i*86v32)
		basic_machine=`echo $1 | sed -e 's/86.*/86-pc/'`
		os=-sysv32
		;;
	i*86v4*)
		basic_machine=`echo $1 | sed -e 's/86.*/86-pc/'`
		os=-sysv4
		;;
	i*86v)
		basic_machine=`echo $1 | sed -e 's/86.*/86-pc/'`
		os=-sysv
		;;
	i*86sol2)
		basic_machine=`echo $1 | sed -e 's/86.*/86-pc/'`
		os=-solaris2
		;;
	i386mach)
		basic_machine=i386-mach
		os=-mach
		;;
	i386-vsta | vsta)
		basic_machine=i386-unknown
		os=-vsta
		;;
	iris | iris4d)
		basic_machine=mips-sgi
		case $os in
		    -irix*)
			;;
		    *)
			os=-irix4
			;;
		esac
		;;
	isi68 | isi)
		basic_machine=m68k-isi
		os=-sysv
		;;
	m68knommu)
		basic_machine=m68k-unknown
		os=-linux
		;;
	m68knommu-*)
		basic_machine=m68k-`echo $basic_machine | sed 's/^[^-]*-//'`
		os=-linux
		;;
	m88k-omron*)
		basic_machine=m88k-omron
		;;
	magnum | m3230)
		basic_machine=mips-mips
		os=-sysv
		;;
	merlin)
		basic_machine=ns32k-utek
		os=-sysv
		;;
	microblaze*)
		basic_machine=microblaze-xilinx
		;;
	mingw64)
		basic_machine=x86_64-pc
		os=-mingw64
		;;
	mingw32)
		basic_machine=i386-pc
		os=-mingw32
		;;
	mingw32ce)
		basic_machine=arm-unknown
		os=-mingw32ce
		;;
	miniframe)
		basic_machine=m68000-convergent
		;;
	*mint | -mint[0-9]* | *MiNT | *MiNT[0-9]*)
		basic_machine=m68k-atari
		os=-mint
		;;
	mips3*-*)
		basic_machine=`echo $basic_machine | sed -e 's/mips3/mips64/'`
		;;
	mips3*)
		basic_machine=`echo $basic_machine | sed -e 's/mips3/mips64/'`-unknown
		;;
	monitor)
		basic_machine=m68k-rom68k
		os=-coff
		;;
	morphos)
		basic_machine=powerpc-unknown
		os=-morphos
		;;
	msdos)
		basic_machine=i386-pc
		os=-msdos
		;;
	ms1-*)
		basic_machine=`echo $basic_machine | sed -e 's/ms1-/mt-/'`
		;;
	msys)
		basic_machine=i386-pc
		os=-msys
		;;
	mvs)
		basic_machine=i370-ibm
		os=-mvs
		;;
	nacl)
		basic_machine=le32-unknown
		os=-nacl
		;;
	ncr3000)
		basic_machine=i486-ncr
		os=-sysv4
		;;
	netbsd386)
		basic_machine=i386-unknown
		os=-netbsd
		;;
	netwinder)
		basic_machine=armv4l-rebel
		os=-linux
		;;
	news | news700 | news800 | news900)
		basic_machine=m68k-sony
		os=-newsos
		;;
	news1000)
		basic_machine=m68030-sony
		os=-newsos
		;;
	news-3600 | risc-news)
		basic_machine=mips-sony
		os=-newsos
		;;
	necv70)
		basic_machine=v70-nec
		os=-sysv
		;;
	next | m*-next )
		basic_machine=m68k-next
		case $os in
		    -nextstep* )
			;;
		    -ns2*)
		      os=-nextstep2
			;;
		    *)
		      os=-nextstep3
			;;
		esac
		;;
	nh3000)
		basic_machine=m68k-harris
		os=-cxux
		;;
	nh[45]000)
		basic_machine=m88k-harris
		os=-cxux
		;;
	nindy960)
		basic_machine=i960-intel
		os=-nindy
		;;
	mon960)
		basic_machine=i960-intel
		os=-mon960
		;;
	nonstopux)
		basic_machine=mips-compaq
		os=-nonstopux
		;;
	np1)
		basic_machine=np1-gould
		;;
	neo-tandem)
		basic_machine=neo-tandem
		;;
	nse-tandem)
		basic_machine=nse-tandem
		;;
	nsr-tandem)
		basic_machine=nsr-tandem
		;;
	op50n-* | op60c-*)
		basic_machine=hppa1.1-oki
		os=-proelf
		;;
	openrisc | openrisc-*)
		basic_machine=or32-unknown
		;;
	os400)
		basic_machine=powerpc-ibm
		os=-os400
		;;
	OSE68000 | ose68000)
		basic_machine=m68000-ericsson
		os=-ose
		;;
	os68k)
		basic_machine=m68k-none
		os=-os68k
		;;
	pa-hitachi)
		basic_machine=hppa1.1-hitachi
		os=-hiuxwe2
		;;
	paragon)
		basic_machine=i860-intel
		os=-osf
		;;
	parisc)
		basic_machine=hppa-unknown
		os=-linux
		;;
	parisc-*)
		basic_machine=hppa-`echo $basic_machine | sed 's/^[^-]*-//'`
		os=-linux
		;;
	pbd)
		basic_machine=sparc-tti
		;;
	pbb)
		basic_machine=m68k-tti
		;;
	pc532 | pc532-*)
		basic_machine=ns32k-pc532
		;;
	pc98)
		basic_machine=i386-pc
		;;
	pc98-*)
		basic_machine=i386-`echo $basic_machine | sed 's/^[^-]*-//'`
		;;
	pentium | p5 | k5 | k6 | nexgen | viac3)
		basic_machine=i586-pc
		;;
	pentiumpro | p6 | 6x86 | athlon | athlon_*)
		basic_machine=i686-pc
		;;
	pentiumii | pentium2 | pentiumiii | pentium3)
		basic_machine=i686-pc
		;;
	pentium4)
		basic_machine=i786-pc
		;;
	pentium-* | p5-* | k5-* | k6-* | nexgen-* | viac3-*)
		basic_machine=i586-`echo $basic_machine | sed 's/^[^-]*-//'`
		;;
	pentiumpro-* | p6-* | 6x86-* | athlon-*)
		basic_machine=i686-`echo $basic_machine | sed 's/^[^-]*-//'`
		;;
	pentiumii-* | pentium2-* | pentiumiii-* | pentium3-*)
		basic_machine=i686-`echo $basic_machine | sed 's/^[^-]*-//'`
		;;
	pentium4-*)
		basic_machine=i786-`echo $basic_machine | sed 's/^[^-]*-//'`
		;;
	pn)
		basic_machine=pn-gould
		;;
	power)	basic_machine=power-ibm
		;;
	ppc | ppcbe)	basic_machine=powerpc-unknown
		;;
	ppc-* | ppcbe-*)
		basic_machine=powerpc-`echo $basic_machine | sed 's/^[^-]*-//'`
		;;
	ppcle | powerpclittle | ppc-le | powerpc-little)
		basic_machine=powerpcle-unknown
		;;
	ppcle-* | powerpclittle-*)
		basic_machine=powerpcle-`echo $basic_machine | sed 's/^[^-]*-//'`
		;;
	ppc64)	basic_machine=powerpc64-unknown
		;;
	ppc64-*) basic_machine=powerpc64-`echo $basic_machine | sed 's/^[^-]*-//'`
		;;
	ppc64le | powerpc64little | ppc64-le | powerpc64-little)
		basic_machine=powerpc64le-unknown
		;;
	ppc64le-* | powerpc64little-*)
		basic_machine=powerpc64le-`echo $basic_machine | sed 's/^[^-]*-//'`
		;;
	ps2)
		basic_machine=i386-ibm
		;;
	pw32)
		basic_machine=i586-unknown
		os=-pw32
		;;
	rdos | rdos64)
		basic_machine=x86_64-pc
		os=-rdos
		;;
	rdos32)
		basic_machine=i386-pc
		os=-rdos
		;;
	rom68k)
		basic_machine=m68k-rom68k
		os=-coff
		;;
	rm[46]00)
		basic_machine=mips-siemens
		;;
	rtpc | rtpc-*)
		basic_machine=romp-ibm
		;;
	s390 | s390-*)
		basic_machine=s390-ibm
		;;
	s390x | s390x-*)
		basic_machine=s390x-ibm
		;;
	sa29200)
		basic_machine=a29k-amd
		os=-udi
		;;
	sb1)
		basic_machine=mipsisa64sb1-unknown
		;;
	sb1el)
		basic_machine=mipsisa64sb1el-unknown
		;;
	sde)
		basic_machine=mipsisa32-sde
		os=-elf
		;;
	sei)
		basic_machine=mips-sei
		os=-seiux
		;;
	sequent)
		basic_machine=i386-sequent
		;;
	sh)
		basic_machine=sh-hitachi
		os=-hms
		;;
	sh5el)
		basic_machine=sh5le-unknown
		;;
	sh64)
		basic_machine=sh64-unknown
		;;
	sparclite-wrs | simso-wrs)
		basic_machine=sparclite-wrs
		os=-vxworks
		;;
	sps7)
		basic_machine=m68k-bull
		os=-sysv2
		;;
	spur)
		basic_machine=spur-unknown
		;;
	st2000)
		basic_machine=m68k-tandem
		;;
	stratus)
		basic_machine=i860-stratus
		os=-sysv4
		;;
	strongarm-* | thumb-*)
		basic_machine=arm-`echo $basic_machine | sed 's/^[^-]*-//'`
		;;
	sun2)
		basic_machine=m68000-sun
		;;
	sun2os3)
		basic_machine=m68000-sun
		os=-sunos3
		;;
	sun2os4)
		basic_machine=m68000-sun
		os=-sunos4
		;;
	sun3os3)
		basic_machine=m68k-sun
		os=-sunos3
		;;
	sun3os4)
		basic_machine=m68k-sun
		os=-sunos4
		;;
	sun4os3)
		basic_machine=sparc-sun
		os=-sunos3
		;;
	sun4os4)
		basic_machine=sparc-sun
		os=-sunos4
		;;
	sun4sol2)
		basic_machine=sparc-sun
		os=-solaris2
		;;
	sun3 | sun3-*)
		basic_machine=m68k-sun
		;;
	sun4)
		basic_machine=sparc-sun
		;;
	sun386 | sun386i | roadrunner)
		basic_machine=i386-sun
		;;
	sv1)
		basic_machine=sv1-cray
		os=-unicos
		;;
	symmetry)
		basic_machine=i386-sequent
		os=-dynix
		;;
	t3e)
		basic_machine=alphaev5-cray
		os=-unicos
		;;
	t90)
		basic_machine=t90-cray
		os=-unicos
		;;
	tile*)
		basic_machine=$basic_machine-unknown
		os=-linux-gnu
		;;
	tx39)
		basic_machine=mipstx39-unknown
		;;
	tx39el)
		basic_machine=mipstx39el-unknown
		;;
	toad1)
		basic_machine=pdp10-xkl
		os=-tops20
		;;
	tower | tower-32)
		basic_machine=m68k-ncr
		;;
	tpf)
		basic_machine=s390x-ibm
		os=-tpf
		;;
	udi29k)
		basic_machine=a29k-amd
		os=-udi
		;;
	ultra3)
		basic_machine=a29k-nyu
		os=-sym1
		;;
	v810 | necv810)
		basic_machine=v810-nec
		os=-none
		;;
	vaxv)
		basic_machine=vax-dec
		os=-sysv
		;;
	vms)
		basic_machine=vax-dec
		os=-vms
		;;
	vpp*|vx|vx-*)
		basic_machine=f301-fujitsu
		;;
	vxworks960)
		basic_machine=i960-wrs
		os=-vxworks
		;;
	vxworks68)
		basic_machine=m68k-wrs
		os=-vxworks
		;;
	vxworks29k)
		basic_machine=a29k-wrs
		os=-vxworks
		;;
	w65*)
		basic_machine=w65-wdc
		os=-none
		;;
	w89k-*)
		basic_machine=hppa1.1-winbond
		os=-proelf
		;;
	xbox)
		basic_machine=i686-pc
		os=-mingw32
		;;
	xps | xps100)
		basic_machine=xps100-honeywell
		;;
	xscale-* | xscalee[bl]-*)
		basic_machine=`echo $basic_machine | sed 's/^xscale/arm/'`
		;;
	ymp)
		basic_machine=ymp-cray
		os=-unicos
		;;
	z8k-*-coff)
		basic_machine=z8k-unknown
		os=-sim
		;;
	z80-*-coff)
		basic_machine=z80-unknown
		os=-sim
		;;
	none)
		basic_machine=none-none
		os=-none
		;;

# Here we handle the default manufacturer of certain CPU types.  It is in
# some cases the only manufacturer, in others, it is the most popular.
	w89k)
		basic_machine=hppa1.1-winbond
		;;
	op50n)
		basic_machine=hppa1.1-oki
		;;
	op60c)
		basic_machine=hppa1.1-oki
		;;
	romp)
		basic_machine=romp-ibm
		;;
	mmix)
		basic_machine=mmix-knuth
		;;
	rs6000)
		basic_machine=rs6000-ibm
		;;
	vax)
		basic_machine=vax-dec
		;;
	pdp10)
		# there are many clones, so DEC is not a safe bet
		basic_machine=pdp10-unknown
		;;
	pdp11)
		basic_machine=pdp11-dec
		;;
	we32k)
		basic_machine=we32k-att
		;;
	sh[1234] | sh[24]a | sh[24]aeb | sh[34]eb | sh[1234]le | sh[23]ele)
		basic_machine=sh-unknown
		;;
	sparc | sparcv8 | sparcv9 | sparcv9b | sparcv9v)
		basic_machine=sparc-sun
		;;
	cydra)
		basic_machine=cydra-cydrome
		;;
	orion)
		basic_machine=orion-highlevel
		;;
	orion105)
		basic_machine=clipper-highlevel
		;;
	mac | mpw | mac-mpw)
		basic_machine=m68k-apple
		;;
	pmac | pmac-mpw)
		basic_machine=powerpc-apple
		;;
	*-unknown)
		# Make sure to match an already-canonicalized machine name.
		;;
	*)
		echo Invalid configuration \`$1\': machine \`$basic_machine\' not recognized 1>&2
		exit 1
		;;
esac

# Here we canonicalize certain aliases for manufacturers.
case $basic_machine in
	*-digital*)
		basic_machine=`echo $basic_machine | sed 's/digital.*/dec/'`
		;;
	*-commodore*)
		basic_machine=`echo $basic_machine | sed 's/commodore.*/cbm/'`
		;;
	*)
		;;
esac

# Decode manufacturer-specific aliases for certain operating systems.

if [ x"$os" != x"" ]
then
case $os in
	# First match some system type aliases
	# that might get confused with valid system types.
	# -solaris* is a basic system type, with this one exception.
	-auroraux)
		os=-auroraux
		;;
	-solaris1 | -solaris1.*)
		os=`echo $os | sed -e 's|solaris1|sunos4|'`
		;;
	-solaris)
		os=-solaris2
		;;
	-svr4*)
		os=-sysv4
		;;
	-unixware*)
		os=-sysv4.2uw
		;;
	-gnu/linux*)
		os=`echo $os | sed -e 's|gnu/linux|linux-gnu|'`
		;;
	# First accept the basic system types.
	# The portable systems comes first.
	# Each alternative MUST END IN A *, to match a version number.
	# -sysv* is not here because it comes later, after sysvr4.
	-gnu* | -bsd* | -mach* | -minix* | -genix* | -ultrix* | -irix* \
	      | -*vms* | -sco* | -esix* | -isc* | -aix* | -cnk* | -sunos | -sunos[34]*\
	      | -hpux* | -unos* | -osf* | -luna* | -dgux* | -auroraux* | -solaris* \
	      | -sym* | -kopensolaris* | -plan9* \
	      | -amigaos* | -amigados* | -msdos* | -newsos* | -unicos* | -aof* \
	      | -aos* | -aros* \
	      | -nindy* | -vxsim* | -vxworks* | -ebmon* | -hms* | -mvs* \
	      | -clix* | -riscos* | -uniplus* | -iris* | -rtu* | -xenix* \
	      | -hiux* | -386bsd* | -knetbsd* | -mirbsd* | -netbsd* \
	      | -bitrig* | -openbsd* | -solidbsd* \
	      | -ekkobsd* | -kfreebsd* | -freebsd* | -riscix* | -lynxos* \
	      | -bosx* | -nextstep* | -cxux* | -aout* | -elf* | -oabi* \
	      | -ptx* | -coff* | -ecoff* | -winnt* | -domain* | -vsta* \
	      | -udi* | -eabi* | -lites* | -ieee* | -go32* | -aux* \
	      | -chorusos* | -chorusrdb* | -cegcc* \
	      | -cygwin* | -msys* | -pe* | -psos* | -moss* | -proelf* | -rtems* \
	      | -mingw32* | -mingw64* | -linux-gnu* | -linux-android* \
	      | -linux-newlib* | -linux-musl* | -linux-uclibc* \
	      | -uxpv* | -beos* | -mpeix* | -udk* \
	      | -interix* | -uwin* | -mks* | -rhapsody* | -darwin* | -opened* \
	      | -openstep* | -oskit* | -conix* | -pw32* | -nonstopux* \
	      | -storm-chaos* | -tops10* | -tenex* | -tops20* | -its* \
	      | -os2* | -vos* | -palmos* | -uclinux* | -nucleus* \
	      | -morphos* | -superux* | -rtmk* | -rtmk-nova* | -windiss* \
	      | -powermax* | -dnix* | -nx6 | -nx7 | -sei* | -dragonfly* \
	      | -skyos* | -haiku* | -rdos* | -toppers* | -drops* | -es*)
	# Remember, each alternative MUST END IN *, to match a version number.
		;;
	-qnx*)
		case $basic_machine in
		    x86-* | i*86-*)
			;;
		    *)
			os=-nto$os
			;;
		esac
		;;
	-nto-qnx*)
		;;
	-nto*)
		os=`echo $os | sed -e 's|nto|nto-qnx|'`
		;;
	-sim | -es1800* | -hms* | -xray | -os68k* | -none* | -v88r* \
	      | -windows* | -osx | -abug | -netware* | -os9* | -beos* | -haiku* \
	      | -macos* | -mpw* | -magic* | -mmixware* | -mon960* | -lnews*)
		;;
	-mac*)
		os=`echo $os | sed -e 's|mac|macos|'`
		;;
	-linux-dietlibc)
		os=-linux-dietlibc
		;;
	-linux*)
		os=`echo $os | sed -e 's|linux|linux-gnu|'`
		;;
	-sunos5*)
		os=`echo $os | sed -e 's|sunos5|solaris2|'`
		;;
	-sunos6*)
		os=`echo $os | sed -e 's|sunos6|solaris3|'`
		;;
	-opened*)
		os=-openedition
		;;
	-os400*)
		os=-os400
		;;
	-wince*)
		os=-wince
		;;
	-osfrose*)
		os=-osfrose
		;;
	-osf*)
		os=-osf
		;;
	-utek*)
		os=-bsd
		;;
	-dynix*)
		os=-bsd
		;;
	-acis*)
		os=-aos
		;;
	-atheos*)
		os=-atheos
		;;
	-syllable*)
		os=-syllable
		;;
	-386bsd)
		os=-bsd
		;;
	-ctix* | -uts*)
		os=-sysv
		;;
	-nova*)
		os=-rtmk-nova
		;;
	-ns2 )
		os=-nextstep2
		;;
	-nsk*)
		os=-nsk
		;;
	# Preserve the version number of sinix5.
	-sinix5.*)
		os=`echo $os | sed -e 's|sinix|sysv|'`
		;;
	-sinix*)
		os=-sysv4
		;;
	-tpf*)
		os=-tpf
		;;
	-triton*)
		os=-sysv3
		;;
	-oss*)
		os=-sysv3
		;;
	-svr4)
		os=-sysv4
		;;
	-svr3)
		os=-sysv3
		;;
	-sysvr4)
		os=-sysv4
		;;
	# This must come after -sysvr4.
	-sysv*)
		;;
	-ose*)
		os=-ose
		;;
	-es1800*)
		os=-ose
		;;
	-xenix)
		os=-xenix
		;;
	-*mint | -mint[0-9]* | -*MiNT | -MiNT[0-9]*)
		os=-mint
		;;
	-aros*)
		os=-aros
		;;
	-zvmoe)
		os=-zvmoe
		;;
	-dicos*)
		os=-dicos
		;;
	-nacl*)
		;;
	-none)
		;;
	*)
		# Get rid of the `-' at the beginning of $os.
		os=`echo $os | sed 's/[^-]*-//'`
		echo Invalid configuration \`$1\': system \`$os\' not recognized 1>&2
		exit 1
		;;
esac
else

# Here we handle the default operating systems that come with various machines.
# The value should be what the vendor currently ships out the door with their
# machine or put another way, the most popular os provided with the machine.

# Note that if you're going to try to match "-MANUFACTURER" here (say,
# "-sun"), then you have to tell the case statement up towards the top
# that MANUFACTURER isn't an operating system.  Otherwise, code above
# will signal an error saying that MANUFACTURER isn't an operating
# system, and we'll never get to this point.

case $basic_machine in
	score-*)
		os=-elf
		;;
	spu-*)
		os=-elf
		;;
	*-acorn)
		os=-riscix1.2
		;;
	arm*-rebel)
		os=-linux
		;;
	arm*-semi)
		os=-aout
		;;
	c4x-* | tic4x-*)
		os=-coff
		;;
	hexagon-*)
		os=-elf
		;;
	tic54x-*)
		os=-coff
		;;
	tic55x-*)
		os=-coff
		;;
	tic6x-*)
		os=-coff
		;;
	# This must come before the *-dec entry.
	pdp10-*)
		os=-tops20
		;;
	pdp11-*)
		os=-none
		;;
	*-dec | vax-*)
		os=-ultrix4.2
		;;
	m68*-apollo)
		os=-domain
		;;
	i386-sun)
		os=-sunos4.0.2
		;;
	m68000-sun)
		os=-sunos3
		;;
	m68*-cisco)
		os=-aout
		;;
	mep-*)
		os=-elf
		;;
	mips*-cisco)
		os=-elf
		;;
	mips*-*)
		os=-elf
		;;
	or1k-*)
		os=-elf
		;;
	or32-*)
		os=-coff
		;;
	*-tti)	# must be before sparc entry or we get the wrong os.
		os=-sysv3
		;;
	sparc-* | *-sun)
		os=-sunos4.1.1
		;;
	*-be)
		os=-beos
		;;
	*-haiku)
		os=-haiku
		;;
	*-ibm)
		os=-aix
		;;
	*-knuth)
		os=-mmixware
		;;
	*-wec)
		os=-proelf
		;;
	*-winbond)
		os=-proelf
		;;
	*-oki)
		os=-proelf
		;;
	*-hp)
		os=-hpux
		;;
	*-hitachi)
		os=-hiux
		;;
	i860-* | *-att | *-ncr | *-altos | *-motorola | *-convergent)
		os=-sysv
		;;
	*-cbm)
		os=-amigaos
		;;
	*-dg)
		os=-dgux
		;;
	*-dolphin)
		os=-sysv3
		;;
	m68k-ccur)
		os=-rtu
		;;
	m88k-omron*)
		os=-luna
		;;
	*-next )
		os=-nextstep
		;;
	*-sequent)
		os=-ptx
		;;
	*-crds)
		os=-unos
		;;
	*-ns)
		os=-genix
		;;
	i370-*)
		os=-mvs
		;;
	*-next)
		os=-nextstep3
		;;
	*-gould)
		os=-sysv
		;;
	*-highlevel)
		os=-bsd
		;;
	*-encore)
		os=-bsd
		;;
	*-sgi)
		os=-irix
		;;
	*-siemens)
		os=-sysv4
		;;
	*-masscomp)
		os=-rtu
		;;
	f30[01]-fujitsu | f700-fujitsu)
		os=-uxpv
		;;
	*-rom68k)
		os=-coff
		;;
	*-*bug)
		os=-coff
		;;
	*-apple)
		os=-macos
		;;
	*-atari*)
		os=-mint
		;;
	*)
		os=-none
		;;
esac
fi

# Here we handle the case where we know the os, and the CPU type, but not the
# manufacturer.  We pick the logical manufacturer.
vendor=unknown
case $basic_machine in
	*-unknown)
		case $os in
			-riscix*)
				vendor=acorn
				;;
			-sunos*)
				vendor=sun
				;;
			-cnk*|-aix*)
				vendor=ibm
				;;
			-beos*)
				vendor=be
				;;
			-hpux*)
				vendor=hp
				;;
			-mpeix*)
				vendor=hp
				;;
			-hiux*)
				vendor=hitachi
				;;
			-unos*)
				vendor=crds
				;;
			-dgux*)
				vendor=dg
				;;
			-luna*)
				vendor=omron
				;;
			-genix*)
				vendor=ns
				;;
			-mvs* | -opened*)
				vendor=ibm
				;;
			-os400*)
				vendor=ibm
				;;
			-ptx*)
				vendor=sequent
				;;
			-tpf*)
				vendor=ibm
				;;
			-vxsim* | -vxworks* | -windiss*)
				vendor=wrs
				;;
			-aux*)
				vendor=apple
				;;
			-hms*)
				vendor=hitachi
				;;
			-mpw* | -macos*)
				vendor=apple
				;;
			-*mint | -mint[0-9]* | -*MiNT | -MiNT[0-9]*)
				vendor=atari
				;;
			-vos*)
				vendor=stratus
				;;
		esac
		basic_machine=`echo $basic_machine | sed "s/unknown/$vendor/"`
		;;
esac

echo $basic_machine$os
exit

# Local variables:
# eval: (add-hook 'write-file-hooks 'time-stamp)
# time-stamp-start: "timestamp='"
# time-stamp-format: "%:y-%02m-%02d"
# time-stamp-end: "'"
# End:


==> anc/code/src/libcerf-1.3/build-aux/depcomp <==
#! /bin/sh
# depcomp - compile a program generating dependencies as side-effects

scriptversion=2013-05-30.07; # UTC

# Copyright (C) 1999-2013 Free Software Foundation, Inc.

# This program is free software; you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation; either version 2, or (at your option)
# any later version.

# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.

# You should have received a copy of the GNU General Public License
# along with this program.  If not, see <http://www.gnu.org/licenses/>.

# As a special exception to the GNU General Public License, if you
# distribute this file as part of a program that contains a
# configuration script generated by Autoconf, you may include it under
# the same distribution terms that you use for the rest of that program.

# Originally written by Alexandre Oliva <oliva@dcc.unicamp.br>.

case $1 in
  '')
    echo "$0: No command.  Try '$0 --help' for more information." 1>&2
    exit 1;
    ;;
  -h | --h*)
    cat <<\EOF
Usage: depcomp [--help] [--version] PROGRAM [ARGS]

Run PROGRAMS ARGS to compile a file, generating dependencies
as side-effects.

Environment variables:
  depmode     Dependency tracking mode.
  source      Source file read by 'PROGRAMS ARGS'.
  object      Object file output by 'PROGRAMS ARGS'.
  DEPDIR      directory where to store dependencies.
  depfile     Dependency file to output.
  tmpdepfile  Temporary file to use when outputting dependencies.
  libtool     Whether libtool is used (yes/no).

Report bugs to <bug-automake@gnu.org>.
EOF
    exit $?
    ;;
  -v | --v*)
    echo "depcomp $scriptversion"
    exit $?
    ;;
esac

# Get the directory component of the given path, and save it in the
# global variables '$dir'.  Note that this directory component will
# be either empty or ending with a '/' character.  This is deliberate.
set_dir_from ()
{
  case $1 in
    */*) dir=`echo "$1" | sed -e 's|/[^/]*$|/|'`;;
      *) dir=;;
  esac
}

# Get the suffix-stripped basename of the given path, and save it the
# global variable '$base'.
set_base_from ()
{
  base=`echo "$1" | sed -e 's|^.*/||' -e 's/\.[^.]*$//'`
}

# If no dependency file was actually created by the compiler invocation,
# we still have to create a dummy depfile, to avoid errors with the
# Makefile "include basename.Plo" scheme.
make_dummy_depfile ()
{
  echo "#dummy" > "$depfile"
}

# Factor out some common post-processing of the generated depfile.
# Requires the auxiliary global variable '$tmpdepfile' to be set.
aix_post_process_depfile ()
{
  # If the compiler actually managed to produce a dependency file,
  # post-process it.
  if test -f "$tmpdepfile"; then
    # Each line is of the form 'foo.o: dependency.h'.
    # Do two passes, one to just change these to
    #   $object: dependency.h
    # and one to simply output
    #   dependency.h:
    # which is needed to avoid the deleted-header problem.
    { sed -e "s,^.*\.[$lower]*:,$object:," < "$tmpdepfile"
      sed -e "s,^.*\.[$lower]*:[$tab ]*,," -e 's,$,:,' < "$tmpdepfile"
    } > "$depfile"
    rm -f "$tmpdepfile"
  else
    make_dummy_depfile
  fi
}

# A tabulation character.
tab='	'
# A newline character.
nl='
'
# Character ranges might be problematic outside the C locale.
# These definitions help.
upper=ABCDEFGHIJKLMNOPQRSTUVWXYZ
lower=abcdefghijklmnopqrstuvwxyz
digits=0123456789
alpha=${upper}${lower}

if test -z "$depmode" || test -z "$source" || test -z "$object"; then
  echo "depcomp: Variables source, object and depmode must be set" 1>&2
  exit 1
fi

# Dependencies for sub/bar.o or sub/bar.obj go into sub/.deps/bar.Po.
depfile=${depfile-`echo "$object" |
  sed 's|[^\\/]*$|'${DEPDIR-.deps}'/&|;s|\.\([^.]*\)$|.P\1|;s|Pobj$|Po|'`}
tmpdepfile=${tmpdepfile-`echo "$depfile" | sed 's/\.\([^.]*\)$/.T\1/'`}

rm -f "$tmpdepfile"

# Avoid interferences from the environment.
gccflag= dashmflag=

# Some modes work just like other modes, but use different flags.  We
# parameterize here, but still list the modes in the big case below,
# to make depend.m4 easier to write.  Note that we *cannot* use a case
# here, because this file can only contain one case statement.
if test "$depmode" = hp; then
  # HP compiler uses -M and no extra arg.
  gccflag=-M
  depmode=gcc
fi

if test "$depmode" = dashXmstdout; then
  # This is just like dashmstdout with a different argument.
  dashmflag=-xM
  depmode=dashmstdout
fi

cygpath_u="cygpath -u -f -"
if test "$depmode" = msvcmsys; then
  # This is just like msvisualcpp but w/o cygpath translation.
  # Just convert the backslash-escaped backslashes to single forward
  # slashes to satisfy depend.m4
  cygpath_u='sed s,\\\\,/,g'
  depmode=msvisualcpp
fi

if test "$depmode" = msvc7msys; then
  # This is just like msvc7 but w/o cygpath translation.
  # Just convert the backslash-escaped backslashes to single forward
  # slashes to satisfy depend.m4
  cygpath_u='sed s,\\\\,/,g'
  depmode=msvc7
fi

if test "$depmode" = xlc; then
  # IBM C/C++ Compilers xlc/xlC can output gcc-like dependency information.
  gccflag=-qmakedep=gcc,-MF
  depmode=gcc
fi

case "$depmode" in
gcc3)
## gcc 3 implements dependency tracking that does exactly what
## we want.  Yay!  Note: for some reason libtool 1.4 doesn't like
## it if -MD -MP comes after the -MF stuff.  Hmm.
## Unfortunately, FreeBSD c89 acceptance of flags depends upon
## the command line argument order; so add the flags where they
## appear in depend2.am.  Note that the slowdown incurred here
## affects only configure: in makefiles, %FASTDEP% shortcuts this.
  for arg
  do
    case $arg in
    -c) set fnord "$@" -MT "$object" -MD -MP -MF "$tmpdepfile" "$arg" ;;
    *)  set fnord "$@" "$arg" ;;
    esac
    shift # fnord
    shift # $arg
  done
  "$@"
  stat=$?
  if test $stat -ne 0; then
    rm -f "$tmpdepfile"
    exit $stat
  fi
  mv "$tmpdepfile" "$depfile"
  ;;

gcc)
## Note that this doesn't just cater to obsosete pre-3.x GCC compilers.
## but also to in-use compilers like IMB xlc/xlC and the HP C compiler.
## (see the conditional assignment to $gccflag above).
## There are various ways to get dependency output from gcc.  Here's
## why we pick this rather obscure method:
## - Don't want to use -MD because we'd like the dependencies to end
##   up in a subdir.  Having to rename by hand is ugly.
##   (We might end up doing this anyway to support other compilers.)
## - The DEPENDENCIES_OUTPUT environment variable makes gcc act like
##   -MM, not -M (despite what the docs say).  Also, it might not be
##   supported by the other compilers which use the 'gcc' depmode.
## - Using -M directly means running the compiler twice (even worse
##   than renaming).
  if test -z "$gccflag"; then
    gccflag=-MD,
  fi
  "$@" -Wp,"$gccflag$tmpdepfile"
  stat=$?
  if test $stat -ne 0; then
    rm -f "$tmpdepfile"
    exit $stat
  fi
  rm -f "$depfile"
  echo "$object : \\" > "$depfile"
  # The second -e expression handles DOS-style file names with drive
  # letters.
  sed -e 's/^[^:]*: / /' \
      -e 's/^['$alpha']:\/[^:]*: / /' < "$tmpdepfile" >> "$depfile"
## This next piece of magic avoids the "deleted header file" problem.
## The problem is that when a header file which appears in a .P file
## is deleted, the dependency causes make to die (because there is
## typically no way to rebuild the header).  We avoid this by adding
## dummy dependencies for each header file.  Too bad gcc doesn't do
## this for us directly.
## Some versions of gcc put a space before the ':'.  On the theory
## that the space means something, we add a space to the output as
## well.  hp depmode also adds that space, but also prefixes the VPATH
## to the object.  Take care to not repeat it in the output.
## Some versions of the HPUX 10.20 sed can't process this invocation
## correctly.  Breaking it into two sed invocations is a workaround.
  tr ' ' "$nl" < "$tmpdepfile" \
    | sed -e 's/^\\$//' -e '/^$/d' -e "s|.*$object$||" -e '/:$/d' \
    | sed -e 's/$/ :/' >> "$depfile"
  rm -f "$tmpdepfile"
  ;;

hp)
  # This case exists only to let depend.m4 do its work.  It works by
  # looking at the text of this script.  This case will never be run,
  # since it is checked for above.
  exit 1
  ;;

sgi)
  if test "$libtool" = yes; then
    "$@" "-Wp,-MDupdate,$tmpdepfile"
  else
    "$@" -MDupdate "$tmpdepfile"
  fi
  stat=$?
  if test $stat -ne 0; then
    rm -f "$tmpdepfile"
    exit $stat
  fi
  rm -f "$depfile"

  if test -f "$tmpdepfile"; then  # yes, the sourcefile depend on other files
    echo "$object : \\" > "$depfile"
    # Clip off the initial element (the dependent).  Don't try to be
    # clever and replace this with sed code, as IRIX sed won't handle
    # lines with more than a fixed number of characters (4096 in
    # IRIX 6.2 sed, 8192 in IRIX 6.5).  We also remove comment lines;
    # the IRIX cc adds comments like '#:fec' to the end of the
    # dependency line.
    tr ' ' "$nl" < "$tmpdepfile" \
      | sed -e 's/^.*\.o://' -e 's/#.*$//' -e '/^$/ d' \
      | tr "$nl" ' ' >> "$depfile"
    echo >> "$depfile"
    # The second pass generates a dummy entry for each header file.
    tr ' ' "$nl" < "$tmpdepfile" \
      | sed -e 's/^.*\.o://' -e 's/#.*$//' -e '/^$/ d' -e 's/$/:/' \
      >> "$depfile"
  else
    make_dummy_depfile
  fi
  rm -f "$tmpdepfile"
  ;;

xlc)
  # This case exists only to let depend.m4 do its work.  It works by
  # looking at the text of this script.  This case will never be run,
  # since it is checked for above.
  exit 1
  ;;

aix)
  # The C for AIX Compiler uses -M and outputs the dependencies
  # in a .u file.  In older versions, this file always lives in the
  # current directory.  Also, the AIX compiler puts '$object:' at the
  # start of each line; $object doesn't have directory information.
  # Version 6 uses the directory in both cases.
  set_dir_from "$object"
  set_base_from "$object"
  if test "$libtool" = yes; then
    tmpdepfile1=$dir$base.u
    tmpdepfile2=$base.u
    tmpdepfile3=$dir.libs/$base.u
    "$@" -Wc,-M
  else
    tmpdepfile1=$dir$base.u
    tmpdepfile2=$dir$base.u
    tmpdepfile3=$dir$base.u
    "$@" -M
  fi
  stat=$?
  if test $stat -ne 0; then
    rm -f "$tmpdepfile1" "$tmpdepfile2" "$tmpdepfile3"
    exit $stat
  fi

  for tmpdepfile in "$tmpdepfile1" "$tmpdepfile2" "$tmpdepfile3"
  do
    test -f "$tmpdepfile" && break
  done
  aix_post_process_depfile
  ;;

tcc)
  # tcc (Tiny C Compiler) understand '-MD -MF file' since version 0.9.26
  # FIXME: That version still under development at the moment of writing.
  #        Make that this statement remains true also for stable, released
  #        versions.
  # It will wrap lines (doesn't matter whether long or short) with a
  # trailing '\', as in:
  #
  #   foo.o : \
  #    foo.c \
  #    foo.h \
  #
  # It will put a trailing '\' even on the last line, and will use leading
  # spaces rather than leading tabs (at least since its commit 0394caf7
  # "Emit spaces for -MD").
  "$@" -MD -MF "$tmpdepfile"
  stat=$?
  if test $stat -ne 0; then
    rm -f "$tmpdepfile"
    exit $stat
  fi
  rm -f "$depfile"
  # Each non-empty line is of the form 'foo.o : \' or ' dep.h \'.
  # We have to change lines of the first kind to '$object: \'.
  sed -e "s|.*:|$object :|" < "$tmpdepfile" > "$depfile"
  # And for each line of the second kind, we have to emit a 'dep.h:'
  # dummy dependency, to avoid the deleted-header problem.
  sed -n -e 's|^  *\(.*\) *\\$|\1:|p' < "$tmpdepfile" >> "$depfile"
  rm -f "$tmpdepfile"
  ;;

## The order of this option in the case statement is important, since the
## shell code in configure will try each of these formats in the order
## listed in this file.  A plain '-MD' option would be understood by many
## compilers, so we must ensure this comes after the gcc and icc options.
pgcc)
  # Portland's C compiler understands '-MD'.
  # Will always output deps to 'file.d' where file is the root name of the
  # source file under compilation, even if file resides in a subdirectory.
  # The object file name does not affect the name of the '.d' file.
  # pgcc 10.2 will output
  #    foo.o: sub/foo.c sub/foo.h
  # and will wrap long lines using '\' :
  #    foo.o: sub/foo.c ... \
  #     sub/foo.h ... \
  #     ...
  set_dir_from "$object"
  # Use the source, not the object, to determine the base name, since
  # that's sadly what pgcc will do too.
  set_base_from "$source"
  tmpdepfile=$base.d

  # For projects that build the same source file twice into different object
  # files, the pgcc approach of using the *source* file root name can cause
  # problems in parallel builds.  Use a locking strategy to avoid stomping on
  # the same $tmpdepfile.
  lockdir=$base.d-lock
  trap "
    echo '$0: caught signal, cleaning up...' >&2
    rmdir '$lockdir'
    exit 1
  " 1 2 13 15
  numtries=100
  i=$numtries
  while test $i -gt 0; do
    # mkdir is a portable test-and-set.
    if mkdir "$lockdir" 2>/dev/null; then
      # This process acquired the lock.
      "$@" -MD
      stat=$?
      # Release the lock.
      rmdir "$lockdir"
      break
    else
      # If the lock is being held by a different process, wait
      # until the winning process is done or we timeout.
      while test -d "$lockdir" && test $i -gt 0; do
        sleep 1
        i=`expr $i - 1`
      done
    fi
    i=`expr $i - 1`
  done
  trap - 1 2 13 15
  if test $i -le 0; then
    echo "$0: failed to acquire lock after $numtries attempts" >&2
    echo "$0: check lockdir '$lockdir'" >&2
    exit 1
  fi

  if test $stat -ne 0; then
    rm -f "$tmpdepfile"
    exit $stat
  fi
  rm -f "$depfile"
  # Each line is of the form `foo.o: dependent.h',
  # or `foo.o: dep1.h dep2.h \', or ` dep3.h dep4.h \'.
  # Do two passes, one to just change these to
  # `$object: dependent.h' and one to simply `dependent.h:'.
  sed "s,^[^:]*:,$object :," < "$tmpdepfile" > "$depfile"
  # Some versions of the HPUX 10.20 sed can't process this invocation
  # correctly.  Breaking it into two sed invocations is a workaround.
  sed 's,^[^:]*: \(.*\)$,\1,;s/^\\$//;/^$/d;/:$/d' < "$tmpdepfile" \
    | sed -e 's/$/ :/' >> "$depfile"
  rm -f "$tmpdepfile"
  ;;

hp2)
  # The "hp" stanza above does not work with aCC (C++) and HP's ia64
  # compilers, which have integrated preprocessors.  The correct option
  # to use with these is +Maked; it writes dependencies to a file named
  # 'foo.d', which lands next to the object file, wherever that
  # happens to be.
  # Much of this is similar to the tru64 case; see comments there.
  set_dir_from  "$object"
  set_base_from "$object"
  if test "$libtool" = yes; then
    tmpdepfile1=$dir$base.d
    tmpdepfile2=$dir.libs/$base.d
    "$@" -Wc,+Maked
  else
    tmpdepfile1=$dir$base.d
    tmpdepfile2=$dir$base.d
    "$@" +Maked
  fi
  stat=$?
  if test $stat -ne 0; then
     rm -f "$tmpdepfile1" "$tmpdepfile2"
     exit $stat
  fi

  for tmpdepfile in "$tmpdepfile1" "$tmpdepfile2"
  do
    test -f "$tmpdepfile" && break
  done
  if test -f "$tmpdepfile"; then
    sed -e "s,^.*\.[$lower]*:,$object:," "$tmpdepfile" > "$depfile"
    # Add 'dependent.h:' lines.
    sed -ne '2,${
               s/^ *//
               s/ \\*$//
               s/$/:/
               p
             }' "$tmpdepfile" >> "$depfile"
  else
    make_dummy_depfile
  fi
  rm -f "$tmpdepfile" "$tmpdepfile2"
  ;;

tru64)
  # The Tru64 compiler uses -MD to generate dependencies as a side
  # effect.  'cc -MD -o foo.o ...' puts the dependencies into 'foo.o.d'.
  # At least on Alpha/Redhat 6.1, Compaq CCC V6.2-504 seems to put
  # dependencies in 'foo.d' instead, so we check for that too.
  # Subdirectories are respected.
  set_dir_from  "$object"
  set_base_from "$object"

  if test "$libtool" = yes; then
    # Libtool generates 2 separate objects for the 2 libraries.  These
    # two compilations output dependencies in $dir.libs/$base.o.d and
    # in $dir$base.o.d.  We have to check for both files, because
    # one of the two compilations can be disabled.  We should prefer
    # $dir$base.o.d over $dir.libs/$base.o.d because the latter is
    # automatically cleaned when .libs/ is deleted, while ignoring
    # the former would cause a distcleancheck panic.
    tmpdepfile1=$dir$base.o.d          # libtool 1.5
    tmpdepfile2=$dir.libs/$base.o.d    # Likewise.
    tmpdepfile3=$dir.libs/$base.d      # Compaq CCC V6.2-504
    "$@" -Wc,-MD
  else
    tmpdepfile1=$dir$base.d
    tmpdepfile2=$dir$base.d
    tmpdepfile3=$dir$base.d
    "$@" -MD
  fi

  stat=$?
  if test $stat -ne 0; then
    rm -f "$tmpdepfile1" "$tmpdepfile2" "$tmpdepfile3"
    exit $stat
  fi

  for tmpdepfile in "$tmpdepfile1" "$tmpdepfile2" "$tmpdepfile3"
  do
    test -f "$tmpdepfile" && break
  done
  # Same post-processing that is required for AIX mode.
  aix_post_process_depfile
  ;;

msvc7)
  if test "$libtool" = yes; then
    showIncludes=-Wc,-showIncludes
  else
    showIncludes=-showIncludes
  fi
  "$@" $showIncludes > "$tmpdepfile"
  stat=$?
  grep -v '^Note: including file: ' "$tmpdepfile"
  if test $stat -ne 0; then
    rm -f "$tmpdepfile"
    exit $stat
  fi
  rm -f "$depfile"
  echo "$object : \\" > "$depfile"
  # The first sed program below extracts the file names and escapes
  # backslashes for cygpath.  The second sed program outputs the file
  # name when reading, but also accumulates all include files in the
  # hold buffer in order to output them again at the end.  This only
  # works with sed implementations that can handle large buffers.
  sed < "$tmpdepfile" -n '
/^Note: including file:  *\(.*\)/ {
  s//\1/
  s/\\/\\\\/g
  p
}' | $cygpath_u | sort -u | sed -n '
s/ /\\ /g
s/\(.*\)/'"$tab"'\1 \\/p
s/.\(.*\) \\/\1:/
H
$ {
  s/.*/'"$tab"'/
  G
  p
}' >> "$depfile"
  echo >> "$depfile" # make sure the fragment doesn't end with a backslash
  rm -f "$tmpdepfile"
  ;;

msvc7msys)
  # This case exists only to let depend.m4 do its work.  It works by
  # looking at the text of this script.  This case will never be run,
  # since it is checked for above.
  exit 1
  ;;

#nosideeffect)
  # This comment above is used by automake to tell side-effect
  # dependency tracking mechanisms from slower ones.

dashmstdout)
  # Important note: in order to support this mode, a compiler *must*
  # always write the preprocessed file to stdout, regardless of -o.
  "$@" || exit $?

  # Remove the call to Libtool.
  if test "$libtool" = yes; then
    while test "X$1" != 'X--mode=compile'; do
      shift
    done
    shift
  fi

  # Remove '-o $object'.
  IFS=" "
  for arg
  do
    case $arg in
    -o)
      shift
      ;;
    $object)
      shift
      ;;
    *)
      set fnord "$@" "$arg"
      shift # fnord
      shift # $arg
      ;;
    esac
  done

  test -z "$dashmflag" && dashmflag=-M
  # Require at least two characters before searching for ':'
  # in the target name.  This is to cope with DOS-style filenames:
  # a dependency such as 'c:/foo/bar' could be seen as target 'c' otherwise.
  "$@" $dashmflag |
    sed "s|^[$tab ]*[^:$tab ][^:][^:]*:[$tab ]*|$object: |" > "$tmpdepfile"
  rm -f "$depfile"
  cat < "$tmpdepfile" > "$depfile"
  # Some versions of the HPUX 10.20 sed can't process this sed invocation
  # correctly.  Breaking it into two sed invocations is a workaround.
  tr ' ' "$nl" < "$tmpdepfile" \
    | sed -e 's/^\\$//' -e '/^$/d' -e '/:$/d' \
    | sed -e 's/$/ :/' >> "$depfile"
  rm -f "$tmpdepfile"
  ;;

dashXmstdout)
  # This case only exists to satisfy depend.m4.  It is never actually
  # run, as this mode is specially recognized in the preamble.
  exit 1
  ;;

makedepend)
  "$@" || exit $?
  # Remove any Libtool call
  if test "$libtool" = yes; then
    while test "X$1" != 'X--mode=compile'; do
      shift
    done
    shift
  fi
  # X makedepend
  shift
  cleared=no eat=no
  for arg
  do
    case $cleared in
    no)
      set ""; shift
      cleared=yes ;;
    esac
    if test $eat = yes; then
      eat=no
      continue
    fi
    case "$arg" in
    -D*|-I*)
      set fnord "$@" "$arg"; shift ;;
    # Strip any option that makedepend may not understand.  Remove
    # the object too, otherwise makedepend will parse it as a source file.
    -arch)
      eat=yes ;;
    -*|$object)
      ;;
    *)
      set fnord "$@" "$arg"; shift ;;
    esac
  done
  obj_suffix=`echo "$object" | sed 's/^.*\././'`
  touch "$tmpdepfile"
  ${MAKEDEPEND-makedepend} -o"$obj_suffix" -f"$tmpdepfile" "$@"
  rm -f "$depfile"
  # makedepend may prepend the VPATH from the source file name to the object.
  # No need to regex-escape $object, excess matching of '.' is harmless.
  sed "s|^.*\($object *:\)|\1|" "$tmpdepfile" > "$depfile"
  # Some versions of the HPUX 10.20 sed can't process the last invocation
  # correctly.  Breaking it into two sed invocations is a workaround.
  sed '1,2d' "$tmpdepfile" \
    | tr ' ' "$nl" \
    | sed -e 's/^\\$//' -e '/^$/d' -e '/:$/d' \
    | sed -e 's/$/ :/' >> "$depfile"
  rm -f "$tmpdepfile" "$tmpdepfile".bak
  ;;

cpp)
  # Important note: in order to support this mode, a compiler *must*
  # always write the preprocessed file to stdout.
  "$@" || exit $?

  # Remove the call to Libtool.
  if test "$libtool" = yes; then
    while test "X$1" != 'X--mode=compile'; do
      shift
    done
    shift
  fi

  # Remove '-o $object'.
  IFS=" "
  for arg
  do
    case $arg in
    -o)
      shift
      ;;
    $object)
      shift
      ;;
    *)
      set fnord "$@" "$arg"
      shift # fnord
      shift # $arg
      ;;
    esac
  done

  "$@" -E \
    | sed -n -e '/^# [0-9][0-9]* "\([^"]*\)".*/ s:: \1 \\:p' \
             -e '/^#line [0-9][0-9]* "\([^"]*\)".*/ s:: \1 \\:p' \
    | sed '$ s: \\$::' > "$tmpdepfile"
  rm -f "$depfile"
  echo "$object : \\" > "$depfile"
  cat < "$tmpdepfile" >> "$depfile"
  sed < "$tmpdepfile" '/^$/d;s/^ //;s/ \\$//;s/$/ :/' >> "$depfile"
  rm -f "$tmpdepfile"
  ;;

msvisualcpp)
  # Important note: in order to support this mode, a compiler *must*
  # always write the preprocessed file to stdout.
  "$@" || exit $?

  # Remove the call to Libtool.
  if test "$libtool" = yes; then
    while test "X$1" != 'X--mode=compile'; do
      shift
    done
    shift
  fi

  IFS=" "
  for arg
  do
    case "$arg" in
    -o)
      shift
      ;;
    $object)
      shift
      ;;
    "-Gm"|"/Gm"|"-Gi"|"/Gi"|"-ZI"|"/ZI")
        set fnord "$@"
        shift
        shift
        ;;
    *)
        set fnord "$@" "$arg"
        shift
        shift
        ;;
    esac
  done
  "$@" -E 2>/dev/null |
  sed -n '/^#line [0-9][0-9]* "\([^"]*\)"/ s::\1:p' | $cygpath_u | sort -u > "$tmpdepfile"
  rm -f "$depfile"
  echo "$object : \\" > "$depfile"
  sed < "$tmpdepfile" -n -e 's% %\\ %g' -e '/^\(.*\)$/ s::'"$tab"'\1 \\:p' >> "$depfile"
  echo "$tab" >> "$depfile"
  sed < "$tmpdepfile" -n -e 's% %\\ %g' -e '/^\(.*\)$/ s::\1\::p' >> "$depfile"
  rm -f "$tmpdepfile"
  ;;

msvcmsys)
  # This case exists only to let depend.m4 do its work.  It works by
  # looking at the text of this script.  This case will never be run,
  # since it is checked for above.
  exit 1
  ;;

none)
  exec "$@"
  ;;

*)
  echo "Unknown depmode $depmode" 1>&2
  exit 1
  ;;
esac

exit 0

# Local Variables:
# mode: shell-script
# sh-indentation: 2
# eval: (add-hook 'write-file-hooks 'time-stamp)
# time-stamp-start: "scriptversion="
# time-stamp-format: "%:y-%02m-%02d.%02H"
# time-stamp-time-zone: "UTC"
# time-stamp-end: "; # UTC"
# End:


==> anc/code/src/libcerf-1.3/build-aux/install-sh <==
#!/bin/sh
# install - install a program, script, or datafile

scriptversion=2011-11-20.07; # UTC

# This originates from X11R5 (mit/util/scripts/install.sh), which was
# later released in X11R6 (xc/config/util/install.sh) with the
# following copyright and license.
#
# Copyright (C) 1994 X Consortium
#
# Permission is hereby granted, free of charge, to any person obtaining a copy
# of this software and associated documentation files (the "Software"), to
# deal in the Software without restriction, including without limitation the
# rights to use, copy, modify, merge, publish, distribute, sublicense, and/or
# sell copies of the Software, and to permit persons to whom the Software is
# furnished to do so, subject to the following conditions:
#
# The above copyright notice and this permission notice shall be included in
# all copies or substantial portions of the Software.
#
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
# IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
# FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.  IN NO EVENT SHALL THE
# X CONSORTIUM BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN
# AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNEC-
# TION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.
#
# Except as contained in this notice, the name of the X Consortium shall not
# be used in advertising or otherwise to promote the sale, use or other deal-
# ings in this Software without prior written authorization from the X Consor-
# tium.
#
#
# FSF changes to this file are in the public domain.
#
# Calling this script install-sh is preferred over install.sh, to prevent
# 'make' implicit rules from creating a file called install from it
# when there is no Makefile.
#
# This script is compatible with the BSD install script, but was written
# from scratch.

nl='
'
IFS=" ""	$nl"

# set DOITPROG to echo to test this script

# Don't use :- since 4.3BSD and earlier shells don't like it.
doit=${DOITPROG-}
if test -z "$doit"; then
  doit_exec=exec
else
  doit_exec=$doit
fi

# Put in absolute file names if you don't have them in your path;
# or use environment vars.

chgrpprog=${CHGRPPROG-chgrp}
chmodprog=${CHMODPROG-chmod}
chownprog=${CHOWNPROG-chown}
cmpprog=${CMPPROG-cmp}
cpprog=${CPPROG-cp}
mkdirprog=${MKDIRPROG-mkdir}
mvprog=${MVPROG-mv}
rmprog=${RMPROG-rm}
stripprog=${STRIPPROG-strip}

posix_glob='?'
initialize_posix_glob='
  test "$posix_glob" != "?" || {
    if (set -f) 2>/dev/null; then
      posix_glob=
    else
      posix_glob=:
    fi
  }
'

posix_mkdir=

# Desired mode of installed file.
mode=0755

chgrpcmd=
chmodcmd=$chmodprog
chowncmd=
mvcmd=$mvprog
rmcmd="$rmprog -f"
stripcmd=

src=
dst=
dir_arg=
dst_arg=

copy_on_change=false
no_target_directory=

usage="\
Usage: $0 [OPTION]... [-T] SRCFILE DSTFILE
   or: $0 [OPTION]... SRCFILES... DIRECTORY
   or: $0 [OPTION]... -t DIRECTORY SRCFILES...
   or: $0 [OPTION]... -d DIRECTORIES...

In the 1st form, copy SRCFILE to DSTFILE.
In the 2nd and 3rd, copy all SRCFILES to DIRECTORY.
In the 4th, create DIRECTORIES.

Options:
     --help     display this help and exit.
     --version  display version info and exit.

  -c            (ignored)
  -C            install only if different (preserve the last data modification time)
  -d            create directories instead of installing files.
  -g GROUP      $chgrpprog installed files to GROUP.
  -m MODE       $chmodprog installed files to MODE.
  -o USER       $chownprog installed files to USER.
  -s            $stripprog installed files.
  -t DIRECTORY  install into DIRECTORY.
  -T            report an error if DSTFILE is a directory.

Environment variables override the default commands:
  CHGRPPROG CHMODPROG CHOWNPROG CMPPROG CPPROG MKDIRPROG MVPROG
  RMPROG STRIPPROG
"

while test $# -ne 0; do
  case $1 in
    -c) ;;

    -C) copy_on_change=true;;

    -d) dir_arg=true;;

    -g) chgrpcmd="$chgrpprog $2"
	shift;;

    --help) echo "$usage"; exit $?;;

    -m) mode=$2
	case $mode in
	  *' '* | *'	'* | *'
'*	  | *'*'* | *'?'* | *'['*)
	    echo "$0: invalid mode: $mode" >&2
	    exit 1;;
	esac
	shift;;

    -o) chowncmd="$chownprog $2"
	shift;;

    -s) stripcmd=$stripprog;;

    -t) dst_arg=$2
	# Protect names problematic for 'test' and other utilities.
	case $dst_arg in
	  -* | [=\(\)!]) dst_arg=./$dst_arg;;
	esac
	shift;;

    -T) no_target_directory=true;;

    --version) echo "$0 $scriptversion"; exit $?;;

    --)	shift
	break;;

    -*)	echo "$0: invalid option: $1" >&2
	exit 1;;

    *)  break;;
  esac
  shift
done

if test $# -ne 0 && test -z "$dir_arg$dst_arg"; then
  # When -d is used, all remaining arguments are directories to create.
  # When -t is used, the destination is already specified.
  # Otherwise, the last argument is the destination.  Remove it from $@.
  for arg
  do
    if test -n "$dst_arg"; then
      # $@ is not empty: it contains at least $arg.
      set fnord "$@" "$dst_arg"
      shift # fnord
    fi
    shift # arg
    dst_arg=$arg
    # Protect names problematic for 'test' and other utilities.
    case $dst_arg in
      -* | [=\(\)!]) dst_arg=./$dst_arg;;
    esac
  done
fi

if test $# -eq 0; then
  if test -z "$dir_arg"; then
    echo "$0: no input file specified." >&2
    exit 1
  fi
  # It's OK to call 'install-sh -d' without argument.
  # This can happen when creating conditional directories.
  exit 0
fi

if test -z "$dir_arg"; then
  do_exit='(exit $ret); exit $ret'
  trap "ret=129; $do_exit" 1
  trap "ret=130; $do_exit" 2
  trap "ret=141; $do_exit" 13
  trap "ret=143; $do_exit" 15

  # Set umask so as not to create temps with too-generous modes.
  # However, 'strip' requires both read and write access to temps.
  case $mode in
    # Optimize common cases.
    *644) cp_umask=133;;
    *755) cp_umask=22;;

    *[0-7])
      if test -z "$stripcmd"; then
	u_plus_rw=
      else
	u_plus_rw='% 200'
      fi
      cp_umask=`expr '(' 777 - $mode % 1000 ')' $u_plus_rw`;;
    *)
      if test -z "$stripcmd"; then
	u_plus_rw=
      else
	u_plus_rw=,u+rw
      fi
      cp_umask=$mode$u_plus_rw;;
  esac
fi

for src
do
  # Protect names problematic for 'test' and other utilities.
  case $src in
    -* | [=\(\)!]) src=./$src;;
  esac

  if test -n "$dir_arg"; then
    dst=$src
    dstdir=$dst
    test -d "$dstdir"
    dstdir_status=$?
  else

    # Waiting for this to be detected by the "$cpprog $src $dsttmp" command
    # might cause directories to be created, which would be especially bad
    # if $src (and thus $dsttmp) contains '*'.
    if test ! -f "$src" && test ! -d "$src"; then
      echo "$0: $src does not exist." >&2
      exit 1
    fi

    if test -z "$dst_arg"; then
      echo "$0: no destination specified." >&2
      exit 1
    fi
    dst=$dst_arg

    # If destination is a directory, append the input filename; won't work
    # if double slashes aren't ignored.
    if test -d "$dst"; then
      if test -n "$no_target_directory"; then
	echo "$0: $dst_arg: Is a directory" >&2
	exit 1
      fi
      dstdir=$dst
      dst=$dstdir/`basename "$src"`
      dstdir_status=0
    else
      # Prefer dirname, but fall back on a substitute if dirname fails.
      dstdir=`
	(dirname "$dst") 2>/dev/null ||
	expr X"$dst" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	     X"$dst" : 'X\(//\)[^/]' \| \
	     X"$dst" : 'X\(//\)$' \| \
	     X"$dst" : 'X\(/\)' \| . 2>/dev/null ||
	echo X"$dst" |
	    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
		   s//\1/
		   q
		 }
		 /^X\(\/\/\)[^/].*/{
		   s//\1/
		   q
		 }
		 /^X\(\/\/\)$/{
		   s//\1/
		   q
		 }
		 /^X\(\/\).*/{
		   s//\1/
		   q
		 }
		 s/.*/./; q'
      `

      test -d "$dstdir"
      dstdir_status=$?
    fi
  fi

  obsolete_mkdir_used=false

  if test $dstdir_status != 0; then
    case $posix_mkdir in
      '')
	# Create intermediate dirs using mode 755 as modified by the umask.
	# This is like FreeBSD 'install' as of 1997-10-28.
	umask=`umask`
	case $stripcmd.$umask in
	  # Optimize common cases.
	  *[2367][2367]) mkdir_umask=$umask;;
	  .*0[02][02] | .[02][02] | .[02]) mkdir_umask=22;;

	  *[0-7])
	    mkdir_umask=`expr $umask + 22 \
	      - $umask % 100 % 40 + $umask % 20 \
	      - $umask % 10 % 4 + $umask % 2
	    `;;
	  *) mkdir_umask=$umask,go-w;;
	esac

	# With -d, create the new directory with the user-specified mode.
	# Otherwise, rely on $mkdir_umask.
	if test -n "$dir_arg"; then
	  mkdir_mode=-m$mode
	else
	  mkdir_mode=
	fi

	posix_mkdir=false
	case $umask in
	  *[123567][0-7][0-7])
	    # POSIX mkdir -p sets u+wx bits regardless of umask, which
	    # is incompatible with FreeBSD 'install' when (umask & 300) != 0.
	    ;;
	  *)
	    tmpdir=${TMPDIR-/tmp}/ins$RANDOM-$$
	    trap 'ret=$?; rmdir "$tmpdir/d" "$tmpdir" 2>/dev/null; exit $ret' 0

	    if (umask $mkdir_umask &&
		exec $mkdirprog $mkdir_mode -p -- "$tmpdir/d") >/dev/null 2>&1
	    then
	      if test -z "$dir_arg" || {
		   # Check for POSIX incompatibilities with -m.
		   # HP-UX 11.23 and IRIX 6.5 mkdir -m -p sets group- or
		   # other-writable bit of parent directory when it shouldn't.
		   # FreeBSD 6.1 mkdir -m -p sets mode of existing directory.
		   ls_ld_tmpdir=`ls -ld "$tmpdir"`
		   case $ls_ld_tmpdir in
		     d????-?r-*) different_mode=700;;
		     d????-?--*) different_mode=755;;
		     *) false;;
		   esac &&
		   $mkdirprog -m$different_mode -p -- "$tmpdir" && {
		     ls_ld_tmpdir_1=`ls -ld "$tmpdir"`
		     test "$ls_ld_tmpdir" = "$ls_ld_tmpdir_1"
		   }
		 }
	      then posix_mkdir=:
	      fi
	      rmdir "$tmpdir/d" "$tmpdir"
	    else
	      # Remove any dirs left behind by ancient mkdir implementations.
	      rmdir ./$mkdir_mode ./-p ./-- 2>/dev/null
	    fi
	    trap '' 0;;
	esac;;
    esac

    if
      $posix_mkdir && (
	umask $mkdir_umask &&
	$doit_exec $mkdirprog $mkdir_mode -p -- "$dstdir"
      )
    then :
    else

      # The umask is ridiculous, or mkdir does not conform to POSIX,
      # or it failed possibly due to a race condition.  Create the
      # directory the slow way, step by step, checking for races as we go.

      case $dstdir in
	/*) prefix='/';;
	[-=\(\)!]*) prefix='./';;
	*)  prefix='';;
      esac

      eval "$initialize_posix_glob"

      oIFS=$IFS
      IFS=/
      $posix_glob set -f
      set fnord $dstdir
      shift
      $posix_glob set +f
      IFS=$oIFS

      prefixes=

      for d
      do
	test X"$d" = X && continue

	prefix=$prefix$d
	if test -d "$prefix"; then
	  prefixes=
	else
	  if $posix_mkdir; then
	    (umask=$mkdir_umask &&
	     $doit_exec $mkdirprog $mkdir_mode -p -- "$dstdir") && break
	    # Don't fail if two instances are running concurrently.
	    test -d "$prefix" || exit 1
	  else
	    case $prefix in
	      *\'*) qprefix=`echo "$prefix" | sed "s/'/'\\\\\\\\''/g"`;;
	      *) qprefix=$prefix;;
	    esac
	    prefixes="$prefixes '$qprefix'"
	  fi
	fi
	prefix=$prefix/
      done

      if test -n "$prefixes"; then
	# Don't fail if two instances are running concurrently.
	(umask $mkdir_umask &&
	 eval "\$doit_exec \$mkdirprog $prefixes") ||
	  test -d "$dstdir" || exit 1
	obsolete_mkdir_used=true
      fi
    fi
  fi

  if test -n "$dir_arg"; then
    { test -z "$chowncmd" || $doit $chowncmd "$dst"; } &&
    { test -z "$chgrpcmd" || $doit $chgrpcmd "$dst"; } &&
    { test "$obsolete_mkdir_used$chowncmd$chgrpcmd" = false ||
      test -z "$chmodcmd" || $doit $chmodcmd $mode "$dst"; } || exit 1
  else

    # Make a couple of temp file names in the proper directory.
    dsttmp=$dstdir/_inst.$$_
    rmtmp=$dstdir/_rm.$$_

    # Trap to clean up those temp files at exit.
    trap 'ret=$?; rm -f "$dsttmp" "$rmtmp" && exit $ret' 0

    # Copy the file name to the temp name.
    (umask $cp_umask && $doit_exec $cpprog "$src" "$dsttmp") &&

    # and set any options; do chmod last to preserve setuid bits.
    #
    # If any of these fail, we abort the whole thing.  If we want to
    # ignore errors from any of these, just make sure not to ignore
    # errors from the above "$doit $cpprog $src $dsttmp" command.
    #
    { test -z "$chowncmd" || $doit $chowncmd "$dsttmp"; } &&
    { test -z "$chgrpcmd" || $doit $chgrpcmd "$dsttmp"; } &&
    { test -z "$stripcmd" || $doit $stripcmd "$dsttmp"; } &&
    { test -z "$chmodcmd" || $doit $chmodcmd $mode "$dsttmp"; } &&

    # If -C, don't bother to copy if it wouldn't change the file.
    if $copy_on_change &&
       old=`LC_ALL=C ls -dlL "$dst"	2>/dev/null` &&
       new=`LC_ALL=C ls -dlL "$dsttmp"	2>/dev/null` &&

       eval "$initialize_posix_glob" &&
       $posix_glob set -f &&
       set X $old && old=:$2:$4:$5:$6 &&
       set X $new && new=:$2:$4:$5:$6 &&
       $posix_glob set +f &&

       test "$old" = "$new" &&
       $cmpprog "$dst" "$dsttmp" >/dev/null 2>&1
    then
      rm -f "$dsttmp"
    else
      # Rename the file to the real destination.
      $doit $mvcmd -f "$dsttmp" "$dst" 2>/dev/null ||

      # The rename failed, perhaps because mv can't rename something else
      # to itself, or perhaps because mv is so ancient that it does not
      # support -f.
      {
	# Now remove or move aside any old file at destination location.
	# We try this two ways since rm can't unlink itself on some
	# systems and the destination file might be busy for other
	# reasons.  In this case, the final cleanup might fail but the new
	# file should still install successfully.
	{
	  test ! -f "$dst" ||
	  $doit $rmcmd -f "$dst" 2>/dev/null ||
	  { $doit $mvcmd -f "$dst" "$rmtmp" 2>/dev/null &&
	    { $doit $rmcmd -f "$rmtmp" 2>/dev/null; :; }
	  } ||
	  { echo "$0: cannot unlink or rename $dst" >&2
	    (exit 1); exit 1
	  }
	} &&

	# Now rename the file to the real destination.
	$doit $mvcmd "$dsttmp" "$dst"
      }
    fi || exit 1

    trap '' 0
  fi
done

# Local variables:
# eval: (add-hook 'write-file-hooks 'time-stamp)
# time-stamp-start: "scriptversion="
# time-stamp-format: "%:y-%02m-%02d.%02H"
# time-stamp-time-zone: "UTC"
# time-stamp-end: "; # UTC"
# End:


==> anc/code/src/libcerf-1.3/build-aux/ltmain.sh <==

# libtool (GNU libtool) 2.4.2
# Written by Gordon Matzigkeit <gord@gnu.ai.mit.edu>, 1996

# Copyright (C) 1996, 1997, 1998, 1999, 2000, 2001, 2003, 2004, 2005, 2006,
# 2007, 2008, 2009, 2010, 2011 Free Software Foundation, Inc.
# This is free software; see the source for copying conditions.  There is NO
# warranty; not even for MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.

# GNU Libtool is free software; you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation; either version 2 of the License, or
# (at your option) any later version.
#
# As a special exception to the GNU General Public License,
# if you distribute this file as part of a program or library that
# is built using GNU Libtool, you may include this file under the
# same distribution terms that you use for the rest of that program.
#
# GNU Libtool is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
# General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with GNU Libtool; see the file COPYING.  If not, a copy
# can be downloaded from http://www.gnu.org/licenses/gpl.html,
# or obtained by writing to the Free Software Foundation, Inc.,
# 51 Franklin Street, Fifth Floor, Boston, MA 02110-1301, USA.

# Usage: $progname [OPTION]... [MODE-ARG]...
#
# Provide generalized library-building support services.
#
#       --config             show all configuration variables
#       --debug              enable verbose shell tracing
#   -n, --dry-run            display commands without modifying any files
#       --features           display basic configuration information and exit
#       --mode=MODE          use operation mode MODE
#       --preserve-dup-deps  don't remove duplicate dependency libraries
#       --quiet, --silent    don't print informational messages
#       --no-quiet, --no-silent
#                            print informational messages (default)
#       --no-warn            don't display warning messages
#       --tag=TAG            use configuration variables from tag TAG
#   -v, --verbose            print more informational messages than default
#       --no-verbose         don't print the extra informational messages
#       --version            print version information
#   -h, --help, --help-all   print short, long, or detailed help message
#
# MODE must be one of the following:
#
#         clean              remove files from the build directory
#         compile            compile a source file into a libtool object
#         execute            automatically set library path, then run a program
#         finish             complete the installation of libtool libraries
#         install            install libraries or executables
#         link               create a library or an executable
#         uninstall          remove libraries from an installed directory
#
# MODE-ARGS vary depending on the MODE.  When passed as first option,
# `--mode=MODE' may be abbreviated as `MODE' or a unique abbreviation of that.
# Try `$progname --help --mode=MODE' for a more detailed description of MODE.
#
# When reporting a bug, please describe a test case to reproduce it and
# include the following information:
#
#         host-triplet:	$host
#         shell:		$SHELL
#         compiler:		$LTCC
#         compiler flags:		$LTCFLAGS
#         linker:		$LD (gnu? $with_gnu_ld)
#         $progname:	(GNU libtool) 2.4.2 Debian-2.4.2-1.3
#         automake:	$automake_version
#         autoconf:	$autoconf_version
#
# Report bugs to <bug-libtool@gnu.org>.
# GNU libtool home page: <http://www.gnu.org/software/libtool/>.
# General help using GNU software: <http://www.gnu.org/gethelp/>.

PROGRAM=libtool
PACKAGE=libtool
VERSION="2.4.2 Debian-2.4.2-1.3"
TIMESTAMP=""
package_revision=1.3337

# Be Bourne compatible
if test -n "${ZSH_VERSION+set}" && (emulate sh) >/dev/null 2>&1; then
  emulate sh
  NULLCMD=:
  # Zsh 3.x and 4.x performs word splitting on ${1+"$@"}, which
  # is contrary to our usage.  Disable this feature.
  alias -g '${1+"$@"}'='"$@"'
  setopt NO_GLOB_SUBST
else
  case `(set -o) 2>/dev/null` in *posix*) set -o posix;; esac
fi
BIN_SH=xpg4; export BIN_SH # for Tru64
DUALCASE=1; export DUALCASE # for MKS sh

# A function that is used when there is no print builtin or printf.
func_fallback_echo ()
{
  eval 'cat <<_LTECHO_EOF
$1
_LTECHO_EOF'
}

# NLS nuisances: We save the old values to restore during execute mode.
lt_user_locale=
lt_safe_locale=
for lt_var in LANG LANGUAGE LC_ALL LC_CTYPE LC_COLLATE LC_MESSAGES
do
  eval "if test \"\${$lt_var+set}\" = set; then
          save_$lt_var=\$$lt_var
          $lt_var=C
	  export $lt_var
	  lt_user_locale=\"$lt_var=\\\$save_\$lt_var; \$lt_user_locale\"
	  lt_safe_locale=\"$lt_var=C; \$lt_safe_locale\"
	fi"
done
LC_ALL=C
LANGUAGE=C
export LANGUAGE LC_ALL

$lt_unset CDPATH


# Work around backward compatibility issue on IRIX 6.5. On IRIX 6.4+, sh
# is ksh but when the shell is invoked as "sh" and the current value of
# the _XPG environment variable is not equal to 1 (one), the special
# positional parameter $0, within a function call, is the name of the
# function.
progpath="$0"



: ${CP="cp -f"}
test "${ECHO+set}" = set || ECHO=${as_echo-'printf %s\n'}
: ${MAKE="make"}
: ${MKDIR="mkdir"}
: ${MV="mv -f"}
: ${RM="rm -f"}
: ${SHELL="${CONFIG_SHELL-/bin/sh}"}
: ${Xsed="$SED -e 1s/^X//"}

# Global variables:
EXIT_SUCCESS=0
EXIT_FAILURE=1
EXIT_MISMATCH=63  # $? = 63 is used to indicate version mismatch to missing.
EXIT_SKIP=77	  # $? = 77 is used to indicate a skipped test to automake.

exit_status=$EXIT_SUCCESS

# Make sure IFS has a sensible default
lt_nl='
'
IFS=" 	$lt_nl"

dirname="s,/[^/]*$,,"
basename="s,^.*/,,"

# func_dirname file append nondir_replacement
# Compute the dirname of FILE.  If nonempty, add APPEND to the result,
# otherwise set result to NONDIR_REPLACEMENT.
func_dirname ()
{
    func_dirname_result=`$ECHO "${1}" | $SED "$dirname"`
    if test "X$func_dirname_result" = "X${1}"; then
      func_dirname_result="${3}"
    else
      func_dirname_result="$func_dirname_result${2}"
    fi
} # func_dirname may be replaced by extended shell implementation


# func_basename file
func_basename ()
{
    func_basename_result=`$ECHO "${1}" | $SED "$basename"`
} # func_basename may be replaced by extended shell implementation


# func_dirname_and_basename file append nondir_replacement
# perform func_basename and func_dirname in a single function
# call:
#   dirname:  Compute the dirname of FILE.  If nonempty,
#             add APPEND to the result, otherwise set result
#             to NONDIR_REPLACEMENT.
#             value returned in "$func_dirname_result"
#   basename: Compute filename of FILE.
#             value retuned in "$func_basename_result"
# Implementation must be kept synchronized with func_dirname
# and func_basename. For efficiency, we do not delegate to
# those functions but instead duplicate the functionality here.
func_dirname_and_basename ()
{
    # Extract subdirectory from the argument.
    func_dirname_result=`$ECHO "${1}" | $SED -e "$dirname"`
    if test "X$func_dirname_result" = "X${1}"; then
      func_dirname_result="${3}"
    else
      func_dirname_result="$func_dirname_result${2}"
    fi
    func_basename_result=`$ECHO "${1}" | $SED -e "$basename"`
} # func_dirname_and_basename may be replaced by extended shell implementation


# func_stripname prefix suffix name
# strip PREFIX and SUFFIX off of NAME.
# PREFIX and SUFFIX must not contain globbing or regex special
# characters, hashes, percent signs, but SUFFIX may contain a leading
# dot (in which case that matches only a dot).
# func_strip_suffix prefix name
func_stripname ()
{
    case ${2} in
      .*) func_stripname_result=`$ECHO "${3}" | $SED "s%^${1}%%; s%\\\\${2}\$%%"`;;
      *)  func_stripname_result=`$ECHO "${3}" | $SED "s%^${1}%%; s%${2}\$%%"`;;
    esac
} # func_stripname may be replaced by extended shell implementation


# These SED scripts presuppose an absolute path with a trailing slash.
pathcar='s,^/\([^/]*\).*$,\1,'
pathcdr='s,^/[^/]*,,'
removedotparts=':dotsl
		s@/\./@/@g
		t dotsl
		s,/\.$,/,'
collapseslashes='s@/\{1,\}@/@g'
finalslash='s,/*$,/,'

# func_normal_abspath PATH
# Remove doubled-up and trailing slashes, "." path components,
# and cancel out any ".." path components in PATH after making
# it an absolute path.
#             value returned in "$func_normal_abspath_result"
func_normal_abspath ()
{
  # Start from root dir and reassemble the path.
  func_normal_abspath_result=
  func_normal_abspath_tpath=$1
  func_normal_abspath_altnamespace=
  case $func_normal_abspath_tpath in
    "")
      # Empty path, that just means $cwd.
      func_stripname '' '/' "`pwd`"
      func_normal_abspath_result=$func_stripname_result
      return
    ;;
    # The next three entries are used to spot a run of precisely
    # two leading slashes without using negated character classes;
    # we take advantage of case's first-match behaviour.
    ///*)
      # Unusual form of absolute path, do nothing.
    ;;
    //*)
      # Not necessarily an ordinary path; POSIX reserves leading '//'
      # and for example Cygwin uses it to access remote file shares
      # over CIFS/SMB, so we conserve a leading double slash if found.
      func_normal_abspath_altnamespace=/
    ;;
    /*)
      # Absolute path, do nothing.
    ;;
    *)
      # Relative path, prepend $cwd.
      func_normal_abspath_tpath=`pwd`/$func_normal_abspath_tpath
    ;;
  esac
  # Cancel out all the simple stuff to save iterations.  We also want
  # the path to end with a slash for ease of parsing, so make sure
  # there is one (and only one) here.
  func_normal_abspath_tpath=`$ECHO "$func_normal_abspath_tpath" | $SED \
        -e "$removedotparts" -e "$collapseslashes" -e "$finalslash"`
  while :; do
    # Processed it all yet?
    if test "$func_normal_abspath_tpath" = / ; then
      # If we ascended to the root using ".." the result may be empty now.
      if test -z "$func_normal_abspath_result" ; then
        func_normal_abspath_result=/
      fi
      break
    fi
    func_normal_abspath_tcomponent=`$ECHO "$func_normal_abspath_tpath" | $SED \
        -e "$pathcar"`
    func_normal_abspath_tpath=`$ECHO "$func_normal_abspath_tpath" | $SED \
        -e "$pathcdr"`
    # Figure out what to do with it
    case $func_normal_abspath_tcomponent in
      "")
        # Trailing empty path component, ignore it.
      ;;
      ..)
        # Parent dir; strip last assembled component from result.
        func_dirname "$func_normal_abspath_result"
        func_normal_abspath_result=$func_dirname_result
      ;;
      *)
        # Actual path component, append it.
        func_normal_abspath_result=$func_normal_abspath_result/$func_normal_abspath_tcomponent
      ;;
    esac
  done
  # Restore leading double-slash if one was found on entry.
  func_normal_abspath_result=$func_normal_abspath_altnamespace$func_normal_abspath_result
}

# func_relative_path SRCDIR DSTDIR
# generates a relative path from SRCDIR to DSTDIR, with a trailing
# slash if non-empty, suitable for immediately appending a filename
# without needing to append a separator.
#             value returned in "$func_relative_path_result"
func_relative_path ()
{
  func_relative_path_result=
  func_normal_abspath "$1"
  func_relative_path_tlibdir=$func_normal_abspath_result
  func_normal_abspath "$2"
  func_relative_path_tbindir=$func_normal_abspath_result

  # Ascend the tree starting from libdir
  while :; do
    # check if we have found a prefix of bindir
    case $func_relative_path_tbindir in
      $func_relative_path_tlibdir)
        # found an exact match
        func_relative_path_tcancelled=
        break
        ;;
      $func_relative_path_tlibdir*)
        # found a matching prefix
        func_stripname "$func_relative_path_tlibdir" '' "$func_relative_path_tbindir"
        func_relative_path_tcancelled=$func_stripname_result
        if test -z "$func_relative_path_result"; then
          func_relative_path_result=.
        fi
        break
        ;;
      *)
        func_dirname $func_relative_path_tlibdir
        func_relative_path_tlibdir=${func_dirname_result}
        if test "x$func_relative_path_tlibdir" = x ; then
          # Have to descend all the way to the root!
          func_relative_path_result=../$func_relative_path_result
          func_relative_path_tcancelled=$func_relative_path_tbindir
          break
        fi
        func_relative_path_result=../$func_relative_path_result
        ;;
    esac
  done

  # Now calculate path; take care to avoid doubling-up slashes.
  func_stripname '' '/' "$func_relative_path_result"
  func_relative_path_result=$func_stripname_result
  func_stripname '/' '/' "$func_relative_path_tcancelled"
  if test "x$func_stripname_result" != x ; then
    func_relative_path_result=${func_relative_path_result}/${func_stripname_result}
  fi

  # Normalisation. If bindir is libdir, return empty string,
  # else relative path ending with a slash; either way, target
  # file name can be directly appended.
  if test ! -z "$func_relative_path_result"; then
    func_stripname './' '' "$func_relative_path_result/"
    func_relative_path_result=$func_stripname_result
  fi
}

# The name of this program:
func_dirname_and_basename "$progpath"
progname=$func_basename_result

# Make sure we have an absolute path for reexecution:
case $progpath in
  [\\/]*|[A-Za-z]:\\*) ;;
  *[\\/]*)
     progdir=$func_dirname_result
     progdir=`cd "$progdir" && pwd`
     progpath="$progdir/$progname"
     ;;
  *)
     save_IFS="$IFS"
     IFS=${PATH_SEPARATOR-:}
     for progdir in $PATH; do
       IFS="$save_IFS"
       test -x "$progdir/$progname" && break
     done
     IFS="$save_IFS"
     test -n "$progdir" || progdir=`pwd`
     progpath="$progdir/$progname"
     ;;
esac

# Sed substitution that helps us do robust quoting.  It backslashifies
# metacharacters that are still active within double-quoted strings.
Xsed="${SED}"' -e 1s/^X//'
sed_quote_subst='s/\([`"$\\]\)/\\\1/g'

# Same as above, but do not quote variable references.
double_quote_subst='s/\(["`\\]\)/\\\1/g'

# Sed substitution that turns a string into a regex matching for the
# string literally.
sed_make_literal_regex='s,[].[^$\\*\/],\\&,g'

# Sed substitution that converts a w32 file name or path
# which contains forward slashes, into one that contains
# (escaped) backslashes.  A very naive implementation.
lt_sed_naive_backslashify='s|\\\\*|\\|g;s|/|\\|g;s|\\|\\\\|g'

# Re-`\' parameter expansions in output of double_quote_subst that were
# `\'-ed in input to the same.  If an odd number of `\' preceded a '$'
# in input to double_quote_subst, that '$' was protected from expansion.
# Since each input `\' is now two `\'s, look for any number of runs of
# four `\'s followed by two `\'s and then a '$'.  `\' that '$'.
bs='\\'
bs2='\\\\'
bs4='\\\\\\\\'
dollar='\$'
sed_double_backslash="\
  s/$bs4/&\\
/g
  s/^$bs2$dollar/$bs&/
  s/\\([^$bs]\\)$bs2$dollar/\\1$bs2$bs$dollar/g
  s/\n//g"

# Standard options:
opt_dry_run=false
opt_help=false
opt_quiet=false
opt_verbose=false
opt_warning=:

# func_echo arg...
# Echo program name prefixed message, along with the current mode
# name if it has been set yet.
func_echo ()
{
    $ECHO "$progname: ${opt_mode+$opt_mode: }$*"
}

# func_verbose arg...
# Echo program name prefixed message in verbose mode only.
func_verbose ()
{
    $opt_verbose && func_echo ${1+"$@"}

    # A bug in bash halts the script if the last line of a function
    # fails when set -e is in force, so we need another command to
    # work around that:
    :
}

# func_echo_all arg...
# Invoke $ECHO with all args, space-separated.
func_echo_all ()
{
    $ECHO "$*"
}

# func_error arg...
# Echo program name prefixed message to standard error.
func_error ()
{
    $ECHO "$progname: ${opt_mode+$opt_mode: }"${1+"$@"} 1>&2
}

# func_warning arg...
# Echo program name prefixed warning message to standard error.
func_warning ()
{
    $opt_warning && $ECHO "$progname: ${opt_mode+$opt_mode: }warning: "${1+"$@"} 1>&2

    # bash bug again:
    :
}

# func_fatal_error arg...
# Echo program name prefixed message to standard error, and exit.
func_fatal_error ()
{
    func_error ${1+"$@"}
    exit $EXIT_FAILURE
}

# func_fatal_help arg...
# Echo program name prefixed message to standard error, followed by
# a help hint, and exit.
func_fatal_help ()
{
    func_error ${1+"$@"}
    func_fatal_error "$help"
}
help="Try \`$progname --help' for more information."  ## default


# func_grep expression filename
# Check whether EXPRESSION matches any line of FILENAME, without output.
func_grep ()
{
    $GREP "$1" "$2" >/dev/null 2>&1
}


# func_mkdir_p directory-path
# Make sure the entire path to DIRECTORY-PATH is available.
func_mkdir_p ()
{
    my_directory_path="$1"
    my_dir_list=

    if test -n "$my_directory_path" && test "$opt_dry_run" != ":"; then

      # Protect directory names starting with `-'
      case $my_directory_path in
        -*) my_directory_path="./$my_directory_path" ;;
      esac

      # While some portion of DIR does not yet exist...
      while test ! -d "$my_directory_path"; do
        # ...make a list in topmost first order.  Use a colon delimited
	# list incase some portion of path contains whitespace.
        my_dir_list="$my_directory_path:$my_dir_list"

        # If the last portion added has no slash in it, the list is done
        case $my_directory_path in */*) ;; *) break ;; esac

        # ...otherwise throw away the child directory and loop
        my_directory_path=`$ECHO "$my_directory_path" | $SED -e "$dirname"`
      done
      my_dir_list=`$ECHO "$my_dir_list" | $SED 's,:*$,,'`

      save_mkdir_p_IFS="$IFS"; IFS=':'
      for my_dir in $my_dir_list; do
	IFS="$save_mkdir_p_IFS"
        # mkdir can fail with a `File exist' error if two processes
        # try to create one of the directories concurrently.  Don't
        # stop in that case!
        $MKDIR "$my_dir" 2>/dev/null || :
      done
      IFS="$save_mkdir_p_IFS"

      # Bail out if we (or some other process) failed to create a directory.
      test -d "$my_directory_path" || \
        func_fatal_error "Failed to create \`$1'"
    fi
}


# func_mktempdir [string]
# Make a temporary directory that won't clash with other running
# libtool processes, and avoids race conditions if possible.  If
# given, STRING is the basename for that directory.
func_mktempdir ()
{
    my_template="${TMPDIR-/tmp}/${1-$progname}"

    if test "$opt_dry_run" = ":"; then
      # Return a directory name, but don't create it in dry-run mode
      my_tmpdir="${my_template}-$$"
    else

      # If mktemp works, use that first and foremost
      my_tmpdir=`mktemp -d "${my_template}-XXXXXXXX" 2>/dev/null`

      if test ! -d "$my_tmpdir"; then
        # Failing that, at least try and use $RANDOM to avoid a race
        my_tmpdir="${my_template}-${RANDOM-0}$$"

        save_mktempdir_umask=`umask`
        umask 0077
        $MKDIR "$my_tmpdir"
        umask $save_mktempdir_umask
      fi

      # If we're not in dry-run mode, bomb out on failure
      test -d "$my_tmpdir" || \
        func_fatal_error "cannot create temporary directory \`$my_tmpdir'"
    fi

    $ECHO "$my_tmpdir"
}


# func_quote_for_eval arg
# Aesthetically quote ARG to be evaled later.
# This function returns two values: FUNC_QUOTE_FOR_EVAL_RESULT
# is double-quoted, suitable for a subsequent eval, whereas
# FUNC_QUOTE_FOR_EVAL_UNQUOTED_RESULT has merely all characters
# which are still active within double quotes backslashified.
func_quote_for_eval ()
{
    case $1 in
      *[\\\`\"\$]*)
	func_quote_for_eval_unquoted_result=`$ECHO "$1" | $SED "$sed_quote_subst"` ;;
      *)
        func_quote_for_eval_unquoted_result="$1" ;;
    esac

    case $func_quote_for_eval_unquoted_result in
      # Double-quote args containing shell metacharacters to delay
      # word splitting, command substitution and and variable
      # expansion for a subsequent eval.
      # Many Bourne shells cannot handle close brackets correctly
      # in scan sets, so we specify it separately.
      *[\[\~\#\^\&\*\(\)\{\}\|\;\<\>\?\'\ \	]*|*]*|"")
        func_quote_for_eval_result="\"$func_quote_for_eval_unquoted_result\""
        ;;
      *)
        func_quote_for_eval_result="$func_quote_for_eval_unquoted_result"
    esac
}


# func_quote_for_expand arg
# Aesthetically quote ARG to be evaled later; same as above,
# but do not quote variable references.
func_quote_for_expand ()
{
    case $1 in
      *[\\\`\"]*)
	my_arg=`$ECHO "$1" | $SED \
	    -e "$double_quote_subst" -e "$sed_double_backslash"` ;;
      *)
        my_arg="$1" ;;
    esac

    case $my_arg in
      # Double-quote args containing shell metacharacters to delay
      # word splitting and command substitution for a subsequent eval.
      # Many Bourne shells cannot handle close brackets correctly
      # in scan sets, so we specify it separately.
      *[\[\~\#\^\&\*\(\)\{\}\|\;\<\>\?\'\ \	]*|*]*|"")
        my_arg="\"$my_arg\""
        ;;
    esac

    func_quote_for_expand_result="$my_arg"
}


# func_show_eval cmd [fail_exp]
# Unless opt_silent is true, then output CMD.  Then, if opt_dryrun is
# not true, evaluate CMD.  If the evaluation of CMD fails, and FAIL_EXP
# is given, then evaluate it.
func_show_eval ()
{
    my_cmd="$1"
    my_fail_exp="${2-:}"

    ${opt_silent-false} || {
      func_quote_for_expand "$my_cmd"
      eval "func_echo $func_quote_for_expand_result"
    }

    if ${opt_dry_run-false}; then :; else
      eval "$my_cmd"
      my_status=$?
      if test "$my_status" -eq 0; then :; else
	eval "(exit $my_status); $my_fail_exp"
      fi
    fi
}


# func_show_eval_locale cmd [fail_exp]
# Unless opt_silent is true, then output CMD.  Then, if opt_dryrun is
# not true, evaluate CMD.  If the evaluation of CMD fails, and FAIL_EXP
# is given, then evaluate it.  Use the saved locale for evaluation.
func_show_eval_locale ()
{
    my_cmd="$1"
    my_fail_exp="${2-:}"

    ${opt_silent-false} || {
      func_quote_for_expand "$my_cmd"
      eval "func_echo $func_quote_for_expand_result"
    }

    if ${opt_dry_run-false}; then :; else
      eval "$lt_user_locale
	    $my_cmd"
      my_status=$?
      eval "$lt_safe_locale"
      if test "$my_status" -eq 0; then :; else
	eval "(exit $my_status); $my_fail_exp"
      fi
    fi
}

# func_tr_sh
# Turn $1 into a string suitable for a shell variable name.
# Result is stored in $func_tr_sh_result.  All characters
# not in the set a-zA-Z0-9_ are replaced with '_'. Further,
# if $1 begins with a digit, a '_' is prepended as well.
func_tr_sh ()
{
  case $1 in
  [0-9]* | *[!a-zA-Z0-9_]*)
    func_tr_sh_result=`$ECHO "$1" | $SED 's/^\([0-9]\)/_\1/; s/[^a-zA-Z0-9_]/_/g'`
    ;;
  * )
    func_tr_sh_result=$1
    ;;
  esac
}


# func_version
# Echo version message to standard output and exit.
func_version ()
{
    $opt_debug

    $SED -n '/(C)/!b go
	:more
	/\./!{
	  N
	  s/\n# / /
	  b more
	}
	:go
	/^# '$PROGRAM' (GNU /,/# warranty; / {
        s/^# //
	s/^# *$//
        s/\((C)\)[ 0-9,-]*\( [1-9][0-9]*\)/\1\2/
        p
     }' < "$progpath"
     exit $?
}

# func_usage
# Echo short help message to standard output and exit.
func_usage ()
{
    $opt_debug

    $SED -n '/^# Usage:/,/^#  *.*--help/ {
        s/^# //
	s/^# *$//
	s/\$progname/'$progname'/
	p
    }' < "$progpath"
    echo
    $ECHO "run \`$progname --help | more' for full usage"
    exit $?
}

# func_help [NOEXIT]
# Echo long help message to standard output and exit,
# unless 'noexit' is passed as argument.
func_help ()
{
    $opt_debug

    $SED -n '/^# Usage:/,/# Report bugs to/ {
	:print
        s/^# //
	s/^# *$//
	s*\$progname*'$progname'*
	s*\$host*'"$host"'*
	s*\$SHELL*'"$SHELL"'*
	s*\$LTCC*'"$LTCC"'*
	s*\$LTCFLAGS*'"$LTCFLAGS"'*
	s*\$LD*'"$LD"'*
	s/\$with_gnu_ld/'"$with_gnu_ld"'/
	s/\$automake_version/'"`(${AUTOMAKE-automake} --version) 2>/dev/null |$SED 1q`"'/
	s/\$autoconf_version/'"`(${AUTOCONF-autoconf} --version) 2>/dev/null |$SED 1q`"'/
	p
	d
     }
     /^# .* home page:/b print
     /^# General help using/b print
     ' < "$progpath"
    ret=$?
    if test -z "$1"; then
      exit $ret
    fi
}

# func_missing_arg argname
# Echo program name prefixed message to standard error and set global
# exit_cmd.
func_missing_arg ()
{
    $opt_debug

    func_error "missing argument for $1."
    exit_cmd=exit
}


# func_split_short_opt shortopt
# Set func_split_short_opt_name and func_split_short_opt_arg shell
# variables after splitting SHORTOPT after the 2nd character.
func_split_short_opt ()
{
    my_sed_short_opt='1s/^\(..\).*$/\1/;q'
    my_sed_short_rest='1s/^..\(.*\)$/\1/;q'

    func_split_short_opt_name=`$ECHO "$1" | $SED "$my_sed_short_opt"`
    func_split_short_opt_arg=`$ECHO "$1" | $SED "$my_sed_short_rest"`
} # func_split_short_opt may be replaced by extended shell implementation


# func_split_long_opt longopt
# Set func_split_long_opt_name and func_split_long_opt_arg shell
# variables after splitting LONGOPT at the `=' sign.
func_split_long_opt ()
{
    my_sed_long_opt='1s/^\(--[^=]*\)=.*/\1/;q'
    my_sed_long_arg='1s/^--[^=]*=//'

    func_split_long_opt_name=`$ECHO "$1" | $SED "$my_sed_long_opt"`
    func_split_long_opt_arg=`$ECHO "$1" | $SED "$my_sed_long_arg"`
} # func_split_long_opt may be replaced by extended shell implementation

exit_cmd=:





magic="%%%MAGIC variable%%%"
magic_exe="%%%MAGIC EXE variable%%%"

# Global variables.
nonopt=
preserve_args=
lo2o="s/\\.lo\$/.${objext}/"
o2lo="s/\\.${objext}\$/.lo/"
extracted_archives=
extracted_serial=0

# If this variable is set in any of the actions, the command in it
# will be execed at the end.  This prevents here-documents from being
# left over by shells.
exec_cmd=

# func_append var value
# Append VALUE to the end of shell variable VAR.
func_append ()
{
    eval "${1}=\$${1}\${2}"
} # func_append may be replaced by extended shell implementation

# func_append_quoted var value
# Quote VALUE and append to the end of shell variable VAR, separated
# by a space.
func_append_quoted ()
{
    func_quote_for_eval "${2}"
    eval "${1}=\$${1}\\ \$func_quote_for_eval_result"
} # func_append_quoted may be replaced by extended shell implementation


# func_arith arithmetic-term...
func_arith ()
{
    func_arith_result=`expr "${@}"`
} # func_arith may be replaced by extended shell implementation


# func_len string
# STRING may not start with a hyphen.
func_len ()
{
    func_len_result=`expr "${1}" : ".*" 2>/dev/null || echo $max_cmd_len`
} # func_len may be replaced by extended shell implementation


# func_lo2o object
func_lo2o ()
{
    func_lo2o_result=`$ECHO "${1}" | $SED "$lo2o"`
} # func_lo2o may be replaced by extended shell implementation


# func_xform libobj-or-source
func_xform ()
{
    func_xform_result=`$ECHO "${1}" | $SED 's/\.[^.]*$/.lo/'`
} # func_xform may be replaced by extended shell implementation


# func_fatal_configuration arg...
# Echo program name prefixed message to standard error, followed by
# a configuration failure hint, and exit.
func_fatal_configuration ()
{
    func_error ${1+"$@"}
    func_error "See the $PACKAGE documentation for more information."
    func_fatal_error "Fatal configuration error."
}


# func_config
# Display the configuration for all the tags in this script.
func_config ()
{
    re_begincf='^# ### BEGIN LIBTOOL'
    re_endcf='^# ### END LIBTOOL'

    # Default configuration.
    $SED "1,/$re_begincf CONFIG/d;/$re_endcf CONFIG/,\$d" < "$progpath"

    # Now print the configurations for the tags.
    for tagname in $taglist; do
      $SED -n "/$re_begincf TAG CONFIG: $tagname\$/,/$re_endcf TAG CONFIG: $tagname\$/p" < "$progpath"
    done

    exit $?
}

# func_features
# Display the features supported by this script.
func_features ()
{
    echo "host: $host"
    if test "$build_libtool_libs" = yes; then
      echo "enable shared libraries"
    else
      echo "disable shared libraries"
    fi
    if test "$build_old_libs" = yes; then
      echo "enable static libraries"
    else
      echo "disable static libraries"
    fi

    exit $?
}

# func_enable_tag tagname
# Verify that TAGNAME is valid, and either flag an error and exit, or
# enable the TAGNAME tag.  We also add TAGNAME to the global $taglist
# variable here.
func_enable_tag ()
{
  # Global variable:
  tagname="$1"

  re_begincf="^# ### BEGIN LIBTOOL TAG CONFIG: $tagname\$"
  re_endcf="^# ### END LIBTOOL TAG CONFIG: $tagname\$"
  sed_extractcf="/$re_begincf/,/$re_endcf/p"

  # Validate tagname.
  case $tagname in
    *[!-_A-Za-z0-9,/]*)
      func_fatal_error "invalid tag name: $tagname"
      ;;
  esac

  # Don't test for the "default" C tag, as we know it's
  # there but not specially marked.
  case $tagname in
    CC) ;;
    *)
      if $GREP "$re_begincf" "$progpath" >/dev/null 2>&1; then
	taglist="$taglist $tagname"

	# Evaluate the configuration.  Be careful to quote the path
	# and the sed script, to avoid splitting on whitespace, but
	# also don't use non-portable quotes within backquotes within
	# quotes we have to do it in 2 steps:
	extractedcf=`$SED -n -e "$sed_extractcf" < "$progpath"`
	eval "$extractedcf"
      else
	func_error "ignoring unknown tag $tagname"
      fi
      ;;
  esac
}

# func_check_version_match
# Ensure that we are using m4 macros, and libtool script from the same
# release of libtool.
func_check_version_match ()
{
  if test "$package_revision" != "$macro_revision"; then
    if test "$VERSION" != "$macro_version"; then
      if test -z "$macro_version"; then
        cat >&2 <<_LT_EOF
$progname: Version mismatch error.  This is $PACKAGE $VERSION, but the
$progname: definition of this LT_INIT comes from an older release.
$progname: You should recreate aclocal.m4 with macros from $PACKAGE $VERSION
$progname: and run autoconf again.
_LT_EOF
      else
        cat >&2 <<_LT_EOF
$progname: Version mismatch error.  This is $PACKAGE $VERSION, but the
$progname: definition of this LT_INIT comes from $PACKAGE $macro_version.
$progname: You should recreate aclocal.m4 with macros from $PACKAGE $VERSION
$progname: and run autoconf again.
_LT_EOF
      fi
    else
      cat >&2 <<_LT_EOF
$progname: Version mismatch error.  This is $PACKAGE $VERSION, revision $package_revision,
$progname: but the definition of this LT_INIT comes from revision $macro_revision.
$progname: You should recreate aclocal.m4 with macros from revision $package_revision
$progname: of $PACKAGE $VERSION and run autoconf again.
_LT_EOF
    fi

    exit $EXIT_MISMATCH
  fi
}


# Shorthand for --mode=foo, only valid as the first argument
case $1 in
clean|clea|cle|cl)
  shift; set dummy --mode clean ${1+"$@"}; shift
  ;;
compile|compil|compi|comp|com|co|c)
  shift; set dummy --mode compile ${1+"$@"}; shift
  ;;
execute|execut|execu|exec|exe|ex|e)
  shift; set dummy --mode execute ${1+"$@"}; shift
  ;;
finish|finis|fini|fin|fi|f)
  shift; set dummy --mode finish ${1+"$@"}; shift
  ;;
install|instal|insta|inst|ins|in|i)
  shift; set dummy --mode install ${1+"$@"}; shift
  ;;
link|lin|li|l)
  shift; set dummy --mode link ${1+"$@"}; shift
  ;;
uninstall|uninstal|uninsta|uninst|unins|unin|uni|un|u)
  shift; set dummy --mode uninstall ${1+"$@"}; shift
  ;;
esac



# Option defaults:
opt_debug=:
opt_dry_run=false
opt_config=false
opt_preserve_dup_deps=false
opt_features=false
opt_finish=false
opt_help=false
opt_help_all=false
opt_silent=:
opt_warning=:
opt_verbose=:
opt_silent=false
opt_verbose=false


# Parse options once, thoroughly.  This comes as soon as possible in the
# script to make things like `--version' happen as quickly as we can.
{
  # this just eases exit handling
  while test $# -gt 0; do
    opt="$1"
    shift
    case $opt in
      --debug|-x)	opt_debug='set -x'
			func_echo "enabling shell trace mode"
			$opt_debug
			;;
      --dry-run|--dryrun|-n)
			opt_dry_run=:
			;;
      --config)
			opt_config=:
func_config
			;;
      --dlopen|-dlopen)
			optarg="$1"
			opt_dlopen="${opt_dlopen+$opt_dlopen
}$optarg"
			shift
			;;
      --preserve-dup-deps)
			opt_preserve_dup_deps=:
			;;
      --features)
			opt_features=:
func_features
			;;
      --finish)
			opt_finish=:
set dummy --mode finish ${1+"$@"}; shift
			;;
      --help)
			opt_help=:
			;;
      --help-all)
			opt_help_all=:
opt_help=': help-all'
			;;
      --mode)
			test $# = 0 && func_missing_arg $opt && break
			optarg="$1"
			opt_mode="$optarg"
case $optarg in
  # Valid mode arguments:
  clean|compile|execute|finish|install|link|relink|uninstall) ;;

  # Catch anything else as an error
  *) func_error "invalid argument for $opt"
     exit_cmd=exit
     break
     ;;
esac
			shift
			;;
      --no-silent|--no-quiet)
			opt_silent=false
func_append preserve_args " $opt"
			;;
      --no-warning|--no-warn)
			opt_warning=false
func_append preserve_args " $opt"
			;;
      --no-verbose)
			opt_verbose=false
func_append preserve_args " $opt"
			;;
      --silent|--quiet)
			opt_silent=:
func_append preserve_args " $opt"
        opt_verbose=false
			;;
      --verbose|-v)
			opt_verbose=:
func_append preserve_args " $opt"
opt_silent=false
			;;
      --tag)
			test $# = 0 && func_missing_arg $opt && break
			optarg="$1"
			opt_tag="$optarg"
func_append preserve_args " $opt $optarg"
func_enable_tag "$optarg"
			shift
			;;

      -\?|-h)		func_usage				;;
      --help)		func_help				;;
      --version)	func_version				;;

      # Separate optargs to long options:
      --*=*)
			func_split_long_opt "$opt"
			set dummy "$func_split_long_opt_name" "$func_split_long_opt_arg" ${1+"$@"}
			shift
			;;

      # Separate non-argument short options:
      -\?*|-h*|-n*|-v*)
			func_split_short_opt "$opt"
			set dummy "$func_split_short_opt_name" "-$func_split_short_opt_arg" ${1+"$@"}
			shift
			;;

      --)		break					;;
      -*)		func_fatal_help "unrecognized option \`$opt'" ;;
      *)		set dummy "$opt" ${1+"$@"};	shift; break  ;;
    esac
  done

  # Validate options:

  # save first non-option argument
  if test "$#" -gt 0; then
    nonopt="$opt"
    shift
  fi

  # preserve --debug
  test "$opt_debug" = : || func_append preserve_args " --debug"

  case $host in
    *cygwin* | *mingw* | *pw32* | *cegcc*)
      # don't eliminate duplications in $postdeps and $predeps
      opt_duplicate_compiler_generated_deps=:
      ;;
    *)
      opt_duplicate_compiler_generated_deps=$opt_preserve_dup_deps
      ;;
  esac

  $opt_help || {
    # Sanity checks first:
    func_check_version_match

    if test "$build_libtool_libs" != yes && test "$build_old_libs" != yes; then
      func_fatal_configuration "not configured to build any kind of library"
    fi

    # Darwin sucks
    eval std_shrext=\"$shrext_cmds\"

    # Only execute mode is allowed to have -dlopen flags.
    if test -n "$opt_dlopen" && test "$opt_mode" != execute; then
      func_error "unrecognized option \`-dlopen'"
      $ECHO "$help" 1>&2
      exit $EXIT_FAILURE
    fi

    # Change the help message to a mode-specific one.
    generic_help="$help"
    help="Try \`$progname --help --mode=$opt_mode' for more information."
  }


  # Bail if the options were screwed
  $exit_cmd $EXIT_FAILURE
}




## ----------- ##
##    Main.    ##
## ----------- ##

# func_lalib_p file
# True iff FILE is a libtool `.la' library or `.lo' object file.
# This function is only a basic sanity check; it will hardly flush out
# determined imposters.
func_lalib_p ()
{
    test -f "$1" &&
      $SED -e 4q "$1" 2>/dev/null \
        | $GREP "^# Generated by .*$PACKAGE" > /dev/null 2>&1
}

# func_lalib_unsafe_p file
# True iff FILE is a libtool `.la' library or `.lo' object file.
# This function implements the same check as func_lalib_p without
# resorting to external programs.  To this end, it redirects stdin and
# closes it afterwards, without saving the original file descriptor.
# As a safety measure, use it only where a negative result would be
# fatal anyway.  Works if `file' does not exist.
func_lalib_unsafe_p ()
{
    lalib_p=no
    if test -f "$1" && test -r "$1" && exec 5<&0 <"$1"; then
	for lalib_p_l in 1 2 3 4
	do
	    read lalib_p_line
	    case "$lalib_p_line" in
		\#\ Generated\ by\ *$PACKAGE* ) lalib_p=yes; break;;
	    esac
	done
	exec 0<&5 5<&-
    fi
    test "$lalib_p" = yes
}

# func_ltwrapper_script_p file
# True iff FILE is a libtool wrapper script
# This function is only a basic sanity check; it will hardly flush out
# determined imposters.
func_ltwrapper_script_p ()
{
    func_lalib_p "$1"
}

# func_ltwrapper_executable_p file
# True iff FILE is a libtool wrapper executable
# This function is only a basic sanity check; it will hardly flush out
# determined imposters.
func_ltwrapper_executable_p ()
{
    func_ltwrapper_exec_suffix=
    case $1 in
    *.exe) ;;
    *) func_ltwrapper_exec_suffix=.exe ;;
    esac
    $GREP "$magic_exe" "$1$func_ltwrapper_exec_suffix" >/dev/null 2>&1
}

# func_ltwrapper_scriptname file
# Assumes file is an ltwrapper_executable
# uses $file to determine the appropriate filename for a
# temporary ltwrapper_script.
func_ltwrapper_scriptname ()
{
    func_dirname_and_basename "$1" "" "."
    func_stripname '' '.exe' "$func_basename_result"
    func_ltwrapper_scriptname_result="$func_dirname_result/$objdir/${func_stripname_result}_ltshwrapper"
}

# func_ltwrapper_p file
# True iff FILE is a libtool wrapper script or wrapper executable
# This function is only a basic sanity check; it will hardly flush out
# determined imposters.
func_ltwrapper_p ()
{
    func_ltwrapper_script_p "$1" || func_ltwrapper_executable_p "$1"
}


# func_execute_cmds commands fail_cmd
# Execute tilde-delimited COMMANDS.
# If FAIL_CMD is given, eval that upon failure.
# FAIL_CMD may read-access the current command in variable CMD!
func_execute_cmds ()
{
    $opt_debug
    save_ifs=$IFS; IFS='~'
    for cmd in $1; do
      IFS=$save_ifs
      eval cmd=\"$cmd\"
      func_show_eval "$cmd" "${2-:}"
    done
    IFS=$save_ifs
}


# func_source file
# Source FILE, adding directory component if necessary.
# Note that it is not necessary on cygwin/mingw to append a dot to
# FILE even if both FILE and FILE.exe exist: automatic-append-.exe
# behavior happens only for exec(3), not for open(2)!  Also, sourcing
# `FILE.' does not work on cygwin managed mounts.
func_source ()
{
    $opt_debug
    case $1 in
    */* | *\\*)	. "$1" ;;
    *)		. "./$1" ;;
    esac
}


# func_resolve_sysroot PATH
# Replace a leading = in PATH with a sysroot.  Store the result into
# func_resolve_sysroot_result
func_resolve_sysroot ()
{
  func_resolve_sysroot_result=$1
  case $func_resolve_sysroot_result in
  =*)
    func_stripname '=' '' "$func_resolve_sysroot_result"
    func_resolve_sysroot_result=$lt_sysroot$func_stripname_result
    ;;
  esac
}

# func_replace_sysroot PATH
# If PATH begins with the sysroot, replace it with = and
# store the result into func_replace_sysroot_result.
func_replace_sysroot ()
{
  case "$lt_sysroot:$1" in
  ?*:"$lt_sysroot"*)
    func_stripname "$lt_sysroot" '' "$1"
    func_replace_sysroot_result="=$func_stripname_result"
    ;;
  *)
    # Including no sysroot.
    func_replace_sysroot_result=$1
    ;;
  esac
}

# func_infer_tag arg
# Infer tagged configuration to use if any are available and
# if one wasn't chosen via the "--tag" command line option.
# Only attempt this if the compiler in the base compile
# command doesn't match the default compiler.
# arg is usually of the form 'gcc ...'
func_infer_tag ()
{
    $opt_debug
    if test -n "$available_tags" && test -z "$tagname"; then
      CC_quoted=
      for arg in $CC; do
	func_append_quoted CC_quoted "$arg"
      done
      CC_expanded=`func_echo_all $CC`
      CC_quoted_expanded=`func_echo_all $CC_quoted`
      case $@ in
      # Blanks in the command may have been stripped by the calling shell,
      # but not from the CC environment variable when configure was run.
      " $CC "* | "$CC "* | " $CC_expanded "* | "$CC_expanded "* | \
      " $CC_quoted"* | "$CC_quoted "* | " $CC_quoted_expanded "* | "$CC_quoted_expanded "*) ;;
      # Blanks at the start of $base_compile will cause this to fail
      # if we don't check for them as well.
      *)
	for z in $available_tags; do
	  if $GREP "^# ### BEGIN LIBTOOL TAG CONFIG: $z$" < "$progpath" > /dev/null; then
	    # Evaluate the configuration.
	    eval "`${SED} -n -e '/^# ### BEGIN LIBTOOL TAG CONFIG: '$z'$/,/^# ### END LIBTOOL TAG CONFIG: '$z'$/p' < $progpath`"
	    CC_quoted=
	    for arg in $CC; do
	      # Double-quote args containing other shell metacharacters.
	      func_append_quoted CC_quoted "$arg"
	    done
	    CC_expanded=`func_echo_all $CC`
	    CC_quoted_expanded=`func_echo_all $CC_quoted`
	    case "$@ " in
	    " $CC "* | "$CC "* | " $CC_expanded "* | "$CC_expanded "* | \
	    " $CC_quoted"* | "$CC_quoted "* | " $CC_quoted_expanded "* | "$CC_quoted_expanded "*)
	      # The compiler in the base compile command matches
	      # the one in the tagged configuration.
	      # Assume this is the tagged configuration we want.
	      tagname=$z
	      break
	      ;;
	    esac
	  fi
	done
	# If $tagname still isn't set, then no tagged configuration
	# was found and let the user know that the "--tag" command
	# line option must be used.
	if test -z "$tagname"; then
	  func_echo "unable to infer tagged configuration"
	  func_fatal_error "specify a tag with \`--tag'"
#	else
#	  func_verbose "using $tagname tagged configuration"
	fi
	;;
      esac
    fi
}



# func_write_libtool_object output_name pic_name nonpic_name
# Create a libtool object file (analogous to a ".la" file),
# but don't create it if we're doing a dry run.
func_write_libtool_object ()
{
    write_libobj=${1}
    if test "$build_libtool_libs" = yes; then
      write_lobj=\'${2}\'
    else
      write_lobj=none
    fi

    if test "$build_old_libs" = yes; then
      write_oldobj=\'${3}\'
    else
      write_oldobj=none
    fi

    $opt_dry_run || {
      cat >${write_libobj}T <<EOF
# $write_libobj - a libtool object file
# Generated by $PROGRAM (GNU $PACKAGE$TIMESTAMP) $VERSION
#
# Please DO NOT delete this file!
# It is necessary for linking the library.

# Name of the PIC object.
pic_object=$write_lobj

# Name of the non-PIC object
non_pic_object=$write_oldobj

EOF
      $MV "${write_libobj}T" "${write_libobj}"
    }
}


##################################################
# FILE NAME AND PATH CONVERSION HELPER FUNCTIONS #
##################################################

# func_convert_core_file_wine_to_w32 ARG
# Helper function used by file name conversion functions when $build is *nix,
# and $host is mingw, cygwin, or some other w32 environment. Relies on a
# correctly configured wine environment available, with the winepath program
# in $build's $PATH.
#
# ARG is the $build file name to be converted to w32 format.
# Result is available in $func_convert_core_file_wine_to_w32_result, and will
# be empty on error (or when ARG is empty)
func_convert_core_file_wine_to_w32 ()
{
  $opt_debug
  func_convert_core_file_wine_to_w32_result="$1"
  if test -n "$1"; then
    # Unfortunately, winepath does not exit with a non-zero error code, so we
    # are forced to check the contents of stdout. On the other hand, if the
    # command is not found, the shell will set an exit code of 127 and print
    # *an error message* to stdout. So we must check for both error code of
    # zero AND non-empty stdout, which explains the odd construction:
    func_convert_core_file_wine_to_w32_tmp=`winepath -w "$1" 2>/dev/null`
    if test "$?" -eq 0 && test -n "${func_convert_core_file_wine_to_w32_tmp}"; then
      func_convert_core_file_wine_to_w32_result=`$ECHO "$func_convert_core_file_wine_to_w32_tmp" |
        $SED -e "$lt_sed_naive_backslashify"`
    else
      func_convert_core_file_wine_to_w32_result=
    fi
  fi
}
# end: func_convert_core_file_wine_to_w32


# func_convert_core_path_wine_to_w32 ARG
# Helper function used by path conversion functions when $build is *nix, and
# $host is mingw, cygwin, or some other w32 environment. Relies on a correctly
# configured wine environment available, with the winepath program in $build's
# $PATH. Assumes ARG has no leading or trailing path separator characters.
#
# ARG is path to be converted from $build format to win32.
# Result is available in $func_convert_core_path_wine_to_w32_result.
# Unconvertible file (directory) names in ARG are skipped; if no directory names
# are convertible, then the result may be empty.
func_convert_core_path_wine_to_w32 ()
{
  $opt_debug
  # unfortunately, winepath doesn't convert paths, only file names
  func_convert_core_path_wine_to_w32_result=""
  if test -n "$1"; then
    oldIFS=$IFS
    IFS=:
    for func_convert_core_path_wine_to_w32_f in $1; do
      IFS=$oldIFS
      func_convert_core_file_wine_to_w32 "$func_convert_core_path_wine_to_w32_f"
      if test -n "$func_convert_core_file_wine_to_w32_result" ; then
        if test -z "$func_convert_core_path_wine_to_w32_result"; then
          func_convert_core_path_wine_to_w32_result="$func_convert_core_file_wine_to_w32_result"
        else
          func_append func_convert_core_path_wine_to_w32_result ";$func_convert_core_file_wine_to_w32_result"
        fi
      fi
    done
    IFS=$oldIFS
  fi
}
# end: func_convert_core_path_wine_to_w32


# func_cygpath ARGS...
# Wrapper around calling the cygpath program via LT_CYGPATH. This is used when
# when (1) $build is *nix and Cygwin is hosted via a wine environment; or (2)
# $build is MSYS and $host is Cygwin, or (3) $build is Cygwin. In case (1) or
# (2), returns the Cygwin file name or path in func_cygpath_result (input
# file name or path is assumed to be in w32 format, as previously converted
# from $build's *nix or MSYS format). In case (3), returns the w32 file name
# or path in func_cygpath_result (input file name or path is assumed to be in
# Cygwin format). Returns an empty string on error.
#
# ARGS are passed to cygpath, with the last one being the file name or path to
# be converted.
#
# Specify the absolute *nix (or w32) name to cygpath in the LT_CYGPATH
# environment variable; do not put it in $PATH.
func_cygpath ()
{
  $opt_debug
  if test -n "$LT_CYGPATH" && test -f "$LT_CYGPATH"; then
    func_cygpath_result=`$LT_CYGPATH "$@" 2>/dev/null`
    if test "$?" -ne 0; then
      # on failure, ensure result is empty
      func_cygpath_result=
    fi
  else
    func_cygpath_result=
    func_error "LT_CYGPATH is empty or specifies non-existent file: \`$LT_CYGPATH'"
  fi
}
#end: func_cygpath


# func_convert_core_msys_to_w32 ARG
# Convert file name or path ARG from MSYS format to w32 format.  Return
# result in func_convert_core_msys_to_w32_result.
func_convert_core_msys_to_w32 ()
{
  $opt_debug
  # awkward: cmd appends spaces to result
  func_convert_core_msys_to_w32_result=`( cmd //c echo "$1" ) 2>/dev/null |
    $SED -e 's/[ ]*$//' -e "$lt_sed_naive_backslashify"`
}
#end: func_convert_core_msys_to_w32


# func_convert_file_check ARG1 ARG2
# Verify that ARG1 (a file name in $build format) was converted to $host
# format in ARG2. Otherwise, emit an error message, but continue (resetting
# func_to_host_file_result to ARG1).
func_convert_file_check ()
{
  $opt_debug
  if test -z "$2" && test -n "$1" ; then
    func_error "Could not determine host file name corresponding to"
    func_error "  \`$1'"
    func_error "Continuing, but uninstalled executables may not work."
    # Fallback:
    func_to_host_file_result="$1"
  fi
}
# end func_convert_file_check


# func_convert_path_check FROM_PATHSEP TO_PATHSEP FROM_PATH TO_PATH
# Verify that FROM_PATH (a path in $build format) was converted to $host
# format in TO_PATH. Otherwise, emit an error message, but continue, resetting
# func_to_host_file_result to a simplistic fallback value (see below).
func_convert_path_check ()
{
  $opt_debug
  if test -z "$4" && test -n "$3"; then
    func_error "Could not determine the host path corresponding to"
    func_error "  \`$3'"
    func_error "Continuing, but uninstalled executables may not work."
    # Fallback.  This is a deliberately simplistic "conversion" and
    # should not be "improved".  See libtool.info.
    if test "x$1" != "x$2"; then
      lt_replace_pathsep_chars="s|$1|$2|g"
      func_to_host_path_result=`echo "$3" |
        $SED -e "$lt_replace_pathsep_chars"`
    else
      func_to_host_path_result="$3"
    fi
  fi
}
# end func_convert_path_check


# func_convert_path_front_back_pathsep FRONTPAT BACKPAT REPL ORIG
# Modifies func_to_host_path_result by prepending REPL if ORIG matches FRONTPAT
# and appending REPL if ORIG matches BACKPAT.
func_convert_path_front_back_pathsep ()
{
  $opt_debug
  case $4 in
  $1 ) func_to_host_path_result="$3$func_to_host_path_result"
    ;;
  esac
  case $4 in
  $2 ) func_append func_to_host_path_result "$3"
    ;;
  esac
}
# end func_convert_path_front_back_pathsep


##################################################
# $build to $host FILE NAME CONVERSION FUNCTIONS #
##################################################
# invoked via `$to_host_file_cmd ARG'
#
# In each case, ARG is the path to be converted from $build to $host format.
# Result will be available in $func_to_host_file_result.


# func_to_host_file ARG
# Converts the file name ARG from $build format to $host format. Return result
# in func_to_host_file_result.
func_to_host_file ()
{
  $opt_debug
  $to_host_file_cmd "$1"
}
# end func_to_host_file


# func_to_tool_file ARG LAZY
# converts the file name ARG from $build format to toolchain format. Return
# result in func_to_tool_file_result.  If the conversion in use is listed
# in (the comma separated) LAZY, no conversion takes place.
func_to_tool_file ()
{
  $opt_debug
  case ,$2, in
    *,"$to_tool_file_cmd",*)
      func_to_tool_file_result=$1
      ;;
    *)
      $to_tool_file_cmd "$1"
      func_to_tool_file_result=$func_to_host_file_result
      ;;
  esac
}
# end func_to_tool_file


# func_convert_file_noop ARG
# Copy ARG to func_to_host_file_result.
func_convert_file_noop ()
{
  func_to_host_file_result="$1"
}
# end func_convert_file_noop


# func_convert_file_msys_to_w32 ARG
# Convert file name ARG from (mingw) MSYS to (mingw) w32 format; automatic
# conversion to w32 is not available inside the cwrapper.  Returns result in
# func_to_host_file_result.
func_convert_file_msys_to_w32 ()
{
  $opt_debug
  func_to_host_file_result="$1"
  if test -n "$1"; then
    func_convert_core_msys_to_w32 "$1"
    func_to_host_file_result="$func_convert_core_msys_to_w32_result"
  fi
  func_convert_file_check "$1" "$func_to_host_file_result"
}
# end func_convert_file_msys_to_w32


# func_convert_file_cygwin_to_w32 ARG
# Convert file name ARG from Cygwin to w32 format.  Returns result in
# func_to_host_file_result.
func_convert_file_cygwin_to_w32 ()
{
  $opt_debug
  func_to_host_file_result="$1"
  if test -n "$1"; then
    # because $build is cygwin, we call "the" cygpath in $PATH; no need to use
    # LT_CYGPATH in this case.
    func_to_host_file_result=`cygpath -m "$1"`
  fi
  func_convert_file_check "$1" "$func_to_host_file_result"
}
# end func_convert_file_cygwin_to_w32


# func_convert_file_nix_to_w32 ARG
# Convert file name ARG from *nix to w32 format.  Requires a wine environment
# and a working winepath. Returns result in func_to_host_file_result.
func_convert_file_nix_to_w32 ()
{
  $opt_debug
  func_to_host_file_result="$1"
  if test -n "$1"; then
    func_convert_core_file_wine_to_w32 "$1"
    func_to_host_file_result="$func_convert_core_file_wine_to_w32_result"
  fi
  func_convert_file_check "$1" "$func_to_host_file_result"
}
# end func_convert_file_nix_to_w32


# func_convert_file_msys_to_cygwin ARG
# Convert file name ARG from MSYS to Cygwin format.  Requires LT_CYGPATH set.
# Returns result in func_to_host_file_result.
func_convert_file_msys_to_cygwin ()
{
  $opt_debug
  func_to_host_file_result="$1"
  if test -n "$1"; then
    func_convert_core_msys_to_w32 "$1"
    func_cygpath -u "$func_convert_core_msys_to_w32_result"
    func_to_host_file_result="$func_cygpath_result"
  fi
  func_convert_file_check "$1" "$func_to_host_file_result"
}
# end func_convert_file_msys_to_cygwin


# func_convert_file_nix_to_cygwin ARG
# Convert file name ARG from *nix to Cygwin format.  Requires Cygwin installed
# in a wine environment, working winepath, and LT_CYGPATH set.  Returns result
# in func_to_host_file_result.
func_convert_file_nix_to_cygwin ()
{
  $opt_debug
  func_to_host_file_result="$1"
  if test -n "$1"; then
    # convert from *nix to w32, then use cygpath to convert from w32 to cygwin.
    func_convert_core_file_wine_to_w32 "$1"
    func_cygpath -u "$func_convert_core_file_wine_to_w32_result"
    func_to_host_file_result="$func_cygpath_result"
  fi
  func_convert_file_check "$1" "$func_to_host_file_result"
}
# end func_convert_file_nix_to_cygwin


#############################################
# $build to $host PATH CONVERSION FUNCTIONS #
#############################################
# invoked via `$to_host_path_cmd ARG'
#
# In each case, ARG is the path to be converted from $build to $host format.
# The result will be available in $func_to_host_path_result.
#
# Path separators are also converted from $build format to $host format.  If
# ARG begins or ends with a path separator character, it is preserved (but
# converted to $host format) on output.
#
# All path conversion functions are named using the following convention:
#   file name conversion function    : func_convert_file_X_to_Y ()
#   path conversion function         : func_convert_path_X_to_Y ()
# where, for any given $build/$host combination the 'X_to_Y' value is the
# same.  If conversion functions are added for new $build/$host combinations,
# the two new functions must follow this pattern, or func_init_to_host_path_cmd
# will break.


# func_init_to_host_path_cmd
# Ensures that function "pointer" variable $to_host_path_cmd is set to the
# appropriate value, based on the value of $to_host_file_cmd.
to_host_path_cmd=
func_init_to_host_path_cmd ()
{
  $opt_debug
  if test -z "$to_host_path_cmd"; then
    func_stripname 'func_convert_file_' '' "$to_host_file_cmd"
    to_host_path_cmd="func_convert_path_${func_stripname_result}"
  fi
}


# func_to_host_path ARG
# Converts the path ARG from $build format to $host format. Return result
# in func_to_host_path_result.
func_to_host_path ()
{
  $opt_debug
  func_init_to_host_path_cmd
  $to_host_path_cmd "$1"
}
# end func_to_host_path


# func_convert_path_noop ARG
# Copy ARG to func_to_host_path_result.
func_convert_path_noop ()
{
  func_to_host_path_result="$1"
}
# end func_convert_path_noop


# func_convert_path_msys_to_w32 ARG
# Convert path ARG from (mingw) MSYS to (mingw) w32 format; automatic
# conversion to w32 is not available inside the cwrapper.  Returns result in
# func_to_host_path_result.
func_convert_path_msys_to_w32 ()
{
  $opt_debug
  func_to_host_path_result="$1"
  if test -n "$1"; then
    # Remove leading and trailing path separator characters from ARG.  MSYS
    # behavior is inconsistent here; cygpath turns them into '.;' and ';.';
    # and winepath ignores them completely.
    func_stripname : : "$1"
    func_to_host_path_tmp1=$func_stripname_result
    func_convert_core_msys_to_w32 "$func_to_host_path_tmp1"
    func_to_host_path_result="$func_convert_core_msys_to_w32_result"
    func_convert_path_check : ";" \
      "$func_to_host_path_tmp1" "$func_to_host_path_result"
    func_convert_path_front_back_pathsep ":*" "*:" ";" "$1"
  fi
}
# end func_convert_path_msys_to_w32


# func_convert_path_cygwin_to_w32 ARG
# Convert path ARG from Cygwin to w32 format.  Returns result in
# func_to_host_file_result.
func_convert_path_cygwin_to_w32 ()
{
  $opt_debug
  func_to_host_path_result="$1"
  if test -n "$1"; then
    # See func_convert_path_msys_to_w32:
    func_stripname : : "$1"
    func_to_host_path_tmp1=$func_stripname_result
    func_to_host_path_result=`cygpath -m -p "$func_to_host_path_tmp1"`
    func_convert_path_check : ";" \
      "$func_to_host_path_tmp1" "$func_to_host_path_result"
    func_convert_path_front_back_pathsep ":*" "*:" ";" "$1"
  fi
}
# end func_convert_path_cygwin_to_w32


# func_convert_path_nix_to_w32 ARG
# Convert path ARG from *nix to w32 format.  Requires a wine environment and
# a working winepath.  Returns result in func_to_host_file_result.
func_convert_path_nix_to_w32 ()
{
  $opt_debug
  func_to_host_path_result="$1"
  if test -n "$1"; then
    # See func_convert_path_msys_to_w32:
    func_stripname : : "$1"
    func_to_host_path_tmp1=$func_stripname_result
    func_convert_core_path_wine_to_w32 "$func_to_host_path_tmp1"
    func_to_host_path_result="$func_convert_core_path_wine_to_w32_result"
    func_convert_path_check : ";" \
      "$func_to_host_path_tmp1" "$func_to_host_path_result"
    func_convert_path_front_back_pathsep ":*" "*:" ";" "$1"
  fi
}
# end func_convert_path_nix_to_w32


# func_convert_path_msys_to_cygwin ARG
# Convert path ARG from MSYS to Cygwin format.  Requires LT_CYGPATH set.
# Returns result in func_to_host_file_result.
func_convert_path_msys_to_cygwin ()
{
  $opt_debug
  func_to_host_path_result="$1"
  if test -n "$1"; then
    # See func_convert_path_msys_to_w32:
    func_stripname : : "$1"
    func_to_host_path_tmp1=$func_stripname_result
    func_convert_core_msys_to_w32 "$func_to_host_path_tmp1"
    func_cygpath -u -p "$func_convert_core_msys_to_w32_result"
    func_to_host_path_result="$func_cygpath_result"
    func_convert_path_check : : \
      "$func_to_host_path_tmp1" "$func_to_host_path_result"
    func_convert_path_front_back_pathsep ":*" "*:" : "$1"
  fi
}
# end func_convert_path_msys_to_cygwin


# func_convert_path_nix_to_cygwin ARG
# Convert path ARG from *nix to Cygwin format.  Requires Cygwin installed in a
# a wine environment, working winepath, and LT_CYGPATH set.  Returns result in
# func_to_host_file_result.
func_convert_path_nix_to_cygwin ()
{
  $opt_debug
  func_to_host_path_result="$1"
  if test -n "$1"; then
    # Remove leading and trailing path separator characters from
    # ARG. msys behavior is inconsistent here, cygpath turns them
    # into '.;' and ';.', and winepath ignores them completely.
    func_stripname : : "$1"
    func_to_host_path_tmp1=$func_stripname_result
    func_convert_core_path_wine_to_w32 "$func_to_host_path_tmp1"
    func_cygpath -u -p "$func_convert_core_path_wine_to_w32_result"
    func_to_host_path_result="$func_cygpath_result"
    func_convert_path_check : : \
      "$func_to_host_path_tmp1" "$func_to_host_path_result"
    func_convert_path_front_back_pathsep ":*" "*:" : "$1"
  fi
}
# end func_convert_path_nix_to_cygwin


# func_mode_compile arg...
func_mode_compile ()
{
    $opt_debug
    # Get the compilation command and the source file.
    base_compile=
    srcfile="$nonopt"  #  always keep a non-empty value in "srcfile"
    suppress_opt=yes
    suppress_output=
    arg_mode=normal
    libobj=
    later=
    pie_flag=

    for arg
    do
      case $arg_mode in
      arg  )
	# do not "continue".  Instead, add this to base_compile
	lastarg="$arg"
	arg_mode=normal
	;;

      target )
	libobj="$arg"
	arg_mode=normal
	continue
	;;

      normal )
	# Accept any command-line options.
	case $arg in
	-o)
	  test -n "$libobj" && \
	    func_fatal_error "you cannot specify \`-o' more than once"
	  arg_mode=target
	  continue
	  ;;

	-pie | -fpie | -fPIE)
          func_append pie_flag " $arg"
	  continue
	  ;;

	-shared | -static | -prefer-pic | -prefer-non-pic)
	  func_append later " $arg"
	  continue
	  ;;

	-no-suppress)
	  suppress_opt=no
	  continue
	  ;;

	-Xcompiler)
	  arg_mode=arg  #  the next one goes into the "base_compile" arg list
	  continue      #  The current "srcfile" will either be retained or
	  ;;            #  replaced later.  I would guess that would be a bug.

	-Wc,*)
	  func_stripname '-Wc,' '' "$arg"
	  args=$func_stripname_result
	  lastarg=
	  save_ifs="$IFS"; IFS=','
	  for arg in $args; do
	    IFS="$save_ifs"
	    func_append_quoted lastarg "$arg"
	  done
	  IFS="$save_ifs"
	  func_stripname ' ' '' "$lastarg"
	  lastarg=$func_stripname_result

	  # Add the arguments to base_compile.
	  func_append base_compile " $lastarg"
	  continue
	  ;;

	*)
	  # Accept the current argument as the source file.
	  # The previous "srcfile" becomes the current argument.
	  #
	  lastarg="$srcfile"
	  srcfile="$arg"
	  ;;
	esac  #  case $arg
	;;
      esac    #  case $arg_mode

      # Aesthetically quote the previous argument.
      func_append_quoted base_compile "$lastarg"
    done # for arg

    case $arg_mode in
    arg)
      func_fatal_error "you must specify an argument for -Xcompile"
      ;;
    target)
      func_fatal_error "you must specify a target with \`-o'"
      ;;
    *)
      # Get the name of the library object.
      test -z "$libobj" && {
	func_basename "$srcfile"
	libobj="$func_basename_result"
      }
      ;;
    esac

    # Recognize several different file suffixes.
    # If the user specifies -o file.o, it is replaced with file.lo
    case $libobj in
    *.[cCFSifmso] | \
    *.ada | *.adb | *.ads | *.asm | \
    *.c++ | *.cc | *.ii | *.class | *.cpp | *.cxx | \
    *.[fF][09]? | *.for | *.java | *.go | *.obj | *.sx | *.cu | *.cup)
      func_xform "$libobj"
      libobj=$func_xform_result
      ;;
    esac

    case $libobj in
    *.lo) func_lo2o "$libobj"; obj=$func_lo2o_result ;;
    *)
      func_fatal_error "cannot determine name of library object from \`$libobj'"
      ;;
    esac

    func_infer_tag $base_compile

    for arg in $later; do
      case $arg in
      -shared)
	test "$build_libtool_libs" != yes && \
	  func_fatal_configuration "can not build a shared library"
	build_old_libs=no
	continue
	;;

      -static)
	build_libtool_libs=no
	build_old_libs=yes
	continue
	;;

      -prefer-pic)
	pic_mode=yes
	continue
	;;

      -prefer-non-pic)
	pic_mode=no
	continue
	;;
      esac
    done

    func_quote_for_eval "$libobj"
    test "X$libobj" != "X$func_quote_for_eval_result" \
      && $ECHO "X$libobj" | $GREP '[]~#^*{};<>?"'"'"'	 &()|`$[]' \
      && func_warning "libobj name \`$libobj' may not contain shell special characters."
    func_dirname_and_basename "$obj" "/" ""
    objname="$func_basename_result"
    xdir="$func_dirname_result"
    lobj=${xdir}$objdir/$objname

    test -z "$base_compile" && \
      func_fatal_help "you must specify a compilation command"

    # Delete any leftover library objects.
    if test "$build_old_libs" = yes; then
      removelist="$obj $lobj $libobj ${libobj}T"
    else
      removelist="$lobj $libobj ${libobj}T"
    fi

    # On Cygwin there's no "real" PIC flag so we must build both object types
    case $host_os in
    cygwin* | mingw* | pw32* | os2* | cegcc*)
      pic_mode=default
      ;;
    esac
    if test "$pic_mode" = no && test "$deplibs_check_method" != pass_all; then
      # non-PIC code in shared libraries is not supported
      pic_mode=default
    fi

    # Calculate the filename of the output object if compiler does
    # not support -o with -c
    if test "$compiler_c_o" = no; then
      output_obj=`$ECHO "$srcfile" | $SED 's%^.*/%%; s%\.[^.]*$%%'`.${objext}
      lockfile="$output_obj.lock"
    else
      output_obj=
      need_locks=no
      lockfile=
    fi

    # Lock this critical section if it is needed
    # We use this script file to make the link, it avoids creating a new file
    if test "$need_locks" = yes; then
      until $opt_dry_run || ln "$progpath" "$lockfile" 2>/dev/null; do
	func_echo "Waiting for $lockfile to be removed"
	sleep 2
      done
    elif test "$need_locks" = warn; then
      if test -f "$lockfile"; then
	$ECHO "\
*** ERROR, $lockfile exists and contains:
`cat $lockfile 2>/dev/null`

This indicates that another process is trying to use the same
temporary object file, and libtool could not work around it because
your compiler does not support \`-c' and \`-o' together.  If you
repeat this compilation, it may succeed, by chance, but you had better
avoid parallel builds (make -j) in this platform, or get a better
compiler."

	$opt_dry_run || $RM $removelist
	exit $EXIT_FAILURE
      fi
      func_append removelist " $output_obj"
      $ECHO "$srcfile" > "$lockfile"
    fi

    $opt_dry_run || $RM $removelist
    func_append removelist " $lockfile"
    trap '$opt_dry_run || $RM $removelist; exit $EXIT_FAILURE' 1 2 15

    func_to_tool_file "$srcfile" func_convert_file_msys_to_w32
    srcfile=$func_to_tool_file_result
    func_quote_for_eval "$srcfile"
    qsrcfile=$func_quote_for_eval_result

    # Only build a PIC object if we are building libtool libraries.
    if test "$build_libtool_libs" = yes; then
      # Without this assignment, base_compile gets emptied.
      fbsd_hideous_sh_bug=$base_compile

      if test "$pic_mode" != no; then
	command="$base_compile $qsrcfile $pic_flag"
      else
	# Don't build PIC code
	command="$base_compile $qsrcfile"
      fi

      func_mkdir_p "$xdir$objdir"

      if test -z "$output_obj"; then
	# Place PIC objects in $objdir
	func_append command " -o $lobj"
      fi

      func_show_eval_locale "$command"	\
          'test -n "$output_obj" && $RM $removelist; exit $EXIT_FAILURE'

      if test "$need_locks" = warn &&
	 test "X`cat $lockfile 2>/dev/null`" != "X$srcfile"; then
	$ECHO "\
*** ERROR, $lockfile contains:
`cat $lockfile 2>/dev/null`

but it should contain:
$srcfile

This indicates that another process is trying to use the same
temporary object file, and libtool could not work around it because
your compiler does not support \`-c' and \`-o' together.  If you
repeat this compilation, it may succeed, by chance, but you had better
avoid parallel builds (make -j) in this platform, or get a better
compiler."

	$opt_dry_run || $RM $removelist
	exit $EXIT_FAILURE
      fi

      # Just move the object if needed, then go on to compile the next one
      if test -n "$output_obj" && test "X$output_obj" != "X$lobj"; then
	func_show_eval '$MV "$output_obj" "$lobj"' \
	  'error=$?; $opt_dry_run || $RM $removelist; exit $error'
      fi

      # Allow error messages only from the first compilation.
      if test "$suppress_opt" = yes; then
	suppress_output=' >/dev/null 2>&1'
      fi
    fi

    # Only build a position-dependent object if we build old libraries.
    if test "$build_old_libs" = yes; then
      if test "$pic_mode" != yes; then
	# Don't build PIC code
	command="$base_compile $qsrcfile$pie_flag"
      else
	command="$base_compile $qsrcfile $pic_flag"
      fi
      if test "$compiler_c_o" = yes; then
	func_append command " -o $obj"
      fi

      # Suppress compiler output if we already did a PIC compilation.
      func_append command "$suppress_output"
      func_show_eval_locale "$command" \
        '$opt_dry_run || $RM $removelist; exit $EXIT_FAILURE'

      if test "$need_locks" = warn &&
	 test "X`cat $lockfile 2>/dev/null`" != "X$srcfile"; then
	$ECHO "\
*** ERROR, $lockfile contains:
`cat $lockfile 2>/dev/null`

but it should contain:
$srcfile

This indicates that another process is trying to use the same
temporary object file, and libtool could not work around it because
your compiler does not support \`-c' and \`-o' together.  If you
repeat this compilation, it may succeed, by chance, but you had better
avoid parallel builds (make -j) in this platform, or get a better
compiler."

	$opt_dry_run || $RM $removelist
	exit $EXIT_FAILURE
      fi

      # Just move the object if needed
      if test -n "$output_obj" && test "X$output_obj" != "X$obj"; then
	func_show_eval '$MV "$output_obj" "$obj"' \
	  'error=$?; $opt_dry_run || $RM $removelist; exit $error'
      fi
    fi

    $opt_dry_run || {
      func_write_libtool_object "$libobj" "$objdir/$objname" "$objname"

      # Unlock the critical section if it was locked
      if test "$need_locks" != no; then
	removelist=$lockfile
        $RM "$lockfile"
      fi
    }

    exit $EXIT_SUCCESS
}

$opt_help || {
  test "$opt_mode" = compile && func_mode_compile ${1+"$@"}
}

func_mode_help ()
{
    # We need to display help for each of the modes.
    case $opt_mode in
      "")
        # Generic help is extracted from the usage comments
        # at the start of this file.
        func_help
        ;;

      clean)
        $ECHO \
"Usage: $progname [OPTION]... --mode=clean RM [RM-OPTION]... FILE...

Remove files from the build directory.

RM is the name of the program to use to delete files associated with each FILE
(typically \`/bin/rm').  RM-OPTIONS are options (such as \`-f') to be passed
to RM.

If FILE is a libtool library, object or program, all the files associated
with it are deleted. Otherwise, only FILE itself is deleted using RM."
        ;;

      compile)
      $ECHO \
"Usage: $progname [OPTION]... --mode=compile COMPILE-COMMAND... SOURCEFILE

Compile a source file into a libtool library object.

This mode accepts the following additional options:

  -o OUTPUT-FILE    set the output file name to OUTPUT-FILE
  -no-suppress      do not suppress compiler output for multiple passes
  -prefer-pic       try to build PIC objects only
  -prefer-non-pic   try to build non-PIC objects only
  -shared           do not build a \`.o' file suitable for static linking
  -static           only build a \`.o' file suitable for static linking
  -Wc,FLAG          pass FLAG directly to the compiler

COMPILE-COMMAND is a command to be used in creating a \`standard' object file
from the given SOURCEFILE.

The output file name is determined by removing the directory component from
SOURCEFILE, then substituting the C source code suffix \`.c' with the
library object suffix, \`.lo'."
        ;;

      execute)
        $ECHO \
"Usage: $progname [OPTION]... --mode=execute COMMAND [ARGS]...

Automatically set library path, then run a program.

This mode accepts the following additional options:

  -dlopen FILE      add the directory containing FILE to the library path

This mode sets the library path environment variable according to \`-dlopen'
flags.

If any of the ARGS are libtool executable wrappers, then they are translated
into their corresponding uninstalled binary, and any of their required library
directories are added to the library path.

Then, COMMAND is executed, with ARGS as arguments."
        ;;

      finish)
        $ECHO \
"Usage: $progname [OPTION]... --mode=finish [LIBDIR]...

Complete the installation of libtool libraries.

Each LIBDIR is a directory that contains libtool libraries.

The commands that this mode executes may require superuser privileges.  Use
the \`--dry-run' option if you just want to see what would be executed."
        ;;

      install)
        $ECHO \
"Usage: $progname [OPTION]... --mode=install INSTALL-COMMAND...

Install executables or libraries.

INSTALL-COMMAND is the installation command.  The first component should be
either the \`install' or \`cp' program.

The following components of INSTALL-COMMAND are treated specially:

  -inst-prefix-dir PREFIX-DIR  Use PREFIX-DIR as a staging area for installation

The rest of the components are interpreted as arguments to that command (only
BSD-compatible install options are recognized)."
        ;;

      link)
        $ECHO \
"Usage: $progname [OPTION]... --mode=link LINK-COMMAND...

Link object files or libraries together to form another library, or to
create an executable program.

LINK-COMMAND is a command using the C compiler that you would use to create
a program from several object files.

The following components of LINK-COMMAND are treated specially:

  -all-static       do not do any dynamic linking at all
  -avoid-version    do not add a version suffix if possible
  -bindir BINDIR    specify path to binaries directory (for systems where
                    libraries must be found in the PATH setting at runtime)
  -dlopen FILE      \`-dlpreopen' FILE if it cannot be dlopened at runtime
  -dlpreopen FILE   link in FILE and add its symbols to lt_preloaded_symbols
  -export-dynamic   allow symbols from OUTPUT-FILE to be resolved with dlsym(3)
  -export-symbols SYMFILE
                    try to export only the symbols listed in SYMFILE
  -export-symbols-regex REGEX
                    try to export only the symbols matching REGEX
  -LLIBDIR          search LIBDIR for required installed libraries
  -lNAME            OUTPUT-FILE requires the installed library libNAME
  -module           build a library that can dlopened
  -no-fast-install  disable the fast-install mode
  -no-install       link a not-installable executable
  -no-undefined     declare that a library does not refer to external symbols
  -o OUTPUT-FILE    create OUTPUT-FILE from the specified objects
  -objectlist FILE  Use a list of object files found in FILE to specify objects
  -precious-files-regex REGEX
                    don't remove output files matching REGEX
  -release RELEASE  specify package release information
  -rpath LIBDIR     the created library will eventually be installed in LIBDIR
  -R[ ]LIBDIR       add LIBDIR to the runtime path of programs and libraries
  -shared           only do dynamic linking of libtool libraries
  -shrext SUFFIX    override the standard shared library file extension
  -static           do not do any dynamic linking of uninstalled libtool libraries
  -static-libtool-libs
                    do not do any dynamic linking of libtool libraries
  -version-info CURRENT[:REVISION[:AGE]]
                    specify library version info [each variable defaults to 0]
  -weak LIBNAME     declare that the target provides the LIBNAME interface
  -Wc,FLAG
  -Xcompiler FLAG   pass linker-specific FLAG directly to the compiler
  -Wl,FLAG
  -Xlinker FLAG     pass linker-specific FLAG directly to the linker
  -XCClinker FLAG   pass link-specific FLAG to the compiler driver (CC)

All other options (arguments beginning with \`-') are ignored.

Every other argument is treated as a filename.  Files ending in \`.la' are
treated as uninstalled libtool libraries, other files are standard or library
object files.

If the OUTPUT-FILE ends in \`.la', then a libtool library is created,
only library objects (\`.lo' files) may be specified, and \`-rpath' is
required, except when creating a convenience library.

If OUTPUT-FILE ends in \`.a' or \`.lib', then a standard library is created
using \`ar' and \`ranlib', or on Windows using \`lib'.

If OUTPUT-FILE ends in \`.lo' or \`.${objext}', then a reloadable object file
is created, otherwise an executable program is created."
        ;;

      uninstall)
        $ECHO \
"Usage: $progname [OPTION]... --mode=uninstall RM [RM-OPTION]... FILE...

Remove libraries from an installation directory.

RM is the name of the program to use to delete files associated with each FILE
(typically \`/bin/rm').  RM-OPTIONS are options (such as \`-f') to be passed
to RM.

If FILE is a libtool library, all the files associated with it are deleted.
Otherwise, only FILE itself is deleted using RM."
        ;;

      *)
        func_fatal_help "invalid operation mode \`$opt_mode'"
        ;;
    esac

    echo
    $ECHO "Try \`$progname --help' for more information about other modes."
}

# Now that we've collected a possible --mode arg, show help if necessary
if $opt_help; then
  if test "$opt_help" = :; then
    func_mode_help
  else
    {
      func_help noexit
      for opt_mode in compile link execute install finish uninstall clean; do
	func_mode_help
      done
    } | sed -n '1p; 2,$s/^Usage:/  or: /p'
    {
      func_help noexit
      for opt_mode in compile link execute install finish uninstall clean; do
	echo
	func_mode_help
      done
    } |
    sed '1d
      /^When reporting/,/^Report/{
	H
	d
      }
      $x
      /information about other modes/d
      /more detailed .*MODE/d
      s/^Usage:.*--mode=\([^ ]*\) .*/Description of \1 mode:/'
  fi
  exit $?
fi


# func_mode_execute arg...
func_mode_execute ()
{
    $opt_debug
    # The first argument is the command name.
    cmd="$nonopt"
    test -z "$cmd" && \
      func_fatal_help "you must specify a COMMAND"

    # Handle -dlopen flags immediately.
    for file in $opt_dlopen; do
      test -f "$file" \
	|| func_fatal_help "\`$file' is not a file"

      dir=
      case $file in
      *.la)
	func_resolve_sysroot "$file"
	file=$func_resolve_sysroot_result

	# Check to see that this really is a libtool archive.
	func_lalib_unsafe_p "$file" \
	  || func_fatal_help "\`$lib' is not a valid libtool archive"

	# Read the libtool library.
	dlname=
	library_names=
	func_source "$file"

	# Skip this library if it cannot be dlopened.
	if test -z "$dlname"; then
	  # Warn if it was a shared library.
	  test -n "$library_names" && \
	    func_warning "\`$file' was not linked with \`-export-dynamic'"
	  continue
	fi

	func_dirname "$file" "" "."
	dir="$func_dirname_result"

	if test -f "$dir/$objdir/$dlname"; then
	  func_append dir "/$objdir"
	else
	  if test ! -f "$dir/$dlname"; then
	    func_fatal_error "cannot find \`$dlname' in \`$dir' or \`$dir/$objdir'"
	  fi
	fi
	;;

      *.lo)
	# Just add the directory containing the .lo file.
	func_dirname "$file" "" "."
	dir="$func_dirname_result"
	;;

      *)
	func_warning "\`-dlopen' is ignored for non-libtool libraries and objects"
	continue
	;;
      esac

      # Get the absolute pathname.
      absdir=`cd "$dir" && pwd`
      test -n "$absdir" && dir="$absdir"

      # Now add the directory to shlibpath_var.
      if eval "test -z \"\$$shlibpath_var\""; then
	eval "$shlibpath_var=\"\$dir\""
      else
	eval "$shlibpath_var=\"\$dir:\$$shlibpath_var\""
      fi
    done

    # This variable tells wrapper scripts just to set shlibpath_var
    # rather than running their programs.
    libtool_execute_magic="$magic"

    # Check if any of the arguments is a wrapper script.
    args=
    for file
    do
      case $file in
      -* | *.la | *.lo ) ;;
      *)
	# Do a test to see if this is really a libtool program.
	if func_ltwrapper_script_p "$file"; then
	  func_source "$file"
	  # Transform arg to wrapped name.
	  file="$progdir/$program"
	elif func_ltwrapper_executable_p "$file"; then
	  func_ltwrapper_scriptname "$file"
	  func_source "$func_ltwrapper_scriptname_result"
	  # Transform arg to wrapped name.
	  file="$progdir/$program"
	fi
	;;
      esac
      # Quote arguments (to preserve shell metacharacters).
      func_append_quoted args "$file"
    done

    if test "X$opt_dry_run" = Xfalse; then
      if test -n "$shlibpath_var"; then
	# Export the shlibpath_var.
	eval "export $shlibpath_var"
      fi

      # Restore saved environment variables
      for lt_var in LANG LANGUAGE LC_ALL LC_CTYPE LC_COLLATE LC_MESSAGES
      do
	eval "if test \"\${save_$lt_var+set}\" = set; then
                $lt_var=\$save_$lt_var; export $lt_var
	      else
		$lt_unset $lt_var
	      fi"
      done

      # Now prepare to actually exec the command.
      exec_cmd="\$cmd$args"
    else
      # Display what would be done.
      if test -n "$shlibpath_var"; then
	eval "\$ECHO \"\$shlibpath_var=\$$shlibpath_var\""
	echo "export $shlibpath_var"
      fi
      $ECHO "$cmd$args"
      exit $EXIT_SUCCESS
    fi
}

test "$opt_mode" = execute && func_mode_execute ${1+"$@"}


# func_mode_finish arg...
func_mode_finish ()
{
    $opt_debug
    libs=
    libdirs=
    admincmds=

    for opt in "$nonopt" ${1+"$@"}
    do
      if test -d "$opt"; then
	func_append libdirs " $opt"

      elif test -f "$opt"; then
	if func_lalib_unsafe_p "$opt"; then
	  func_append libs " $opt"
	else
	  func_warning "\`$opt' is not a valid libtool archive"
	fi

      else
	func_fatal_error "invalid argument \`$opt'"
      fi
    done

    if test -n "$libs"; then
      if test -n "$lt_sysroot"; then
        sysroot_regex=`$ECHO "$lt_sysroot" | $SED "$sed_make_literal_regex"`
        sysroot_cmd="s/\([ ']\)$sysroot_regex/\1/g;"
      else
        sysroot_cmd=
      fi

      # Remove sysroot references
      if $opt_dry_run; then
        for lib in $libs; do
          echo "removing references to $lt_sysroot and \`=' prefixes from $lib"
        done
      else
        tmpdir=`func_mktempdir`
        for lib in $libs; do
	  sed -e "${sysroot_cmd} s/\([ ']-[LR]\)=/\1/g; s/\([ ']\)=/\1/g" $lib \
	    > $tmpdir/tmp-la
	  mv -f $tmpdir/tmp-la $lib
	done
        ${RM}r "$tmpdir"
      fi
    fi

    if test -n "$finish_cmds$finish_eval" && test -n "$libdirs"; then
      for libdir in $libdirs; do
	if test -n "$finish_cmds"; then
	  # Do each command in the finish commands.
	  func_execute_cmds "$finish_cmds" 'admincmds="$admincmds
'"$cmd"'"'
	fi
	if test -n "$finish_eval"; then
	  # Do the single finish_eval.
	  eval cmds=\"$finish_eval\"
	  $opt_dry_run || eval "$cmds" || func_append admincmds "
       $cmds"
	fi
      done
    fi

    # Exit here if they wanted silent mode.
    $opt_silent && exit $EXIT_SUCCESS

    if test -n "$finish_cmds$finish_eval" && test -n "$libdirs"; then
      echo "----------------------------------------------------------------------"
      echo "Libraries have been installed in:"
      for libdir in $libdirs; do
	$ECHO "   $libdir"
      done
      echo
      echo "If you ever happen to want to link against installed libraries"
      echo "in a given directory, LIBDIR, you must either use libtool, and"
      echo "specify the full pathname of the library, or use the \`-LLIBDIR'"
      echo "flag during linking and do at least one of the following:"
      if test -n "$shlibpath_var"; then
	echo "   - add LIBDIR to the \`$shlibpath_var' environment variable"
	echo "     during execution"
      fi
      if test -n "$runpath_var"; then
	echo "   - add LIBDIR to the \`$runpath_var' environment variable"
	echo "     during linking"
      fi
      if test -n "$hardcode_libdir_flag_spec"; then
	libdir=LIBDIR
	eval flag=\"$hardcode_libdir_flag_spec\"

	$ECHO "   - use the \`$flag' linker flag"
      fi
      if test -n "$admincmds"; then
	$ECHO "   - have your system administrator run these commands:$admincmds"
      fi
      if test -f /etc/ld.so.conf; then
	echo "   - have your system administrator add LIBDIR to \`/etc/ld.so.conf'"
      fi
      echo

      echo "See any operating system documentation about shared libraries for"
      case $host in
	solaris2.[6789]|solaris2.1[0-9])
	  echo "more information, such as the ld(1), crle(1) and ld.so(8) manual"
	  echo "pages."
	  ;;
	*)
	  echo "more information, such as the ld(1) and ld.so(8) manual pages."
	  ;;
      esac
      echo "----------------------------------------------------------------------"
    fi
    exit $EXIT_SUCCESS
}

test "$opt_mode" = finish && func_mode_finish ${1+"$@"}


# func_mode_install arg...
func_mode_install ()
{
    $opt_debug
    # There may be an optional sh(1) argument at the beginning of
    # install_prog (especially on Windows NT).
    if test "$nonopt" = "$SHELL" || test "$nonopt" = /bin/sh ||
       # Allow the use of GNU shtool's install command.
       case $nonopt in *shtool*) :;; *) false;; esac; then
      # Aesthetically quote it.
      func_quote_for_eval "$nonopt"
      install_prog="$func_quote_for_eval_result "
      arg=$1
      shift
    else
      install_prog=
      arg=$nonopt
    fi

    # The real first argument should be the name of the installation program.
    # Aesthetically quote it.
    func_quote_for_eval "$arg"
    func_append install_prog "$func_quote_for_eval_result"
    install_shared_prog=$install_prog
    case " $install_prog " in
      *[\\\ /]cp\ *) install_cp=: ;;
      *) install_cp=false ;;
    esac

    # We need to accept at least all the BSD install flags.
    dest=
    files=
    opts=
    prev=
    install_type=
    isdir=no
    stripme=
    no_mode=:
    for arg
    do
      arg2=
      if test -n "$dest"; then
	func_append files " $dest"
	dest=$arg
	continue
      fi

      case $arg in
      -d) isdir=yes ;;
      -f)
	if $install_cp; then :; else
	  prev=$arg
	fi
	;;
      -g | -m | -o)
	prev=$arg
	;;
      -s)
	stripme=" -s"
	continue
	;;
      -*)
	;;
      *)
	# If the previous option needed an argument, then skip it.
	if test -n "$prev"; then
	  if test "x$prev" = x-m && test -n "$install_override_mode"; then
	    arg2=$install_override_mode
	    no_mode=false
	  fi
	  prev=
	else
	  dest=$arg
	  continue
	fi
	;;
      esac

      # Aesthetically quote the argument.
      func_quote_for_eval "$arg"
      func_append install_prog " $func_quote_for_eval_result"
      if test -n "$arg2"; then
	func_quote_for_eval "$arg2"
      fi
      func_append install_shared_prog " $func_quote_for_eval_result"
    done

    test -z "$install_prog" && \
      func_fatal_help "you must specify an install program"

    test -n "$prev" && \
      func_fatal_help "the \`$prev' option requires an argument"

    if test -n "$install_override_mode" && $no_mode; then
      if $install_cp; then :; else
	func_quote_for_eval "$install_override_mode"
	func_append install_shared_prog " -m $func_quote_for_eval_result"
      fi
    fi

    if test -z "$files"; then
      if test -z "$dest"; then
	func_fatal_help "no file or destination specified"
      else
	func_fatal_help "you must specify a destination"
      fi
    fi

    # Strip any trailing slash from the destination.
    func_stripname '' '/' "$dest"
    dest=$func_stripname_result

    # Check to see that the destination is a directory.
    test -d "$dest" && isdir=yes
    if test "$isdir" = yes; then
      destdir="$dest"
      destname=
    else
      func_dirname_and_basename "$dest" "" "."
      destdir="$func_dirname_result"
      destname="$func_basename_result"

      # Not a directory, so check to see that there is only one file specified.
      set dummy $files; shift
      test "$#" -gt 1 && \
	func_fatal_help "\`$dest' is not a directory"
    fi
    case $destdir in
    [\\/]* | [A-Za-z]:[\\/]*) ;;
    *)
      for file in $files; do
	case $file in
	*.lo) ;;
	*)
	  func_fatal_help "\`$destdir' must be an absolute directory name"
	  ;;
	esac
      done
      ;;
    esac

    # This variable tells wrapper scripts just to set variables rather
    # than running their programs.
    libtool_install_magic="$magic"

    staticlibs=
    future_libdirs=
    current_libdirs=
    for file in $files; do

      # Do each installation.
      case $file in
      *.$libext)
	# Do the static libraries later.
	func_append staticlibs " $file"
	;;

      *.la)
	func_resolve_sysroot "$file"
	file=$func_resolve_sysroot_result

	# Check to see that this really is a libtool archive.
	func_lalib_unsafe_p "$file" \
	  || func_fatal_help "\`$file' is not a valid libtool archive"

	library_names=
	old_library=
	relink_command=
	func_source "$file"

	# Add the libdir to current_libdirs if it is the destination.
	if test "X$destdir" = "X$libdir"; then
	  case "$current_libdirs " in
	  *" $libdir "*) ;;
	  *) func_append current_libdirs " $libdir" ;;
	  esac
	else
	  # Note the libdir as a future libdir.
	  case "$future_libdirs " in
	  *" $libdir "*) ;;
	  *) func_append future_libdirs " $libdir" ;;
	  esac
	fi

	func_dirname "$file" "/" ""
	dir="$func_dirname_result"
	func_append dir "$objdir"

	if test -n "$relink_command"; then
	  # Determine the prefix the user has applied to our future dir.
	  inst_prefix_dir=`$ECHO "$destdir" | $SED -e "s%$libdir\$%%"`

	  # Don't allow the user to place us outside of our expected
	  # location b/c this prevents finding dependent libraries that
	  # are installed to the same prefix.
	  # At present, this check doesn't affect windows .dll's that
	  # are installed into $libdir/../bin (currently, that works fine)
	  # but it's something to keep an eye on.
	  test "$inst_prefix_dir" = "$destdir" && \
	    func_fatal_error "error: cannot install \`$file' to a directory not ending in $libdir"

	  if test -n "$inst_prefix_dir"; then
	    # Stick the inst_prefix_dir data into the link command.
	    relink_command=`$ECHO "$relink_command" | $SED "s%@inst_prefix_dir@%-inst-prefix-dir $inst_prefix_dir%"`
	  else
	    relink_command=`$ECHO "$relink_command" | $SED "s%@inst_prefix_dir@%%"`
	  fi

	  func_warning "relinking \`$file'"
	  func_show_eval "$relink_command" \
	    'func_fatal_error "error: relink \`$file'\'' with the above command before installing it"'
	fi

	# See the names of the shared library.
	set dummy $library_names; shift
	if test -n "$1"; then
	  realname="$1"
	  shift

	  srcname="$realname"
	  test -n "$relink_command" && srcname="$realname"T

	  # Install the shared library and build the symlinks.
	  func_show_eval "$install_shared_prog $dir/$srcname $destdir/$realname" \
	      'exit $?'
	  tstripme="$stripme"
	  case $host_os in
	  cygwin* | mingw* | pw32* | cegcc*)
	    case $realname in
	    *.dll.a)
	      tstripme=""
	      ;;
	    esac
	    ;;
	  esac
	  if test -n "$tstripme" && test -n "$striplib"; then
	    func_show_eval "$striplib $destdir/$realname" 'exit $?'
	  fi

	  if test "$#" -gt 0; then
	    # Delete the old symlinks, and create new ones.
	    # Try `ln -sf' first, because the `ln' binary might depend on
	    # the symlink we replace!  Solaris /bin/ln does not understand -f,
	    # so we also need to try rm && ln -s.
	    for linkname
	    do
	      test "$linkname" != "$realname" \
		&& func_show_eval "(cd $destdir && { $LN_S -f $realname $linkname || { $RM $linkname && $LN_S $realname $linkname; }; })"
	    done
	  fi

	  # Do each command in the postinstall commands.
	  lib="$destdir/$realname"
	  func_execute_cmds "$postinstall_cmds" 'exit $?'
	fi

	# Install the pseudo-library for information purposes.
	func_basename "$file"
	name="$func_basename_result"
	instname="$dir/$name"i
	func_show_eval "$install_prog $instname $destdir/$name" 'exit $?'

	# Maybe install the static library, too.
	test -n "$old_library" && func_append staticlibs " $dir/$old_library"
	;;

      *.lo)
	# Install (i.e. copy) a libtool object.

	# Figure out destination file name, if it wasn't already specified.
	if test -n "$destname"; then
	  destfile="$destdir/$destname"
	else
	  func_basename "$file"
	  destfile="$func_basename_result"
	  destfile="$destdir/$destfile"
	fi

	# Deduce the name of the destination old-style object file.
	case $destfile in
	*.lo)
	  func_lo2o "$destfile"
	  staticdest=$func_lo2o_result
	  ;;
	*.$objext)
	  staticdest="$destfile"
	  destfile=
	  ;;
	*)
	  func_fatal_help "cannot copy a libtool object to \`$destfile'"
	  ;;
	esac

	# Install the libtool object if requested.
	test -n "$destfile" && \
	  func_show_eval "$install_prog $file $destfile" 'exit $?'

	# Install the old object if enabled.
	if test "$build_old_libs" = yes; then
	  # Deduce the name of the old-style object file.
	  func_lo2o "$file"
	  staticobj=$func_lo2o_result
	  func_show_eval "$install_prog \$staticobj \$staticdest" 'exit $?'
	fi
	exit $EXIT_SUCCESS
	;;

      *)
	# Figure out destination file name, if it wasn't already specified.
	if test -n "$destname"; then
	  destfile="$destdir/$destname"
	else
	  func_basename "$file"
	  destfile="$func_basename_result"
	  destfile="$destdir/$destfile"
	fi

	# If the file is missing, and there is a .exe on the end, strip it
	# because it is most likely a libtool script we actually want to
	# install
	stripped_ext=""
	case $file in
	  *.exe)
	    if test ! -f "$file"; then
	      func_stripname '' '.exe' "$file"
	      file=$func_stripname_result
	      stripped_ext=".exe"
	    fi
	    ;;
	esac

	# Do a test to see if this is really a libtool program.
	case $host in
	*cygwin* | *mingw*)
	    if func_ltwrapper_executable_p "$file"; then
	      func_ltwrapper_scriptname "$file"
	      wrapper=$func_ltwrapper_scriptname_result
	    else
	      func_stripname '' '.exe' "$file"
	      wrapper=$func_stripname_result
	    fi
	    ;;
	*)
	    wrapper=$file
	    ;;
	esac
	if func_ltwrapper_script_p "$wrapper"; then
	  notinst_deplibs=
	  relink_command=

	  func_source "$wrapper"

	  # Check the variables that should have been set.
	  test -z "$generated_by_libtool_version" && \
	    func_fatal_error "invalid libtool wrapper script \`$wrapper'"

	  finalize=yes
	  for lib in $notinst_deplibs; do
	    # Check to see that each library is installed.
	    libdir=
	    if test -f "$lib"; then
	      func_source "$lib"
	    fi
	    libfile="$libdir/"`$ECHO "$lib" | $SED 's%^.*/%%g'` ### testsuite: skip nested quoting test
	    if test -n "$libdir" && test ! -f "$libfile"; then
	      func_warning "\`$lib' has not been installed in \`$libdir'"
	      finalize=no
	    fi
	  done

	  relink_command=
	  func_source "$wrapper"

	  outputname=
	  if test "$fast_install" = no && test -n "$relink_command"; then
	    $opt_dry_run || {
	      if test "$finalize" = yes; then
	        tmpdir=`func_mktempdir`
		func_basename "$file$stripped_ext"
		file="$func_basename_result"
	        outputname="$tmpdir/$file"
	        # Replace the output file specification.
	        relink_command=`$ECHO "$relink_command" | $SED 's%@OUTPUT@%'"$outputname"'%g'`

	        $opt_silent || {
	          func_quote_for_expand "$relink_command"
		  eval "func_echo $func_quote_for_expand_result"
	        }
	        if eval "$relink_command"; then :
	          else
		  func_error "error: relink \`$file' with the above command before installing it"
		  $opt_dry_run || ${RM}r "$tmpdir"
		  continue
	        fi
	        file="$outputname"
	      else
	        func_warning "cannot relink \`$file'"
	      fi
	    }
	  else
	    # Install the binary that we compiled earlier.
	    file=`$ECHO "$file$stripped_ext" | $SED "s%\([^/]*\)$%$objdir/\1%"`
	  fi
	fi

	# remove .exe since cygwin /usr/bin/install will append another
	# one anyway
	case $install_prog,$host in
	*/usr/bin/install*,*cygwin*)
	  case $file:$destfile in
	  *.exe:*.exe)
	    # this is ok
	    ;;
	  *.exe:*)
	    destfile=$destfile.exe
	    ;;
	  *:*.exe)
	    func_stripname '' '.exe' "$destfile"
	    destfile=$func_stripname_result
	    ;;
	  esac
	  ;;
	esac
	func_show_eval "$install_prog\$stripme \$file \$destfile" 'exit $?'
	$opt_dry_run || if test -n "$outputname"; then
	  ${RM}r "$tmpdir"
	fi
	;;
      esac
    done

    for file in $staticlibs; do
      func_basename "$file"
      name="$func_basename_result"

      # Set up the ranlib parameters.
      oldlib="$destdir/$name"
      func_to_tool_file "$oldlib" func_convert_file_msys_to_w32
      tool_oldlib=$func_to_tool_file_result

      func_show_eval "$install_prog \$file \$oldlib" 'exit $?'

      if test -n "$stripme" && test -n "$old_striplib"; then
	func_show_eval "$old_striplib $tool_oldlib" 'exit $?'
      fi

      # Do each command in the postinstall commands.
      func_execute_cmds "$old_postinstall_cmds" 'exit $?'
    done

    test -n "$future_libdirs" && \
      func_warning "remember to run \`$progname --finish$future_libdirs'"

    if test -n "$current_libdirs"; then
      # Maybe just do a dry run.
      $opt_dry_run && current_libdirs=" -n$current_libdirs"
      exec_cmd='$SHELL $progpath $preserve_args --finish$current_libdirs'
    else
      exit $EXIT_SUCCESS
    fi
}

test "$opt_mode" = install && func_mode_install ${1+"$@"}


# func_generate_dlsyms outputname originator pic_p
# Extract symbols from dlprefiles and create ${outputname}S.o with
# a dlpreopen symbol table.
func_generate_dlsyms ()
{
    $opt_debug
    my_outputname="$1"
    my_originator="$2"
    my_pic_p="${3-no}"
    my_prefix=`$ECHO "$my_originator" | sed 's%[^a-zA-Z0-9]%_%g'`
    my_dlsyms=

    if test -n "$dlfiles$dlprefiles" || test "$dlself" != no; then
      if test -n "$NM" && test -n "$global_symbol_pipe"; then
	my_dlsyms="${my_outputname}S.c"
      else
	func_error "not configured to extract global symbols from dlpreopened files"
      fi
    fi

    if test -n "$my_dlsyms"; then
      case $my_dlsyms in
      "") ;;
      *.c)
	# Discover the nlist of each of the dlfiles.
	nlist="$output_objdir/${my_outputname}.nm"

	func_show_eval "$RM $nlist ${nlist}S ${nlist}T"

	# Parse the name list into a source file.
	func_verbose "creating $output_objdir/$my_dlsyms"

	$opt_dry_run || $ECHO > "$output_objdir/$my_dlsyms" "\
/* $my_dlsyms - symbol resolution table for \`$my_outputname' dlsym emulation. */
/* Generated by $PROGRAM (GNU $PACKAGE$TIMESTAMP) $VERSION */

#ifdef __cplusplus
extern \"C\" {
#endif

#if defined(__GNUC__) && (((__GNUC__ == 4) && (__GNUC_MINOR__ >= 4)) || (__GNUC__ > 4))
#pragma GCC diagnostic ignored \"-Wstrict-prototypes\"
#endif

/* Keep this code in sync between libtool.m4, ltmain, lt_system.h, and tests.  */
#if defined(_WIN32) || defined(__CYGWIN__) || defined(_WIN32_WCE)
/* DATA imports from DLLs on WIN32 con't be const, because runtime
   relocations are performed -- see ld's documentation on pseudo-relocs.  */
# define LT_DLSYM_CONST
#elif defined(__osf__)
/* This system does not cope well with relocations in const data.  */
# define LT_DLSYM_CONST
#else
# define LT_DLSYM_CONST const
#endif

/* External symbol declarations for the compiler. */\
"

	if test "$dlself" = yes; then
	  func_verbose "generating symbol list for \`$output'"

	  $opt_dry_run || echo ': @PROGRAM@ ' > "$nlist"

	  # Add our own program objects to the symbol list.
	  progfiles=`$ECHO "$objs$old_deplibs" | $SP2NL | $SED "$lo2o" | $NL2SP`
	  for progfile in $progfiles; do
	    func_to_tool_file "$progfile" func_convert_file_msys_to_w32
	    func_verbose "extracting global C symbols from \`$func_to_tool_file_result'"
	    $opt_dry_run || eval "$NM $func_to_tool_file_result | $global_symbol_pipe >> '$nlist'"
	  done

	  if test -n "$exclude_expsyms"; then
	    $opt_dry_run || {
	      eval '$EGREP -v " ($exclude_expsyms)$" "$nlist" > "$nlist"T'
	      eval '$MV "$nlist"T "$nlist"'
	    }
	  fi

	  if test -n "$export_symbols_regex"; then
	    $opt_dry_run || {
	      eval '$EGREP -e "$export_symbols_regex" "$nlist" > "$nlist"T'
	      eval '$MV "$nlist"T "$nlist"'
	    }
	  fi

	  # Prepare the list of exported symbols
	  if test -z "$export_symbols"; then
	    export_symbols="$output_objdir/$outputname.exp"
	    $opt_dry_run || {
	      $RM $export_symbols
	      eval "${SED} -n -e '/^: @PROGRAM@ $/d' -e 's/^.* \(.*\)$/\1/p' "'< "$nlist" > "$export_symbols"'
	      case $host in
	      *cygwin* | *mingw* | *cegcc* )
                eval "echo EXPORTS "'> "$output_objdir/$outputname.def"'
                eval 'cat "$export_symbols" >> "$output_objdir/$outputname.def"'
	        ;;
	      esac
	    }
	  else
	    $opt_dry_run || {
	      eval "${SED} -e 's/\([].[*^$]\)/\\\\\1/g' -e 's/^/ /' -e 's/$/$/'"' < "$export_symbols" > "$output_objdir/$outputname.exp"'
	      eval '$GREP -f "$output_objdir/$outputname.exp" < "$nlist" > "$nlist"T'
	      eval '$MV "$nlist"T "$nlist"'
	      case $host in
	        *cygwin* | *mingw* | *cegcc* )
	          eval "echo EXPORTS "'> "$output_objdir/$outputname.def"'
	          eval 'cat "$nlist" >> "$output_objdir/$outputname.def"'
	          ;;
	      esac
	    }
	  fi
	fi

	for dlprefile in $dlprefiles; do
	  func_verbose "extracting global C symbols from \`$dlprefile'"
	  func_basename "$dlprefile"
	  name="$func_basename_result"
          case $host in
	    *cygwin* | *mingw* | *cegcc* )
	      # if an import library, we need to obtain dlname
	      if func_win32_import_lib_p "$dlprefile"; then
	        func_tr_sh "$dlprefile"
	        eval "curr_lafile=\$libfile_$func_tr_sh_result"
	        dlprefile_dlbasename=""
	        if test -n "$curr_lafile" && func_lalib_p "$curr_lafile"; then
	          # Use subshell, to avoid clobbering current variable values
	          dlprefile_dlname=`source "$curr_lafile" && echo "$dlname"`
	          if test -n "$dlprefile_dlname" ; then
	            func_basename "$dlprefile_dlname"
	            dlprefile_dlbasename="$func_basename_result"
	          else
	            # no lafile. user explicitly requested -dlpreopen <import library>.
	            $sharedlib_from_linklib_cmd "$dlprefile"
	            dlprefile_dlbasename=$sharedlib_from_linklib_result
	          fi
	        fi
	        $opt_dry_run || {
	          if test -n "$dlprefile_dlbasename" ; then
	            eval '$ECHO ": $dlprefile_dlbasename" >> "$nlist"'
	          else
	            func_warning "Could not compute DLL name from $name"
	            eval '$ECHO ": $name " >> "$nlist"'
	          fi
	          func_to_tool_file "$dlprefile" func_convert_file_msys_to_w32
	          eval "$NM \"$func_to_tool_file_result\" 2>/dev/null | $global_symbol_pipe |
	            $SED -e '/I __imp/d' -e 's/I __nm_/D /;s/_nm__//' >> '$nlist'"
	        }
	      else # not an import lib
	        $opt_dry_run || {
	          eval '$ECHO ": $name " >> "$nlist"'
	          func_to_tool_file "$dlprefile" func_convert_file_msys_to_w32
	          eval "$NM \"$func_to_tool_file_result\" 2>/dev/null | $global_symbol_pipe >> '$nlist'"
	        }
	      fi
	    ;;
	    *)
	      $opt_dry_run || {
	        eval '$ECHO ": $name " >> "$nlist"'
	        func_to_tool_file "$dlprefile" func_convert_file_msys_to_w32
	        eval "$NM \"$func_to_tool_file_result\" 2>/dev/null | $global_symbol_pipe >> '$nlist'"
	      }
	    ;;
          esac
	done

	$opt_dry_run || {
	  # Make sure we have at least an empty file.
	  test -f "$nlist" || : > "$nlist"

	  if test -n "$exclude_expsyms"; then
	    $EGREP -v " ($exclude_expsyms)$" "$nlist" > "$nlist"T
	    $MV "$nlist"T "$nlist"
	  fi

	  # Try sorting and uniquifying the output.
	  if $GREP -v "^: " < "$nlist" |
	      if sort -k 3 </dev/null >/dev/null 2>&1; then
		sort -k 3
	      else
		sort +2
	      fi |
	      uniq > "$nlist"S; then
	    :
	  else
	    $GREP -v "^: " < "$nlist" > "$nlist"S
	  fi

	  if test -f "$nlist"S; then
	    eval "$global_symbol_to_cdecl"' < "$nlist"S >> "$output_objdir/$my_dlsyms"'
	  else
	    echo '/* NONE */' >> "$output_objdir/$my_dlsyms"
	  fi

	  echo >> "$output_objdir/$my_dlsyms" "\

/* The mapping between symbol names and symbols.  */
typedef struct {
  const char *name;
  void *address;
} lt_dlsymlist;
extern LT_DLSYM_CONST lt_dlsymlist
lt_${my_prefix}_LTX_preloaded_symbols[];
LT_DLSYM_CONST lt_dlsymlist
lt_${my_prefix}_LTX_preloaded_symbols[] =
{\
  { \"$my_originator\", (void *) 0 },"

	  case $need_lib_prefix in
	  no)
	    eval "$global_symbol_to_c_name_address" < "$nlist" >> "$output_objdir/$my_dlsyms"
	    ;;
	  *)
	    eval "$global_symbol_to_c_name_address_lib_prefix" < "$nlist" >> "$output_objdir/$my_dlsyms"
	    ;;
	  esac
	  echo >> "$output_objdir/$my_dlsyms" "\
  {0, (void *) 0}
};

/* This works around a problem in FreeBSD linker */
#ifdef FREEBSD_WORKAROUND
static const void *lt_preloaded_setup() {
  return lt_${my_prefix}_LTX_preloaded_symbols;
}
#endif

#ifdef __cplusplus
}
#endif\
"
	} # !$opt_dry_run

	pic_flag_for_symtable=
	case "$compile_command " in
	*" -static "*) ;;
	*)
	  case $host in
	  # compiling the symbol table file with pic_flag works around
	  # a FreeBSD bug that causes programs to crash when -lm is
	  # linked before any other PIC object.  But we must not use
	  # pic_flag when linking with -static.  The problem exists in
	  # FreeBSD 2.2.6 and is fixed in FreeBSD 3.1.
	  *-*-freebsd2.*|*-*-freebsd3.0*|*-*-freebsdelf3.0*)
	    pic_flag_for_symtable=" $pic_flag -DFREEBSD_WORKAROUND" ;;
	  *-*-hpux*)
	    pic_flag_for_symtable=" $pic_flag"  ;;
	  *)
	    if test "X$my_pic_p" != Xno; then
	      pic_flag_for_symtable=" $pic_flag"
	    fi
	    ;;
	  esac
	  ;;
	esac
	symtab_cflags=
	for arg in $LTCFLAGS; do
	  case $arg in
	  -pie | -fpie | -fPIE) ;;
	  *) func_append symtab_cflags " $arg" ;;
	  esac
	done

	# Now compile the dynamic symbol file.
	func_show_eval '(cd $output_objdir && $LTCC$symtab_cflags -c$no_builtin_flag$pic_flag_for_symtable "$my_dlsyms")' 'exit $?'

	# Clean up the generated files.
	func_show_eval '$RM "$output_objdir/$my_dlsyms" "$nlist" "${nlist}S" "${nlist}T"'

	# Transform the symbol file into the correct name.
	symfileobj="$output_objdir/${my_outputname}S.$objext"
	case $host in
	*cygwin* | *mingw* | *cegcc* )
	  if test -f "$output_objdir/$my_outputname.def"; then
	    compile_command=`$ECHO "$compile_command" | $SED "s%@SYMFILE@%$output_objdir/$my_outputname.def $symfileobj%"`
	    finalize_command=`$ECHO "$finalize_command" | $SED "s%@SYMFILE@%$output_objdir/$my_outputname.def $symfileobj%"`
	  else
	    compile_command=`$ECHO "$compile_command" | $SED "s%@SYMFILE@%$symfileobj%"`
	    finalize_command=`$ECHO "$finalize_command" | $SED "s%@SYMFILE@%$symfileobj%"`
	  fi
	  ;;
	*)
	  compile_command=`$ECHO "$compile_command" | $SED "s%@SYMFILE@%$symfileobj%"`
	  finalize_command=`$ECHO "$finalize_command" | $SED "s%@SYMFILE@%$symfileobj%"`
	  ;;
	esac
	;;
      *)
	func_fatal_error "unknown suffix for \`$my_dlsyms'"
	;;
      esac
    else
      # We keep going just in case the user didn't refer to
      # lt_preloaded_symbols.  The linker will fail if global_symbol_pipe
      # really was required.

      # Nullify the symbol file.
      compile_command=`$ECHO "$compile_command" | $SED "s% @SYMFILE@%%"`
      finalize_command=`$ECHO "$finalize_command" | $SED "s% @SYMFILE@%%"`
    fi
}

# func_win32_libid arg
# return the library type of file 'arg'
#
# Need a lot of goo to handle *both* DLLs and import libs
# Has to be a shell function in order to 'eat' the argument
# that is supplied when $file_magic_command is called.
# Despite the name, also deal with 64 bit binaries.
func_win32_libid ()
{
  $opt_debug
  win32_libid_type="unknown"
  win32_fileres=`file -L $1 2>/dev/null`
  case $win32_fileres in
  *ar\ archive\ import\ library*) # definitely import
    win32_libid_type="x86 archive import"
    ;;
  *ar\ archive*) # could be an import, or static
    # Keep the egrep pattern in sync with the one in _LT_CHECK_MAGIC_METHOD.
    if eval $OBJDUMP -f $1 | $SED -e '10q' 2>/dev/null |
       $EGREP 'file format (pei*-i386(.*architecture: i386)?|pe-arm-wince|pe-x86-64)' >/dev/null; then
      func_to_tool_file "$1" func_convert_file_msys_to_w32
      win32_nmres=`eval $NM -f posix -A \"$func_to_tool_file_result\" |
	$SED -n -e '
	    1,100{
		/ I /{
		    s,.*,import,
		    p
		    q
		}
	    }'`
      case $win32_nmres in
      import*)  win32_libid_type="x86 archive import";;
      *)        win32_libid_type="x86 archive static";;
      esac
    fi
    ;;
  *DLL*)
    win32_libid_type="x86 DLL"
    ;;
  *executable*) # but shell scripts are "executable" too...
    case $win32_fileres in
    *MS\ Windows\ PE\ Intel*)
      win32_libid_type="x86 DLL"
      ;;
    esac
    ;;
  esac
  $ECHO "$win32_libid_type"
}

# func_cygming_dll_for_implib ARG
#
# Platform-specific function to extract the
# name of the DLL associated with the specified
# import library ARG.
# Invoked by eval'ing the libtool variable
#    $sharedlib_from_linklib_cmd
# Result is available in the variable
#    $sharedlib_from_linklib_result
func_cygming_dll_for_implib ()
{
  $opt_debug
  sharedlib_from_linklib_result=`$DLLTOOL --identify-strict --identify "$1"`
}

# func_cygming_dll_for_implib_fallback_core SECTION_NAME LIBNAMEs
#
# The is the core of a fallback implementation of a
# platform-specific function to extract the name of the
# DLL associated with the specified import library LIBNAME.
#
# SECTION_NAME is either .idata$6 or .idata$7, depending
# on the platform and compiler that created the implib.
#
# Echos the name of the DLL associated with the
# specified import library.
func_cygming_dll_for_implib_fallback_core ()
{
  $opt_debug
  match_literal=`$ECHO "$1" | $SED "$sed_make_literal_regex"`
  $OBJDUMP -s --section "$1" "$2" 2>/dev/null |
    $SED '/^Contents of section '"$match_literal"':/{
      # Place marker at beginning of archive member dllname section
      s/.*/====MARK====/
      p
      d
    }
    # These lines can sometimes be longer than 43 characters, but
    # are always uninteresting
    /:[	 ]*file format pe[i]\{,1\}-/d
    /^In archive [^:]*:/d
    # Ensure marker is printed
    /^====MARK====/p
    # Remove all lines with less than 43 characters
    /^.\{43\}/!d
    # From remaining lines, remove first 43 characters
    s/^.\{43\}//' |
    $SED -n '
      # Join marker and all lines until next marker into a single line
      /^====MARK====/ b para
      H
      $ b para
      b
      :para
      x
      s/\n//g
      # Remove the marker
      s/^====MARK====//
      # Remove trailing dots and whitespace
      s/[\. \t]*$//
      # Print
      /./p' |
    # we now have a list, one entry per line, of the stringified
    # contents of the appropriate section of all members of the
    # archive which possess that section. Heuristic: eliminate
    # all those which have a first or second character that is
    # a '.' (that is, objdump's representation of an unprintable
    # character.) This should work for all archives with less than
    # 0x302f exports -- but will fail for DLLs whose name actually
    # begins with a literal '.' or a single character followed by
    # a '.'.
    #
    # Of those that remain, print the first one.
    $SED -e '/^\./d;/^.\./d;q'
}

# func_cygming_gnu_implib_p ARG
# This predicate returns with zero status (TRUE) if
# ARG is a GNU/binutils-style import library. Returns
# with nonzero status (FALSE) otherwise.
func_cygming_gnu_implib_p ()
{
  $opt_debug
  func_to_tool_file "$1" func_convert_file_msys_to_w32
  func_cygming_gnu_implib_tmp=`$NM "$func_to_tool_file_result" | eval "$global_symbol_pipe" | $EGREP ' (_head_[A-Za-z0-9_]+_[ad]l*|[A-Za-z0-9_]+_[ad]l*_iname)$'`
  test -n "$func_cygming_gnu_implib_tmp"
}

# func_cygming_ms_implib_p ARG
# This predicate returns with zero status (TRUE) if
# ARG is an MS-style import library. Returns
# with nonzero status (FALSE) otherwise.
func_cygming_ms_implib_p ()
{
  $opt_debug
  func_to_tool_file "$1" func_convert_file_msys_to_w32
  func_cygming_ms_implib_tmp=`$NM "$func_to_tool_file_result" | eval "$global_symbol_pipe" | $GREP '_NULL_IMPORT_DESCRIPTOR'`
  test -n "$func_cygming_ms_implib_tmp"
}

# func_cygming_dll_for_implib_fallback ARG
# Platform-specific function to extract the
# name of the DLL associated with the specified
# import library ARG.
#
# This fallback implementation is for use when $DLLTOOL
# does not support the --identify-strict option.
# Invoked by eval'ing the libtool variable
#    $sharedlib_from_linklib_cmd
# Result is available in the variable
#    $sharedlib_from_linklib_result
func_cygming_dll_for_implib_fallback ()
{
  $opt_debug
  if func_cygming_gnu_implib_p "$1" ; then
    # binutils import library
    sharedlib_from_linklib_result=`func_cygming_dll_for_implib_fallback_core '.idata$7' "$1"`
  elif func_cygming_ms_implib_p "$1" ; then
    # ms-generated import library
    sharedlib_from_linklib_result=`func_cygming_dll_for_implib_fallback_core '.idata$6' "$1"`
  else
    # unknown
    sharedlib_from_linklib_result=""
  fi
}


# func_extract_an_archive dir oldlib
func_extract_an_archive ()
{
    $opt_debug
    f_ex_an_ar_dir="$1"; shift
    f_ex_an_ar_oldlib="$1"
    if test "$lock_old_archive_extraction" = yes; then
      lockfile=$f_ex_an_ar_oldlib.lock
      until $opt_dry_run || ln "$progpath" "$lockfile" 2>/dev/null; do
	func_echo "Waiting for $lockfile to be removed"
	sleep 2
      done
    fi
    func_show_eval "(cd \$f_ex_an_ar_dir && $AR x \"\$f_ex_an_ar_oldlib\")" \
		   'stat=$?; rm -f "$lockfile"; exit $stat'
    if test "$lock_old_archive_extraction" = yes; then
      $opt_dry_run || rm -f "$lockfile"
    fi
    if ($AR t "$f_ex_an_ar_oldlib" | sort | sort -uc >/dev/null 2>&1); then
     :
    else
      func_fatal_error "object name conflicts in archive: $f_ex_an_ar_dir/$f_ex_an_ar_oldlib"
    fi
}


# func_extract_archives gentop oldlib ...
func_extract_archives ()
{
    $opt_debug
    my_gentop="$1"; shift
    my_oldlibs=${1+"$@"}
    my_oldobjs=""
    my_xlib=""
    my_xabs=""
    my_xdir=""

    for my_xlib in $my_oldlibs; do
      # Extract the objects.
      case $my_xlib in
	[\\/]* | [A-Za-z]:[\\/]*) my_xabs="$my_xlib" ;;
	*) my_xabs=`pwd`"/$my_xlib" ;;
      esac
      func_basename "$my_xlib"
      my_xlib="$func_basename_result"
      my_xlib_u=$my_xlib
      while :; do
        case " $extracted_archives " in
	*" $my_xlib_u "*)
	  func_arith $extracted_serial + 1
	  extracted_serial=$func_arith_result
	  my_xlib_u=lt$extracted_serial-$my_xlib ;;
	*) break ;;
	esac
      done
      extracted_archives="$extracted_archives $my_xlib_u"
      my_xdir="$my_gentop/$my_xlib_u"

      func_mkdir_p "$my_xdir"

      case $host in
      *-darwin*)
	func_verbose "Extracting $my_xabs"
	# Do not bother doing anything if just a dry run
	$opt_dry_run || {
	  darwin_orig_dir=`pwd`
	  cd $my_xdir || exit $?
	  darwin_archive=$my_xabs
	  darwin_curdir=`pwd`
	  darwin_base_archive=`basename "$darwin_archive"`
	  darwin_arches=`$LIPO -info "$darwin_archive" 2>/dev/null | $GREP Architectures 2>/dev/null || true`
	  if test -n "$darwin_arches"; then
	    darwin_arches=`$ECHO "$darwin_arches" | $SED -e 's/.*are://'`
	    darwin_arch=
	    func_verbose "$darwin_base_archive has multiple architectures $darwin_arches"
	    for darwin_arch in  $darwin_arches ; do
	      func_mkdir_p "unfat-$$/${darwin_base_archive}-${darwin_arch}"
	      $LIPO -thin $darwin_arch -output "unfat-$$/${darwin_base_archive}-${darwin_arch}/${darwin_base_archive}" "${darwin_archive}"
	      cd "unfat-$$/${darwin_base_archive}-${darwin_arch}"
	      func_extract_an_archive "`pwd`" "${darwin_base_archive}"
	      cd "$darwin_curdir"
	      $RM "unfat-$$/${darwin_base_archive}-${darwin_arch}/${darwin_base_archive}"
	    done # $darwin_arches
            ## Okay now we've a bunch of thin objects, gotta fatten them up :)
	    darwin_filelist=`find unfat-$$ -type f -name \*.o -print -o -name \*.lo -print | $SED -e "$basename" | sort -u`
	    darwin_file=
	    darwin_files=
	    for darwin_file in $darwin_filelist; do
	      darwin_files=`find unfat-$$ -name $darwin_file -print | sort | $NL2SP`
	      $LIPO -create -output "$darwin_file" $darwin_files
	    done # $darwin_filelist
	    $RM -rf unfat-$$
	    cd "$darwin_orig_dir"
	  else
	    cd $darwin_orig_dir
	    func_extract_an_archive "$my_xdir" "$my_xabs"
	  fi # $darwin_arches
	} # !$opt_dry_run
	;;
      *)
        func_extract_an_archive "$my_xdir" "$my_xabs"
	;;
      esac
      my_oldobjs="$my_oldobjs "`find $my_xdir -name \*.$objext -print -o -name \*.lo -print | sort | $NL2SP`
    done

    func_extract_archives_result="$my_oldobjs"
}


# func_emit_wrapper [arg=no]
#
# Emit a libtool wrapper script on stdout.
# Don't directly open a file because we may want to
# incorporate the script contents within a cygwin/mingw
# wrapper executable.  Must ONLY be called from within
# func_mode_link because it depends on a number of variables
# set therein.
#
# ARG is the value that the WRAPPER_SCRIPT_BELONGS_IN_OBJDIR
# variable will take.  If 'yes', then the emitted script
# will assume that the directory in which it is stored is
# the $objdir directory.  This is a cygwin/mingw-specific
# behavior.
func_emit_wrapper ()
{
	func_emit_wrapper_arg1=${1-no}

	$ECHO "\
#! $SHELL

# $output - temporary wrapper script for $objdir/$outputname
# Generated by $PROGRAM (GNU $PACKAGE$TIMESTAMP) $VERSION
#
# The $output program cannot be directly executed until all the libtool
# libraries that it depends on are installed.
#
# This wrapper script should never be moved out of the build directory.
# If it is, it will not operate correctly.

# Sed substitution that helps us do robust quoting.  It backslashifies
# metacharacters that are still active within double-quoted strings.
sed_quote_subst='$sed_quote_subst'

# Be Bourne compatible
if test -n \"\${ZSH_VERSION+set}\" && (emulate sh) >/dev/null 2>&1; then
  emulate sh
  NULLCMD=:
  # Zsh 3.x and 4.x performs word splitting on \${1+\"\$@\"}, which
  # is contrary to our usage.  Disable this feature.
  alias -g '\${1+\"\$@\"}'='\"\$@\"'
  setopt NO_GLOB_SUBST
else
  case \`(set -o) 2>/dev/null\` in *posix*) set -o posix;; esac
fi
BIN_SH=xpg4; export BIN_SH # for Tru64
DUALCASE=1; export DUALCASE # for MKS sh

# The HP-UX ksh and POSIX shell print the target directory to stdout
# if CDPATH is set.
(unset CDPATH) >/dev/null 2>&1 && unset CDPATH

relink_command=\"$relink_command\"

# This environment variable determines our operation mode.
if test \"\$libtool_install_magic\" = \"$magic\"; then
  # install mode needs the following variables:
  generated_by_libtool_version='$macro_version'
  notinst_deplibs='$notinst_deplibs'
else
  # When we are sourced in execute mode, \$file and \$ECHO are already set.
  if test \"\$libtool_execute_magic\" != \"$magic\"; then
    file=\"\$0\""

    qECHO=`$ECHO "$ECHO" | $SED "$sed_quote_subst"`
    $ECHO "\

# A function that is used when there is no print builtin or printf.
func_fallback_echo ()
{
  eval 'cat <<_LTECHO_EOF
\$1
_LTECHO_EOF'
}
    ECHO=\"$qECHO\"
  fi

# Very basic option parsing. These options are (a) specific to
# the libtool wrapper, (b) are identical between the wrapper
# /script/ and the wrapper /executable/ which is used only on
# windows platforms, and (c) all begin with the string "--lt-"
# (application programs are unlikely to have options which match
# this pattern).
#
# There are only two supported options: --lt-debug and
# --lt-dump-script. There is, deliberately, no --lt-help.
#
# The first argument to this parsing function should be the
# script's $0 value, followed by "$@".
lt_option_debug=
func_parse_lt_options ()
{
  lt_script_arg0=\$0
  shift
  for lt_opt
  do
    case \"\$lt_opt\" in
    --lt-debug) lt_option_debug=1 ;;
    --lt-dump-script)
        lt_dump_D=\`\$ECHO \"X\$lt_script_arg0\" | $SED -e 's/^X//' -e 's%/[^/]*$%%'\`
        test \"X\$lt_dump_D\" = \"X\$lt_script_arg0\" && lt_dump_D=.
        lt_dump_F=\`\$ECHO \"X\$lt_script_arg0\" | $SED -e 's/^X//' -e 's%^.*/%%'\`
        cat \"\$lt_dump_D/\$lt_dump_F\"
        exit 0
      ;;
    --lt-*)
        \$ECHO \"Unrecognized --lt- option: '\$lt_opt'\" 1>&2
        exit 1
      ;;
    esac
  done

  # Print the debug banner immediately:
  if test -n \"\$lt_option_debug\"; then
    echo \"${outputname}:${output}:\${LINENO}: libtool wrapper (GNU $PACKAGE$TIMESTAMP) $VERSION\" 1>&2
  fi
}

# Used when --lt-debug. Prints its arguments to stdout
# (redirection is the responsibility of the caller)
func_lt_dump_args ()
{
  lt_dump_args_N=1;
  for lt_arg
  do
    \$ECHO \"${outputname}:${output}:\${LINENO}: newargv[\$lt_dump_args_N]: \$lt_arg\"
    lt_dump_args_N=\`expr \$lt_dump_args_N + 1\`
  done
}

# Core function for launching the target application
func_exec_program_core ()
{
"
  case $host in
  # Backslashes separate directories on plain windows
  *-*-mingw | *-*-os2* | *-cegcc*)
    $ECHO "\
      if test -n \"\$lt_option_debug\"; then
        \$ECHO \"${outputname}:${output}:\${LINENO}: newargv[0]: \$progdir\\\\\$program\" 1>&2
        func_lt_dump_args \${1+\"\$@\"} 1>&2
      fi
      exec \"\$progdir\\\\\$program\" \${1+\"\$@\"}
"
    ;;

  *)
    $ECHO "\
      if test -n \"\$lt_option_debug\"; then
        \$ECHO \"${outputname}:${output}:\${LINENO}: newargv[0]: \$progdir/\$program\" 1>&2
        func_lt_dump_args \${1+\"\$@\"} 1>&2
      fi
      exec \"\$progdir/\$program\" \${1+\"\$@\"}
"
    ;;
  esac
  $ECHO "\
      \$ECHO \"\$0: cannot exec \$program \$*\" 1>&2
      exit 1
}

# A function to encapsulate launching the target application
# Strips options in the --lt-* namespace from \$@ and
# launches target application with the remaining arguments.
func_exec_program ()
{
  case \" \$* \" in
  *\\ --lt-*)
    for lt_wr_arg
    do
      case \$lt_wr_arg in
      --lt-*) ;;
      *) set x \"\$@\" \"\$lt_wr_arg\"; shift;;
      esac
      shift
    done ;;
  esac
  func_exec_program_core \${1+\"\$@\"}
}

  # Parse options
  func_parse_lt_options \"\$0\" \${1+\"\$@\"}

  # Find the directory that this script lives in.
  thisdir=\`\$ECHO \"\$file\" | $SED 's%/[^/]*$%%'\`
  test \"x\$thisdir\" = \"x\$file\" && thisdir=.

  # Follow symbolic links until we get to the real thisdir.
  file=\`ls -ld \"\$file\" | $SED -n 's/.*-> //p'\`
  while test -n \"\$file\"; do
    destdir=\`\$ECHO \"\$file\" | $SED 's%/[^/]*\$%%'\`

    # If there was a directory component, then change thisdir.
    if test \"x\$destdir\" != \"x\$file\"; then
      case \"\$destdir\" in
      [\\\\/]* | [A-Za-z]:[\\\\/]*) thisdir=\"\$destdir\" ;;
      *) thisdir=\"\$thisdir/\$destdir\" ;;
      esac
    fi

    file=\`\$ECHO \"\$file\" | $SED 's%^.*/%%'\`
    file=\`ls -ld \"\$thisdir/\$file\" | $SED -n 's/.*-> //p'\`
  done

  # Usually 'no', except on cygwin/mingw when embedded into
  # the cwrapper.
  WRAPPER_SCRIPT_BELONGS_IN_OBJDIR=$func_emit_wrapper_arg1
  if test \"\$WRAPPER_SCRIPT_BELONGS_IN_OBJDIR\" = \"yes\"; then
    # special case for '.'
    if test \"\$thisdir\" = \".\"; then
      thisdir=\`pwd\`
    fi
    # remove .libs from thisdir
    case \"\$thisdir\" in
    *[\\\\/]$objdir ) thisdir=\`\$ECHO \"\$thisdir\" | $SED 's%[\\\\/][^\\\\/]*$%%'\` ;;
    $objdir )   thisdir=. ;;
    esac
  fi

  # Try to get the absolute directory name.
  absdir=\`cd \"\$thisdir\" && pwd\`
  test -n \"\$absdir\" && thisdir=\"\$absdir\"
"

	if test "$fast_install" = yes; then
	  $ECHO "\
  program=lt-'$outputname'$exeext
  progdir=\"\$thisdir/$objdir\"

  if test ! -f \"\$progdir/\$program\" ||
     { file=\`ls -1dt \"\$progdir/\$program\" \"\$progdir/../\$program\" 2>/dev/null | ${SED} 1q\`; \\
       test \"X\$file\" != \"X\$progdir/\$program\"; }; then

    file=\"\$\$-\$program\"

    if test ! -d \"\$progdir\"; then
      $MKDIR \"\$progdir\"
    else
      $RM \"\$progdir/\$file\"
    fi"

	  $ECHO "\

    # relink executable if necessary
    if test -n \"\$relink_command\"; then
      if relink_command_output=\`eval \$relink_command 2>&1\`; then :
      else
	$ECHO \"\$relink_command_output\" >&2
	$RM \"\$progdir/\$file\"
	exit 1
      fi
    fi

    $MV \"\$progdir/\$file\" \"\$progdir/\$program\" 2>/dev/null ||
    { $RM \"\$progdir/\$program\";
      $MV \"\$progdir/\$file\" \"\$progdir/\$program\"; }
    $RM \"\$progdir/\$file\"
  fi"
	else
	  $ECHO "\
  program='$outputname'
  progdir=\"\$thisdir/$objdir\"
"
	fi

	$ECHO "\

  if test -f \"\$progdir/\$program\"; then"

	# fixup the dll searchpath if we need to.
	#
	# Fix the DLL searchpath if we need to.  Do this before prepending
	# to shlibpath, because on Windows, both are PATH and uninstalled
	# libraries must come first.
	if test -n "$dllsearchpath"; then
	  $ECHO "\
    # Add the dll search path components to the executable PATH
    PATH=$dllsearchpath:\$PATH
"
	fi

	# Export our shlibpath_var if we have one.
	if test "$shlibpath_overrides_runpath" = yes && test -n "$shlibpath_var" && test -n "$temp_rpath"; then
	  $ECHO "\
    # Add our own library path to $shlibpath_var
    $shlibpath_var=\"$temp_rpath\$$shlibpath_var\"

    # Some systems cannot cope with colon-terminated $shlibpath_var
    # The second colon is a workaround for a bug in BeOS R4 sed
    $shlibpath_var=\`\$ECHO \"\$$shlibpath_var\" | $SED 's/::*\$//'\`

    export $shlibpath_var
"
	fi

	$ECHO "\
    if test \"\$libtool_execute_magic\" != \"$magic\"; then
      # Run the actual program with our arguments.
      func_exec_program \${1+\"\$@\"}
    fi
  else
    # The program doesn't exist.
    \$ECHO \"\$0: error: \\\`\$progdir/\$program' does not exist\" 1>&2
    \$ECHO \"This script is just a wrapper for \$program.\" 1>&2
    \$ECHO \"See the $PACKAGE documentation for more information.\" 1>&2
    exit 1
  fi
fi\
"
}


# func_emit_cwrapperexe_src
# emit the source code for a wrapper executable on stdout
# Must ONLY be called from within func_mode_link because
# it depends on a number of variable set therein.
func_emit_cwrapperexe_src ()
{
	cat <<EOF

/* $cwrappersource - temporary wrapper executable for $objdir/$outputname
   Generated by $PROGRAM (GNU $PACKAGE$TIMESTAMP) $VERSION

   The $output program cannot be directly executed until all the libtool
   libraries that it depends on are installed.

   This wrapper executable should never be moved out of the build directory.
   If it is, it will not operate correctly.
*/
EOF
	    cat <<"EOF"
#ifdef _MSC_VER
# define _CRT_SECURE_NO_DEPRECATE 1
#endif
#include <stdio.h>
#include <stdlib.h>
#ifdef _MSC_VER
# include <direct.h>
# include <process.h>
# include <io.h>
#else
# include <unistd.h>
# include <stdint.h>
# ifdef __CYGWIN__
#  include <io.h>
# endif
#endif
#include <malloc.h>
#include <stdarg.h>
#include <assert.h>
#include <string.h>
#include <ctype.h>
#include <errno.h>
#include <fcntl.h>
#include <sys/stat.h>

/* declarations of non-ANSI functions */
#if defined(__MINGW32__)
# ifdef __STRICT_ANSI__
int _putenv (const char *);
# endif
#elif defined(__CYGWIN__)
# ifdef __STRICT_ANSI__
char *realpath (const char *, char *);
int putenv (char *);
int setenv (const char *, const char *, int);
# endif
/* #elif defined (other platforms) ... */
#endif

/* portability defines, excluding path handling macros */
#if defined(_MSC_VER)
# define setmode _setmode
# define stat    _stat
# define chmod   _chmod
# define getcwd  _getcwd
# define putenv  _putenv
# define S_IXUSR _S_IEXEC
# ifndef _INTPTR_T_DEFINED
#  define _INTPTR_T_DEFINED
#  define intptr_t int
# endif
#elif defined(__MINGW32__)
# define setmode _setmode
# define stat    _stat
# define chmod   _chmod
# define getcwd  _getcwd
# define putenv  _putenv
#elif defined(__CYGWIN__)
# define HAVE_SETENV
# define FOPEN_WB "wb"
/* #elif defined (other platforms) ... */
#endif

#if defined(PATH_MAX)
# define LT_PATHMAX PATH_MAX
#elif defined(MAXPATHLEN)
# define LT_PATHMAX MAXPATHLEN
#else
# define LT_PATHMAX 1024
#endif

#ifndef S_IXOTH
# define S_IXOTH 0
#endif
#ifndef S_IXGRP
# define S_IXGRP 0
#endif

/* path handling portability macros */
#ifndef DIR_SEPARATOR
# define DIR_SEPARATOR '/'
# define PATH_SEPARATOR ':'
#endif

#if defined (_WIN32) || defined (__MSDOS__) || defined (__DJGPP__) || \
  defined (__OS2__)
# define HAVE_DOS_BASED_FILE_SYSTEM
# define FOPEN_WB "wb"
# ifndef DIR_SEPARATOR_2
#  define DIR_SEPARATOR_2 '\\'
# endif
# ifndef PATH_SEPARATOR_2
#  define PATH_SEPARATOR_2 ';'
# endif
#endif

#ifndef DIR_SEPARATOR_2
# define IS_DIR_SEPARATOR(ch) ((ch) == DIR_SEPARATOR)
#else /* DIR_SEPARATOR_2 */
# define IS_DIR_SEPARATOR(ch) \
	(((ch) == DIR_SEPARATOR) || ((ch) == DIR_SEPARATOR_2))
#endif /* DIR_SEPARATOR_2 */

#ifndef PATH_SEPARATOR_2
# define IS_PATH_SEPARATOR(ch) ((ch) == PATH_SEPARATOR)
#else /* PATH_SEPARATOR_2 */
# define IS_PATH_SEPARATOR(ch) ((ch) == PATH_SEPARATOR_2)
#endif /* PATH_SEPARATOR_2 */

#ifndef FOPEN_WB
# define FOPEN_WB "w"
#endif
#ifndef _O_BINARY
# define _O_BINARY 0
#endif

#define XMALLOC(type, num)      ((type *) xmalloc ((num) * sizeof(type)))
#define XFREE(stale) do { \
  if (stale) { free ((void *) stale); stale = 0; } \
} while (0)

#if defined(LT_DEBUGWRAPPER)
static int lt_debug = 1;
#else
static int lt_debug = 0;
#endif

const char *program_name = "libtool-wrapper"; /* in case xstrdup fails */

void *xmalloc (size_t num);
char *xstrdup (const char *string);
const char *base_name (const char *name);
char *find_executable (const char *wrapper);
char *chase_symlinks (const char *pathspec);
int make_executable (const char *path);
int check_executable (const char *path);
char *strendzap (char *str, const char *pat);
void lt_debugprintf (const char *file, int line, const char *fmt, ...);
void lt_fatal (const char *file, int line, const char *message, ...);
static const char *nonnull (const char *s);
static const char *nonempty (const char *s);
void lt_setenv (const char *name, const char *value);
char *lt_extend_str (const char *orig_value, const char *add, int to_end);
void lt_update_exe_path (const char *name, const char *value);
void lt_update_lib_path (const char *name, const char *value);
char **prepare_spawn (char **argv);
void lt_dump_script (FILE *f);
EOF

	    cat <<EOF
volatile const char * MAGIC_EXE = "$magic_exe";
const char * LIB_PATH_VARNAME = "$shlibpath_var";
EOF

	    if test "$shlibpath_overrides_runpath" = yes && test -n "$shlibpath_var" && test -n "$temp_rpath"; then
              func_to_host_path "$temp_rpath"
	      cat <<EOF
const char * LIB_PATH_VALUE   = "$func_to_host_path_result";
EOF
	    else
	      cat <<"EOF"
const char * LIB_PATH_VALUE   = "";
EOF
	    fi

	    if test -n "$dllsearchpath"; then
              func_to_host_path "$dllsearchpath:"
	      cat <<EOF
const char * EXE_PATH_VARNAME = "PATH";
const char * EXE_PATH_VALUE   = "$func_to_host_path_result";
EOF
	    else
	      cat <<"EOF"
const char * EXE_PATH_VARNAME = "";
const char * EXE_PATH_VALUE   = "";
EOF
	    fi

	    if test "$fast_install" = yes; then
	      cat <<EOF
const char * TARGET_PROGRAM_NAME = "lt-$outputname"; /* hopefully, no .exe */
EOF
	    else
	      cat <<EOF
const char * TARGET_PROGRAM_NAME = "$outputname"; /* hopefully, no .exe */
EOF
	    fi


	    cat <<"EOF"

#define LTWRAPPER_OPTION_PREFIX         "--lt-"

static const char *ltwrapper_option_prefix = LTWRAPPER_OPTION_PREFIX;
static const char *dumpscript_opt       = LTWRAPPER_OPTION_PREFIX "dump-script";
static const char *debug_opt            = LTWRAPPER_OPTION_PREFIX "debug";

int
main (int argc, char *argv[])
{
  char **newargz;
  int  newargc;
  char *tmp_pathspec;
  char *actual_cwrapper_path;
  char *actual_cwrapper_name;
  char *target_name;
  char *lt_argv_zero;
  intptr_t rval = 127;

  int i;

  program_name = (char *) xstrdup (base_name (argv[0]));
  newargz = XMALLOC (char *, argc + 1);

  /* very simple arg parsing; don't want to rely on getopt
   * also, copy all non cwrapper options to newargz, except
   * argz[0], which is handled differently
   */
  newargc=0;
  for (i = 1; i < argc; i++)
    {
      if (strcmp (argv[i], dumpscript_opt) == 0)
	{
EOF
	    case "$host" in
	      *mingw* | *cygwin* )
		# make stdout use "unix" line endings
		echo "          setmode(1,_O_BINARY);"
		;;
	      esac

	    cat <<"EOF"
	  lt_dump_script (stdout);
	  return 0;
	}
      if (strcmp (argv[i], debug_opt) == 0)
	{
          lt_debug = 1;
          continue;
	}
      if (strcmp (argv[i], ltwrapper_option_prefix) == 0)
        {
          /* however, if there is an option in the LTWRAPPER_OPTION_PREFIX
             namespace, but it is not one of the ones we know about and
             have already dealt with, above (inluding dump-script), then
             report an error. Otherwise, targets might begin to believe
             they are allowed to use options in the LTWRAPPER_OPTION_PREFIX
             namespace. The first time any user complains about this, we'll
             need to make LTWRAPPER_OPTION_PREFIX a configure-time option
             or a configure.ac-settable value.
           */
          lt_fatal (__FILE__, __LINE__,
		    "unrecognized %s option: '%s'",
                    ltwrapper_option_prefix, argv[i]);
        }
      /* otherwise ... */
      newargz[++newargc] = xstrdup (argv[i]);
    }
  newargz[++newargc] = NULL;

EOF
	    cat <<EOF
  /* The GNU banner must be the first non-error debug message */
  lt_debugprintf (__FILE__, __LINE__, "libtool wrapper (GNU $PACKAGE$TIMESTAMP) $VERSION\n");
EOF
	    cat <<"EOF"
  lt_debugprintf (__FILE__, __LINE__, "(main) argv[0]: %s\n", argv[0]);
  lt_debugprintf (__FILE__, __LINE__, "(main) program_name: %s\n", program_name);

  tmp_pathspec = find_executable (argv[0]);
  if (tmp_pathspec == NULL)
    lt_fatal (__FILE__, __LINE__, "couldn't find %s", argv[0]);
  lt_debugprintf (__FILE__, __LINE__,
                  "(main) found exe (before symlink chase) at: %s\n",
		  tmp_pathspec);

  actual_cwrapper_path = chase_symlinks (tmp_pathspec);
  lt_debugprintf (__FILE__, __LINE__,
                  "(main) found exe (after symlink chase) at: %s\n",
		  actual_cwrapper_path);
  XFREE (tmp_pathspec);

  actual_cwrapper_name = xstrdup (base_name (actual_cwrapper_path));
  strendzap (actual_cwrapper_path, actual_cwrapper_name);

  /* wrapper name transforms */
  strendzap (actual_cwrapper_name, ".exe");
  tmp_pathspec = lt_extend_str (actual_cwrapper_name, ".exe", 1);
  XFREE (actual_cwrapper_name);
  actual_cwrapper_name = tmp_pathspec;
  tmp_pathspec = 0;

  /* target_name transforms -- use actual target program name; might have lt- prefix */
  target_name = xstrdup (base_name (TARGET_PROGRAM_NAME));
  strendzap (target_name, ".exe");
  tmp_pathspec = lt_extend_str (target_name, ".exe", 1);
  XFREE (target_name);
  target_name = tmp_pathspec;
  tmp_pathspec = 0;

  lt_debugprintf (__FILE__, __LINE__,
		  "(main) libtool target name: %s\n",
		  target_name);
EOF

	    cat <<EOF
  newargz[0] =
    XMALLOC (char, (strlen (actual_cwrapper_path) +
		    strlen ("$objdir") + 1 + strlen (actual_cwrapper_name) + 1));
  strcpy (newargz[0], actual_cwrapper_path);
  strcat (newargz[0], "$objdir");
  strcat (newargz[0], "/");
EOF

	    cat <<"EOF"
  /* stop here, and copy so we don't have to do this twice */
  tmp_pathspec = xstrdup (newargz[0]);

  /* do NOT want the lt- prefix here, so use actual_cwrapper_name */
  strcat (newargz[0], actual_cwrapper_name);

  /* DO want the lt- prefix here if it exists, so use target_name */
  lt_argv_zero = lt_extend_str (tmp_pathspec, target_name, 1);
  XFREE (tmp_pathspec);
  tmp_pathspec = NULL;
EOF

	    case $host_os in
	      mingw*)
	    cat <<"EOF"
  {
    char* p;
    while ((p = strchr (newargz[0], '\\')) != NULL)
      {
	*p = '/';
      }
    while ((p = strchr (lt_argv_zero, '\\')) != NULL)
      {
	*p = '/';
      }
  }
EOF
	    ;;
	    esac

	    cat <<"EOF"
  XFREE (target_name);
  XFREE (actual_cwrapper_path);
  XFREE (actual_cwrapper_name);

  lt_setenv ("BIN_SH", "xpg4"); /* for Tru64 */
  lt_setenv ("DUALCASE", "1");  /* for MSK sh */
  /* Update the DLL searchpath.  EXE_PATH_VALUE ($dllsearchpath) must
     be prepended before (that is, appear after) LIB_PATH_VALUE ($temp_rpath)
     because on Windows, both *_VARNAMEs are PATH but uninstalled
     libraries must come first. */
  lt_update_exe_path (EXE_PATH_VARNAME, EXE_PATH_VALUE);
  lt_update_lib_path (LIB_PATH_VARNAME, LIB_PATH_VALUE);

  lt_debugprintf (__FILE__, __LINE__, "(main) lt_argv_zero: %s\n",
		  nonnull (lt_argv_zero));
  for (i = 0; i < newargc; i++)
    {
      lt_debugprintf (__FILE__, __LINE__, "(main) newargz[%d]: %s\n",
		      i, nonnull (newargz[i]));
    }

EOF

	    case $host_os in
	      mingw*)
		cat <<"EOF"
  /* execv doesn't actually work on mingw as expected on unix */
  newargz = prepare_spawn (newargz);
  rval = _spawnv (_P_WAIT, lt_argv_zero, (const char * const *) newargz);
  if (rval == -1)
    {
      /* failed to start process */
      lt_debugprintf (__FILE__, __LINE__,
		      "(main) failed to launch target \"%s\": %s\n",
		      lt_argv_zero, nonnull (strerror (errno)));
      return 127;
    }
  return rval;
EOF
		;;
	      *)
		cat <<"EOF"
  execv (lt_argv_zero, newargz);
  return rval; /* =127, but avoids unused variable warning */
EOF
		;;
	    esac

	    cat <<"EOF"
}

void *
xmalloc (size_t num)
{
  void *p = (void *) malloc (num);
  if (!p)
    lt_fatal (__FILE__, __LINE__, "memory exhausted");

  return p;
}

char *
xstrdup (const char *string)
{
  return string ? strcpy ((char *) xmalloc (strlen (string) + 1),
			  string) : NULL;
}

const char *
base_name (const char *name)
{
  const char *base;

#if defined (HAVE_DOS_BASED_FILE_SYSTEM)
  /* Skip over the disk name in MSDOS pathnames. */
  if (isalpha ((unsigned char) name[0]) && name[1] == ':')
    name += 2;
#endif

  for (base = name; *name; name++)
    if (IS_DIR_SEPARATOR (*name))
      base = name + 1;
  return base;
}

int
check_executable (const char *path)
{
  struct stat st;

  lt_debugprintf (__FILE__, __LINE__, "(check_executable): %s\n",
                  nonempty (path));
  if ((!path) || (!*path))
    return 0;

  if ((stat (path, &st) >= 0)
      && (st.st_mode & (S_IXUSR | S_IXGRP | S_IXOTH)))
    return 1;
  else
    return 0;
}

int
make_executable (const char *path)
{
  int rval = 0;
  struct stat st;

  lt_debugprintf (__FILE__, __LINE__, "(make_executable): %s\n",
                  nonempty (path));
  if ((!path) || (!*path))
    return 0;

  if (stat (path, &st) >= 0)
    {
      rval = chmod (path, st.st_mode | S_IXOTH | S_IXGRP | S_IXUSR);
    }
  return rval;
}

/* Searches for the full path of the wrapper.  Returns
   newly allocated full path name if found, NULL otherwise
   Does not chase symlinks, even on platforms that support them.
*/
char *
find_executable (const char *wrapper)
{
  int has_slash = 0;
  const char *p;
  const char *p_next;
  /* static buffer for getcwd */
  char tmp[LT_PATHMAX + 1];
  int tmp_len;
  char *concat_name;

  lt_debugprintf (__FILE__, __LINE__, "(find_executable): %s\n",
                  nonempty (wrapper));

  if ((wrapper == NULL) || (*wrapper == '\0'))
    return NULL;

  /* Absolute path? */
#if defined (HAVE_DOS_BASED_FILE_SYSTEM)
  if (isalpha ((unsigned char) wrapper[0]) && wrapper[1] == ':')
    {
      concat_name = xstrdup (wrapper);
      if (check_executable (concat_name))
	return concat_name;
      XFREE (concat_name);
    }
  else
    {
#endif
      if (IS_DIR_SEPARATOR (wrapper[0]))
	{
	  concat_name = xstrdup (wrapper);
	  if (check_executable (concat_name))
	    return concat_name;
	  XFREE (concat_name);
	}
#if defined (HAVE_DOS_BASED_FILE_SYSTEM)
    }
#endif

  for (p = wrapper; *p; p++)
    if (*p == '/')
      {
	has_slash = 1;
	break;
      }
  if (!has_slash)
    {
      /* no slashes; search PATH */
      const char *path = getenv ("PATH");
      if (path != NULL)
	{
	  for (p = path; *p; p = p_next)
	    {
	      const char *q;
	      size_t p_len;
	      for (q = p; *q; q++)
		if (IS_PATH_SEPARATOR (*q))
		  break;
	      p_len = q - p;
	      p_next = (*q == '\0' ? q : q + 1);
	      if (p_len == 0)
		{
		  /* empty path: current directory */
		  if (getcwd (tmp, LT_PATHMAX) == NULL)
		    lt_fatal (__FILE__, __LINE__, "getcwd failed: %s",
                              nonnull (strerror (errno)));
		  tmp_len = strlen (tmp);
		  concat_name =
		    XMALLOC (char, tmp_len + 1 + strlen (wrapper) + 1);
		  memcpy (concat_name, tmp, tmp_len);
		  concat_name[tmp_len] = '/';
		  strcpy (concat_name + tmp_len + 1, wrapper);
		}
	      else
		{
		  concat_name =
		    XMALLOC (char, p_len + 1 + strlen (wrapper) + 1);
		  memcpy (concat_name, p, p_len);
		  concat_name[p_len] = '/';
		  strcpy (concat_name + p_len + 1, wrapper);
		}
	      if (check_executable (concat_name))
		return concat_name;
	      XFREE (concat_name);
	    }
	}
      /* not found in PATH; assume curdir */
    }
  /* Relative path | not found in path: prepend cwd */
  if (getcwd (tmp, LT_PATHMAX) == NULL)
    lt_fatal (__FILE__, __LINE__, "getcwd failed: %s",
              nonnull (strerror (errno)));
  tmp_len = strlen (tmp);
  concat_name = XMALLOC (char, tmp_len + 1 + strlen (wrapper) + 1);
  memcpy (concat_name, tmp, tmp_len);
  concat_name[tmp_len] = '/';
  strcpy (concat_name + tmp_len + 1, wrapper);

  if (check_executable (concat_name))
    return concat_name;
  XFREE (concat_name);
  return NULL;
}

char *
chase_symlinks (const char *pathspec)
{
#ifndef S_ISLNK
  return xstrdup (pathspec);
#else
  char buf[LT_PATHMAX];
  struct stat s;
  char *tmp_pathspec = xstrdup (pathspec);
  char *p;
  int has_symlinks = 0;
  while (strlen (tmp_pathspec) && !has_symlinks)
    {
      lt_debugprintf (__FILE__, __LINE__,
		      "checking path component for symlinks: %s\n",
		      tmp_pathspec);
      if (lstat (tmp_pathspec, &s) == 0)
	{
	  if (S_ISLNK (s.st_mode) != 0)
	    {
	      has_symlinks = 1;
	      break;
	    }

	  /* search backwards for last DIR_SEPARATOR */
	  p = tmp_pathspec + strlen (tmp_pathspec) - 1;
	  while ((p > tmp_pathspec) && (!IS_DIR_SEPARATOR (*p)))
	    p--;
	  if ((p == tmp_pathspec) && (!IS_DIR_SEPARATOR (*p)))
	    {
	      /* no more DIR_SEPARATORS left */
	      break;
	    }
	  *p = '\0';
	}
      else
	{
	  lt_fatal (__FILE__, __LINE__,
		    "error accessing file \"%s\": %s",
		    tmp_pathspec, nonnull (strerror (errno)));
	}
    }
  XFREE (tmp_pathspec);

  if (!has_symlinks)
    {
      return xstrdup (pathspec);
    }

  tmp_pathspec = realpath (pathspec, buf);
  if (tmp_pathspec == 0)
    {
      lt_fatal (__FILE__, __LINE__,
		"could not follow symlinks for %s", pathspec);
    }
  return xstrdup (tmp_pathspec);
#endif
}

char *
strendzap (char *str, const char *pat)
{
  size_t len, patlen;

  assert (str != NULL);
  assert (pat != NULL);

  len = strlen (str);
  patlen = strlen (pat);

  if (patlen <= len)
    {
      str += len - patlen;
      if (strcmp (str, pat) == 0)
	*str = '\0';
    }
  return str;
}

void
lt_debugprintf (const char *file, int line, const char *fmt, ...)
{
  va_list args;
  if (lt_debug)
    {
      (void) fprintf (stderr, "%s:%s:%d: ", program_name, file, line);
      va_start (args, fmt);
      (void) vfprintf (stderr, fmt, args);
      va_end (args);
    }
}

static void
lt_error_core (int exit_status, const char *file,
	       int line, const char *mode,
	       const char *message, va_list ap)
{
  fprintf (stderr, "%s:%s:%d: %s: ", program_name, file, line, mode);
  vfprintf (stderr, message, ap);
  fprintf (stderr, ".\n");

  if (exit_status >= 0)
    exit (exit_status);
}

void
lt_fatal (const char *file, int line, const char *message, ...)
{
  va_list ap;
  va_start (ap, message);
  lt_error_core (EXIT_FAILURE, file, line, "FATAL", message, ap);
  va_end (ap);
}

static const char *
nonnull (const char *s)
{
  return s ? s : "(null)";
}

static const char *
nonempty (const char *s)
{
  return (s && !*s) ? "(empty)" : nonnull (s);
}

void
lt_setenv (const char *name, const char *value)
{
  lt_debugprintf (__FILE__, __LINE__,
		  "(lt_setenv) setting '%s' to '%s'\n",
                  nonnull (name), nonnull (value));
  {
#ifdef HAVE_SETENV
    /* always make a copy, for consistency with !HAVE_SETENV */
    char *str = xstrdup (value);
    setenv (name, str, 1);
#else
    int len = strlen (name) + 1 + strlen (value) + 1;
    char *str = XMALLOC (char, len);
    sprintf (str, "%s=%s", name, value);
    if (putenv (str) != EXIT_SUCCESS)
      {
        XFREE (str);
      }
#endif
  }
}

char *
lt_extend_str (const char *orig_value, const char *add, int to_end)
{
  char *new_value;
  if (orig_value && *orig_value)
    {
      int orig_value_len = strlen (orig_value);
      int add_len = strlen (add);
      new_value = XMALLOC (char, add_len + orig_value_len + 1);
      if (to_end)
        {
          strcpy (new_value, orig_value);
          strcpy (new_value + orig_value_len, add);
        }
      else
        {
          strcpy (new_value, add);
          strcpy (new_value + add_len, orig_value);
        }
    }
  else
    {
      new_value = xstrdup (add);
    }
  return new_value;
}

void
lt_update_exe_path (const char *name, const char *value)
{
  lt_debugprintf (__FILE__, __LINE__,
		  "(lt_update_exe_path) modifying '%s' by prepending '%s'\n",
                  nonnull (name), nonnull (value));

  if (name && *name && value && *value)
    {
      char *new_value = lt_extend_str (getenv (name), value, 0);
      /* some systems can't cope with a ':'-terminated path #' */
      int len = strlen (new_value);
      while (((len = strlen (new_value)) > 0) && IS_PATH_SEPARATOR (new_value[len-1]))
        {
          new_value[len-1] = '\0';
        }
      lt_setenv (name, new_value);
      XFREE (new_value);
    }
}

void
lt_update_lib_path (const char *name, const char *value)
{
  lt_debugprintf (__FILE__, __LINE__,
		  "(lt_update_lib_path) modifying '%s' by prepending '%s'\n",
                  nonnull (name), nonnull (value));

  if (name && *name && value && *value)
    {
      char *new_value = lt_extend_str (getenv (name), value, 0);
      lt_setenv (name, new_value);
      XFREE (new_value);
    }
}

EOF
	    case $host_os in
	      mingw*)
		cat <<"EOF"

/* Prepares an argument vector before calling spawn().
   Note that spawn() does not by itself call the command interpreter
     (getenv ("COMSPEC") != NULL ? getenv ("COMSPEC") :
      ({ OSVERSIONINFO v; v.dwOSVersionInfoSize = sizeof(OSVERSIONINFO);
         GetVersionEx(&v);
         v.dwPlatformId == VER_PLATFORM_WIN32_NT;
      }) ? "cmd.exe" : "command.com").
   Instead it simply concatenates the arguments, separated by ' ', and calls
   CreateProcess().  We must quote the arguments since Win32 CreateProcess()
   interprets characters like ' ', '\t', '\\', '"' (but not '<' and '>') in a
   special way:
   - Space and tab are interpreted as delimiters. They are not treated as
     delimiters if they are surrounded by double quotes: "...".
   - Unescaped double quotes are removed from the input. Their only effect is
     that within double quotes, space and tab are treated like normal
     characters.
   - Backslashes not followed by double quotes are not special.
   - But 2*n+1 backslashes followed by a double quote become
     n backslashes followed by a double quote (n >= 0):
       \" -> "
       \\\" -> \"
       \\\\\" -> \\"
 */
#define SHELL_SPECIAL_CHARS "\"\\ \001\002\003\004\005\006\007\010\011\012\013\014\015\016\017\020\021\022\023\024\025\026\027\030\031\032\033\034\035\036\037"
#define SHELL_SPACE_CHARS " \001\002\003\004\005\006\007\010\011\012\013\014\015\016\017\020\021\022\023\024\025\026\027\030\031\032\033\034\035\036\037"
char **
prepare_spawn (char **argv)
{
  size_t argc;
  char **new_argv;
  size_t i;

  /* Count number of arguments.  */
  for (argc = 0; argv[argc] != NULL; argc++)
    ;

  /* Allocate new argument vector.  */
  new_argv = XMALLOC (char *, argc + 1);

  /* Put quoted arguments into the new argument vector.  */
  for (i = 0; i < argc; i++)
    {
      const char *string = argv[i];

      if (string[0] == '\0')
	new_argv[i] = xstrdup ("\"\"");
      else if (strpbrk (string, SHELL_SPECIAL_CHARS) != NULL)
	{
	  int quote_around = (strpbrk (string, SHELL_SPACE_CHARS) != NULL);
	  size_t length;
	  unsigned int backslashes;
	  const char *s;
	  char *quoted_string;
	  char *p;

	  length = 0;
	  backslashes = 0;
	  if (quote_around)
	    length++;
	  for (s = string; *s != '\0'; s++)
	    {
	      char c = *s;
	      if (c == '"')
		length += backslashes + 1;
	      length++;
	      if (c == '\\')
		backslashes++;
	      else
		backslashes = 0;
	    }
	  if (quote_around)
	    length += backslashes + 1;

	  quoted_string = XMALLOC (char, length + 1);

	  p = quoted_string;
	  backslashes = 0;
	  if (quote_around)
	    *p++ = '"';
	  for (s = string; *s != '\0'; s++)
	    {
	      char c = *s;
	      if (c == '"')
		{
		  unsigned int j;
		  for (j = backslashes + 1; j > 0; j--)
		    *p++ = '\\';
		}
	      *p++ = c;
	      if (c == '\\')
		backslashes++;
	      else
		backslashes = 0;
	    }
	  if (quote_around)
	    {
	      unsigned int j;
	      for (j = backslashes; j > 0; j--)
		*p++ = '\\';
	      *p++ = '"';
	    }
	  *p = '\0';

	  new_argv[i] = quoted_string;
	}
      else
	new_argv[i] = (char *) string;
    }
  new_argv[argc] = NULL;

  return new_argv;
}
EOF
		;;
	    esac

            cat <<"EOF"
void lt_dump_script (FILE* f)
{
EOF
	    func_emit_wrapper yes |
	      $SED -n -e '
s/^\(.\{79\}\)\(..*\)/\1\
\2/
h
s/\([\\"]\)/\\\1/g
s/$/\\n/
s/\([^\n]*\).*/  fputs ("\1", f);/p
g
D'
            cat <<"EOF"
}
EOF
}
# end: func_emit_cwrapperexe_src

# func_win32_import_lib_p ARG
# True if ARG is an import lib, as indicated by $file_magic_cmd
func_win32_import_lib_p ()
{
    $opt_debug
    case `eval $file_magic_cmd \"\$1\" 2>/dev/null | $SED -e 10q` in
    *import*) : ;;
    *) false ;;
    esac
}

# func_mode_link arg...
func_mode_link ()
{
    $opt_debug
    case $host in
    *-*-cygwin* | *-*-mingw* | *-*-pw32* | *-*-os2* | *-cegcc*)
      # It is impossible to link a dll without this setting, and
      # we shouldn't force the makefile maintainer to figure out
      # which system we are compiling for in order to pass an extra
      # flag for every libtool invocation.
      # allow_undefined=no

      # FIXME: Unfortunately, there are problems with the above when trying
      # to make a dll which has undefined symbols, in which case not
      # even a static library is built.  For now, we need to specify
      # -no-undefined on the libtool link line when we can be certain
      # that all symbols are satisfied, otherwise we get a static library.
      allow_undefined=yes
      ;;
    *)
      allow_undefined=yes
      ;;
    esac
    libtool_args=$nonopt
    base_compile="$nonopt $@"
    compile_command=$nonopt
    finalize_command=$nonopt

    compile_rpath=
    finalize_rpath=
    compile_shlibpath=
    finalize_shlibpath=
    convenience=
    old_convenience=
    deplibs=
    old_deplibs=
    compiler_flags=
    linker_flags=
    dllsearchpath=
    lib_search_path=`pwd`
    inst_prefix_dir=
    new_inherited_linker_flags=

    avoid_version=no
    bindir=
    dlfiles=
    dlprefiles=
    dlself=no
    export_dynamic=no
    export_symbols=
    export_symbols_regex=
    generated=
    libobjs=
    ltlibs=
    module=no
    no_install=no
    objs=
    non_pic_objects=
    precious_files_regex=
    prefer_static_libs=no
    preload=no
    prev=
    prevarg=
    release=
    rpath=
    xrpath=
    perm_rpath=
    temp_rpath=
    thread_safe=no
    vinfo=
    vinfo_number=no
    weak_libs=
    single_module="${wl}-single_module"
    func_infer_tag $base_compile

    # We need to know -static, to get the right output filenames.
    for arg
    do
      case $arg in
      -shared)
	test "$build_libtool_libs" != yes && \
	  func_fatal_configuration "can not build a shared library"
	build_old_libs=no
	break
	;;
      -all-static | -static | -static-libtool-libs)
	case $arg in
	-all-static)
	  if test "$build_libtool_libs" = yes && test -z "$link_static_flag"; then
	    func_warning "complete static linking is impossible in this configuration"
	  fi
	  if test -n "$link_static_flag"; then
	    dlopen_self=$dlopen_self_static
	  fi
	  prefer_static_libs=yes
	  ;;
	-static)
	  if test -z "$pic_flag" && test -n "$link_static_flag"; then
	    dlopen_self=$dlopen_self_static
	  fi
	  prefer_static_libs=built
	  ;;
	-static-libtool-libs)
	  if test -z "$pic_flag" && test -n "$link_static_flag"; then
	    dlopen_self=$dlopen_self_static
	  fi
	  prefer_static_libs=yes
	  ;;
	esac
	build_libtool_libs=no
	build_old_libs=yes
	break
	;;
      esac
    done

    # See if our shared archives depend on static archives.
    test -n "$old_archive_from_new_cmds" && build_old_libs=yes

    # Go through the arguments, transforming them on the way.
    while test "$#" -gt 0; do
      arg="$1"
      shift
      func_quote_for_eval "$arg"
      qarg=$func_quote_for_eval_unquoted_result
      func_append libtool_args " $func_quote_for_eval_result"

      # If the previous option needs an argument, assign it.
      if test -n "$prev"; then
	case $prev in
	output)
	  func_append compile_command " @OUTPUT@"
	  func_append finalize_command " @OUTPUT@"
	  ;;
	esac

	case $prev in
	bindir)
	  bindir="$arg"
	  prev=
	  continue
	  ;;
	dlfiles|dlprefiles)
	  if test "$preload" = no; then
	    # Add the symbol object into the linking commands.
	    func_append compile_command " @SYMFILE@"
	    func_append finalize_command " @SYMFILE@"
	    preload=yes
	  fi
	  case $arg in
	  *.la | *.lo) ;;  # We handle these cases below.
	  force)
	    if test "$dlself" = no; then
	      dlself=needless
	      export_dynamic=yes
	    fi
	    prev=
	    continue
	    ;;
	  self)
	    if test "$prev" = dlprefiles; then
	      dlself=yes
	    elif test "$prev" = dlfiles && test "$dlopen_self" != yes; then
	      dlself=yes
	    else
	      dlself=needless
	      export_dynamic=yes
	    fi
	    prev=
	    continue
	    ;;
	  *)
	    if test "$prev" = dlfiles; then
	      func_append dlfiles " $arg"
	    else
	      func_append dlprefiles " $arg"
	    fi
	    prev=
	    continue
	    ;;
	  esac
	  ;;
	expsyms)
	  export_symbols="$arg"
	  test -f "$arg" \
	    || func_fatal_error "symbol file \`$arg' does not exist"
	  prev=
	  continue
	  ;;
	expsyms_regex)
	  export_symbols_regex="$arg"
	  prev=
	  continue
	  ;;
	framework)
	  case $host in
	    *-*-darwin*)
	      case "$deplibs " in
		*" $qarg.ltframework "*) ;;
		*) func_append deplibs " $qarg.ltframework" # this is fixed later
		   ;;
	      esac
	      ;;
	  esac
	  prev=
	  continue
	  ;;
	inst_prefix)
	  inst_prefix_dir="$arg"
	  prev=
	  continue
	  ;;
	objectlist)
	  if test -f "$arg"; then
	    save_arg=$arg
	    moreargs=
	    for fil in `cat "$save_arg"`
	    do
#	      func_append moreargs " $fil"
	      arg=$fil
	      # A libtool-controlled object.

	      # Check to see that this really is a libtool object.
	      if func_lalib_unsafe_p "$arg"; then
		pic_object=
		non_pic_object=

		# Read the .lo file
		func_source "$arg"

		if test -z "$pic_object" ||
		   test -z "$non_pic_object" ||
		   test "$pic_object" = none &&
		   test "$non_pic_object" = none; then
		  func_fatal_error "cannot find name of object for \`$arg'"
		fi

		# Extract subdirectory from the argument.
		func_dirname "$arg" "/" ""
		xdir="$func_dirname_result"

		if test "$pic_object" != none; then
		  # Prepend the subdirectory the object is found in.
		  pic_object="$xdir$pic_object"

		  if test "$prev" = dlfiles; then
		    if test "$build_libtool_libs" = yes && test "$dlopen_support" = yes; then
		      func_append dlfiles " $pic_object"
		      prev=
		      continue
		    else
		      # If libtool objects are unsupported, then we need to preload.
		      prev=dlprefiles
		    fi
		  fi

		  # CHECK ME:  I think I busted this.  -Ossama
		  if test "$prev" = dlprefiles; then
		    # Preload the old-style object.
		    func_append dlprefiles " $pic_object"
		    prev=
		  fi

		  # A PIC object.
		  func_append libobjs " $pic_object"
		  arg="$pic_object"
		fi

		# Non-PIC object.
		if test "$non_pic_object" != none; then
		  # Prepend the subdirectory the object is found in.
		  non_pic_object="$xdir$non_pic_object"

		  # A standard non-PIC object
		  func_append non_pic_objects " $non_pic_object"
		  if test -z "$pic_object" || test "$pic_object" = none ; then
		    arg="$non_pic_object"
		  fi
		else
		  # If the PIC object exists, use it instead.
		  # $xdir was prepended to $pic_object above.
		  non_pic_object="$pic_object"
		  func_append non_pic_objects " $non_pic_object"
		fi
	      else
		# Only an error if not doing a dry-run.
		if $opt_dry_run; then
		  # Extract subdirectory from the argument.
		  func_dirname "$arg" "/" ""
		  xdir="$func_dirname_result"

		  func_lo2o "$arg"
		  pic_object=$xdir$objdir/$func_lo2o_result
		  non_pic_object=$xdir$func_lo2o_result
		  func_append libobjs " $pic_object"
		  func_append non_pic_objects " $non_pic_object"
	        else
		  func_fatal_error "\`$arg' is not a valid libtool object"
		fi
	      fi
	    done
	  else
	    func_fatal_error "link input file \`$arg' does not exist"
	  fi
	  arg=$save_arg
	  prev=
	  continue
	  ;;
	precious_regex)
	  precious_files_regex="$arg"
	  prev=
	  continue
	  ;;
	release)
	  release="-$arg"
	  prev=
	  continue
	  ;;
	rpath | xrpath)
	  # We need an absolute path.
	  case $arg in
	  [\\/]* | [A-Za-z]:[\\/]*) ;;
	  *)
	    func_fatal_error "only absolute run-paths are allowed"
	    ;;
	  esac
	  if test "$prev" = rpath; then
	    case "$rpath " in
	    *" $arg "*) ;;
	    *) func_append rpath " $arg" ;;
	    esac
	  else
	    case "$xrpath " in
	    *" $arg "*) ;;
	    *) func_append xrpath " $arg" ;;
	    esac
	  fi
	  prev=
	  continue
	  ;;
	shrext)
	  shrext_cmds="$arg"
	  prev=
	  continue
	  ;;
	weak)
	  func_append weak_libs " $arg"
	  prev=
	  continue
	  ;;
	xcclinker)
	  func_append linker_flags " $qarg"
	  func_append compiler_flags " $qarg"
	  prev=
	  func_append compile_command " $qarg"
	  func_append finalize_command " $qarg"
	  continue
	  ;;
	xcompiler)
	  func_append compiler_flags " $qarg"
	  prev=
	  func_append compile_command " $qarg"
	  func_append finalize_command " $qarg"
	  continue
	  ;;
	xlinker)
	  func_append linker_flags " $qarg"
	  func_append compiler_flags " $wl$qarg"
	  prev=
	  func_append compile_command " $wl$qarg"
	  func_append finalize_command " $wl$qarg"
	  continue
	  ;;
	*)
	  eval "$prev=\"\$arg\""
	  prev=
	  continue
	  ;;
	esac
      fi # test -n "$prev"

      prevarg="$arg"

      case $arg in
      -all-static)
	if test -n "$link_static_flag"; then
	  # See comment for -static flag below, for more details.
	  func_append compile_command " $link_static_flag"
	  func_append finalize_command " $link_static_flag"
	fi
	continue
	;;

      -allow-undefined)
	# FIXME: remove this flag sometime in the future.
	func_fatal_error "\`-allow-undefined' must not be used because it is the default"
	;;

      -avoid-version)
	avoid_version=yes
	continue
	;;

      -bindir)
	prev=bindir
	continue
	;;

      -dlopen)
	prev=dlfiles
	continue
	;;

      -dlpreopen)
	prev=dlprefiles
	continue
	;;

      -export-dynamic)
	export_dynamic=yes
	continue
	;;

      -export-symbols | -export-symbols-regex)
	if test -n "$export_symbols" || test -n "$export_symbols_regex"; then
	  func_fatal_error "more than one -exported-symbols argument is not allowed"
	fi
	if test "X$arg" = "X-export-symbols"; then
	  prev=expsyms
	else
	  prev=expsyms_regex
	fi
	continue
	;;

      -framework)
	prev=framework
	continue
	;;

      -inst-prefix-dir)
	prev=inst_prefix
	continue
	;;

      # The native IRIX linker understands -LANG:*, -LIST:* and -LNO:*
      # so, if we see these flags be careful not to treat them like -L
      -L[A-Z][A-Z]*:*)
	case $with_gcc/$host in
	no/*-*-irix* | /*-*-irix*)
	  func_append compile_command " $arg"
	  func_append finalize_command " $arg"
	  ;;
	esac
	continue
	;;

      -L*)
	func_stripname "-L" '' "$arg"
	if test -z "$func_stripname_result"; then
	  if test "$#" -gt 0; then
	    func_fatal_error "require no space between \`-L' and \`$1'"
	  else
	    func_fatal_error "need path for \`-L' option"
	  fi
	fi
	func_resolve_sysroot "$func_stripname_result"
	dir=$func_resolve_sysroot_result
	# We need an absolute path.
	case $dir in
	[\\/]* | [A-Za-z]:[\\/]*) ;;
	*)
	  absdir=`cd "$dir" && pwd`
	  test -z "$absdir" && \
	    func_fatal_error "cannot determine absolute directory name of \`$dir'"
	  dir="$absdir"
	  ;;
	esac
	case "$deplibs " in
	*" -L$dir "* | *" $arg "*)
	  # Will only happen for absolute or sysroot arguments
	  ;;
	*)
	  # Preserve sysroot, but never include relative directories
	  case $dir in
	    [\\/]* | [A-Za-z]:[\\/]* | =*) func_append deplibs " $arg" ;;
	    *) func_append deplibs " -L$dir" ;;
	  esac
	  func_append lib_search_path " $dir"
	  ;;
	esac
	case $host in
	*-*-cygwin* | *-*-mingw* | *-*-pw32* | *-*-os2* | *-cegcc*)
	  testbindir=`$ECHO "$dir" | $SED 's*/lib$*/bin*'`
	  case :$dllsearchpath: in
	  *":$dir:"*) ;;
	  ::) dllsearchpath=$dir;;
	  *) func_append dllsearchpath ":$dir";;
	  esac
	  case :$dllsearchpath: in
	  *":$testbindir:"*) ;;
	  ::) dllsearchpath=$testbindir;;
	  *) func_append dllsearchpath ":$testbindir";;
	  esac
	  ;;
	esac
	continue
	;;

      -l*)
	if test "X$arg" = "X-lc" || test "X$arg" = "X-lm"; then
	  case $host in
	  *-*-cygwin* | *-*-mingw* | *-*-pw32* | *-*-beos* | *-cegcc* | *-*-haiku*)
	    # These systems don't actually have a C or math library (as such)
	    continue
	    ;;
	  *-*-os2*)
	    # These systems don't actually have a C library (as such)
	    test "X$arg" = "X-lc" && continue
	    ;;
	  *-*-openbsd* | *-*-freebsd* | *-*-dragonfly*)
	    # Do not include libc due to us having libc/libc_r.
	    test "X$arg" = "X-lc" && continue
	    ;;
	  *-*-rhapsody* | *-*-darwin1.[012])
	    # Rhapsody C and math libraries are in the System framework
	    func_append deplibs " System.ltframework"
	    continue
	    ;;
	  *-*-sco3.2v5* | *-*-sco5v6*)
	    # Causes problems with __ctype
	    test "X$arg" = "X-lc" && continue
	    ;;
	  *-*-sysv4.2uw2* | *-*-sysv5* | *-*-unixware* | *-*-OpenUNIX*)
	    # Compiler inserts libc in the correct place for threads to work
	    test "X$arg" = "X-lc" && continue
	    ;;
	  esac
	elif test "X$arg" = "X-lc_r"; then
	 case $host in
	 *-*-openbsd* | *-*-freebsd* | *-*-dragonfly*)
	   # Do not include libc_r directly, use -pthread flag.
	   continue
	   ;;
	 esac
	fi
	func_append deplibs " $arg"
	continue
	;;

      -module)
	module=yes
	continue
	;;

      # Tru64 UNIX uses -model [arg] to determine the layout of C++
      # classes, name mangling, and exception handling.
      # Darwin uses the -arch flag to determine output architecture.
      -model|-arch|-isysroot|--sysroot)
	func_append compiler_flags " $arg"
	func_append compile_command " $arg"
	func_append finalize_command " $arg"
	prev=xcompiler
	continue
	;;

      -mt|-mthreads|-kthread|-Kthread|-pthread|-pthreads|--thread-safe \
      |-threads|-fopenmp|-openmp|-mp|-xopenmp|-omp|-qsmp=*)
	func_append compiler_flags " $arg"
	func_append compile_command " $arg"
	func_append finalize_command " $arg"
	case "$new_inherited_linker_flags " in
	    *" $arg "*) ;;
	    * ) func_append new_inherited_linker_flags " $arg" ;;
	esac
	continue
	;;

      -multi_module)
	single_module="${wl}-multi_module"
	continue
	;;

      -no-fast-install)
	fast_install=no
	continue
	;;

      -no-install)
	case $host in
	*-*-cygwin* | *-*-mingw* | *-*-pw32* | *-*-os2* | *-*-darwin* | *-cegcc*)
	  # The PATH hackery in wrapper scripts is required on Windows
	  # and Darwin in order for the loader to find any dlls it needs.
	  func_warning "\`-no-install' is ignored for $host"
	  func_warning "assuming \`-no-fast-install' instead"
	  fast_install=no
	  ;;
	*) no_install=yes ;;
	esac
	continue
	;;

      -no-undefined)
	allow_undefined=no
	continue
	;;

      -objectlist)
	prev=objectlist
	continue
	;;

      -o) prev=output ;;

      -precious-files-regex)
	prev=precious_regex
	continue
	;;

      -release)
	prev=release
	continue
	;;

      -rpath)
	prev=rpath
	continue
	;;

      -R)
	prev=xrpath
	continue
	;;

      -R*)
	func_stripname '-R' '' "$arg"
	dir=$func_stripname_result
	# We need an absolute path.
	case $dir in
	[\\/]* | [A-Za-z]:[\\/]*) ;;
	=*)
	  func_stripname '=' '' "$dir"
	  dir=$lt_sysroot$func_stripname_result
	  ;;
	*)
	  func_fatal_error "only absolute run-paths are allowed"
	  ;;
	esac
	case "$xrpath " in
	*" $dir "*) ;;
	*) func_append xrpath " $dir" ;;
	esac
	continue
	;;

      -shared)
	# The effects of -shared are defined in a previous loop.
	continue
	;;

      -shrext)
	prev=shrext
	continue
	;;

      -static | -static-libtool-libs)
	# The effects of -static are defined in a previous loop.
	# We used to do the same as -all-static on platforms that
	# didn't have a PIC flag, but the assumption that the effects
	# would be equivalent was wrong.  It would break on at least
	# Digital Unix and AIX.
	continue
	;;

      -thread-safe)
	thread_safe=yes
	continue
	;;

      -version-info)
	prev=vinfo
	continue
	;;

      -version-number)
	prev=vinfo
	vinfo_number=yes
	continue
	;;

      -weak)
        prev=weak
	continue
	;;

      -Wc,*)
	func_stripname '-Wc,' '' "$arg"
	args=$func_stripname_result
	arg=
	save_ifs="$IFS"; IFS=','
	for flag in $args; do
	  IFS="$save_ifs"
          func_quote_for_eval "$flag"
	  func_append arg " $func_quote_for_eval_result"
	  func_append compiler_flags " $func_quote_for_eval_result"
	done
	IFS="$save_ifs"
	func_stripname ' ' '' "$arg"
	arg=$func_stripname_result
	;;

      -Wl,*)
	func_stripname '-Wl,' '' "$arg"
	args=$func_stripname_result
	arg=
	save_ifs="$IFS"; IFS=','
	for flag in $args; do
	  IFS="$save_ifs"
          func_quote_for_eval "$flag"
	  func_append arg " $wl$func_quote_for_eval_result"
	  func_append compiler_flags " $wl$func_quote_for_eval_result"
	  func_append linker_flags " $func_quote_for_eval_result"
	done
	IFS="$save_ifs"
	func_stripname ' ' '' "$arg"
	arg=$func_stripname_result
	;;

      -Xcompiler)
	prev=xcompiler
	continue
	;;

      -Xlinker)
	prev=xlinker
	continue
	;;

      -XCClinker)
	prev=xcclinker
	continue
	;;

      # -msg_* for osf cc
      -msg_*)
	func_quote_for_eval "$arg"
	arg="$func_quote_for_eval_result"
	;;

      # Flags to be passed through unchanged, with rationale:
      # -64, -mips[0-9]      enable 64-bit mode for the SGI compiler
      # -r[0-9][0-9]*        specify processor for the SGI compiler
      # -xarch=*, -xtarget=* enable 64-bit mode for the Sun compiler
      # +DA*, +DD*           enable 64-bit mode for the HP compiler
      # -q*                  compiler args for the IBM compiler
      # -m*, -t[45]*, -txscale* architecture-specific flags for GCC
      # -F/path              path to uninstalled frameworks, gcc on darwin
      # -p, -pg, --coverage, -fprofile-*  profiling flags for GCC
      # @file                GCC response files
      # -tp=*                Portland pgcc target processor selection
      # --sysroot=*          for sysroot support
      # -O*, -flto*, -fwhopr*, -fuse-linker-plugin GCC link-time optimization
      -64|-mips[0-9]|-r[0-9][0-9]*|-xarch=*|-xtarget=*|+DA*|+DD*|-q*|-m*| \
      -t[45]*|-txscale*|-p|-pg|--coverage|-fprofile-*|-F*|@*|-tp=*|--sysroot=*| \
      -O*|-flto*|-fwhopr*|-fuse-linker-plugin)
        func_quote_for_eval "$arg"
	arg="$func_quote_for_eval_result"
        func_append compile_command " $arg"
        func_append finalize_command " $arg"
        func_append compiler_flags " $arg"
        continue
        ;;

      # Some other compiler flag.
      -* | +*)
        func_quote_for_eval "$arg"
	arg="$func_quote_for_eval_result"
	;;

      *.$objext)
	# A standard object.
	func_append objs " $arg"
	;;

      *.lo)
	# A libtool-controlled object.

	# Check to see that this really is a libtool object.
	if func_lalib_unsafe_p "$arg"; then
	  pic_object=
	  non_pic_object=

	  # Read the .lo file
	  func_source "$arg"

	  if test -z "$pic_object" ||
	     test -z "$non_pic_object" ||
	     test "$pic_object" = none &&
	     test "$non_pic_object" = none; then
	    func_fatal_error "cannot find name of object for \`$arg'"
	  fi

	  # Extract subdirectory from the argument.
	  func_dirname "$arg" "/" ""
	  xdir="$func_dirname_result"

	  if test "$pic_object" != none; then
	    # Prepend the subdirectory the object is found in.
	    pic_object="$xdir$pic_object"

	    if test "$prev" = dlfiles; then
	      if test "$build_libtool_libs" = yes && test "$dlopen_support" = yes; then
		func_append dlfiles " $pic_object"
		prev=
		continue
	      else
		# If libtool objects are unsupported, then we need to preload.
		prev=dlprefiles
	      fi
	    fi

	    # CHECK ME:  I think I busted this.  -Ossama
	    if test "$prev" = dlprefiles; then
	      # Preload the old-style object.
	      func_append dlprefiles " $pic_object"
	      prev=
	    fi

	    # A PIC object.
	    func_append libobjs " $pic_object"
	    arg="$pic_object"
	  fi

	  # Non-PIC object.
	  if test "$non_pic_object" != none; then
	    # Prepend the subdirectory the object is found in.
	    non_pic_object="$xdir$non_pic_object"

	    # A standard non-PIC object
	    func_append non_pic_objects " $non_pic_object"
	    if test -z "$pic_object" || test "$pic_object" = none ; then
	      arg="$non_pic_object"
	    fi
	  else
	    # If the PIC object exists, use it instead.
	    # $xdir was prepended to $pic_object above.
	    non_pic_object="$pic_object"
	    func_append non_pic_objects " $non_pic_object"
	  fi
	else
	  # Only an error if not doing a dry-run.
	  if $opt_dry_run; then
	    # Extract subdirectory from the argument.
	    func_dirname "$arg" "/" ""
	    xdir="$func_dirname_result"

	    func_lo2o "$arg"
	    pic_object=$xdir$objdir/$func_lo2o_result
	    non_pic_object=$xdir$func_lo2o_result
	    func_append libobjs " $pic_object"
	    func_append non_pic_objects " $non_pic_object"
	  else
	    func_fatal_error "\`$arg' is not a valid libtool object"
	  fi
	fi
	;;

      *.$libext)
	# An archive.
	func_append deplibs " $arg"
	func_append old_deplibs " $arg"
	continue
	;;

      *.la)
	# A libtool-controlled library.

	func_resolve_sysroot "$arg"
	if test "$prev" = dlfiles; then
	  # This library was specified with -dlopen.
	  func_append dlfiles " $func_resolve_sysroot_result"
	  prev=
	elif test "$prev" = dlprefiles; then
	  # The library was specified with -dlpreopen.
	  func_append dlprefiles " $func_resolve_sysroot_result"
	  prev=
	else
	  func_append deplibs " $func_resolve_sysroot_result"
	fi
	continue
	;;

      # Some other compiler argument.
      *)
	# Unknown arguments in both finalize_command and compile_command need
	# to be aesthetically quoted because they are evaled later.
	func_quote_for_eval "$arg"
	arg="$func_quote_for_eval_result"
	;;
      esac # arg

      # Now actually substitute the argument into the commands.
      if test -n "$arg"; then
	func_append compile_command " $arg"
	func_append finalize_command " $arg"
      fi
    done # argument parsing loop

    test -n "$prev" && \
      func_fatal_help "the \`$prevarg' option requires an argument"

    if test "$export_dynamic" = yes && test -n "$export_dynamic_flag_spec"; then
      eval arg=\"$export_dynamic_flag_spec\"
      func_append compile_command " $arg"
      func_append finalize_command " $arg"
    fi

    oldlibs=
    # calculate the name of the file, without its directory
    func_basename "$output"
    outputname="$func_basename_result"
    libobjs_save="$libobjs"

    if test -n "$shlibpath_var"; then
      # get the directories listed in $shlibpath_var
      eval shlib_search_path=\`\$ECHO \"\${$shlibpath_var}\" \| \$SED \'s/:/ /g\'\`
    else
      shlib_search_path=
    fi
    eval sys_lib_search_path=\"$sys_lib_search_path_spec\"
    eval sys_lib_dlsearch_path=\"$sys_lib_dlsearch_path_spec\"

    func_dirname "$output" "/" ""
    output_objdir="$func_dirname_result$objdir"
    func_to_tool_file "$output_objdir/"
    tool_output_objdir=$func_to_tool_file_result
    # Create the object directory.
    func_mkdir_p "$output_objdir"

    # Determine the type of output
    case $output in
    "")
      func_fatal_help "you must specify an output file"
      ;;
    *.$libext) linkmode=oldlib ;;
    *.lo | *.$objext) linkmode=obj ;;
    *.la) linkmode=lib ;;
    *) linkmode=prog ;; # Anything else should be a program.
    esac

    specialdeplibs=

    libs=
    # Find all interdependent deplibs by searching for libraries
    # that are linked more than once (e.g. -la -lb -la)
    for deplib in $deplibs; do
      if $opt_preserve_dup_deps ; then
	case "$libs " in
	*" $deplib "*) func_append specialdeplibs " $deplib" ;;
	esac
      fi
      func_append libs " $deplib"
    done

    if test "$linkmode" = lib; then
      libs="$predeps $libs $compiler_lib_search_path $postdeps"

      # Compute libraries that are listed more than once in $predeps
      # $postdeps and mark them as special (i.e., whose duplicates are
      # not to be eliminated).
      pre_post_deps=
      if $opt_duplicate_compiler_generated_deps; then
	for pre_post_dep in $predeps $postdeps; do
	  case "$pre_post_deps " in
	  *" $pre_post_dep "*) func_append specialdeplibs " $pre_post_deps" ;;
	  esac
	  func_append pre_post_deps " $pre_post_dep"
	done
      fi
      pre_post_deps=
    fi

    deplibs=
    newdependency_libs=
    newlib_search_path=
    need_relink=no # whether we're linking any uninstalled libtool libraries
    notinst_deplibs= # not-installed libtool libraries
    notinst_path= # paths that contain not-installed libtool libraries

    case $linkmode in
    lib)
	passes="conv dlpreopen link"
	for file in $dlfiles $dlprefiles; do
	  case $file in
	  *.la) ;;
	  *)
	    func_fatal_help "libraries can \`-dlopen' only libtool libraries: $file"
	    ;;
	  esac
	done
	;;
    prog)
	compile_deplibs=
	finalize_deplibs=
	alldeplibs=no
	newdlfiles=
	newdlprefiles=
	passes="conv scan dlopen dlpreopen link"
	;;
    *)  passes="conv"
	;;
    esac

    for pass in $passes; do
      # The preopen pass in lib mode reverses $deplibs; put it back here
      # so that -L comes before libs that need it for instance...
      if test "$linkmode,$pass" = "lib,link"; then
	## FIXME: Find the place where the list is rebuilt in the wrong
	##        order, and fix it there properly
        tmp_deplibs=
	for deplib in $deplibs; do
	  tmp_deplibs="$deplib $tmp_deplibs"
	done
	deplibs="$tmp_deplibs"
      fi

      if test "$linkmode,$pass" = "lib,link" ||
	 test "$linkmode,$pass" = "prog,scan"; then
	libs="$deplibs"
	deplibs=
      fi
      if test "$linkmode" = prog; then
	case $pass in
	dlopen) libs="$dlfiles" ;;
	dlpreopen) libs="$dlprefiles" ;;
	link)
	  libs="$deplibs %DEPLIBS%"
	  test "X$link_all_deplibs" != Xno && libs="$libs $dependency_libs"
	  ;;
	esac
      fi
      if test "$linkmode,$pass" = "lib,dlpreopen"; then
	# Collect and forward deplibs of preopened libtool libs
	for lib in $dlprefiles; do
	  # Ignore non-libtool-libs
	  dependency_libs=
	  func_resolve_sysroot "$lib"
	  case $lib in
	  *.la)	func_source "$func_resolve_sysroot_result" ;;
	  esac

	  # Collect preopened libtool deplibs, except any this library
	  # has declared as weak libs
	  for deplib in $dependency_libs; do
	    func_basename "$deplib"
            deplib_base=$func_basename_result
	    case " $weak_libs " in
	    *" $deplib_base "*) ;;
	    *) func_append deplibs " $deplib" ;;
	    esac
	  done
	done
	libs="$dlprefiles"
      fi
      if test "$pass" = dlopen; then
	# Collect dlpreopened libraries
	save_deplibs="$deplibs"
	deplibs=
      fi

      for deplib in $libs; do
	lib=
	found=no
	case $deplib in
	-mt|-mthreads|-kthread|-Kthread|-pthread|-pthreads|--thread-safe \
        |-threads|-fopenmp|-openmp|-mp|-xopenmp|-omp|-qsmp=*)
	  if test "$linkmode,$pass" = "prog,link"; then
	    compile_deplibs="$deplib $compile_deplibs"
	    finalize_deplibs="$deplib $finalize_deplibs"
	  else
	    func_append compiler_flags " $deplib"
	    if test "$linkmode" = lib ; then
		case "$new_inherited_linker_flags " in
		    *" $deplib "*) ;;
		    * ) func_append new_inherited_linker_flags " $deplib" ;;
		esac
	    fi
	  fi
	  continue
	  ;;
	-l*)
	  if test "$linkmode" != lib && test "$linkmode" != prog; then
	    func_warning "\`-l' is ignored for archives/objects"
	    continue
	  fi
	  func_stripname '-l' '' "$deplib"
	  name=$func_stripname_result
	  if test "$linkmode" = lib; then
	    searchdirs="$newlib_search_path $lib_search_path $compiler_lib_search_dirs $sys_lib_search_path $shlib_search_path"
	  else
	    searchdirs="$newlib_search_path $lib_search_path $sys_lib_search_path $shlib_search_path"
	  fi
	  for searchdir in $searchdirs; do
	    for search_ext in .la $std_shrext .so .a; do
	      # Search the libtool library
	      lib="$searchdir/lib${name}${search_ext}"
	      if test -f "$lib"; then
		if test "$search_ext" = ".la"; then
		  found=yes
		else
		  found=no
		fi
		break 2
	      fi
	    done
	  done
	  if test "$found" != yes; then
	    # deplib doesn't seem to be a libtool library
	    if test "$linkmode,$pass" = "prog,link"; then
	      compile_deplibs="$deplib $compile_deplibs"
	      finalize_deplibs="$deplib $finalize_deplibs"
	    else
	      deplibs="$deplib $deplibs"
	      test "$linkmode" = lib && newdependency_libs="$deplib $newdependency_libs"
	    fi
	    continue
	  else # deplib is a libtool library
	    # If $allow_libtool_libs_with_static_runtimes && $deplib is a stdlib,
	    # We need to do some special things here, and not later.
	    if test "X$allow_libtool_libs_with_static_runtimes" = "Xyes" ; then
	      case " $predeps $postdeps " in
	      *" $deplib "*)
		if func_lalib_p "$lib"; then
		  library_names=
		  old_library=
		  func_source "$lib"
		  for l in $old_library $library_names; do
		    ll="$l"
		  done
		  if test "X$ll" = "X$old_library" ; then # only static version available
		    found=no
		    func_dirname "$lib" "" "."
		    ladir="$func_dirname_result"
		    lib=$ladir/$old_library
		    if test "$linkmode,$pass" = "prog,link"; then
		      compile_deplibs="$deplib $compile_deplibs"
		      finalize_deplibs="$deplib $finalize_deplibs"
		    else
		      deplibs="$deplib $deplibs"
		      test "$linkmode" = lib && newdependency_libs="$deplib $newdependency_libs"
		    fi
		    continue
		  fi
		fi
		;;
	      *) ;;
	      esac
	    fi
	  fi
	  ;; # -l
	*.ltframework)
	  if test "$linkmode,$pass" = "prog,link"; then
	    compile_deplibs="$deplib $compile_deplibs"
	    finalize_deplibs="$deplib $finalize_deplibs"
	  else
	    deplibs="$deplib $deplibs"
	    if test "$linkmode" = lib ; then
		case "$new_inherited_linker_flags " in
		    *" $deplib "*) ;;
		    * ) func_append new_inherited_linker_flags " $deplib" ;;
		esac
	    fi
	  fi
	  continue
	  ;;
	-L*)
	  case $linkmode in
	  lib)
	    deplibs="$deplib $deplibs"
	    test "$pass" = conv && continue
	    newdependency_libs="$deplib $newdependency_libs"
	    func_stripname '-L' '' "$deplib"
	    func_resolve_sysroot "$func_stripname_result"
	    func_append newlib_search_path " $func_resolve_sysroot_result"
	    ;;
	  prog)
	    if test "$pass" = conv; then
	      deplibs="$deplib $deplibs"
	      continue
	    fi
	    if test "$pass" = scan; then
	      deplibs="$deplib $deplibs"
	    else
	      compile_deplibs="$deplib $compile_deplibs"
	      finalize_deplibs="$deplib $finalize_deplibs"
	    fi
	    func_stripname '-L' '' "$deplib"
	    func_resolve_sysroot "$func_stripname_result"
	    func_append newlib_search_path " $func_resolve_sysroot_result"
	    ;;
	  *)
	    func_warning "\`-L' is ignored for archives/objects"
	    ;;
	  esac # linkmode
	  continue
	  ;; # -L
	-R*)
	  if test "$pass" = link; then
	    func_stripname '-R' '' "$deplib"
	    func_resolve_sysroot "$func_stripname_result"
	    dir=$func_resolve_sysroot_result
	    # Make sure the xrpath contains only unique directories.
	    case "$xrpath " in
	    *" $dir "*) ;;
	    *) func_append xrpath " $dir" ;;
	    esac
	  fi
	  deplibs="$deplib $deplibs"
	  continue
	  ;;
	*.la)
	  func_resolve_sysroot "$deplib"
	  lib=$func_resolve_sysroot_result
	  ;;
	*.$libext)
	  if test "$pass" = conv; then
	    deplibs="$deplib $deplibs"
	    continue
	  fi
	  case $linkmode in
	  lib)
	    # Linking convenience modules into shared libraries is allowed,
	    # but linking other static libraries is non-portable.
	    case " $dlpreconveniencelibs " in
	    *" $deplib "*) ;;
	    *)
	      valid_a_lib=no
	      case $deplibs_check_method in
		match_pattern*)
		  set dummy $deplibs_check_method; shift
		  match_pattern_regex=`expr "$deplibs_check_method" : "$1 \(.*\)"`
		  if eval "\$ECHO \"$deplib\"" 2>/dev/null | $SED 10q \
		    | $EGREP "$match_pattern_regex" > /dev/null; then
		    valid_a_lib=yes
		  fi
		;;
		pass_all)
		  valid_a_lib=yes
		;;
	      esac
	      if test "$valid_a_lib" != yes; then
		echo
		$ECHO "*** Warning: Trying to link with static lib archive $deplib."
		echo "*** I have the capability to make that library automatically link in when"
		echo "*** you link to this library.  But I can only do this if you have a"
		echo "*** shared version of the library, which you do not appear to have"
		echo "*** because the file extensions .$libext of this argument makes me believe"
		echo "*** that it is just a static archive that I should not use here."
	      else
		echo
		$ECHO "*** Warning: Linking the shared library $output against the"
		$ECHO "*** static library $deplib is not portable!"
		deplibs="$deplib $deplibs"
	      fi
	      ;;
	    esac
	    continue
	    ;;
	  prog)
	    if test "$pass" != link; then
	      deplibs="$deplib $deplibs"
	    else
	      compile_deplibs="$deplib $compile_deplibs"
	      finalize_deplibs="$deplib $finalize_deplibs"
	    fi
	    continue
	    ;;
	  esac # linkmode
	  ;; # *.$libext
	*.lo | *.$objext)
	  if test "$pass" = conv; then
	    deplibs="$deplib $deplibs"
	  elif test "$linkmode" = prog; then
	    if test "$pass" = dlpreopen || test "$dlopen_support" != yes || test "$build_libtool_libs" = no; then
	      # If there is no dlopen support or we're linking statically,
	      # we need to preload.
	      func_append newdlprefiles " $deplib"
	      compile_deplibs="$deplib $compile_deplibs"
	      finalize_deplibs="$deplib $finalize_deplibs"
	    else
	      func_append newdlfiles " $deplib"
	    fi
	  fi
	  continue
	  ;;
	%DEPLIBS%)
	  alldeplibs=yes
	  continue
	  ;;
	esac # case $deplib

	if test "$found" = yes || test -f "$lib"; then :
	else
	  func_fatal_error "cannot find the library \`$lib' or unhandled argument \`$deplib'"
	fi

	# Check to see that this really is a libtool archive.
	func_lalib_unsafe_p "$lib" \
	  || func_fatal_error "\`$lib' is not a valid libtool archive"

	func_dirname "$lib" "" "."
	ladir="$func_dirname_result"

	dlname=
	dlopen=
	dlpreopen=
	libdir=
	library_names=
	old_library=
	inherited_linker_flags=
	# If the library was installed with an old release of libtool,
	# it will not redefine variables installed, or shouldnotlink
	installed=yes
	shouldnotlink=no
	avoidtemprpath=


	# Read the .la file
	func_source "$lib"

	# Convert "-framework foo" to "foo.ltframework"
	if test -n "$inherited_linker_flags"; then
	  tmp_inherited_linker_flags=`$ECHO "$inherited_linker_flags" | $SED 's/-framework \([^ $]*\)/\1.ltframework/g'`
	  for tmp_inherited_linker_flag in $tmp_inherited_linker_flags; do
	    case " $new_inherited_linker_flags " in
	      *" $tmp_inherited_linker_flag "*) ;;
	      *) func_append new_inherited_linker_flags " $tmp_inherited_linker_flag";;
	    esac
	  done
	fi
	dependency_libs=`$ECHO " $dependency_libs" | $SED 's% \([^ $]*\).ltframework% -framework \1%g'`
	if test "$linkmode,$pass" = "lib,link" ||
	   test "$linkmode,$pass" = "prog,scan" ||
	   { test "$linkmode" != prog && test "$linkmode" != lib; }; then
	  test -n "$dlopen" && func_append dlfiles " $dlopen"
	  test -n "$dlpreopen" && func_append dlprefiles " $dlpreopen"
	fi

	if test "$pass" = conv; then
	  # Only check for convenience libraries
	  deplibs="$lib $deplibs"
	  if test -z "$libdir"; then
	    if test -z "$old_library"; then
	      func_fatal_error "cannot find name of link library for \`$lib'"
	    fi
	    # It is a libtool convenience library, so add in its objects.
	    func_append convenience " $ladir/$objdir/$old_library"
	    func_append old_convenience " $ladir/$objdir/$old_library"
	    tmp_libs=
	    for deplib in $dependency_libs; do
	      deplibs="$deplib $deplibs"
	      if $opt_preserve_dup_deps ; then
		case "$tmp_libs " in
		*" $deplib "*) func_append specialdeplibs " $deplib" ;;
		esac
	      fi
	      func_append tmp_libs " $deplib"
	    done
	  elif test "$linkmode" != prog && test "$linkmode" != lib; then
	    func_fatal_error "\`$lib' is not a convenience library"
	  fi
	  continue
	fi # $pass = conv


	# Get the name of the library we link against.
	linklib=
	if test -n "$old_library" &&
	   { test "$prefer_static_libs" = yes ||
	     test "$prefer_static_libs,$installed" = "built,no"; }; then
	  linklib=$old_library
	else
	  for l in $old_library $library_names; do
	    linklib="$l"
	  done
	fi
	if test -z "$linklib"; then
	  func_fatal_error "cannot find name of link library for \`$lib'"
	fi

	# This library was specified with -dlopen.
	if test "$pass" = dlopen; then
	  if test -z "$libdir"; then
	    func_fatal_error "cannot -dlopen a convenience library: \`$lib'"
	  fi
	  if test -z "$dlname" ||
	     test "$dlopen_support" != yes ||
	     test "$build_libtool_libs" = no; then
	    # If there is no dlname, no dlopen support or we're linking
	    # statically, we need to preload.  We also need to preload any
	    # dependent libraries so libltdl's deplib preloader doesn't
	    # bomb out in the load deplibs phase.
	    func_append dlprefiles " $lib $dependency_libs"
	  else
	    func_append newdlfiles " $lib"
	  fi
	  continue
	fi # $pass = dlopen

	# We need an absolute path.
	case $ladir in
	[\\/]* | [A-Za-z]:[\\/]*) abs_ladir="$ladir" ;;
	*)
	  abs_ladir=`cd "$ladir" && pwd`
	  if test -z "$abs_ladir"; then
	    func_warning "cannot determine absolute directory name of \`$ladir'"
	    func_warning "passing it literally to the linker, although it might fail"
	    abs_ladir="$ladir"
	  fi
	  ;;
	esac
	func_basename "$lib"
	laname="$func_basename_result"

	# Find the relevant object directory and library name.
	if test "X$installed" = Xyes; then
	  if test ! -f "$lt_sysroot$libdir/$linklib" && test -f "$abs_ladir/$linklib"; then
	    func_warning "library \`$lib' was moved."
	    dir="$ladir"
	    absdir="$abs_ladir"
	    libdir="$abs_ladir"
	  else
	    dir="$lt_sysroot$libdir"
	    absdir="$lt_sysroot$libdir"
	  fi
	  test "X$hardcode_automatic" = Xyes && avoidtemprpath=yes
	else
	  if test ! -f "$ladir/$objdir/$linklib" && test -f "$abs_ladir/$linklib"; then
	    dir="$ladir"
	    absdir="$abs_ladir"
	    # Remove this search path later
	    func_append notinst_path " $abs_ladir"
	  else
	    dir="$ladir/$objdir"
	    absdir="$abs_ladir/$objdir"
	    # Remove this search path later
	    func_append notinst_path " $abs_ladir"
	  fi
	fi # $installed = yes
	func_stripname 'lib' '.la' "$laname"
	name=$func_stripname_result

	# This library was specified with -dlpreopen.
	if test "$pass" = dlpreopen; then
	  if test -z "$libdir" && test "$linkmode" = prog; then
	    func_fatal_error "only libraries may -dlpreopen a convenience library: \`$lib'"
	  fi
	  case "$host" in
	    # special handling for platforms with PE-DLLs.
	    *cygwin* | *mingw* | *cegcc* )
	      # Linker will automatically link against shared library if both
	      # static and shared are present.  Therefore, ensure we extract
	      # symbols from the import library if a shared library is present
	      # (otherwise, the dlopen module name will be incorrect).  We do
	      # this by putting the import library name into $newdlprefiles.
	      # We recover the dlopen module name by 'saving' the la file
	      # name in a special purpose variable, and (later) extracting the
	      # dlname from the la file.
	      if test -n "$dlname"; then
	        func_tr_sh "$dir/$linklib"
	        eval "libfile_$func_tr_sh_result=\$abs_ladir/\$laname"
	        func_append newdlprefiles " $dir/$linklib"
	      else
	        func_append newdlprefiles " $dir/$old_library"
	        # Keep a list of preopened convenience libraries to check
	        # that they are being used correctly in the link pass.
	        test -z "$libdir" && \
	          func_append dlpreconveniencelibs " $dir/$old_library"
	      fi
	    ;;
	    * )
	      # Prefer using a static library (so that no silly _DYNAMIC symbols
	      # are required to link).
	      if test -n "$old_library"; then
	        func_append newdlprefiles " $dir/$old_library"
	        # Keep a list of preopened convenience libraries to check
	        # that they are being used correctly in the link pass.
	        test -z "$libdir" && \
	          func_append dlpreconveniencelibs " $dir/$old_library"
	      # Otherwise, use the dlname, so that lt_dlopen finds it.
	      elif test -n "$dlname"; then
	        func_append newdlprefiles " $dir/$dlname"
	      else
	        func_append newdlprefiles " $dir/$linklib"
	      fi
	    ;;
	  esac
	fi # $pass = dlpreopen

	if test -z "$libdir"; then
	  # Link the convenience library
	  if test "$linkmode" = lib; then
	    deplibs="$dir/$old_library $deplibs"
	  elif test "$linkmode,$pass" = "prog,link"; then
	    compile_deplibs="$dir/$old_library $compile_deplibs"
	    finalize_deplibs="$dir/$old_library $finalize_deplibs"
	  else
	    deplibs="$lib $deplibs" # used for prog,scan pass
	  fi
	  continue
	fi


	if test "$linkmode" = prog && test "$pass" != link; then
	  func_append newlib_search_path " $ladir"
	  deplibs="$lib $deplibs"

	  linkalldeplibs=no
	  if test "$link_all_deplibs" != no || test -z "$library_names" ||
	     test "$build_libtool_libs" = no; then
	    linkalldeplibs=yes
	  fi

	  tmp_libs=
	  for deplib in $dependency_libs; do
	    case $deplib in
	    -L*) func_stripname '-L' '' "$deplib"
	         func_resolve_sysroot "$func_stripname_result"
	         func_append newlib_search_path " $func_resolve_sysroot_result"
		 ;;
	    esac
	    # Need to link against all dependency_libs?
	    if test "$linkalldeplibs" = yes; then
	      deplibs="$deplib $deplibs"
	    else
	      # Need to hardcode shared library paths
	      # or/and link against static libraries
	      newdependency_libs="$deplib $newdependency_libs"
	    fi
	    if $opt_preserve_dup_deps ; then
	      case "$tmp_libs " in
	      *" $deplib "*) func_append specialdeplibs " $deplib" ;;
	      esac
	    fi
	    func_append tmp_libs " $deplib"
	  done # for deplib
	  continue
	fi # $linkmode = prog...

	if test "$linkmode,$pass" = "prog,link"; then
	  if test -n "$library_names" &&
	     { { test "$prefer_static_libs" = no ||
	         test "$prefer_static_libs,$installed" = "built,yes"; } ||
	       test -z "$old_library"; }; then
	    # We need to hardcode the library path
	    if test -n "$shlibpath_var" && test -z "$avoidtemprpath" ; then
	      # Make sure the rpath contains only unique directories.
	      case "$temp_rpath:" in
	      *"$absdir:"*) ;;
	      *) func_append temp_rpath "$absdir:" ;;
	      esac
	    fi

	    # Hardcode the library path.
	    # Skip directories that are in the system default run-time
	    # search path.
	    case " $sys_lib_dlsearch_path " in
	    *" $absdir "*) ;;
	    *)
	      case "$compile_rpath " in
	      *" $absdir "*) ;;
	      *) func_append compile_rpath " $absdir" ;;
	      esac
	      ;;
	    esac
	    case " $sys_lib_dlsearch_path " in
	    *" $libdir "*) ;;
	    *)
	      case "$finalize_rpath " in
	      *" $libdir "*) ;;
	      *) func_append finalize_rpath " $libdir" ;;
	      esac
	      ;;
	    esac
	  fi # $linkmode,$pass = prog,link...

	  if test "$alldeplibs" = yes &&
	     { test "$deplibs_check_method" = pass_all ||
	       { test "$build_libtool_libs" = yes &&
		 test -n "$library_names"; }; }; then
	    # We only need to search for static libraries
	    continue
	  fi
	fi

	link_static=no # Whether the deplib will be linked statically
	use_static_libs=$prefer_static_libs
	if test "$use_static_libs" = built && test "$installed" = yes; then
	  use_static_libs=no
	fi
	if test -n "$library_names" &&
	   { test "$use_static_libs" = no || test -z "$old_library"; }; then
	  case $host in
	  *cygwin* | *mingw* | *cegcc*)
	      # No point in relinking DLLs because paths are not encoded
	      func_append notinst_deplibs " $lib"
	      need_relink=no
	    ;;
	  *)
	    if test "$installed" = no; then
	      func_append notinst_deplibs " $lib"
	      need_relink=yes
	    fi
	    ;;
	  esac
	  # This is a shared library

	  # Warn about portability, can't link against -module's on some
	  # systems (darwin).  Don't bleat about dlopened modules though!
	  dlopenmodule=""
	  for dlpremoduletest in $dlprefiles; do
	    if test "X$dlpremoduletest" = "X$lib"; then
	      dlopenmodule="$dlpremoduletest"
	      break
	    fi
	  done
	  if test -z "$dlopenmodule" && test "$shouldnotlink" = yes && test "$pass" = link; then
	    echo
	    if test "$linkmode" = prog; then
	      $ECHO "*** Warning: Linking the executable $output against the loadable module"
	    else
	      $ECHO "*** Warning: Linking the shared library $output against the loadable module"
	    fi
	    $ECHO "*** $linklib is not portable!"
	  fi
	  if test "$linkmode" = lib &&
	     test "$hardcode_into_libs" = yes; then
	    # Hardcode the library path.
	    # Skip directories that are in the system default run-time
	    # search path.
	    case " $sys_lib_dlsearch_path " in
	    *" $absdir "*) ;;
	    *)
	      case "$compile_rpath " in
	      *" $absdir "*) ;;
	      *) func_append compile_rpath " $absdir" ;;
	      esac
	      ;;
	    esac
	    case " $sys_lib_dlsearch_path " in
	    *" $libdir "*) ;;
	    *)
	      case "$finalize_rpath " in
	      *" $libdir "*) ;;
	      *) func_append finalize_rpath " $libdir" ;;
	      esac
	      ;;
	    esac
	  fi

	  if test -n "$old_archive_from_expsyms_cmds"; then
	    # figure out the soname
	    set dummy $library_names
	    shift
	    realname="$1"
	    shift
	    libname=`eval "\\$ECHO \"$libname_spec\""`
	    # use dlname if we got it. it's perfectly good, no?
	    if test -n "$dlname"; then
	      soname="$dlname"
	    elif test -n "$soname_spec"; then
	      # bleh windows
	      case $host in
	      *cygwin* | mingw* | *cegcc*)
	        func_arith $current - $age
		major=$func_arith_result
		versuffix="-$major"
		;;
	      esac
	      eval soname=\"$soname_spec\"
	    else
	      soname="$realname"
	    fi

	    # Make a new name for the extract_expsyms_cmds to use
	    soroot="$soname"
	    func_basename "$soroot"
	    soname="$func_basename_result"
	    func_stripname 'lib' '.dll' "$soname"
	    newlib=libimp-$func_stripname_result.a

	    # If the library has no export list, then create one now
	    if test -f "$output_objdir/$soname-def"; then :
	    else
	      func_verbose "extracting exported symbol list from \`$soname'"
	      func_execute_cmds "$extract_expsyms_cmds" 'exit $?'
	    fi

	    # Create $newlib
	    if test -f "$output_objdir/$newlib"; then :; else
	      func_verbose "generating import library for \`$soname'"
	      func_execute_cmds "$old_archive_from_expsyms_cmds" 'exit $?'
	    fi
	    # make sure the library variables are pointing to the new library
	    dir=$output_objdir
	    linklib=$newlib
	  fi # test -n "$old_archive_from_expsyms_cmds"

	  if test "$linkmode" = prog || test "$opt_mode" != relink; then
	    add_shlibpath=
	    add_dir=
	    add=
	    lib_linked=yes
	    case $hardcode_action in
	    immediate | unsupported)
	      if test "$hardcode_direct" = no; then
		add="$dir/$linklib"
		case $host in
		  *-*-sco3.2v5.0.[024]*) add_dir="-L$dir" ;;
		  *-*-sysv4*uw2*) add_dir="-L$dir" ;;
		  *-*-sysv5OpenUNIX* | *-*-sysv5UnixWare7.[01].[10]* | \
		    *-*-unixware7*) add_dir="-L$dir" ;;
		  *-*-darwin* )
		    # if the lib is a (non-dlopened) module then we can not
		    # link against it, someone is ignoring the earlier warnings
		    if /usr/bin/file -L $add 2> /dev/null |
			 $GREP ": [^:]* bundle" >/dev/null ; then
		      if test "X$dlopenmodule" != "X$lib"; then
			$ECHO "*** Warning: lib $linklib is a module, not a shared library"
			if test -z "$old_library" ; then
			  echo
			  echo "*** And there doesn't seem to be a static archive available"
			  echo "*** The link will probably fail, sorry"
			else
			  add="$dir/$old_library"
			fi
		      elif test -n "$old_library"; then
			add="$dir/$old_library"
		      fi
		    fi
		esac
	      elif test "$hardcode_minus_L" = no; then
		case $host in
		*-*-sunos*) add_shlibpath="$dir" ;;
		esac
		add_dir="-L$dir"
		add="-l$name"
	      elif test "$hardcode_shlibpath_var" = no; then
		add_shlibpath="$dir"
		add="-l$name"
	      else
		lib_linked=no
	      fi
	      ;;
	    relink)
	      if test "$hardcode_direct" = yes &&
	         test "$hardcode_direct_absolute" = no; then
		add="$dir/$linklib"
	      elif test "$hardcode_minus_L" = yes; then
		add_dir="-L$absdir"
		# Try looking first in the location we're being installed to.
		if test -n "$inst_prefix_dir"; then
		  case $libdir in
		    [\\/]*)
		      func_append add_dir " -L$inst_prefix_dir$libdir"
		      ;;
		  esac
		fi
		add="-l$name"
	      elif test "$hardcode_shlibpath_var" = yes; then
		add_shlibpath="$dir"
		add="-l$name"
	      else
		lib_linked=no
	      fi
	      ;;
	    *) lib_linked=no ;;
	    esac

	    if test "$lib_linked" != yes; then
	      func_fatal_configuration "unsupported hardcode properties"
	    fi

	    if test -n "$add_shlibpath"; then
	      case :$compile_shlibpath: in
	      *":$add_shlibpath:"*) ;;
	      *) func_append compile_shlibpath "$add_shlibpath:" ;;
	      esac
	    fi
	    if test "$linkmode" = prog; then
	      test -n "$add_dir" && compile_deplibs="$add_dir $compile_deplibs"
	      test -n "$add" && compile_deplibs="$add $compile_deplibs"
	    else
	      test -n "$add_dir" && deplibs="$add_dir $deplibs"
	      test -n "$add" && deplibs="$add $deplibs"
	      if test "$hardcode_direct" != yes &&
		 test "$hardcode_minus_L" != yes &&
		 test "$hardcode_shlibpath_var" = yes; then
		case :$finalize_shlibpath: in
		*":$libdir:"*) ;;
		*) func_append finalize_shlibpath "$libdir:" ;;
		esac
	      fi
	    fi
	  fi

	  if test "$linkmode" = prog || test "$opt_mode" = relink; then
	    add_shlibpath=
	    add_dir=
	    add=
	    # Finalize command for both is simple: just hardcode it.
	    if test "$hardcode_direct" = yes &&
	       test "$hardcode_direct_absolute" = no; then
	      add="$libdir/$linklib"
	    elif test "$hardcode_minus_L" = yes; then
	      add_dir="-L$libdir"
	      add="-l$name"
	    elif test "$hardcode_shlibpath_var" = yes; then
	      case :$finalize_shlibpath: in
	      *":$libdir:"*) ;;
	      *) func_append finalize_shlibpath "$libdir:" ;;
	      esac
	      add="-l$name"
	    elif test "$hardcode_automatic" = yes; then
	      if test -n "$inst_prefix_dir" &&
		 test -f "$inst_prefix_dir$libdir/$linklib" ; then
		add="$inst_prefix_dir$libdir/$linklib"
	      else
		add="$libdir/$linklib"
	      fi
	    else
	      # We cannot seem to hardcode it, guess we'll fake it.
	      add_dir="-L$libdir"
	      # Try looking first in the location we're being installed to.
	      if test -n "$inst_prefix_dir"; then
		case $libdir in
		  [\\/]*)
		    func_append add_dir " -L$inst_prefix_dir$libdir"
		    ;;
		esac
	      fi
	      add="-l$name"
	    fi

	    if test "$linkmode" = prog; then
	      test -n "$add_dir" && finalize_deplibs="$add_dir $finalize_deplibs"
	      test -n "$add" && finalize_deplibs="$add $finalize_deplibs"
	    else
	      test -n "$add_dir" && deplibs="$add_dir $deplibs"
	      test -n "$add" && deplibs="$add $deplibs"
	    fi
	  fi
	elif test "$linkmode" = prog; then
	  # Here we assume that one of hardcode_direct or hardcode_minus_L
	  # is not unsupported.  This is valid on all known static and
	  # shared platforms.
	  if test "$hardcode_direct" != unsupported; then
	    test -n "$old_library" && linklib="$old_library"
	    compile_deplibs="$dir/$linklib $compile_deplibs"
	    finalize_deplibs="$dir/$linklib $finalize_deplibs"
	  else
	    compile_deplibs="-l$name -L$dir $compile_deplibs"
	    finalize_deplibs="-l$name -L$dir $finalize_deplibs"
	  fi
	elif test "$build_libtool_libs" = yes; then
	  # Not a shared library
	  if test "$deplibs_check_method" != pass_all; then
	    # We're trying link a shared library against a static one
	    # but the system doesn't support it.

	    # Just print a warning and add the library to dependency_libs so
	    # that the program can be linked against the static library.
	    echo
	    $ECHO "*** Warning: This system can not link to static lib archive $lib."
	    echo "*** I have the capability to make that library automatically link in when"
	    echo "*** you link to this library.  But I can only do this if you have a"
	    echo "*** shared version of the library, which you do not appear to have."
	    if test "$module" = yes; then
	      echo "*** But as you try to build a module library, libtool will still create "
	      echo "*** a static module, that should work as long as the dlopening application"
	      echo "*** is linked with the -dlopen flag to resolve symbols at runtime."
	      if test -z "$global_symbol_pipe"; then
		echo
		echo "*** However, this would only work if libtool was able to extract symbol"
		echo "*** lists from a program, using \`nm' or equivalent, but libtool could"
		echo "*** not find such a program.  So, this module is probably useless."
		echo "*** \`nm' from GNU binutils and a full rebuild may help."
	      fi
	      if test "$build_old_libs" = no; then
		build_libtool_libs=module
		build_old_libs=yes
	      else
		build_libtool_libs=no
	      fi
	    fi
	  else
	    deplibs="$dir/$old_library $deplibs"
	    link_static=yes
	  fi
	fi # link shared/static library?

	if test "$linkmode" = lib; then
	  if test -n "$dependency_libs" &&
	     { test "$hardcode_into_libs" != yes ||
	       test "$build_old_libs" = yes ||
	       test "$link_static" = yes; }; then
	    # Extract -R from dependency_libs
	    temp_deplibs=
	    for libdir in $dependency_libs; do
	      case $libdir in
	      -R*) func_stripname '-R' '' "$libdir"
	           temp_xrpath=$func_stripname_result
		   case " $xrpath " in
		   *" $temp_xrpath "*) ;;
		   *) func_append xrpath " $temp_xrpath";;
		   esac;;
	      *) func_append temp_deplibs " $libdir";;
	      esac
	    done
	    dependency_libs="$temp_deplibs"
	  fi

	  func_append newlib_search_path " $absdir"
	  # Link against this library
	  test "$link_static" = no && newdependency_libs="$abs_ladir/$laname $newdependency_libs"
	  # ... and its dependency_libs
	  tmp_libs=
	  for deplib in $dependency_libs; do
	    newdependency_libs="$deplib $newdependency_libs"
	    case $deplib in
              -L*) func_stripname '-L' '' "$deplib"
                   func_resolve_sysroot "$func_stripname_result";;
              *) func_resolve_sysroot "$deplib" ;;
            esac
	    if $opt_preserve_dup_deps ; then
	      case "$tmp_libs " in
	      *" $func_resolve_sysroot_result "*)
                func_append specialdeplibs " $func_resolve_sysroot_result" ;;
	      esac
	    fi
	    func_append tmp_libs " $func_resolve_sysroot_result"
	  done

	  if test "$link_all_deplibs" != no; then
	    # Add the search paths of all dependency libraries
	    for deplib in $dependency_libs; do
	      path=
	      case $deplib in
	      -L*) path="$deplib" ;;
	      *.la)
	        func_resolve_sysroot "$deplib"
	        deplib=$func_resolve_sysroot_result
	        func_dirname "$deplib" "" "."
		dir=$func_dirname_result
		# We need an absolute path.
		case $dir in
		[\\/]* | [A-Za-z]:[\\/]*) absdir="$dir" ;;
		*)
		  absdir=`cd "$dir" && pwd`
		  if test -z "$absdir"; then
		    func_warning "cannot determine absolute directory name of \`$dir'"
		    absdir="$dir"
		  fi
		  ;;
		esac
		if $GREP "^installed=no" $deplib > /dev/null; then
		case $host in
		*-*-darwin*)
		  depdepl=
		  eval deplibrary_names=`${SED} -n -e 's/^library_names=\(.*\)$/\1/p' $deplib`
		  if test -n "$deplibrary_names" ; then
		    for tmp in $deplibrary_names ; do
		      depdepl=$tmp
		    done
		    if test -f "$absdir/$objdir/$depdepl" ; then
		      depdepl="$absdir/$objdir/$depdepl"
		      darwin_install_name=`${OTOOL} -L $depdepl | awk '{if (NR == 2) {print $1;exit}}'`
                      if test -z "$darwin_install_name"; then
                          darwin_install_name=`${OTOOL64} -L $depdepl  | awk '{if (NR == 2) {print $1;exit}}'`
                      fi
		      func_append compiler_flags " ${wl}-dylib_file ${wl}${darwin_install_name}:${depdepl}"
		      func_append linker_flags " -dylib_file ${darwin_install_name}:${depdepl}"
		      path=
		    fi
		  fi
		  ;;
		*)
		  path="-L$absdir/$objdir"
		  ;;
		esac
		else
		  eval libdir=`${SED} -n -e 's/^libdir=\(.*\)$/\1/p' $deplib`
		  test -z "$libdir" && \
		    func_fatal_error "\`$deplib' is not a valid libtool archive"
		  test "$absdir" != "$libdir" && \
		    func_warning "\`$deplib' seems to be moved"

		  path="-L$absdir"
		fi
		;;
	      esac
	      case " $deplibs " in
	      *" $path "*) ;;
	      *) deplibs="$path $deplibs" ;;
	      esac
	    done
	  fi # link_all_deplibs != no
	fi # linkmode = lib
      done # for deplib in $libs
      if test "$pass" = link; then
	if test "$linkmode" = "prog"; then
	  compile_deplibs="$new_inherited_linker_flags $compile_deplibs"
	  finalize_deplibs="$new_inherited_linker_flags $finalize_deplibs"
	else
	  compiler_flags="$compiler_flags "`$ECHO " $new_inherited_linker_flags" | $SED 's% \([^ $]*\).ltframework% -framework \1%g'`
	fi
      fi
      dependency_libs="$newdependency_libs"
      if test "$pass" = dlpreopen; then
	# Link the dlpreopened libraries before other libraries
	for deplib in $save_deplibs; do
	  deplibs="$deplib $deplibs"
	done
      fi
      if test "$pass" != dlopen; then
	if test "$pass" != conv; then
	  # Make sure lib_search_path contains only unique directories.
	  lib_search_path=
	  for dir in $newlib_search_path; do
	    case "$lib_search_path " in
	    *" $dir "*) ;;
	    *) func_append lib_search_path " $dir" ;;
	    esac
	  done
	  newlib_search_path=
	fi

	if test "$linkmode,$pass" != "prog,link"; then
	  vars="deplibs"
	else
	  vars="compile_deplibs finalize_deplibs"
	fi
	for var in $vars dependency_libs; do
	  # Add libraries to $var in reverse order
	  eval tmp_libs=\"\$$var\"
	  new_libs=
	  for deplib in $tmp_libs; do
	    # FIXME: Pedantically, this is the right thing to do, so
	    #        that some nasty dependency loop isn't accidentally
	    #        broken:
	    #new_libs="$deplib $new_libs"
	    # Pragmatically, this seems to cause very few problems in
	    # practice:
	    case $deplib in
	    -L*) new_libs="$deplib $new_libs" ;;
	    -R*) ;;
	    *)
	      # And here is the reason: when a library appears more
	      # than once as an explicit dependence of a library, or
	      # is implicitly linked in more than once by the
	      # compiler, it is considered special, and multiple
	      # occurrences thereof are not removed.  Compare this
	      # with having the same library being listed as a
	      # dependency of multiple other libraries: in this case,
	      # we know (pedantically, we assume) the library does not
	      # need to be listed more than once, so we keep only the
	      # last copy.  This is not always right, but it is rare
	      # enough that we require users that really mean to play
	      # such unportable linking tricks to link the library
	      # using -Wl,-lname, so that libtool does not consider it
	      # for duplicate removal.
	      case " $specialdeplibs " in
	      *" $deplib "*) new_libs="$deplib $new_libs" ;;
	      *)
		case " $new_libs " in
		*" $deplib "*) ;;
		*) new_libs="$deplib $new_libs" ;;
		esac
		;;
	      esac
	      ;;
	    esac
	  done
	  tmp_libs=
	  for deplib in $new_libs; do
	    case $deplib in
	    -L*)
	      case " $tmp_libs " in
	      *" $deplib "*) ;;
	      *) func_append tmp_libs " $deplib" ;;
	      esac
	      ;;
	    *) func_append tmp_libs " $deplib" ;;
	    esac
	  done
	  eval $var=\"$tmp_libs\"
	done # for var
      fi
      # Last step: remove runtime libs from dependency_libs
      # (they stay in deplibs)
      tmp_libs=
      for i in $dependency_libs ; do
	case " $predeps $postdeps $compiler_lib_search_path " in
	*" $i "*)
	  i=""
	  ;;
	esac
	if test -n "$i" ; then
	  func_append tmp_libs " $i"
	fi
      done
      dependency_libs=$tmp_libs
    done # for pass
    if test "$linkmode" = prog; then
      dlfiles="$newdlfiles"
    fi
    if test "$linkmode" = prog || test "$linkmode" = lib; then
      dlprefiles="$newdlprefiles"
    fi

    case $linkmode in
    oldlib)
      if test -n "$dlfiles$dlprefiles" || test "$dlself" != no; then
	func_warning "\`-dlopen' is ignored for archives"
      fi

      case " $deplibs" in
      *\ -l* | *\ -L*)
	func_warning "\`-l' and \`-L' are ignored for archives" ;;
      esac

      test -n "$rpath" && \
	func_warning "\`-rpath' is ignored for archives"

      test -n "$xrpath" && \
	func_warning "\`-R' is ignored for archives"

      test -n "$vinfo" && \
	func_warning "\`-version-info/-version-number' is ignored for archives"

      test -n "$release" && \
	func_warning "\`-release' is ignored for archives"

      test -n "$export_symbols$export_symbols_regex" && \
	func_warning "\`-export-symbols' is ignored for archives"

      # Now set the variables for building old libraries.
      build_libtool_libs=no
      oldlibs="$output"
      func_append objs "$old_deplibs"
      ;;

    lib)
      # Make sure we only generate libraries of the form `libNAME.la'.
      case $outputname in
      lib*)
	func_stripname 'lib' '.la' "$outputname"
	name=$func_stripname_result
	eval shared_ext=\"$shrext_cmds\"
	eval libname=\"$libname_spec\"
	;;
      *)
	test "$module" = no && \
	  func_fatal_help "libtool library \`$output' must begin with \`lib'"

	if test "$need_lib_prefix" != no; then
	  # Add the "lib" prefix for modules if required
	  func_stripname '' '.la' "$outputname"
	  name=$func_stripname_result
	  eval shared_ext=\"$shrext_cmds\"
	  eval libname=\"$libname_spec\"
	else
	  func_stripname '' '.la' "$outputname"
	  libname=$func_stripname_result
	fi
	;;
      esac

      if test -n "$objs"; then
	if test "$deplibs_check_method" != pass_all; then
	  func_fatal_error "cannot build libtool library \`$output' from non-libtool objects on this host:$objs"
	else
	  echo
	  $ECHO "*** Warning: Linking the shared library $output against the non-libtool"
	  $ECHO "*** objects $objs is not portable!"
	  func_append libobjs " $objs"
	fi
      fi

      test "$dlself" != no && \
	func_warning "\`-dlopen self' is ignored for libtool libraries"

      set dummy $rpath
      shift
      test "$#" -gt 1 && \
	func_warning "ignoring multiple \`-rpath's for a libtool library"

      install_libdir="$1"

      oldlibs=
      if test -z "$rpath"; then
	if test "$build_libtool_libs" = yes; then
	  # Building a libtool convenience library.
	  # Some compilers have problems with a `.al' extension so
	  # convenience libraries should have the same extension an
	  # archive normally would.
	  oldlibs="$output_objdir/$libname.$libext $oldlibs"
	  build_libtool_libs=convenience
	  build_old_libs=yes
	fi

	test -n "$vinfo" && \
	  func_warning "\`-version-info/-version-number' is ignored for convenience libraries"

	test -n "$release" && \
	  func_warning "\`-release' is ignored for convenience libraries"
      else

	# Parse the version information argument.
	save_ifs="$IFS"; IFS=':'
	set dummy $vinfo 0 0 0
	shift
	IFS="$save_ifs"

	test -n "$7" && \
	  func_fatal_help "too many parameters to \`-version-info'"

	# convert absolute version numbers to libtool ages
	# this retains compatibility with .la files and attempts
	# to make the code below a bit more comprehensible

	case $vinfo_number in
	yes)
	  number_major="$1"
	  number_minor="$2"
	  number_revision="$3"
	  #
	  # There are really only two kinds -- those that
	  # use the current revision as the major version
	  # and those that subtract age and use age as
	  # a minor version.  But, then there is irix
	  # which has an extra 1 added just for fun
	  #
	  case $version_type in
	  # correct linux to gnu/linux during the next big refactor
	  darwin|linux|osf|windows|none)
	    func_arith $number_major + $number_minor
	    current=$func_arith_result
	    age="$number_minor"
	    revision="$number_revision"
	    ;;
	  freebsd-aout|freebsd-elf|qnx|sunos)
	    current="$number_major"
	    revision="$number_minor"
	    age="0"
	    ;;
	  irix|nonstopux)
	    func_arith $number_major + $number_minor
	    current=$func_arith_result
	    age="$number_minor"
	    revision="$number_minor"
	    lt_irix_increment=no
	    ;;
	  *)
	    func_fatal_configuration "$modename: unknown library version type \`$version_type'"
	    ;;
	  esac
	  ;;
	no)
	  current="$1"
	  revision="$2"
	  age="$3"
	  ;;
	esac

	# Check that each of the things are valid numbers.
	case $current in
	0|[1-9]|[1-9][0-9]|[1-9][0-9][0-9]|[1-9][0-9][0-9][0-9]|[1-9][0-9][0-9][0-9][0-9]) ;;
	*)
	  func_error "CURRENT \`$current' must be a nonnegative integer"
	  func_fatal_error "\`$vinfo' is not valid version information"
	  ;;
	esac

	case $revision in
	0|[1-9]|[1-9][0-9]|[1-9][0-9][0-9]|[1-9][0-9][0-9][0-9]|[1-9][0-9][0-9][0-9][0-9]) ;;
	*)
	  func_error "REVISION \`$revision' must be a nonnegative integer"
	  func_fatal_error "\`$vinfo' is not valid version information"
	  ;;
	esac

	case $age in
	0|[1-9]|[1-9][0-9]|[1-9][0-9][0-9]|[1-9][0-9][0-9][0-9]|[1-9][0-9][0-9][0-9][0-9]) ;;
	*)
	  func_error "AGE \`$age' must be a nonnegative integer"
	  func_fatal_error "\`$vinfo' is not valid version information"
	  ;;
	esac

	if test "$age" -gt "$current"; then
	  func_error "AGE \`$age' is greater than the current interface number \`$current'"
	  func_fatal_error "\`$vinfo' is not valid version information"
	fi

	# Calculate the version variables.
	major=
	versuffix=
	verstring=
	case $version_type in
	none) ;;

	darwin)
	  # Like Linux, but with the current version available in
	  # verstring for coding it into the library header
	  func_arith $current - $age
	  major=.$func_arith_result
	  versuffix="$major.$age.$revision"
	  # Darwin ld doesn't like 0 for these options...
	  func_arith $current + 1
	  minor_current=$func_arith_result
	  xlcverstring="${wl}-compatibility_version ${wl}$minor_current ${wl}-current_version ${wl}$minor_current.$revision"
	  verstring="-compatibility_version $minor_current -current_version $minor_current.$revision"
	  ;;

	freebsd-aout)
	  major=".$current"
	  versuffix=".$current.$revision";
	  ;;

	freebsd-elf)
	  major=".$current"
	  versuffix=".$current"
	  ;;

	irix | nonstopux)
	  if test "X$lt_irix_increment" = "Xno"; then
	    func_arith $current - $age
	  else
	    func_arith $current - $age + 1
	  fi
	  major=$func_arith_result

	  case $version_type in
	    nonstopux) verstring_prefix=nonstopux ;;
	    *)         verstring_prefix=sgi ;;
	  esac
	  verstring="$verstring_prefix$major.$revision"

	  # Add in all the interfaces that we are compatible with.
	  loop=$revision
	  while test "$loop" -ne 0; do
	    func_arith $revision - $loop
	    iface=$func_arith_result
	    func_arith $loop - 1
	    loop=$func_arith_result
	    verstring="$verstring_prefix$major.$iface:$verstring"
	  done

	  # Before this point, $major must not contain `.'.
	  major=.$major
	  versuffix="$major.$revision"
	  ;;

	linux) # correct to gnu/linux during the next big refactor
	  func_arith $current - $age
	  major=.$func_arith_result
	  versuffix="$major.$age.$revision"
	  ;;

	osf)
	  func_arith $current - $age
	  major=.$func_arith_result
	  versuffix=".$current.$age.$revision"
	  verstring="$current.$age.$revision"

	  # Add in all the interfaces that we are compatible with.
	  loop=$age
	  while test "$loop" -ne 0; do
	    func_arith $current - $loop
	    iface=$func_arith_result
	    func_arith $loop - 1
	    loop=$func_arith_result
	    verstring="$verstring:${iface}.0"
	  done

	  # Make executables depend on our current version.
	  func_append verstring ":${current}.0"
	  ;;

	qnx)
	  major=".$current"
	  versuffix=".$current"
	  ;;

	sunos)
	  major=".$current"
	  versuffix=".$current.$revision"
	  ;;

	windows)
	  # Use '-' rather than '.', since we only want one
	  # extension on DOS 8.3 filesystems.
	  func_arith $current - $age
	  major=$func_arith_result
	  versuffix="-$major"
	  ;;

	*)
	  func_fatal_configuration "unknown library version type \`$version_type'"
	  ;;
	esac

	# Clear the version info if we defaulted, and they specified a release.
	if test -z "$vinfo" && test -n "$release"; then
	  major=
	  case $version_type in
	  darwin)
	    # we can't check for "0.0" in archive_cmds due to quoting
	    # problems, so we reset it completely
	    verstring=
	    ;;
	  *)
	    verstring="0.0"
	    ;;
	  esac
	  if test "$need_version" = no; then
	    versuffix=
	  else
	    versuffix=".0.0"
	  fi
	fi

	# Remove version info from name if versioning should be avoided
	if test "$avoid_version" = yes && test "$need_version" = no; then
	  major=
	  versuffix=
	  verstring=""
	fi

	# Check to see if the archive will have undefined symbols.
	if test "$allow_undefined" = yes; then
	  if test "$allow_undefined_flag" = unsupported; then
	    func_warning "undefined symbols not allowed in $host shared libraries"
	    build_libtool_libs=no
	    build_old_libs=yes
	  fi
	else
	  # Don't allow undefined symbols.
	  allow_undefined_flag="$no_undefined_flag"
	fi

      fi

      func_generate_dlsyms "$libname" "$libname" "yes"
      func_append libobjs " $symfileobj"
      test "X$libobjs" = "X " && libobjs=

      if test "$opt_mode" != relink; then
	# Remove our outputs, but don't remove object files since they
	# may have been created when compiling PIC objects.
	removelist=
	tempremovelist=`$ECHO "$output_objdir/*"`
	for p in $tempremovelist; do
	  case $p in
	    *.$objext | *.gcno)
	       ;;
	    $output_objdir/$outputname | $output_objdir/$libname.* | $output_objdir/${libname}${release}.*)
	       if test "X$precious_files_regex" != "X"; then
		 if $ECHO "$p" | $EGREP -e "$precious_files_regex" >/dev/null 2>&1
		 then
		   continue
		 fi
	       fi
	       func_append removelist " $p"
	       ;;
	    *) ;;
	  esac
	done
	test -n "$removelist" && \
	  func_show_eval "${RM}r \$removelist"
      fi

      # Now set the variables for building old libraries.
      if test "$build_old_libs" = yes && test "$build_libtool_libs" != convenience ; then
	func_append oldlibs " $output_objdir/$libname.$libext"

	# Transform .lo files to .o files.
	oldobjs="$objs "`$ECHO "$libobjs" | $SP2NL | $SED "/\.${libext}$/d; $lo2o" | $NL2SP`
      fi

      # Eliminate all temporary directories.
      #for path in $notinst_path; do
      #	lib_search_path=`$ECHO "$lib_search_path " | $SED "s% $path % %g"`
      #	deplibs=`$ECHO "$deplibs " | $SED "s% -L$path % %g"`
      #	dependency_libs=`$ECHO "$dependency_libs " | $SED "s% -L$path % %g"`
      #done

      if test -n "$xrpath"; then
	# If the user specified any rpath flags, then add them.
	temp_xrpath=
	for libdir in $xrpath; do
	  func_replace_sysroot "$libdir"
	  func_append temp_xrpath " -R$func_replace_sysroot_result"
	  case "$finalize_rpath " in
	  *" $libdir "*) ;;
	  *) func_append finalize_rpath " $libdir" ;;
	  esac
	done
	if test "$hardcode_into_libs" != yes || test "$build_old_libs" = yes; then
	  dependency_libs="$temp_xrpath $dependency_libs"
	fi
      fi

      # Make sure dlfiles contains only unique files that won't be dlpreopened
      old_dlfiles="$dlfiles"
      dlfiles=
      for lib in $old_dlfiles; do
	case " $dlprefiles $dlfiles " in
	*" $lib "*) ;;
	*) func_append dlfiles " $lib" ;;
	esac
      done

      # Make sure dlprefiles contains only unique files
      old_dlprefiles="$dlprefiles"
      dlprefiles=
      for lib in $old_dlprefiles; do
	case "$dlprefiles " in
	*" $lib "*) ;;
	*) func_append dlprefiles " $lib" ;;
	esac
      done

      if test "$build_libtool_libs" = yes; then
	if test -n "$rpath"; then
	  case $host in
	  *-*-cygwin* | *-*-mingw* | *-*-pw32* | *-*-os2* | *-*-beos* | *-cegcc* | *-*-haiku*)
	    # these systems don't actually have a c library (as such)!
	    ;;
	  *-*-rhapsody* | *-*-darwin1.[012])
	    # Rhapsody C library is in the System framework
	    func_append deplibs " System.ltframework"
	    ;;
	  *-*-netbsd*)
	    # Don't link with libc until the a.out ld.so is fixed.
	    ;;
	  *-*-openbsd* | *-*-freebsd* | *-*-dragonfly*)
	    # Do not include libc due to us having libc/libc_r.
	    ;;
	  *-*-sco3.2v5* | *-*-sco5v6*)
	    # Causes problems with __ctype
	    ;;
	  *-*-sysv4.2uw2* | *-*-sysv5* | *-*-unixware* | *-*-OpenUNIX*)
	    # Compiler inserts libc in the correct place for threads to work
	    ;;
	  *)
	    # Add libc to deplibs on all other systems if necessary.
	    if test "$build_libtool_need_lc" = "yes"; then
	      func_append deplibs " -lc"
	    fi
	    ;;
	  esac
	fi

	# Transform deplibs into only deplibs that can be linked in shared.
	name_save=$name
	libname_save=$libname
	release_save=$release
	versuffix_save=$versuffix
	major_save=$major
	# I'm not sure if I'm treating the release correctly.  I think
	# release should show up in the -l (ie -lgmp5) so we don't want to
	# add it in twice.  Is that correct?
	release=""
	versuffix=""
	major=""
	newdeplibs=
	droppeddeps=no
	case $deplibs_check_method in
	pass_all)
	  # Don't check for shared/static.  Everything works.
	  # This might be a little naive.  We might want to check
	  # whether the library exists or not.  But this is on
	  # osf3 & osf4 and I'm not really sure... Just
	  # implementing what was already the behavior.
	  newdeplibs=$deplibs
	  ;;
	test_compile)
	  # This code stresses the "libraries are programs" paradigm to its
	  # limits. Maybe even breaks it.  We compile a program, linking it
	  # against the deplibs as a proxy for the library.  Then we can check
	  # whether they linked in statically or dynamically with ldd.
	  $opt_dry_run || $RM conftest.c
	  cat > conftest.c <<EOF
	  int main() { return 0; }
EOF
	  $opt_dry_run || $RM conftest
	  if $LTCC $LTCFLAGS -o conftest conftest.c $deplibs; then
	    ldd_output=`ldd conftest`
	    for i in $deplibs; do
	      case $i in
	      -l*)
		func_stripname -l '' "$i"
		name=$func_stripname_result
		if test "X$allow_libtool_libs_with_static_runtimes" = "Xyes" ; then
		  case " $predeps $postdeps " in
		  *" $i "*)
		    func_append newdeplibs " $i"
		    i=""
		    ;;
		  esac
		fi
		if test -n "$i" ; then
		  libname=`eval "\\$ECHO \"$libname_spec\""`
		  deplib_matches=`eval "\\$ECHO \"$library_names_spec\""`
		  set dummy $deplib_matches; shift
		  deplib_match=$1
		  if test `expr "$ldd_output" : ".*$deplib_match"` -ne 0 ; then
		    func_append newdeplibs " $i"
		  else
		    droppeddeps=yes
		    echo
		    $ECHO "*** Warning: dynamic linker does not accept needed library $i."
		    echo "*** I have the capability to make that library automatically link in when"
		    echo "*** you link to this library.  But I can only do this if you have a"
		    echo "*** shared version of the library, which I believe you do not have"
		    echo "*** because a test_compile did reveal that the linker did not use it for"
		    echo "*** its dynamic dependency list that programs get resolved with at runtime."
		  fi
		fi
		;;
	      *)
		func_append newdeplibs " $i"
		;;
	      esac
	    done
	  else
	    # Error occurred in the first compile.  Let's try to salvage
	    # the situation: Compile a separate program for each library.
	    for i in $deplibs; do
	      case $i in
	      -l*)
		func_stripname -l '' "$i"
		name=$func_stripname_result
		$opt_dry_run || $RM conftest
		if $LTCC $LTCFLAGS -o conftest conftest.c $i; then
		  ldd_output=`ldd conftest`
		  if test "X$allow_libtool_libs_with_static_runtimes" = "Xyes" ; then
		    case " $predeps $postdeps " in
		    *" $i "*)
		      func_append newdeplibs " $i"
		      i=""
		      ;;
		    esac
		  fi
		  if test -n "$i" ; then
		    libname=`eval "\\$ECHO \"$libname_spec\""`
		    deplib_matches=`eval "\\$ECHO \"$library_names_spec\""`
		    set dummy $deplib_matches; shift
		    deplib_match=$1
		    if test `expr "$ldd_output" : ".*$deplib_match"` -ne 0 ; then
		      func_append newdeplibs " $i"
		    else
		      droppeddeps=yes
		      echo
		      $ECHO "*** Warning: dynamic linker does not accept needed library $i."
		      echo "*** I have the capability to make that library automatically link in when"
		      echo "*** you link to this library.  But I can only do this if you have a"
		      echo "*** shared version of the library, which you do not appear to have"
		      echo "*** because a test_compile did reveal that the linker did not use this one"
		      echo "*** as a dynamic dependency that programs can get resolved with at runtime."
		    fi
		  fi
		else
		  droppeddeps=yes
		  echo
		  $ECHO "*** Warning!  Library $i is needed by this library but I was not able to"
		  echo "*** make it link in!  You will probably need to install it or some"
		  echo "*** library that it depends on before this library will be fully"
		  echo "*** functional.  Installing it before continuing would be even better."
		fi
		;;
	      *)
		func_append newdeplibs " $i"
		;;
	      esac
	    done
	  fi
	  ;;
	file_magic*)
	  set dummy $deplibs_check_method; shift
	  file_magic_regex=`expr "$deplibs_check_method" : "$1 \(.*\)"`
	  for a_deplib in $deplibs; do
	    case $a_deplib in
	    -l*)
	      func_stripname -l '' "$a_deplib"
	      name=$func_stripname_result
	      if test "X$allow_libtool_libs_with_static_runtimes" = "Xyes" ; then
		case " $predeps $postdeps " in
		*" $a_deplib "*)
		  func_append newdeplibs " $a_deplib"
		  a_deplib=""
		  ;;
		esac
	      fi
	      if test -n "$a_deplib" ; then
		libname=`eval "\\$ECHO \"$libname_spec\""`
		if test -n "$file_magic_glob"; then
		  libnameglob=`func_echo_all "$libname" | $SED -e $file_magic_glob`
		else
		  libnameglob=$libname
		fi
		test "$want_nocaseglob" = yes && nocaseglob=`shopt -p nocaseglob`
		for i in $lib_search_path $sys_lib_search_path $shlib_search_path; do
		  if test "$want_nocaseglob" = yes; then
		    shopt -s nocaseglob
		    potential_libs=`ls $i/$libnameglob[.-]* 2>/dev/null`
		    $nocaseglob
		  else
		    potential_libs=`ls $i/$libnameglob[.-]* 2>/dev/null`
		  fi
		  for potent_lib in $potential_libs; do
		      # Follow soft links.
		      if ls -lLd "$potent_lib" 2>/dev/null |
			 $GREP " -> " >/dev/null; then
			continue
		      fi
		      # The statement above tries to avoid entering an
		      # endless loop below, in case of cyclic links.
		      # We might still enter an endless loop, since a link
		      # loop can be closed while we follow links,
		      # but so what?
		      potlib="$potent_lib"
		      while test -h "$potlib" 2>/dev/null; do
			potliblink=`ls -ld $potlib | ${SED} 's/.* -> //'`
			case $potliblink in
			[\\/]* | [A-Za-z]:[\\/]*) potlib="$potliblink";;
			*) potlib=`$ECHO "$potlib" | $SED 's,[^/]*$,,'`"$potliblink";;
			esac
		      done
		      if eval $file_magic_cmd \"\$potlib\" 2>/dev/null |
			 $SED -e 10q |
			 $EGREP "$file_magic_regex" > /dev/null; then
			func_append newdeplibs " $a_deplib"
			a_deplib=""
			break 2
		      fi
		  done
		done
	      fi
	      if test -n "$a_deplib" ; then
		droppeddeps=yes
		echo
		$ECHO "*** Warning: linker path does not have real file for library $a_deplib."
		echo "*** I have the capability to make that library automatically link in when"
		echo "*** you link to this library.  But I can only do this if you have a"
		echo "*** shared version of the library, which you do not appear to have"
		echo "*** because I did check the linker path looking for a file starting"
		if test -z "$potlib" ; then
		  $ECHO "*** with $libname but no candidates were found. (...for file magic test)"
		else
		  $ECHO "*** with $libname and none of the candidates passed a file format test"
		  $ECHO "*** using a file magic. Last file checked: $potlib"
		fi
	      fi
	      ;;
	    *)
	      # Add a -L argument.
	      func_append newdeplibs " $a_deplib"
	      ;;
	    esac
	  done # Gone through all deplibs.
	  ;;
	match_pattern*)
	  set dummy $deplibs_check_method; shift
	  match_pattern_regex=`expr "$deplibs_check_method" : "$1 \(.*\)"`
	  for a_deplib in $deplibs; do
	    case $a_deplib in
	    -l*)
	      func_stripname -l '' "$a_deplib"
	      name=$func_stripname_result
	      if test "X$allow_libtool_libs_with_static_runtimes" = "Xyes" ; then
		case " $predeps $postdeps " in
		*" $a_deplib "*)
		  func_append newdeplibs " $a_deplib"
		  a_deplib=""
		  ;;
		esac
	      fi
	      if test -n "$a_deplib" ; then
		libname=`eval "\\$ECHO \"$libname_spec\""`
		for i in $lib_search_path $sys_lib_search_path $shlib_search_path; do
		  potential_libs=`ls $i/$libname[.-]* 2>/dev/null`
		  for potent_lib in $potential_libs; do
		    potlib="$potent_lib" # see symlink-check above in file_magic test
		    if eval "\$ECHO \"$potent_lib\"" 2>/dev/null | $SED 10q | \
		       $EGREP "$match_pattern_regex" > /dev/null; then
		      func_append newdeplibs " $a_deplib"
		      a_deplib=""
		      break 2
		    fi
		  done
		done
	      fi
	      if test -n "$a_deplib" ; then
		droppeddeps=yes
		echo
		$ECHO "*** Warning: linker path does not have real file for library $a_deplib."
		echo "*** I have the capability to make that library automatically link in when"
		echo "*** you link to this library.  But I can only do this if you have a"
		echo "*** shared version of the library, which you do not appear to have"
		echo "*** because I did check the linker path looking for a file starting"
		if test -z "$potlib" ; then
		  $ECHO "*** with $libname but no candidates were found. (...for regex pattern test)"
		else
		  $ECHO "*** with $libname and none of the candidates passed a file format test"
		  $ECHO "*** using a regex pattern. Last file checked: $potlib"
		fi
	      fi
	      ;;
	    *)
	      # Add a -L argument.
	      func_append newdeplibs " $a_deplib"
	      ;;
	    esac
	  done # Gone through all deplibs.
	  ;;
	none | unknown | *)
	  newdeplibs=""
	  tmp_deplibs=`$ECHO " $deplibs" | $SED 's/ -lc$//; s/ -[LR][^ ]*//g'`
	  if test "X$allow_libtool_libs_with_static_runtimes" = "Xyes" ; then
	    for i in $predeps $postdeps ; do
	      # can't use Xsed below, because $i might contain '/'
	      tmp_deplibs=`$ECHO " $tmp_deplibs" | $SED "s,$i,,"`
	    done
	  fi
	  case $tmp_deplibs in
	  *[!\	\ ]*)
	    echo
	    if test "X$deplibs_check_method" = "Xnone"; then
	      echo "*** Warning: inter-library dependencies are not supported in this platform."
	    else
	      echo "*** Warning: inter-library dependencies are not known to be supported."
	    fi
	    echo "*** All declared inter-library dependencies are being dropped."
	    droppeddeps=yes
	    ;;
	  esac
	  ;;
	esac
	versuffix=$versuffix_save
	major=$major_save
	release=$release_save
	libname=$libname_save
	name=$name_save

	case $host in
	*-*-rhapsody* | *-*-darwin1.[012])
	  # On Rhapsody replace the C library with the System framework
	  newdeplibs=`$ECHO " $newdeplibs" | $SED 's/ -lc / System.ltframework /'`
	  ;;
	esac

	if test "$droppeddeps" = yes; then
	  if test "$module" = yes; then
	    echo
	    echo "*** Warning: libtool could not satisfy all declared inter-library"
	    $ECHO "*** dependencies of module $libname.  Therefore, libtool will create"
	    echo "*** a static module, that should work as long as the dlopening"
	    echo "*** application is linked with the -dlopen flag."
	    if test -z "$global_symbol_pipe"; then
	      echo
	      echo "*** However, this would only work if libtool was able to extract symbol"
	      echo "*** lists from a program, using \`nm' or equivalent, but libtool could"
	      echo "*** not find such a program.  So, this module is probably useless."
	      echo "*** \`nm' from GNU binutils and a full rebuild may help."
	    fi
	    if test "$build_old_libs" = no; then
	      oldlibs="$output_objdir/$libname.$libext"
	      build_libtool_libs=module
	      build_old_libs=yes
	    else
	      build_libtool_libs=no
	    fi
	  else
	    echo "*** The inter-library dependencies that have been dropped here will be"
	    echo "*** automatically added whenever a program is linked with this library"
	    echo "*** or is declared to -dlopen it."

	    if test "$allow_undefined" = no; then
	      echo
	      echo "*** Since this library must not contain undefined symbols,"
	      echo "*** because either the platform does not support them or"
	      echo "*** it was explicitly requested with -no-undefined,"
	      echo "*** libtool will only create a static version of it."
	      if test "$build_old_libs" = no; then
		oldlibs="$output_objdir/$libname.$libext"
		build_libtool_libs=module
		build_old_libs=yes
	      else
		build_libtool_libs=no
	      fi
	    fi
	  fi
	fi
	# Done checking deplibs!
	deplibs=$newdeplibs
      fi
      # Time to change all our "foo.ltframework" stuff back to "-framework foo"
      case $host in
	*-*-darwin*)
	  newdeplibs=`$ECHO " $newdeplibs" | $SED 's% \([^ $]*\).ltframework% -framework \1%g'`
	  new_inherited_linker_flags=`$ECHO " $new_inherited_linker_flags" | $SED 's% \([^ $]*\).ltframework% -framework \1%g'`
	  deplibs=`$ECHO " $deplibs" | $SED 's% \([^ $]*\).ltframework% -framework \1%g'`
	  ;;
      esac

      # move library search paths that coincide with paths to not yet
      # installed libraries to the beginning of the library search list
      new_libs=
      for path in $notinst_path; do
	case " $new_libs " in
	*" -L$path/$objdir "*) ;;
	*)
	  case " $deplibs " in
	  *" -L$path/$objdir "*)
	    func_append new_libs " -L$path/$objdir" ;;
	  esac
	  ;;
	esac
      done
      for deplib in $deplibs; do
	case $deplib in
	-L*)
	  case " $new_libs " in
	  *" $deplib "*) ;;
	  *) func_append new_libs " $deplib" ;;
	  esac
	  ;;
	*) func_append new_libs " $deplib" ;;
	esac
      done
      deplibs="$new_libs"

      # All the library-specific variables (install_libdir is set above).
      library_names=
      old_library=
      dlname=

      # Test again, we may have decided not to build it any more
      if test "$build_libtool_libs" = yes; then
	# Remove ${wl} instances when linking with ld.
	# FIXME: should test the right _cmds variable.
	case $archive_cmds in
	  *\$LD\ *) wl= ;;
        esac
	if test "$hardcode_into_libs" = yes; then
	  # Hardcode the library paths
	  hardcode_libdirs=
	  dep_rpath=
	  rpath="$finalize_rpath"
	  test "$opt_mode" != relink && rpath="$compile_rpath$rpath"
	  for libdir in $rpath; do
	    if test -n "$hardcode_libdir_flag_spec"; then
	      if test -n "$hardcode_libdir_separator"; then
		func_replace_sysroot "$libdir"
		libdir=$func_replace_sysroot_result
		if test -z "$hardcode_libdirs"; then
		  hardcode_libdirs="$libdir"
		else
		  # Just accumulate the unique libdirs.
		  case $hardcode_libdir_separator$hardcode_libdirs$hardcode_libdir_separator in
		  *"$hardcode_libdir_separator$libdir$hardcode_libdir_separator"*)
		    ;;
		  *)
		    func_append hardcode_libdirs "$hardcode_libdir_separator$libdir"
		    ;;
		  esac
		fi
	      else
		eval flag=\"$hardcode_libdir_flag_spec\"
		func_append dep_rpath " $flag"
	      fi
	    elif test -n "$runpath_var"; then
	      case "$perm_rpath " in
	      *" $libdir "*) ;;
	      *) func_append perm_rpath " $libdir" ;;
	      esac
	    fi
	  done
	  # Substitute the hardcoded libdirs into the rpath.
	  if test -n "$hardcode_libdir_separator" &&
	     test -n "$hardcode_libdirs"; then
	    libdir="$hardcode_libdirs"
	    eval "dep_rpath=\"$hardcode_libdir_flag_spec\""
	  fi
	  if test -n "$runpath_var" && test -n "$perm_rpath"; then
	    # We should set the runpath_var.
	    rpath=
	    for dir in $perm_rpath; do
	      func_append rpath "$dir:"
	    done
	    eval "$runpath_var='$rpath\$$runpath_var'; export $runpath_var"
	  fi
	  test -n "$dep_rpath" && deplibs="$dep_rpath $deplibs"
	fi

	shlibpath="$finalize_shlibpath"
	test "$opt_mode" != relink && shlibpath="$compile_shlibpath$shlibpath"
	if test -n "$shlibpath"; then
	  eval "$shlibpath_var='$shlibpath\$$shlibpath_var'; export $shlibpath_var"
	fi

	# Get the real and link names of the library.
	eval shared_ext=\"$shrext_cmds\"
	eval library_names=\"$library_names_spec\"
	set dummy $library_names
	shift
	realname="$1"
	shift

	if test -n "$soname_spec"; then
	  eval soname=\"$soname_spec\"
	else
	  soname="$realname"
	fi
	if test -z "$dlname"; then
	  dlname=$soname
	fi

	lib="$output_objdir/$realname"
	linknames=
	for link
	do
	  func_append linknames " $link"
	done

	# Use standard objects if they are pic
	test -z "$pic_flag" && libobjs=`$ECHO "$libobjs" | $SP2NL | $SED "$lo2o" | $NL2SP`
	test "X$libobjs" = "X " && libobjs=

	delfiles=
	if test -n "$export_symbols" && test -n "$include_expsyms"; then
	  $opt_dry_run || cp "$export_symbols" "$output_objdir/$libname.uexp"
	  export_symbols="$output_objdir/$libname.uexp"
	  func_append delfiles " $export_symbols"
	fi

	orig_export_symbols=
	case $host_os in
	cygwin* | mingw* | cegcc*)
	  if test -n "$export_symbols" && test -z "$export_symbols_regex"; then
	    # exporting using user supplied symfile
	    if test "x`$SED 1q $export_symbols`" != xEXPORTS; then
	      # and it's NOT already a .def file. Must figure out
	      # which of the given symbols are data symbols and tag
	      # them as such. So, trigger use of export_symbols_cmds.
	      # export_symbols gets reassigned inside the "prepare
	      # the list of exported symbols" if statement, so the
	      # include_expsyms logic still works.
	      orig_export_symbols="$export_symbols"
	      export_symbols=
	      always_export_symbols=yes
	    fi
	  fi
	  ;;
	esac

	# Prepare the list of exported symbols
	if test -z "$export_symbols"; then
	  if test "$always_export_symbols" = yes || test -n "$export_symbols_regex"; then
	    func_verbose "generating symbol list for \`$libname.la'"
	    export_symbols="$output_objdir/$libname.exp"
	    $opt_dry_run || $RM $export_symbols
	    cmds=$export_symbols_cmds
	    save_ifs="$IFS"; IFS='~'
	    for cmd1 in $cmds; do
	      IFS="$save_ifs"
	      # Take the normal branch if the nm_file_list_spec branch
	      # doesn't work or if tool conversion is not needed.
	      case $nm_file_list_spec~$to_tool_file_cmd in
		*~func_convert_file_noop | *~func_convert_file_msys_to_w32 | ~*)
		  try_normal_branch=yes
		  eval cmd=\"$cmd1\"
		  func_len " $cmd"
		  len=$func_len_result
		  ;;
		*)
		  try_normal_branch=no
		  ;;
	      esac
	      if test "$try_normal_branch" = yes \
		 && { test "$len" -lt "$max_cmd_len" \
		      || test "$max_cmd_len" -le -1; }
	      then
		func_show_eval "$cmd" 'exit $?'
		skipped_export=false
	      elif test -n "$nm_file_list_spec"; then
		func_basename "$output"
		output_la=$func_basename_result
		save_libobjs=$libobjs
		save_output=$output
		output=${output_objdir}/${output_la}.nm
		func_to_tool_file "$output"
		libobjs=$nm_file_list_spec$func_to_tool_file_result
		func_append delfiles " $output"
		func_verbose "creating $NM input file list: $output"
		for obj in $save_libobjs; do
		  func_to_tool_file "$obj"
		  $ECHO "$func_to_tool_file_result"
		done > "$output"
		eval cmd=\"$cmd1\"
		func_show_eval "$cmd" 'exit $?'
		output=$save_output
		libobjs=$save_libobjs
		skipped_export=false
	      else
		# The command line is too long to execute in one step.
		func_verbose "using reloadable object file for export list..."
		skipped_export=:
		# Break out early, otherwise skipped_export may be
		# set to false by a later but shorter cmd.
		break
	      fi
	    done
	    IFS="$save_ifs"
	    if test -n "$export_symbols_regex" && test "X$skipped_export" != "X:"; then
	      func_show_eval '$EGREP -e "$export_symbols_regex" "$export_symbols" > "${export_symbols}T"'
	      func_show_eval '$MV "${export_symbols}T" "$export_symbols"'
	    fi
	  fi
	fi

	if test -n "$export_symbols" && test -n "$include_expsyms"; then
	  tmp_export_symbols="$export_symbols"
	  test -n "$orig_export_symbols" && tmp_export_symbols="$orig_export_symbols"
	  $opt_dry_run || eval '$ECHO "$include_expsyms" | $SP2NL >> "$tmp_export_symbols"'
	fi

	if test "X$skipped_export" != "X:" && test -n "$orig_export_symbols"; then
	  # The given exports_symbols file has to be filtered, so filter it.
	  func_verbose "filter symbol list for \`$libname.la' to tag DATA exports"
	  # FIXME: $output_objdir/$libname.filter potentially contains lots of
	  # 's' commands which not all seds can handle. GNU sed should be fine
	  # though. Also, the filter scales superlinearly with the number of
	  # global variables. join(1) would be nice here, but unfortunately
	  # isn't a blessed tool.
	  $opt_dry_run || $SED -e '/[ ,]DATA/!d;s,\(.*\)\([ \,].*\),s|^\1$|\1\2|,' < $export_symbols > $output_objdir/$libname.filter
	  func_append delfiles " $export_symbols $output_objdir/$libname.filter"
	  export_symbols=$output_objdir/$libname.def
	  $opt_dry_run || $SED -f $output_objdir/$libname.filter < $orig_export_symbols > $export_symbols
	fi

	tmp_deplibs=
	for test_deplib in $deplibs; do
	  case " $convenience " in
	  *" $test_deplib "*) ;;
	  *)
	    func_append tmp_deplibs " $test_deplib"
	    ;;
	  esac
	done
	deplibs="$tmp_deplibs"

	if test -n "$convenience"; then
	  if test -n "$whole_archive_flag_spec" &&
	    test "$compiler_needs_object" = yes &&
	    test -z "$libobjs"; then
	    # extract the archives, so we have objects to list.
	    # TODO: could optimize this to just extract one archive.
	    whole_archive_flag_spec=
	  fi
	  if test -n "$whole_archive_flag_spec"; then
	    save_libobjs=$libobjs
	    eval libobjs=\"\$libobjs $whole_archive_flag_spec\"
	    test "X$libobjs" = "X " && libobjs=
	  else
	    gentop="$output_objdir/${outputname}x"
	    func_append generated " $gentop"

	    func_extract_archives $gentop $convenience
	    func_append libobjs " $func_extract_archives_result"
	    test "X$libobjs" = "X " && libobjs=
	  fi
	fi

	if test "$thread_safe" = yes && test -n "$thread_safe_flag_spec"; then
	  eval flag=\"$thread_safe_flag_spec\"
	  func_append linker_flags " $flag"
	fi

	# Make a backup of the uninstalled library when relinking
	if test "$opt_mode" = relink; then
	  $opt_dry_run || eval '(cd $output_objdir && $RM ${realname}U && $MV $realname ${realname}U)' || exit $?
	fi

	# Do each of the archive commands.
	if test "$module" = yes && test -n "$module_cmds" ; then
	  if test -n "$export_symbols" && test -n "$module_expsym_cmds"; then
	    eval test_cmds=\"$module_expsym_cmds\"
	    cmds=$module_expsym_cmds
	  else
	    eval test_cmds=\"$module_cmds\"
	    cmds=$module_cmds
	  fi
	else
	  if test -n "$export_symbols" && test -n "$archive_expsym_cmds"; then
	    eval test_cmds=\"$archive_expsym_cmds\"
	    cmds=$archive_expsym_cmds
	  else
	    eval test_cmds=\"$archive_cmds\"
	    cmds=$archive_cmds
	  fi
	fi

	if test "X$skipped_export" != "X:" &&
	   func_len " $test_cmds" &&
	   len=$func_len_result &&
	   test "$len" -lt "$max_cmd_len" || test "$max_cmd_len" -le -1; then
	  :
	else
	  # The command line is too long to link in one step, link piecewise
	  # or, if using GNU ld and skipped_export is not :, use a linker
	  # script.

	  # Save the value of $output and $libobjs because we want to
	  # use them later.  If we have whole_archive_flag_spec, we
	  # want to use save_libobjs as it was before
	  # whole_archive_flag_spec was expanded, because we can't
	  # assume the linker understands whole_archive_flag_spec.
	  # This may have to be revisited, in case too many
	  # convenience libraries get linked in and end up exceeding
	  # the spec.
	  if test -z "$convenience" || test -z "$whole_archive_flag_spec"; then
	    save_libobjs=$libobjs
	  fi
	  save_output=$output
	  func_basename "$output"
	  output_la=$func_basename_result

	  # Clear the reloadable object creation command queue and
	  # initialize k to one.
	  test_cmds=
	  concat_cmds=
	  objlist=
	  last_robj=
	  k=1

	  if test -n "$save_libobjs" && test "X$skipped_export" != "X:" && test "$with_gnu_ld" = yes; then
	    output=${output_objdir}/${output_la}.lnkscript
	    func_verbose "creating GNU ld script: $output"
	    echo 'INPUT (' > $output
	    for obj in $save_libobjs
	    do
	      func_to_tool_file "$obj"
	      $ECHO "$func_to_tool_file_result" >> $output
	    done
	    echo ')' >> $output
	    func_append delfiles " $output"
	    func_to_tool_file "$output"
	    output=$func_to_tool_file_result
	  elif test -n "$save_libobjs" && test "X$skipped_export" != "X:" && test "X$file_list_spec" != X; then
	    output=${output_objdir}/${output_la}.lnk
	    func_verbose "creating linker input file list: $output"
	    : > $output
	    set x $save_libobjs
	    shift
	    firstobj=
	    if test "$compiler_needs_object" = yes; then
	      firstobj="$1 "
	      shift
	    fi
	    for obj
	    do
	      func_to_tool_file "$obj"
	      $ECHO "$func_to_tool_file_result" >> $output
	    done
	    func_append delfiles " $output"
	    func_to_tool_file "$output"
	    output=$firstobj\"$file_list_spec$func_to_tool_file_result\"
	  else
	    if test -n "$save_libobjs"; then
	      func_verbose "creating reloadable object files..."
	      output=$output_objdir/$output_la-${k}.$objext
	      eval test_cmds=\"$reload_cmds\"
	      func_len " $test_cmds"
	      len0=$func_len_result
	      len=$len0

	      # Loop over the list of objects to be linked.
	      for obj in $save_libobjs
	      do
		func_len " $obj"
		func_arith $len + $func_len_result
		len=$func_arith_result
		if test "X$objlist" = X ||
		   test "$len" -lt "$max_cmd_len"; then
		  func_append objlist " $obj"
		else
		  # The command $test_cmds is almost too long, add a
		  # command to the queue.
		  if test "$k" -eq 1 ; then
		    # The first file doesn't have a previous command to add.
		    reload_objs=$objlist
		    eval concat_cmds=\"$reload_cmds\"
		  else
		    # All subsequent reloadable object files will link in
		    # the last one created.
		    reload_objs="$objlist $last_robj"
		    eval concat_cmds=\"\$concat_cmds~$reload_cmds~\$RM $last_robj\"
		  fi
		  last_robj=$output_objdir/$output_la-${k}.$objext
		  func_arith $k + 1
		  k=$func_arith_result
		  output=$output_objdir/$output_la-${k}.$objext
		  objlist=" $obj"
		  func_len " $last_robj"
		  func_arith $len0 + $func_len_result
		  len=$func_arith_result
		fi
	      done
	      # Handle the remaining objects by creating one last
	      # reloadable object file.  All subsequent reloadable object
	      # files will link in the last one created.
	      test -z "$concat_cmds" || concat_cmds=$concat_cmds~
	      reload_objs="$objlist $last_robj"
	      eval concat_cmds=\"\${concat_cmds}$reload_cmds\"
	      if test -n "$last_robj"; then
	        eval concat_cmds=\"\${concat_cmds}~\$RM $last_robj\"
	      fi
	      func_append delfiles " $output"

	    else
	      output=
	    fi

	    if ${skipped_export-false}; then
	      func_verbose "generating symbol list for \`$libname.la'"
	      export_symbols="$output_objdir/$libname.exp"
	      $opt_dry_run || $RM $export_symbols
	      libobjs=$output
	      # Append the command to create the export file.
	      test -z "$concat_cmds" || concat_cmds=$concat_cmds~
	      eval concat_cmds=\"\$concat_cmds$export_symbols_cmds\"
	      if test -n "$last_robj"; then
		eval concat_cmds=\"\$concat_cmds~\$RM $last_robj\"
	      fi
	    fi

	    test -n "$save_libobjs" &&
	      func_verbose "creating a temporary reloadable object file: $output"

	    # Loop through the commands generated above and execute them.
	    save_ifs="$IFS"; IFS='~'
	    for cmd in $concat_cmds; do
	      IFS="$save_ifs"
	      $opt_silent || {
		  func_quote_for_expand "$cmd"
		  eval "func_echo $func_quote_for_expand_result"
	      }
	      $opt_dry_run || eval "$cmd" || {
		lt_exit=$?

		# Restore the uninstalled library and exit
		if test "$opt_mode" = relink; then
		  ( cd "$output_objdir" && \
		    $RM "${realname}T" && \
		    $MV "${realname}U" "$realname" )
		fi

		exit $lt_exit
	      }
	    done
	    IFS="$save_ifs"

	    if test -n "$export_symbols_regex" && ${skipped_export-false}; then
	      func_show_eval '$EGREP -e "$export_symbols_regex" "$export_symbols" > "${export_symbols}T"'
	      func_show_eval '$MV "${export_symbols}T" "$export_symbols"'
	    fi
	  fi

          if ${skipped_export-false}; then
	    if test -n "$export_symbols" && test -n "$include_expsyms"; then
	      tmp_export_symbols="$export_symbols"
	      test -n "$orig_export_symbols" && tmp_export_symbols="$orig_export_symbols"
	      $opt_dry_run || eval '$ECHO "$include_expsyms" | $SP2NL >> "$tmp_export_symbols"'
	    fi

	    if test -n "$orig_export_symbols"; then
	      # The given exports_symbols file has to be filtered, so filter it.
	      func_verbose "filter symbol list for \`$libname.la' to tag DATA exports"
	      # FIXME: $output_objdir/$libname.filter potentially contains lots of
	      # 's' commands which not all seds can handle. GNU sed should be fine
	      # though. Also, the filter scales superlinearly with the number of
	      # global variables. join(1) would be nice here, but unfortunately
	      # isn't a blessed tool.
	      $opt_dry_run || $SED -e '/[ ,]DATA/!d;s,\(.*\)\([ \,].*\),s|^\1$|\1\2|,' < $export_symbols > $output_objdir/$libname.filter
	      func_append delfiles " $export_symbols $output_objdir/$libname.filter"
	      export_symbols=$output_objdir/$libname.def
	      $opt_dry_run || $SED -f $output_objdir/$libname.filter < $orig_export_symbols > $export_symbols
	    fi
	  fi

	  libobjs=$output
	  # Restore the value of output.
	  output=$save_output

	  if test -n "$convenience" && test -n "$whole_archive_flag_spec"; then
	    eval libobjs=\"\$libobjs $whole_archive_flag_spec\"
	    test "X$libobjs" = "X " && libobjs=
	  fi
	  # Expand the library linking commands again to reset the
	  # value of $libobjs for piecewise linking.

	  # Do each of the archive commands.
	  if test "$module" = yes && test -n "$module_cmds" ; then
	    if test -n "$export_symbols" && test -n "$module_expsym_cmds"; then
	      cmds=$module_expsym_cmds
	    else
	      cmds=$module_cmds
	    fi
	  else
	    if test -n "$export_symbols" && test -n "$archive_expsym_cmds"; then
	      cmds=$archive_expsym_cmds
	    else
	      cmds=$archive_cmds
	    fi
	  fi
	fi

	if test -n "$delfiles"; then
	  # Append the command to remove temporary files to $cmds.
	  eval cmds=\"\$cmds~\$RM $delfiles\"
	fi

	# Add any objects from preloaded convenience libraries
	if test -n "$dlprefiles"; then
	  gentop="$output_objdir/${outputname}x"
	  func_append generated " $gentop"

	  func_extract_archives $gentop $dlprefiles
	  func_append libobjs " $func_extract_archives_result"
	  test "X$libobjs" = "X " && libobjs=
	fi

	save_ifs="$IFS"; IFS='~'
	for cmd in $cmds; do
	  IFS="$save_ifs"
	  eval cmd=\"$cmd\"
	  $opt_silent || {
	    func_quote_for_expand "$cmd"
	    eval "func_echo $func_quote_for_expand_result"
	  }
	  $opt_dry_run || eval "$cmd" || {
	    lt_exit=$?

	    # Restore the uninstalled library and exit
	    if test "$opt_mode" = relink; then
	      ( cd "$output_objdir" && \
	        $RM "${realname}T" && \
		$MV "${realname}U" "$realname" )
	    fi

	    exit $lt_exit
	  }
	done
	IFS="$save_ifs"

	# Restore the uninstalled library and exit
	if test "$opt_mode" = relink; then
	  $opt_dry_run || eval '(cd $output_objdir && $RM ${realname}T && $MV $realname ${realname}T && $MV ${realname}U $realname)' || exit $?

	  if test -n "$convenience"; then
	    if test -z "$whole_archive_flag_spec"; then
	      func_show_eval '${RM}r "$gentop"'
	    fi
	  fi

	  exit $EXIT_SUCCESS
	fi

	# Create links to the real library.
	for linkname in $linknames; do
	  if test "$realname" != "$linkname"; then
	    func_show_eval '(cd "$output_objdir" && $RM "$linkname" && $LN_S "$realname" "$linkname")' 'exit $?'
	  fi
	done

	# If -module or -export-dynamic was specified, set the dlname.
	if test "$module" = yes || test "$export_dynamic" = yes; then
	  # On all known operating systems, these are identical.
	  dlname="$soname"
	fi
      fi
      ;;

    obj)
      if test -n "$dlfiles$dlprefiles" || test "$dlself" != no; then
	func_warning "\`-dlopen' is ignored for objects"
      fi

      case " $deplibs" in
      *\ -l* | *\ -L*)
	func_warning "\`-l' and \`-L' are ignored for objects" ;;
      esac

      test -n "$rpath" && \
	func_warning "\`-rpath' is ignored for objects"

      test -n "$xrpath" && \
	func_warning "\`-R' is ignored for objects"

      test -n "$vinfo" && \
	func_warning "\`-version-info' is ignored for objects"

      test -n "$release" && \
	func_warning "\`-release' is ignored for objects"

      case $output in
      *.lo)
	test -n "$objs$old_deplibs" && \
	  func_fatal_error "cannot build library object \`$output' from non-libtool objects"

	libobj=$output
	func_lo2o "$libobj"
	obj=$func_lo2o_result
	;;
      *)
	libobj=
	obj="$output"
	;;
      esac

      # Delete the old objects.
      $opt_dry_run || $RM $obj $libobj

      # Objects from convenience libraries.  This assumes
      # single-version convenience libraries.  Whenever we create
      # different ones for PIC/non-PIC, this we'll have to duplicate
      # the extraction.
      reload_conv_objs=
      gentop=
      # reload_cmds runs $LD directly, so let us get rid of
      # -Wl from whole_archive_flag_spec and hope we can get by with
      # turning comma into space..
      wl=

      if test -n "$convenience"; then
	if test -n "$whole_archive_flag_spec"; then
	  eval tmp_whole_archive_flags=\"$whole_archive_flag_spec\"
	  reload_conv_objs=$reload_objs\ `$ECHO "$tmp_whole_archive_flags" | $SED 's|,| |g'`
	else
	  gentop="$output_objdir/${obj}x"
	  func_append generated " $gentop"

	  func_extract_archives $gentop $convenience
	  reload_conv_objs="$reload_objs $func_extract_archives_result"
	fi
      fi

      # If we're not building shared, we need to use non_pic_objs
      test "$build_libtool_libs" != yes && libobjs="$non_pic_objects"

      # Create the old-style object.
      reload_objs="$objs$old_deplibs "`$ECHO "$libobjs" | $SP2NL | $SED "/\.${libext}$/d; /\.lib$/d; $lo2o" | $NL2SP`" $reload_conv_objs" ### testsuite: skip nested quoting test

      output="$obj"
      func_execute_cmds "$reload_cmds" 'exit $?'

      # Exit if we aren't doing a library object file.
      if test -z "$libobj"; then
	if test -n "$gentop"; then
	  func_show_eval '${RM}r "$gentop"'
	fi

	exit $EXIT_SUCCESS
      fi

      if test "$build_libtool_libs" != yes; then
	if test -n "$gentop"; then
	  func_show_eval '${RM}r "$gentop"'
	fi

	# Create an invalid libtool object if no PIC, so that we don't
	# accidentally link it into a program.
	# $show "echo timestamp > $libobj"
	# $opt_dry_run || eval "echo timestamp > $libobj" || exit $?
	exit $EXIT_SUCCESS
      fi

      if test -n "$pic_flag" || test "$pic_mode" != default; then
	# Only do commands if we really have different PIC objects.
	reload_objs="$libobjs $reload_conv_objs"
	output="$libobj"
	func_execute_cmds "$reload_cmds" 'exit $?'
      fi

      if test -n "$gentop"; then
	func_show_eval '${RM}r "$gentop"'
      fi

      exit $EXIT_SUCCESS
      ;;

    prog)
      case $host in
	*cygwin*) func_stripname '' '.exe' "$output"
	          output=$func_stripname_result.exe;;
      esac
      test -n "$vinfo" && \
	func_warning "\`-version-info' is ignored for programs"

      test -n "$release" && \
	func_warning "\`-release' is ignored for programs"

      test "$preload" = yes \
        && test "$dlopen_support" = unknown \
	&& test "$dlopen_self" = unknown \
	&& test "$dlopen_self_static" = unknown && \
	  func_warning "\`LT_INIT([dlopen])' not used. Assuming no dlopen support."

      case $host in
      *-*-rhapsody* | *-*-darwin1.[012])
	# On Rhapsody replace the C library is the System framework
	compile_deplibs=`$ECHO " $compile_deplibs" | $SED 's/ -lc / System.ltframework /'`
	finalize_deplibs=`$ECHO " $finalize_deplibs" | $SED 's/ -lc / System.ltframework /'`
	;;
      esac

      case $host in
      *-*-darwin*)
	# Don't allow lazy linking, it breaks C++ global constructors
	# But is supposedly fixed on 10.4 or later (yay!).
	if test "$tagname" = CXX ; then
	  case ${MACOSX_DEPLOYMENT_TARGET-10.0} in
	    10.[0123])
	      func_append compile_command " ${wl}-bind_at_load"
	      func_append finalize_command " ${wl}-bind_at_load"
	    ;;
	  esac
	fi
	# Time to change all our "foo.ltframework" stuff back to "-framework foo"
	compile_deplibs=`$ECHO " $compile_deplibs" | $SED 's% \([^ $]*\).ltframework% -framework \1%g'`
	finalize_deplibs=`$ECHO " $finalize_deplibs" | $SED 's% \([^ $]*\).ltframework% -framework \1%g'`
	;;
      esac


      # move library search paths that coincide with paths to not yet
      # installed libraries to the beginning of the library search list
      new_libs=
      for path in $notinst_path; do
	case " $new_libs " in
	*" -L$path/$objdir "*) ;;
	*)
	  case " $compile_deplibs " in
	  *" -L$path/$objdir "*)
	    func_append new_libs " -L$path/$objdir" ;;
	  esac
	  ;;
	esac
      done
      for deplib in $compile_deplibs; do
	case $deplib in
	-L*)
	  case " $new_libs " in
	  *" $deplib "*) ;;
	  *) func_append new_libs " $deplib" ;;
	  esac
	  ;;
	*) func_append new_libs " $deplib" ;;
	esac
      done
      compile_deplibs="$new_libs"


      func_append compile_command " $compile_deplibs"
      func_append finalize_command " $finalize_deplibs"

      if test -n "$rpath$xrpath"; then
	# If the user specified any rpath flags, then add them.
	for libdir in $rpath $xrpath; do
	  # This is the magic to use -rpath.
	  case "$finalize_rpath " in
	  *" $libdir "*) ;;
	  *) func_append finalize_rpath " $libdir" ;;
	  esac
	done
      fi

      # Now hardcode the library paths
      rpath=
      hardcode_libdirs=
      for libdir in $compile_rpath $finalize_rpath; do
	if test -n "$hardcode_libdir_flag_spec"; then
	  if test -n "$hardcode_libdir_separator"; then
	    if test -z "$hardcode_libdirs"; then
	      hardcode_libdirs="$libdir"
	    else
	      # Just accumulate the unique libdirs.
	      case $hardcode_libdir_separator$hardcode_libdirs$hardcode_libdir_separator in
	      *"$hardcode_libdir_separator$libdir$hardcode_libdir_separator"*)
		;;
	      *)
		func_append hardcode_libdirs "$hardcode_libdir_separator$libdir"
		;;
	      esac
	    fi
	  else
	    eval flag=\"$hardcode_libdir_flag_spec\"
	    func_append rpath " $flag"
	  fi
	elif test -n "$runpath_var"; then
	  case "$perm_rpath " in
	  *" $libdir "*) ;;
	  *) func_append perm_rpath " $libdir" ;;
	  esac
	fi
	case $host in
	*-*-cygwin* | *-*-mingw* | *-*-pw32* | *-*-os2* | *-cegcc*)
	  testbindir=`${ECHO} "$libdir" | ${SED} -e 's*/lib$*/bin*'`
	  case :$dllsearchpath: in
	  *":$libdir:"*) ;;
	  ::) dllsearchpath=$libdir;;
	  *) func_append dllsearchpath ":$libdir";;
	  esac
	  case :$dllsearchpath: in
	  *":$testbindir:"*) ;;
	  ::) dllsearchpath=$testbindir;;
	  *) func_append dllsearchpath ":$testbindir";;
	  esac
	  ;;
	esac
      done
      # Substitute the hardcoded libdirs into the rpath.
      if test -n "$hardcode_libdir_separator" &&
	 test -n "$hardcode_libdirs"; then
	libdir="$hardcode_libdirs"
	eval rpath=\" $hardcode_libdir_flag_spec\"
      fi
      compile_rpath="$rpath"

      rpath=
      hardcode_libdirs=
      for libdir in $finalize_rpath; do
	if test -n "$hardcode_libdir_flag_spec"; then
	  if test -n "$hardcode_libdir_separator"; then
	    if test -z "$hardcode_libdirs"; then
	      hardcode_libdirs="$libdir"
	    else
	      # Just accumulate the unique libdirs.
	      case $hardcode_libdir_separator$hardcode_libdirs$hardcode_libdir_separator in
	      *"$hardcode_libdir_separator$libdir$hardcode_libdir_separator"*)
		;;
	      *)
		func_append hardcode_libdirs "$hardcode_libdir_separator$libdir"
		;;
	      esac
	    fi
	  else
	    eval flag=\"$hardcode_libdir_flag_spec\"
	    func_append rpath " $flag"
	  fi
	elif test -n "$runpath_var"; then
	  case "$finalize_perm_rpath " in
	  *" $libdir "*) ;;
	  *) func_append finalize_perm_rpath " $libdir" ;;
	  esac
	fi
      done
      # Substitute the hardcoded libdirs into the rpath.
      if test -n "$hardcode_libdir_separator" &&
	 test -n "$hardcode_libdirs"; then
	libdir="$hardcode_libdirs"
	eval rpath=\" $hardcode_libdir_flag_spec\"
      fi
      finalize_rpath="$rpath"

      if test -n "$libobjs" && test "$build_old_libs" = yes; then
	# Transform all the library objects into standard objects.
	compile_command=`$ECHO "$compile_command" | $SP2NL | $SED "$lo2o" | $NL2SP`
	finalize_command=`$ECHO "$finalize_command" | $SP2NL | $SED "$lo2o" | $NL2SP`
      fi

      func_generate_dlsyms "$outputname" "@PROGRAM@" "no"

      # template prelinking step
      if test -n "$prelink_cmds"; then
	func_execute_cmds "$prelink_cmds" 'exit $?'
      fi

      wrappers_required=yes
      case $host in
      *cegcc* | *mingw32ce*)
        # Disable wrappers for cegcc and mingw32ce hosts, we are cross compiling anyway.
        wrappers_required=no
        ;;
      *cygwin* | *mingw* )
        if test "$build_libtool_libs" != yes; then
          wrappers_required=no
        fi
        ;;
      *)
        if test "$need_relink" = no || test "$build_libtool_libs" != yes; then
          wrappers_required=no
        fi
        ;;
      esac
      if test "$wrappers_required" = no; then
	# Replace the output file specification.
	compile_command=`$ECHO "$compile_command" | $SED 's%@OUTPUT@%'"$output"'%g'`
	link_command="$compile_command$compile_rpath"

	# We have no uninstalled library dependencies, so finalize right now.
	exit_status=0
	func_show_eval "$link_command" 'exit_status=$?'

	if test -n "$postlink_cmds"; then
	  func_to_tool_file "$output"
	  postlink_cmds=`func_echo_all "$postlink_cmds" | $SED -e 's%@OUTPUT@%'"$output"'%g' -e 's%@TOOL_OUTPUT@%'"$func_to_tool_file_result"'%g'`
	  func_execute_cmds "$postlink_cmds" 'exit $?'
	fi

	# Delete the generated files.
	if test -f "$output_objdir/${outputname}S.${objext}"; then
	  func_show_eval '$RM "$output_objdir/${outputname}S.${objext}"'
	fi

	exit $exit_status
      fi

      if test -n "$compile_shlibpath$finalize_shlibpath"; then
	compile_command="$shlibpath_var=\"$compile_shlibpath$finalize_shlibpath\$$shlibpath_var\" $compile_command"
      fi
      if test -n "$finalize_shlibpath"; then
	finalize_command="$shlibpath_var=\"$finalize_shlibpath\$$shlibpath_var\" $finalize_command"
      fi

      compile_var=
      finalize_var=
      if test -n "$runpath_var"; then
	if test -n "$perm_rpath"; then
	  # We should set the runpath_var.
	  rpath=
	  for dir in $perm_rpath; do
	    func_append rpath "$dir:"
	  done
	  compile_var="$runpath_var=\"$rpath\$$runpath_var\" "
	fi
	if test -n "$finalize_perm_rpath"; then
	  # We should set the runpath_var.
	  rpath=
	  for dir in $finalize_perm_rpath; do
	    func_append rpath "$dir:"
	  done
	  finalize_var="$runpath_var=\"$rpath\$$runpath_var\" "
	fi
      fi

      if test "$no_install" = yes; then
	# We don't need to create a wrapper script.
	link_command="$compile_var$compile_command$compile_rpath"
	# Replace the output file specification.
	link_command=`$ECHO "$link_command" | $SED 's%@OUTPUT@%'"$output"'%g'`
	# Delete the old output file.
	$opt_dry_run || $RM $output
	# Link the executable and exit
	func_show_eval "$link_command" 'exit $?'

	if test -n "$postlink_cmds"; then
	  func_to_tool_file "$output"
	  postlink_cmds=`func_echo_all "$postlink_cmds" | $SED -e 's%@OUTPUT@%'"$output"'%g' -e 's%@TOOL_OUTPUT@%'"$func_to_tool_file_result"'%g'`
	  func_execute_cmds "$postlink_cmds" 'exit $?'
	fi

	exit $EXIT_SUCCESS
      fi

      if test "$hardcode_action" = relink; then
	# Fast installation is not supported
	link_command="$compile_var$compile_command$compile_rpath"
	relink_command="$finalize_var$finalize_command$finalize_rpath"

	func_warning "this platform does not like uninstalled shared libraries"
	func_warning "\`$output' will be relinked during installation"
      else
	if test "$fast_install" != no; then
	  link_command="$finalize_var$compile_command$finalize_rpath"
	  if test "$fast_install" = yes; then
	    relink_command=`$ECHO "$compile_var$compile_command$compile_rpath" | $SED 's%@OUTPUT@%\$progdir/\$file%g'`
	  else
	    # fast_install is set to needless
	    relink_command=
	  fi
	else
	  link_command="$compile_var$compile_command$compile_rpath"
	  relink_command="$finalize_var$finalize_command$finalize_rpath"
	fi
      fi

      # Replace the output file specification.
      link_command=`$ECHO "$link_command" | $SED 's%@OUTPUT@%'"$output_objdir/$outputname"'%g'`

      # Delete the old output files.
      $opt_dry_run || $RM $output $output_objdir/$outputname $output_objdir/lt-$outputname

      func_show_eval "$link_command" 'exit $?'

      if test -n "$postlink_cmds"; then
	func_to_tool_file "$output_objdir/$outputname"
	postlink_cmds=`func_echo_all "$postlink_cmds" | $SED -e 's%@OUTPUT@%'"$output_objdir/$outputname"'%g' -e 's%@TOOL_OUTPUT@%'"$func_to_tool_file_result"'%g'`
	func_execute_cmds "$postlink_cmds" 'exit $?'
      fi

      # Now create the wrapper script.
      func_verbose "creating $output"

      # Quote the relink command for shipping.
      if test -n "$relink_command"; then
	# Preserve any variables that may affect compiler behavior
	for var in $variables_saved_for_relink; do
	  if eval test -z \"\${$var+set}\"; then
	    relink_command="{ test -z \"\${$var+set}\" || $lt_unset $var || { $var=; export $var; }; }; $relink_command"
	  elif eval var_value=\$$var; test -z "$var_value"; then
	    relink_command="$var=; export $var; $relink_command"
	  else
	    func_quote_for_eval "$var_value"
	    relink_command="$var=$func_quote_for_eval_result; export $var; $relink_command"
	  fi
	done
	relink_command="(cd `pwd`; $relink_command)"
	relink_command=`$ECHO "$relink_command" | $SED "$sed_quote_subst"`
      fi

      # Only actually do things if not in dry run mode.
      $opt_dry_run || {
	# win32 will think the script is a binary if it has
	# a .exe suffix, so we strip it off here.
	case $output in
	  *.exe) func_stripname '' '.exe' "$output"
	         output=$func_stripname_result ;;
	esac
	# test for cygwin because mv fails w/o .exe extensions
	case $host in
	  *cygwin*)
	    exeext=.exe
	    func_stripname '' '.exe' "$outputname"
	    outputname=$func_stripname_result ;;
	  *) exeext= ;;
	esac
	case $host in
	  *cygwin* | *mingw* )
	    func_dirname_and_basename "$output" "" "."
	    output_name=$func_basename_result
	    output_path=$func_dirname_result
	    cwrappersource="$output_path/$objdir/lt-$output_name.c"
	    cwrapper="$output_path/$output_name.exe"
	    $RM $cwrappersource $cwrapper
	    trap "$RM $cwrappersource $cwrapper; exit $EXIT_FAILURE" 1 2 15

	    func_emit_cwrapperexe_src > $cwrappersource

	    # The wrapper executable is built using the $host compiler,
	    # because it contains $host paths and files. If cross-
	    # compiling, it, like the target executable, must be
	    # executed on the $host or under an emulation environment.
	    $opt_dry_run || {
	      $LTCC $LTCFLAGS -o $cwrapper $cwrappersource
	      $STRIP $cwrapper
	    }

	    # Now, create the wrapper script for func_source use:
	    func_ltwrapper_scriptname $cwrapper
	    $RM $func_ltwrapper_scriptname_result
	    trap "$RM $func_ltwrapper_scriptname_result; exit $EXIT_FAILURE" 1 2 15
	    $opt_dry_run || {
	      # note: this script will not be executed, so do not chmod.
	      if test "x$build" = "x$host" ; then
		$cwrapper --lt-dump-script > $func_ltwrapper_scriptname_result
	      else
		func_emit_wrapper no > $func_ltwrapper_scriptname_result
	      fi
	    }
	  ;;
	  * )
	    $RM $output
	    trap "$RM $output; exit $EXIT_FAILURE" 1 2 15

	    func_emit_wrapper no > $output
	    chmod +x $output
	  ;;
	esac
      }
      exit $EXIT_SUCCESS
      ;;
    esac

    # See if we need to build an old-fashioned archive.
    for oldlib in $oldlibs; do

      if test "$build_libtool_libs" = convenience; then
	oldobjs="$libobjs_save $symfileobj"
	addlibs="$convenience"
	build_libtool_libs=no
      else
	if test "$build_libtool_libs" = module; then
	  oldobjs="$libobjs_save"
	  build_libtool_libs=no
	else
	  oldobjs="$old_deplibs $non_pic_objects"
	  if test "$preload" = yes && test -f "$symfileobj"; then
	    func_append oldobjs " $symfileobj"
	  fi
	fi
	addlibs="$old_convenience"
      fi

      if test -n "$addlibs"; then
	gentop="$output_objdir/${outputname}x"
	func_append generated " $gentop"

	func_extract_archives $gentop $addlibs
	func_append oldobjs " $func_extract_archives_result"
      fi

      # Do each command in the archive commands.
      if test -n "$old_archive_from_new_cmds" && test "$build_libtool_libs" = yes; then
	cmds=$old_archive_from_new_cmds
      else

	# Add any objects from preloaded convenience libraries
	if test -n "$dlprefiles"; then
	  gentop="$output_objdir/${outputname}x"
	  func_append generated " $gentop"

	  func_extract_archives $gentop $dlprefiles
	  func_append oldobjs " $func_extract_archives_result"
	fi

	# POSIX demands no paths to be encoded in archives.  We have
	# to avoid creating archives with duplicate basenames if we
	# might have to extract them afterwards, e.g., when creating a
	# static archive out of a convenience library, or when linking
	# the entirety of a libtool archive into another (currently
	# not supported by libtool).
	if (for obj in $oldobjs
	    do
	      func_basename "$obj"
	      $ECHO "$func_basename_result"
	    done | sort | sort -uc >/dev/null 2>&1); then
	  :
	else
	  echo "copying selected object files to avoid basename conflicts..."
	  gentop="$output_objdir/${outputname}x"
	  func_append generated " $gentop"
	  func_mkdir_p "$gentop"
	  save_oldobjs=$oldobjs
	  oldobjs=
	  counter=1
	  for obj in $save_oldobjs
	  do
	    func_basename "$obj"
	    objbase="$func_basename_result"
	    case " $oldobjs " in
	    " ") oldobjs=$obj ;;
	    *[\ /]"$objbase "*)
	      while :; do
		# Make sure we don't pick an alternate name that also
		# overlaps.
		newobj=lt$counter-$objbase
		func_arith $counter + 1
		counter=$func_arith_result
		case " $oldobjs " in
		*[\ /]"$newobj "*) ;;
		*) if test ! -f "$gentop/$newobj"; then break; fi ;;
		esac
	      done
	      func_show_eval "ln $obj $gentop/$newobj || cp $obj $gentop/$newobj"
	      func_append oldobjs " $gentop/$newobj"
	      ;;
	    *) func_append oldobjs " $obj" ;;
	    esac
	  done
	fi
	func_to_tool_file "$oldlib" func_convert_file_msys_to_w32
	tool_oldlib=$func_to_tool_file_result
	eval cmds=\"$old_archive_cmds\"

	func_len " $cmds"
	len=$func_len_result
	if test "$len" -lt "$max_cmd_len" || test "$max_cmd_len" -le -1; then
	  cmds=$old_archive_cmds
	elif test -n "$archiver_list_spec"; then
	  func_verbose "using command file archive linking..."
	  for obj in $oldobjs
	  do
	    func_to_tool_file "$obj"
	    $ECHO "$func_to_tool_file_result"
	  done > $output_objdir/$libname.libcmd
	  func_to_tool_file "$output_objdir/$libname.libcmd"
	  oldobjs=" $archiver_list_spec$func_to_tool_file_result"
	  cmds=$old_archive_cmds
	else
	  # the command line is too long to link in one step, link in parts
	  func_verbose "using piecewise archive linking..."
	  save_RANLIB=$RANLIB
	  RANLIB=:
	  objlist=
	  concat_cmds=
	  save_oldobjs=$oldobjs
	  oldobjs=
	  # Is there a better way of finding the last object in the list?
	  for obj in $save_oldobjs
	  do
	    last_oldobj=$obj
	  done
	  eval test_cmds=\"$old_archive_cmds\"
	  func_len " $test_cmds"
	  len0=$func_len_result
	  len=$len0
	  for obj in $save_oldobjs
	  do
	    func_len " $obj"
	    func_arith $len + $func_len_result
	    len=$func_arith_result
	    func_append objlist " $obj"
	    if test "$len" -lt "$max_cmd_len"; then
	      :
	    else
	      # the above command should be used before it gets too long
	      oldobjs=$objlist
	      if test "$obj" = "$last_oldobj" ; then
		RANLIB=$save_RANLIB
	      fi
	      test -z "$concat_cmds" || concat_cmds=$concat_cmds~
	      eval concat_cmds=\"\${concat_cmds}$old_archive_cmds\"
	      objlist=
	      len=$len0
	    fi
	  done
	  RANLIB=$save_RANLIB
	  oldobjs=$objlist
	  if test "X$oldobjs" = "X" ; then
	    eval cmds=\"\$concat_cmds\"
	  else
	    eval cmds=\"\$concat_cmds~\$old_archive_cmds\"
	  fi
	fi
      fi
      func_execute_cmds "$cmds" 'exit $?'
    done

    test -n "$generated" && \
      func_show_eval "${RM}r$generated"

    # Now create the libtool archive.
    case $output in
    *.la)
      old_library=
      test "$build_old_libs" = yes && old_library="$libname.$libext"
      func_verbose "creating $output"

      # Preserve any variables that may affect compiler behavior
      for var in $variables_saved_for_relink; do
	if eval test -z \"\${$var+set}\"; then
	  relink_command="{ test -z \"\${$var+set}\" || $lt_unset $var || { $var=; export $var; }; }; $relink_command"
	elif eval var_value=\$$var; test -z "$var_value"; then
	  relink_command="$var=; export $var; $relink_command"
	else
	  func_quote_for_eval "$var_value"
	  relink_command="$var=$func_quote_for_eval_result; export $var; $relink_command"
	fi
      done
      # Quote the link command for shipping.
      relink_command="(cd `pwd`; $SHELL $progpath $preserve_args --mode=relink $libtool_args @inst_prefix_dir@)"
      relink_command=`$ECHO "$relink_command" | $SED "$sed_quote_subst"`
      if test "$hardcode_automatic" = yes ; then
	relink_command=
      fi

      # Only create the output if not a dry run.
      $opt_dry_run || {
	for installed in no yes; do
	  if test "$installed" = yes; then
	    if test -z "$install_libdir"; then
	      break
	    fi
	    output="$output_objdir/$outputname"i
	    # Replace all uninstalled libtool libraries with the installed ones
	    newdependency_libs=
	    for deplib in $dependency_libs; do
	      case $deplib in
	      *.la)
		func_basename "$deplib"
		name="$func_basename_result"
		func_resolve_sysroot "$deplib"
		eval libdir=`${SED} -n -e 's/^libdir=\(.*\)$/\1/p' $func_resolve_sysroot_result`
		test -z "$libdir" && \
		  func_fatal_error "\`$deplib' is not a valid libtool archive"
		func_append newdependency_libs " ${lt_sysroot:+=}$libdir/$name"
		;;
	      -L*)
		func_stripname -L '' "$deplib"
		func_replace_sysroot "$func_stripname_result"
		func_append newdependency_libs " -L$func_replace_sysroot_result"
		;;
	      -R*)
		func_stripname -R '' "$deplib"
		func_replace_sysroot "$func_stripname_result"
		func_append newdependency_libs " -R$func_replace_sysroot_result"
		;;
	      *) func_append newdependency_libs " $deplib" ;;
	      esac
	    done
	    dependency_libs="$newdependency_libs"
	    newdlfiles=

	    for lib in $dlfiles; do
	      case $lib in
	      *.la)
	        func_basename "$lib"
		name="$func_basename_result"
		eval libdir=`${SED} -n -e 's/^libdir=\(.*\)$/\1/p' $lib`
		test -z "$libdir" && \
		  func_fatal_error "\`$lib' is not a valid libtool archive"
		func_append newdlfiles " ${lt_sysroot:+=}$libdir/$name"
		;;
	      *) func_append newdlfiles " $lib" ;;
	      esac
	    done
	    dlfiles="$newdlfiles"
	    newdlprefiles=
	    for lib in $dlprefiles; do
	      case $lib in
	      *.la)
		# Only pass preopened files to the pseudo-archive (for
		# eventual linking with the app. that links it) if we
		# didn't already link the preopened objects directly into
		# the library:
		func_basename "$lib"
		name="$func_basename_result"
		eval libdir=`${SED} -n -e 's/^libdir=\(.*\)$/\1/p' $lib`
		test -z "$libdir" && \
		  func_fatal_error "\`$lib' is not a valid libtool archive"
		func_append newdlprefiles " ${lt_sysroot:+=}$libdir/$name"
		;;
	      esac
	    done
	    dlprefiles="$newdlprefiles"
	  else
	    newdlfiles=
	    for lib in $dlfiles; do
	      case $lib in
		[\\/]* | [A-Za-z]:[\\/]*) abs="$lib" ;;
		*) abs=`pwd`"/$lib" ;;
	      esac
	      func_append newdlfiles " $abs"
	    done
	    dlfiles="$newdlfiles"
	    newdlprefiles=
	    for lib in $dlprefiles; do
	      case $lib in
		[\\/]* | [A-Za-z]:[\\/]*) abs="$lib" ;;
		*) abs=`pwd`"/$lib" ;;
	      esac
	      func_append newdlprefiles " $abs"
	    done
	    dlprefiles="$newdlprefiles"
	  fi
	  $RM $output
	  # place dlname in correct position for cygwin
	  # In fact, it would be nice if we could use this code for all target
	  # systems that can't hard-code library paths into their executables
	  # and that have no shared library path variable independent of PATH,
	  # but it turns out we can't easily determine that from inspecting
	  # libtool variables, so we have to hard-code the OSs to which it
	  # applies here; at the moment, that means platforms that use the PE
	  # object format with DLL files.  See the long comment at the top of
	  # tests/bindir.at for full details.
	  tdlname=$dlname
	  case $host,$output,$installed,$module,$dlname in
	    *cygwin*,*lai,yes,no,*.dll | *mingw*,*lai,yes,no,*.dll | *cegcc*,*lai,yes,no,*.dll)
	      # If a -bindir argument was supplied, place the dll there.
	      if test "x$bindir" != x ;
	      then
		func_relative_path "$install_libdir" "$bindir"
		tdlname=$func_relative_path_result$dlname
	      else
		# Otherwise fall back on heuristic.
		tdlname=../bin/$dlname
	      fi
	      ;;
	  esac
	  $ECHO > $output "\
# $outputname - a libtool library file
# Generated by $PROGRAM (GNU $PACKAGE$TIMESTAMP) $VERSION
#
# Please DO NOT delete this file!
# It is necessary for linking the library.

# The name that we can dlopen(3).
dlname='$tdlname'

# Names of this library.
library_names='$library_names'

# The name of the static archive.
old_library='$old_library'

# Linker flags that can not go in dependency_libs.
inherited_linker_flags='$new_inherited_linker_flags'

# Libraries that this one depends upon.
dependency_libs='$dependency_libs'

# Names of additional weak libraries provided by this library
weak_library_names='$weak_libs'

# Version information for $libname.
current=$current
age=$age
revision=$revision

# Is this an already installed library?
installed=$installed

# Should we warn about portability when linking against -modules?
shouldnotlink=$module

# Files to dlopen/dlpreopen
dlopen='$dlfiles'
dlpreopen='$dlprefiles'

# Directory that this library needs to be installed in:
libdir='$install_libdir'"
	  if test "$installed" = no && test "$need_relink" = yes; then
	    $ECHO >> $output "\
relink_command=\"$relink_command\""
	  fi
	done
      }

      # Do a symbolic link so that the libtool archive can be found in
      # LD_LIBRARY_PATH before the program is installed.
      func_show_eval '( cd "$output_objdir" && $RM "$outputname" && $LN_S "../$outputname" "$outputname" )' 'exit $?'
      ;;
    esac
    exit $EXIT_SUCCESS
}

{ test "$opt_mode" = link || test "$opt_mode" = relink; } &&
    func_mode_link ${1+"$@"}


# func_mode_uninstall arg...
func_mode_uninstall ()
{
    $opt_debug
    RM="$nonopt"
    files=
    rmforce=
    exit_status=0

    # This variable tells wrapper scripts just to set variables rather
    # than running their programs.
    libtool_install_magic="$magic"

    for arg
    do
      case $arg in
      -f) func_append RM " $arg"; rmforce=yes ;;
      -*) func_append RM " $arg" ;;
      *) func_append files " $arg" ;;
      esac
    done

    test -z "$RM" && \
      func_fatal_help "you must specify an RM program"

    rmdirs=

    for file in $files; do
      func_dirname "$file" "" "."
      dir="$func_dirname_result"
      if test "X$dir" = X.; then
	odir="$objdir"
      else
	odir="$dir/$objdir"
      fi
      func_basename "$file"
      name="$func_basename_result"
      test "$opt_mode" = uninstall && odir="$dir"

      # Remember odir for removal later, being careful to avoid duplicates
      if test "$opt_mode" = clean; then
	case " $rmdirs " in
	  *" $odir "*) ;;
	  *) func_append rmdirs " $odir" ;;
	esac
      fi

      # Don't error if the file doesn't exist and rm -f was used.
      if { test -L "$file"; } >/dev/null 2>&1 ||
	 { test -h "$file"; } >/dev/null 2>&1 ||
	 test -f "$file"; then
	:
      elif test -d "$file"; then
	exit_status=1
	continue
      elif test "$rmforce" = yes; then
	continue
      fi

      rmfiles="$file"

      case $name in
      *.la)
	# Possibly a libtool archive, so verify it.
	if func_lalib_p "$file"; then
	  func_source $dir/$name

	  # Delete the libtool libraries and symlinks.
	  for n in $library_names; do
	    func_append rmfiles " $odir/$n"
	  done
	  test -n "$old_library" && func_append rmfiles " $odir/$old_library"

	  case "$opt_mode" in
	  clean)
	    case " $library_names " in
	    *" $dlname "*) ;;
	    *) test -n "$dlname" && func_append rmfiles " $odir/$dlname" ;;
	    esac
	    test -n "$libdir" && func_append rmfiles " $odir/$name $odir/${name}i"
	    ;;
	  uninstall)
	    if test -n "$library_names"; then
	      # Do each command in the postuninstall commands.
	      func_execute_cmds "$postuninstall_cmds" 'test "$rmforce" = yes || exit_status=1'
	    fi

	    if test -n "$old_library"; then
	      # Do each command in the old_postuninstall commands.
	      func_execute_cmds "$old_postuninstall_cmds" 'test "$rmforce" = yes || exit_status=1'
	    fi
	    # FIXME: should reinstall the best remaining shared library.
	    ;;
	  esac
	fi
	;;

      *.lo)
	# Possibly a libtool object, so verify it.
	if func_lalib_p "$file"; then

	  # Read the .lo file
	  func_source $dir/$name

	  # Add PIC object to the list of files to remove.
	  if test -n "$pic_object" &&
	     test "$pic_object" != none; then
	    func_append rmfiles " $dir/$pic_object"
	  fi

	  # Add non-PIC object to the list of files to remove.
	  if test -n "$non_pic_object" &&
	     test "$non_pic_object" != none; then
	    func_append rmfiles " $dir/$non_pic_object"
	  fi
	fi
	;;

      *)
	if test "$opt_mode" = clean ; then
	  noexename=$name
	  case $file in
	  *.exe)
	    func_stripname '' '.exe' "$file"
	    file=$func_stripname_result
	    func_stripname '' '.exe' "$name"
	    noexename=$func_stripname_result
	    # $file with .exe has already been added to rmfiles,
	    # add $file without .exe
	    func_append rmfiles " $file"
	    ;;
	  esac
	  # Do a test to see if this is a libtool program.
	  if func_ltwrapper_p "$file"; then
	    if func_ltwrapper_executable_p "$file"; then
	      func_ltwrapper_scriptname "$file"
	      relink_command=
	      func_source $func_ltwrapper_scriptname_result
	      func_append rmfiles " $func_ltwrapper_scriptname_result"
	    else
	      relink_command=
	      func_source $dir/$noexename
	    fi

	    # note $name still contains .exe if it was in $file originally
	    # as does the version of $file that was added into $rmfiles
	    func_append rmfiles " $odir/$name $odir/${name}S.${objext}"
	    if test "$fast_install" = yes && test -n "$relink_command"; then
	      func_append rmfiles " $odir/lt-$name"
	    fi
	    if test "X$noexename" != "X$name" ; then
	      func_append rmfiles " $odir/lt-${noexename}.c"
	    fi
	  fi
	fi
	;;
      esac
      func_show_eval "$RM $rmfiles" 'exit_status=1'
    done

    # Try to remove the ${objdir}s in the directories where we deleted files
    for dir in $rmdirs; do
      if test -d "$dir"; then
	func_show_eval "rmdir $dir >/dev/null 2>&1"
      fi
    done

    exit $exit_status
}

{ test "$opt_mode" = uninstall || test "$opt_mode" = clean; } &&
    func_mode_uninstall ${1+"$@"}

test -z "$opt_mode" && {
  help="$generic_help"
  func_fatal_help "you must specify a MODE"
}

test -z "$exec_cmd" && \
  func_fatal_help "invalid operation mode \`$opt_mode'"

if test -n "$exec_cmd"; then
  eval exec "$exec_cmd"
  exit $EXIT_FAILURE
fi

exit $exit_status


# The TAGs below are defined such that we never get into a situation
# in which we disable both kinds of libraries.  Given conflicting
# choices, we go for a static library, that is the most portable,
# since we can't tell whether shared libraries were disabled because
# the user asked for that or because the platform doesn't support
# them.  This is particularly important on AIX, because we don't
# support having both static and shared libraries enabled at the same
# time on that platform, so we default to a shared-only configuration.
# If a disable-shared tag is given, we'll fallback to a static-only
# configuration.  But we'll never go from static-only to shared-only.

# ### BEGIN LIBTOOL TAG CONFIG: disable-shared
build_libtool_libs=no
build_old_libs=yes
# ### END LIBTOOL TAG CONFIG: disable-shared

# ### BEGIN LIBTOOL TAG CONFIG: disable-static
build_old_libs=`case $build_libtool_libs in yes) echo no;; *) echo yes;; esac`
# ### END LIBTOOL TAG CONFIG: disable-static

# Local Variables:
# mode:shell-script
# sh-indentation:2
# End:
# vi:sw=2



==> anc/code/src/libcerf-1.3/build-aux/missing <==
#! /bin/sh
# Common wrapper for a few potentially missing GNU programs.

scriptversion=2012-06-26.16; # UTC

# Copyright (C) 1996-2013 Free Software Foundation, Inc.
# Originally written by Fran,cois Pinard <pinard@iro.umontreal.ca>, 1996.

# This program is free software; you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation; either version 2, or (at your option)
# any later version.

# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.

# You should have received a copy of the GNU General Public License
# along with this program.  If not, see <http://www.gnu.org/licenses/>.

# As a special exception to the GNU General Public License, if you
# distribute this file as part of a program that contains a
# configuration script generated by Autoconf, you may include it under
# the same distribution terms that you use for the rest of that program.

if test $# -eq 0; then
  echo 1>&2 "Try '$0 --help' for more information"
  exit 1
fi

case $1 in

  --is-lightweight)
    # Used by our autoconf macros to check whether the available missing
    # script is modern enough.
    exit 0
    ;;

  --run)
    # Back-compat with the calling convention used by older automake.
    shift
    ;;

  -h|--h|--he|--hel|--help)
    echo "\
$0 [OPTION]... PROGRAM [ARGUMENT]...

Run 'PROGRAM [ARGUMENT]...', returning a proper advice when this fails due
to PROGRAM being missing or too old.

Options:
  -h, --help      display this help and exit
  -v, --version   output version information and exit

Supported PROGRAM values:
  aclocal   autoconf  autoheader   autom4te  automake  makeinfo
  bison     yacc      flex         lex       help2man

Version suffixes to PROGRAM as well as the prefixes 'gnu-', 'gnu', and
'g' are ignored when checking the name.

Send bug reports to <bug-automake@gnu.org>."
    exit $?
    ;;

  -v|--v|--ve|--ver|--vers|--versi|--versio|--version)
    echo "missing $scriptversion (GNU Automake)"
    exit $?
    ;;

  -*)
    echo 1>&2 "$0: unknown '$1' option"
    echo 1>&2 "Try '$0 --help' for more information"
    exit 1
    ;;

esac

# Run the given program, remember its exit status.
"$@"; st=$?

# If it succeeded, we are done.
test $st -eq 0 && exit 0

# Also exit now if we it failed (or wasn't found), and '--version' was
# passed; such an option is passed most likely to detect whether the
# program is present and works.
case $2 in --version|--help) exit $st;; esac

# Exit code 63 means version mismatch.  This often happens when the user
# tries to use an ancient version of a tool on a file that requires a
# minimum version.
if test $st -eq 63; then
  msg="probably too old"
elif test $st -eq 127; then
  # Program was missing.
  msg="missing on your system"
else
  # Program was found and executed, but failed.  Give up.
  exit $st
fi

perl_URL=http://www.perl.org/
flex_URL=http://flex.sourceforge.net/
gnu_software_URL=http://www.gnu.org/software

program_details ()
{
  case $1 in
    aclocal|automake)
      echo "The '$1' program is part of the GNU Automake package:"
      echo "<$gnu_software_URL/automake>"
      echo "It also requires GNU Autoconf, GNU m4 and Perl in order to run:"
      echo "<$gnu_software_URL/autoconf>"
      echo "<$gnu_software_URL/m4/>"
      echo "<$perl_URL>"
      ;;
    autoconf|autom4te|autoheader)
      echo "The '$1' program is part of the GNU Autoconf package:"
      echo "<$gnu_software_URL/autoconf/>"
      echo "It also requires GNU m4 and Perl in order to run:"
      echo "<$gnu_software_URL/m4/>"
      echo "<$perl_URL>"
      ;;
  esac
}

give_advice ()
{
  # Normalize program name to check for.
  normalized_program=`echo "$1" | sed '
    s/^gnu-//; t
    s/^gnu//; t
    s/^g//; t'`

  printf '%s\n' "'$1' is $msg."

  configure_deps="'configure.ac' or m4 files included by 'configure.ac'"
  case $normalized_program in
    autoconf*)
      echo "You should only need it if you modified 'configure.ac',"
      echo "or m4 files included by it."
      program_details 'autoconf'
      ;;
    autoheader*)
      echo "You should only need it if you modified 'acconfig.h' or"
      echo "$configure_deps."
      program_details 'autoheader'
      ;;
    automake*)
      echo "You should only need it if you modified 'Makefile.am' or"
      echo "$configure_deps."
      program_details 'automake'
      ;;
    aclocal*)
      echo "You should only need it if you modified 'acinclude.m4' or"
      echo "$configure_deps."
      program_details 'aclocal'
      ;;
   autom4te*)
      echo "You might have modified some maintainer files that require"
      echo "the 'automa4te' program to be rebuilt."
      program_details 'autom4te'
      ;;
    bison*|yacc*)
      echo "You should only need it if you modified a '.y' file."
      echo "You may want to install the GNU Bison package:"
      echo "<$gnu_software_URL/bison/>"
      ;;
    lex*|flex*)
      echo "You should only need it if you modified a '.l' file."
      echo "You may want to install the Fast Lexical Analyzer package:"
      echo "<$flex_URL>"
      ;;
    help2man*)
      echo "You should only need it if you modified a dependency" \
           "of a man page."
      echo "You may want to install the GNU Help2man package:"
      echo "<$gnu_software_URL/help2man/>"
    ;;
    makeinfo*)
      echo "You should only need it if you modified a '.texi' file, or"
      echo "any other file indirectly affecting the aspect of the manual."
      echo "You might want to install the Texinfo package:"
      echo "<$gnu_software_URL/texinfo/>"
      echo "The spurious makeinfo call might also be the consequence of"
      echo "using a buggy 'make' (AIX, DU, IRIX), in which case you might"
      echo "want to install GNU make:"
      echo "<$gnu_software_URL/make/>"
      ;;
    *)
      echo "You might have modified some files without having the proper"
      echo "tools for further handling them.  Check the 'README' file, it"
      echo "often tells you about the needed prerequisites for installing"
      echo "this package.  You may also peek at any GNU archive site, in"
      echo "case some other package contains this missing '$1' program."
      ;;
  esac
}

give_advice "$1" | sed -e '1s/^/WARNING: /' \
                       -e '2,$s/^/         /' >&2

# Propagate the correct exit status (expected to be 127 for a program
# not found, 63 for a program that failed due to version mismatch).
exit $st

# Local variables:
# eval: (add-hook 'write-file-hooks 'time-stamp)
# time-stamp-start: "scriptversion="
# time-stamp-format: "%:y-%02m-%02d.%02H"
# time-stamp-time-zone: "UTC"
# time-stamp-end: "; # UTC"
# End:


==> anc/code/src/libcerf-1.3/config.h <==
/* config.h.  Generated from config.h.in by configure.  */
/* config.h.in.  Generated from configure.ac by autoheader.  */

/* Define to 1 if you have the <dlfcn.h> header file. */
#define HAVE_DLFCN_H 1

/* Define to 1 if you have the <inttypes.h> header file. */
#define HAVE_INTTYPES_H 1

/* Define to 1 if you have the `m' library (-lm). */
#define HAVE_LIBM 1

/* Define to 1 if you have the <memory.h> header file. */
#define HAVE_MEMORY_H 1

/* Define to 1 if you have the <stdint.h> header file. */
#define HAVE_STDINT_H 1

/* Define to 1 if you have the <stdlib.h> header file. */
#define HAVE_STDLIB_H 1

/* Define to 1 if you have the <strings.h> header file. */
#define HAVE_STRINGS_H 1

/* Define to 1 if you have the <string.h> header file. */
#define HAVE_STRING_H 1

/* Define to 1 if you have the <sys/stat.h> header file. */
#define HAVE_SYS_STAT_H 1

/* Define to 1 if you have the <sys/types.h> header file. */
#define HAVE_SYS_TYPES_H 1

/* Define to 1 if you have the <unistd.h> header file. */
#define HAVE_UNISTD_H 1

/* Define to the sub-directory in which libtool stores uninstalled libraries.
   */
#define LT_OBJDIR ".libs/"

/* Name of package */
#define PACKAGE "cerf"

/* Define to the address where bug reports for this package should be sent. */
#define PACKAGE_BUGREPORT "http://apps.jcns.fz-juelich.de/libcerf"

/* Define to the full name of this package. */
#define PACKAGE_NAME "cerf"

/* Define to the full name and version of this package. */
#define PACKAGE_STRING "cerf 1:3"

/* Define to the one symbol short name of this package. */
#define PACKAGE_TARNAME "cerf"

/* Define to the home page for this package. */
#define PACKAGE_URL ""

/* Define to the version of this package. */
#define PACKAGE_VERSION "1:3"

/* Define to 1 if you have the ANSI C header files. */
#define STDC_HEADERS 1

/* Version number of package */
#define VERSION "1:3"


==> anc/code/src/libcerf-1.3/config.h.in <==
/* config.h.in.  Generated from configure.ac by autoheader.  */

/* Define to 1 if you have the <dlfcn.h> header file. */
#undef HAVE_DLFCN_H

/* Define to 1 if you have the <inttypes.h> header file. */
#undef HAVE_INTTYPES_H

/* Define to 1 if you have the `m' library (-lm). */
#undef HAVE_LIBM

/* Define to 1 if you have the <memory.h> header file. */
#undef HAVE_MEMORY_H

/* Define to 1 if you have the <stdint.h> header file. */
#undef HAVE_STDINT_H

/* Define to 1 if you have the <stdlib.h> header file. */
#undef HAVE_STDLIB_H

/* Define to 1 if you have the <strings.h> header file. */
#undef HAVE_STRINGS_H

/* Define to 1 if you have the <string.h> header file. */
#undef HAVE_STRING_H

/* Define to 1 if you have the <sys/stat.h> header file. */
#undef HAVE_SYS_STAT_H

/* Define to 1 if you have the <sys/types.h> header file. */
#undef HAVE_SYS_TYPES_H

/* Define to 1 if you have the <unistd.h> header file. */
#undef HAVE_UNISTD_H

/* Define to the sub-directory in which libtool stores uninstalled libraries.
   */
#undef LT_OBJDIR

/* Name of package */
#undef PACKAGE

/* Define to the address where bug reports for this package should be sent. */
#undef PACKAGE_BUGREPORT

/* Define to the full name of this package. */
#undef PACKAGE_NAME

/* Define to the full name and version of this package. */
#undef PACKAGE_STRING

/* Define to the one symbol short name of this package. */
#undef PACKAGE_TARNAME

/* Define to the home page for this package. */
#undef PACKAGE_URL

/* Define to the version of this package. */
#undef PACKAGE_VERSION

/* Define to 1 if you have the ANSI C header files. */
#undef STDC_HEADERS

/* Version number of package */
#undef VERSION


==> anc/code/src/libcerf-1.3/config.log <==
This file contains any messages produced by compilers while
running configure, to aid debugging if configure makes a mistake.

It was created by cerf configure 1:3, which was
generated by GNU Autoconf 2.69.  Invocation command line was

  $ ./configure 

## --------- ##
## Platform. ##
## --------- ##

hostname = visitor
uname -m = x86_64
uname -r = 3.4.47-2.38-desktop
uname -s = Linux
uname -v = #1 SMP PREEMPT Fri May 31 20:17:40 UTC 2013 (3961086)

/usr/bin/uname -p = x86_64
/bin/uname -X     = unknown

/bin/arch              = x86_64
/usr/bin/arch -k       = unknown
/usr/convex/getsysinfo = unknown
/usr/bin/hostinfo      = unknown
/bin/machine           = unknown
/usr/bin/oslevel       = unknown
/bin/universe          = unknown

PATH: /home/Marat/bin
PATH: /usr/local/bin
PATH: /usr/bin
PATH: /bin
PATH: /usr/bin/X11
PATH: /usr/X11R6/bin
PATH: /usr/games
PATH: /opt/kde3/bin
PATH: /usr/lib/mit/bin
PATH: /usr/lib/mit/sbin
PATH: /usr/lib/qt3/bin
PATH: .
PATH: /usr/local/FG-1.04
PATH: /usr/brlcad/bin


## ----------- ##
## Core tests. ##
## ----------- ##

configure:2019: loading site script /usr/share/site/x86_64-unknown-linux-gnu
| #!/bin/sh
| # Site script for configure. It is resourced via $CONFIG_SITE environment varaible.
| 
| # If user did not specify libdir, guess the correct target:
| # Use lib64 for 64 bit bi-arch targets, keep the default for the rest.
| if test "$libdir" = '${exec_prefix}/lib' ; then
| 
| 	ac_config_site_64bit_host=NONE
| 
| 	case "$host" in
| 	"" )
| 		# User did not specify host target.
| 		# The native platform x86_64 is a bi-arch platform.
| 		# Try to detect cross-compilation to inferior architecture.
| 
| 		# We are trying to guess 32-bit target compilation. It's not as easy as
| 		# it sounds, as there is possible several intermediate combinations.
| 		ac_config_site_cross_to_32bit_host=NONE
| 
| 		# User defined -m32 in CFLAGS or CXXFLAGS:
| 		# (It's sufficient for 32-bit, but alone may cause mis-behavior of some checks.)
| 		case "$CFLAGS" in
| 		*-m32*)
| 			ac_config_site_cross_to_32bit_host=YES
| 			;;
| 		esac
| 		case "$CXXFLAGS" in
| 		*-m32*)
| 			ac_config_site_cross_to_32bit_host=YES
| 			;;
| 		esac
| 
| 		# Running with linux32:
| 		# (Changes detected platform, but not the toolchain target.)
| 		case "`/bin/uname -i`" in
| 		x86_64 | ppc64 | s390x )
| 			;;
| 		* )
| 			ac_config_site_cross_to_32bit_host=YES
| 			;;
| 		esac
| 
| 		if test "x$ac_config_site_cross_to_32bit_host" = xNONE; then
| 			ac_config_site_64bit_host=YES
| 		fi
| 
| 		;;
| 	*x86_64* | *ppc64* | *s390x* )
| 		ac_config_site_64bit_host=YES
| 		;;
| 	esac
| 
| 	if test "x$ac_config_site_64bit_host" = xYES; then
| 		libdir='${exec_prefix}/lib64'
| 	fi
| fi
| 
| # If user did not specify libexecdir, set the correct target:
| # Nor FHS nor openSUSE allow prefix/libexec. Let's default to prefix/lib.
| 
| if test "$libexecdir" = '${exec_prefix}/libexec' ; then
| 	libexecdir='${exec_prefix}/lib'
| fi
| 
| # Continue with the standard behavior of configure defined in AC_SITE_LOAD:
| if test "x$prefix" != xNONE; then
| 	ac_site_file1=$prefix/share/config.site
| 	ac_site_file2=$prefix/etc/config.site
| else
| 	ac_site_file1=$ac_default_prefix/share/config.site
| 	ac_site_file2=$ac_default_prefix/etc/config.site
| fi
| for ac_site_file in "$ac_site_file1" "$ac_site_file2"
| do
| 	test "x$ac_site_file" = xNONE && continue
| 	if test /dev/null != "$ac_site_file" && test -r "$ac_site_file"; then
| 		{ $as_echo "/usr/share/site/x86_64-unknown-linux-gnu:${as_lineno-$LINENO}: loading site script $ac_site_file" >&5
| $as_echo "/usr/share/site/x86_64-unknown-linux-gnu: loading site script $ac_site_file" >&6;}
| 		sed 's/^/| /' "$ac_site_file" >&5
| 		. "$ac_site_file" \
| 			|| { { $as_echo "/usr/share/site/x86_64-unknown-linux-gnu:${as_lineno-$LINENO}: error: in \`$ac_pwd':" >&5
| $as_echo "/usr/share/site/x86_64-unknown-linux-gnu: error: in \`$ac_pwd':" >&2;}
| as_fn_error $? "failed to load site script $ac_site_file
| See \`config.log' for more details" "$LINENO" 5; }
| 	fi
| done
configure:2166: checking for a BSD-compatible install
configure:2234: result: /usr/bin/install -c
configure:2245: checking whether build environment is sane
configure:2300: result: yes
configure:2451: checking for a thread-safe mkdir -p
configure:2490: result: /usr/bin/mkdir -p
configure:2497: checking for gawk
configure:2513: found /usr/bin/gawk
configure:2524: result: gawk
configure:2535: checking whether make sets $(MAKE)
configure:2557: result: yes
configure:2586: checking whether make supports nested variables
configure:2603: result: yes
configure:2716: checking build system type
configure:2730: result: x86_64-unknown-linux-gnu
configure:2750: checking host system type
configure:2763: result: x86_64-unknown-linux-gnu
configure:2804: checking how to print strings
configure:2831: result: printf
configure:2864: checking for style of include used by make
configure:2892: result: GNU
configure:2963: checking for gcc
configure:2979: found /usr/bin/gcc
configure:2990: result: gcc
configure:3219: checking for C compiler version
configure:3228: gcc --version >&5
gcc (SUSE Linux) 4.7.1 20120723 [gcc-4_7-branch revision 189773]
Copyright (C) 2012 Free Software Foundation, Inc.
This is free software; see the source for copying conditions.  There is NO
warranty; not even for MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.

configure:3239: $? = 0
configure:3228: gcc -v >&5
Using built-in specs.
COLLECT_GCC=gcc
COLLECT_LTO_WRAPPER=/usr/lib64/gcc/x86_64-suse-linux/4.7/lto-wrapper
Target: x86_64-suse-linux
Configured with: ../configure --prefix=/usr --infodir=/usr/share/info --mandir=/usr/share/man --libdir=/usr/lib64 --libexecdir=/usr/lib64 --enable-languages=c,c++,objc,fortran,obj-c++,java,ada --enable-checking=release --with-gxx-include-dir=/usr/include/c++/4.7 --enable-ssp --disable-libssp --disable-libitm --disable-plugin --with-bugurl=http://bugs.opensuse.org/ --with-pkgversion='SUSE Linux' --disable-libgcj --disable-libmudflap --with-slibdir=/lib64 --with-system-zlib --enable-__cxa_atexit --enable-libstdcxx-allocator=new --disable-libstdcxx-pch --enable-version-specific-runtime-libs --enable-linker-build-id --program-suffix=-4.7 --enable-linux-futex --without-system-libunwind --with-arch-32=i586 --with-tune=generic --build=x86_64-suse-linux
Thread model: posix
gcc version 4.7.1 20120723 [gcc-4_7-branch revision 189773] (SUSE Linux) 
configure:3239: $? = 0
configure:3228: gcc -V >&5
gcc: error: unrecognized command line option '-V'
gcc: fatal error: no input files
compilation terminated.
configure:3239: $? = 1
configure:3228: gcc -qversion >&5
gcc: error: unrecognized command line option '-qversion'
gcc: fatal error: no input files
compilation terminated.
configure:3239: $? = 1
configure:3259: checking whether the C compiler works
configure:3281: gcc    conftest.c  >&5
configure:3285: $? = 0
configure:3333: result: yes
configure:3336: checking for C compiler default output file name
configure:3338: result: a.out
configure:3344: checking for suffix of executables
configure:3351: gcc -o conftest    conftest.c  >&5
configure:3355: $? = 0
configure:3377: result: 
configure:3399: checking whether we are cross compiling
configure:3407: gcc -o conftest    conftest.c  >&5
configure:3411: $? = 0
configure:3418: ./conftest
configure:3422: $? = 0
configure:3437: result: no
configure:3442: checking for suffix of object files
configure:3464: gcc -c   conftest.c >&5
configure:3468: $? = 0
configure:3489: result: o
configure:3493: checking whether we are using the GNU C compiler
configure:3512: gcc -c   conftest.c >&5
configure:3512: $? = 0
configure:3521: result: yes
configure:3530: checking whether gcc accepts -g
configure:3550: gcc -c -g  conftest.c >&5
configure:3550: $? = 0
configure:3591: result: yes
configure:3608: checking for gcc option to accept ISO C89
configure:3671: gcc  -c -g -O2  conftest.c >&5
configure:3671: $? = 0
configure:3684: result: none needed
configure:3706: checking dependency style of gcc
configure:3817: result: gcc3
configure:3832: checking for a sed that does not truncate output
configure:3896: result: /usr/bin/sed
configure:3914: checking for grep that handles long lines and -e
configure:3972: result: /usr/bin/grep
configure:3977: checking for egrep
configure:4039: result: /usr/bin/grep -E
configure:4044: checking for fgrep
configure:4106: result: /usr/bin/grep -F
configure:4141: checking for ld used by gcc
configure:4208: result: /usr/x86_64-suse-linux/bin/ld
configure:4215: checking if the linker (/usr/x86_64-suse-linux/bin/ld) is GNU ld
configure:4230: result: yes
configure:4242: checking for BSD- or MS-compatible name lister (nm)
configure:4291: result: /usr/bin/nm -B
configure:4421: checking the name lister (/usr/bin/nm -B) interface
configure:4428: gcc -c -g -O2  conftest.c >&5
configure:4431: /usr/bin/nm -B "conftest.o"
configure:4434: output
0000000000000000 B some_variable
configure:4441: result: BSD nm
configure:4444: checking whether ln -s works
configure:4448: result: yes
configure:4456: checking the maximum length of command line arguments
configure:4587: result: 1572864
configure:4604: checking whether the shell understands some XSI constructs
configure:4614: result: yes
configure:4618: checking whether the shell understands "+="
configure:4624: result: yes
configure:4659: checking how to convert x86_64-unknown-linux-gnu file names to x86_64-unknown-linux-gnu format
configure:4699: result: func_convert_file_noop
configure:4706: checking how to convert x86_64-unknown-linux-gnu file names to toolchain format
configure:4726: result: func_convert_file_noop
configure:4733: checking for /usr/x86_64-suse-linux/bin/ld option to reload object files
configure:4740: result: -r
configure:4814: checking for objdump
configure:4830: found /usr/bin/objdump
configure:4841: result: objdump
configure:4873: checking how to recognize dependent libraries
configure:5071: result: pass_all
configure:5156: checking for dlltool
configure:5186: result: no
configure:5216: checking how to associate runtime and link libraries
configure:5243: result: printf %s\n
configure:5304: checking for ar
configure:5320: found /usr/bin/ar
configure:5331: result: ar
configure:5368: checking for archiver @FILE support
configure:5385: gcc -c -g -O2  conftest.c >&5
configure:5385: $? = 0
configure:5388: ar cru libconftest.a @conftest.lst >&5
configure:5391: $? = 0
configure:5396: ar cru libconftest.a @conftest.lst >&5
ar: conftest.o: No such file or directory
configure:5399: $? = 1
configure:5411: result: @
configure:5469: checking for strip
configure:5485: found /usr/bin/strip
configure:5496: result: strip
configure:5568: checking for ranlib
configure:5584: found /usr/bin/ranlib
configure:5595: result: ranlib
configure:5697: checking command to parse /usr/bin/nm -B output from gcc object
configure:5817: gcc -c -g -O2  conftest.c >&5
configure:5820: $? = 0
configure:5824: /usr/bin/nm -B conftest.o \| sed -n -e 's/^.*[ ]\([ABCDGIRSTW][ABCDGIRSTW]*\)[ ][ ]*\([_A-Za-z][_A-Za-z0-9]*\)$/\1 \2 \2/p' | sed '/ __gnu_lto/d' \> conftest.nm
configure:5827: $? = 0
configure:5893: gcc -o conftest -g -O2   conftest.c conftstm.o >&5
configure:5896: $? = 0
configure:5934: result: ok
configure:5971: checking for sysroot
configure:6001: result: no
configure:6078: gcc -c -g -O2  conftest.c >&5
configure:6081: $? = 0
configure:6264: checking for mt
configure:6280: found /usr/bin/mt
configure:6291: result: mt
configure:6314: checking if mt is a manifest tool
configure:6320: mt '-?'
configure:6328: result: no
configure:6970: checking how to run the C preprocessor
configure:7001: gcc -E  conftest.c
configure:7001: $? = 0
configure:7015: gcc -E  conftest.c
conftest.c:11:28: fatal error: ac_nonexistent.h: No such file or directory
compilation terminated.
configure:7015: $? = 1
configure: failed program was:
| /* confdefs.h */
| #define PACKAGE_NAME "cerf"
| #define PACKAGE_TARNAME "cerf"
| #define PACKAGE_VERSION "1:3"
| #define PACKAGE_STRING "cerf 1:3"
| #define PACKAGE_BUGREPORT "http://apps.jcns.fz-juelich.de/libcerf"
| #define PACKAGE_URL ""
| #define PACKAGE "cerf"
| #define VERSION "1:3"
| /* end confdefs.h.  */
| #include <ac_nonexistent.h>
configure:7040: result: gcc -E
configure:7060: gcc -E  conftest.c
configure:7060: $? = 0
configure:7074: gcc -E  conftest.c
conftest.c:11:28: fatal error: ac_nonexistent.h: No such file or directory
compilation terminated.
configure:7074: $? = 1
configure: failed program was:
| /* confdefs.h */
| #define PACKAGE_NAME "cerf"
| #define PACKAGE_TARNAME "cerf"
| #define PACKAGE_VERSION "1:3"
| #define PACKAGE_STRING "cerf 1:3"
| #define PACKAGE_BUGREPORT "http://apps.jcns.fz-juelich.de/libcerf"
| #define PACKAGE_URL ""
| #define PACKAGE "cerf"
| #define VERSION "1:3"
| /* end confdefs.h.  */
| #include <ac_nonexistent.h>
configure:7103: checking for ANSI C header files
configure:7123: gcc -c -g -O2  conftest.c >&5
configure:7123: $? = 0
configure:7196: gcc -o conftest -g -O2   conftest.c  >&5
configure:7196: $? = 0
configure:7196: ./conftest
configure:7196: $? = 0
configure:7207: result: yes
configure:7220: checking for sys/types.h
configure:7220: gcc -c -g -O2  conftest.c >&5
configure:7220: $? = 0
configure:7220: result: yes
configure:7220: checking for sys/stat.h
configure:7220: gcc -c -g -O2  conftest.c >&5
configure:7220: $? = 0
configure:7220: result: yes
configure:7220: checking for stdlib.h
configure:7220: gcc -c -g -O2  conftest.c >&5
configure:7220: $? = 0
configure:7220: result: yes
configure:7220: checking for string.h
configure:7220: gcc -c -g -O2  conftest.c >&5
configure:7220: $? = 0
configure:7220: result: yes
configure:7220: checking for memory.h
configure:7220: gcc -c -g -O2  conftest.c >&5
configure:7220: $? = 0
configure:7220: result: yes
configure:7220: checking for strings.h
configure:7220: gcc -c -g -O2  conftest.c >&5
configure:7220: $? = 0
configure:7220: result: yes
configure:7220: checking for inttypes.h
configure:7220: gcc -c -g -O2  conftest.c >&5
configure:7220: $? = 0
configure:7220: result: yes
configure:7220: checking for stdint.h
configure:7220: gcc -c -g -O2  conftest.c >&5
configure:7220: $? = 0
configure:7220: result: yes
configure:7220: checking for unistd.h
configure:7220: gcc -c -g -O2  conftest.c >&5
configure:7220: $? = 0
configure:7220: result: yes
configure:7234: checking for dlfcn.h
configure:7234: gcc -c -g -O2  conftest.c >&5
configure:7234: $? = 0
configure:7234: result: yes
configure:7439: checking for objdir
configure:7454: result: .libs
configure:7725: checking if gcc supports -fno-rtti -fno-exceptions
configure:7743: gcc -c -g -O2  -fno-rtti -fno-exceptions conftest.c >&5
cc1: warning: command line option '-fno-rtti' is valid for C++/ObjC++ but not for C [enabled by default]
configure:7747: $? = 0
configure:7760: result: no
configure:8087: checking for gcc option to produce PIC
configure:8094: result: -fPIC -DPIC
configure:8102: checking if gcc PIC flag -fPIC -DPIC works
configure:8120: gcc -c -g -O2  -fPIC -DPIC -DPIC conftest.c >&5
configure:8124: $? = 0
configure:8137: result: yes
configure:8166: checking if gcc static flag -static works
configure:8194: result: no
configure:8209: checking if gcc supports -c -o file.o
configure:8230: gcc -c -g -O2  -o out/conftest2.o conftest.c >&5
configure:8234: $? = 0
configure:8256: result: yes
configure:8264: checking if gcc supports -c -o file.o
configure:8311: result: yes
configure:8344: checking whether the gcc linker (/usr/x86_64-suse-linux/bin/ld -m elf_x86_64) supports shared libraries
configure:9501: result: yes
configure:9538: checking whether -lc should be explicitly linked in
configure:9546: gcc -c -g -O2  conftest.c >&5
configure:9549: $? = 0
configure:9564: gcc -shared  -fPIC -DPIC conftest.o  -v -Wl,-soname -Wl,conftest -o conftest 2\>\&1 \| /usr/bin/grep  -lc  \>/dev/null 2\>\&1
configure:9567: $? = 0
configure:9581: result: no
configure:9741: checking dynamic linker characteristics
configure:10241: gcc -o conftest -g -O2   -Wl,-rpath -Wl,/foo conftest.c  >&5
configure:10241: $? = 0
configure:10475: result: GNU/Linux ld.so
configure:10582: checking how to hardcode library paths into programs
configure:10607: result: immediate
configure:11147: checking whether stripping libraries is possible
configure:11152: result: yes
configure:11187: checking if libtool supports shared libraries
configure:11189: result: yes
configure:11192: checking whether to build shared libraries
configure:11213: result: yes
configure:11216: checking whether to build static libraries
configure:11220: result: no
configure:11258: checking for gcc option to accept ISO C99
configure:11407: gcc  -c -g -O2  conftest.c >&5
conftest.c:73:29: error: expected ';', ',' or ')' before 'text'
conftest.c: In function 'main':
conftest.c:127:18: error: expected '=', ',', ';', 'asm' or '__attribute__' before 'newvar'
conftest.c:127:18: error: 'newvar' undeclared (first use in this function)
conftest.c:127:18: note: each undeclared identifier is reported only once for each function it appears in
conftest.c:137:3: error: 'for' loop initial declarations are only allowed in C99 mode
conftest.c:137:3: note: use option -std=c99 or -std=gnu99 to compile your code
configure:11407: $? = 1
configure: failed program was:
| /* confdefs.h */
| #define PACKAGE_NAME "cerf"
| #define PACKAGE_TARNAME "cerf"
| #define PACKAGE_VERSION "1:3"
| #define PACKAGE_STRING "cerf 1:3"
| #define PACKAGE_BUGREPORT "http://apps.jcns.fz-juelich.de/libcerf"
| #define PACKAGE_URL ""
| #define PACKAGE "cerf"
| #define VERSION "1:3"
| #define STDC_HEADERS 1
| #define HAVE_SYS_TYPES_H 1
| #define HAVE_SYS_STAT_H 1
| #define HAVE_STDLIB_H 1
| #define HAVE_STRING_H 1
| #define HAVE_MEMORY_H 1
| #define HAVE_STRINGS_H 1
| #define HAVE_INTTYPES_H 1
| #define HAVE_STDINT_H 1
| #define HAVE_UNISTD_H 1
| #define HAVE_DLFCN_H 1
| #define LT_OBJDIR ".libs/"
| /* end confdefs.h.  */
| #include <stdarg.h>
| #include <stdbool.h>
| #include <stdlib.h>
| #include <wchar.h>
| #include <stdio.h>
| 
| // Check varargs macros.  These examples are taken from C99 6.10.3.5.
| #define debug(...) fprintf (stderr, __VA_ARGS__)
| #define showlist(...) puts (#__VA_ARGS__)
| #define report(test,...) ((test) ? puts (#test) : printf (__VA_ARGS__))
| static void
| test_varargs_macros (void)
| {
|   int x = 1234;
|   int y = 5678;
|   debug ("Flag");
|   debug ("X = %d\n", x);
|   showlist (The first, second, and third items.);
|   report (x>y, "x is %d but y is %d", x, y);
| }
| 
| // Check long long types.
| #define BIG64 18446744073709551615ull
| #define BIG32 4294967295ul
| #define BIG_OK (BIG64 / BIG32 == 4294967297ull && BIG64 % BIG32 == 0)
| #if !BIG_OK
|   your preprocessor is broken;
| #endif
| #if BIG_OK
| #else
|   your preprocessor is broken;
| #endif
| static long long int bignum = -9223372036854775807LL;
| static unsigned long long int ubignum = BIG64;
| 
| struct incomplete_array
| {
|   int datasize;
|   double data[];
| };
| 
| struct named_init {
|   int number;
|   const wchar_t *name;
|   double average;
| };
| 
| typedef const char *ccp;
| 
| static inline int
| test_restrict (ccp restrict text)
| {
|   // See if C++-style comments work.
|   // Iterate through items via the restricted pointer.
|   // Also check for declarations in for loops.
|   for (unsigned int i = 0; *(text+i) != '\0'; ++i)
|     continue;
|   return 0;
| }
| 
| // Check varargs and va_copy.
| static void
| test_varargs (const char *format, ...)
| {
|   va_list args;
|   va_start (args, format);
|   va_list args_copy;
|   va_copy (args_copy, args);
| 
|   const char *str;
|   int number;
|   float fnumber;
| 
|   while (*format)
|     {
|       switch (*format++)
| 	{
| 	case 's': // string
| 	  str = va_arg (args_copy, const char *);
| 	  break;
| 	case 'd': // int
| 	  number = va_arg (args_copy, int);
| 	  break;
| 	case 'f': // float
| 	  fnumber = va_arg (args_copy, double);
| 	  break;
| 	default:
| 	  break;
| 	}
|     }
|   va_end (args_copy);
|   va_end (args);
| }
| 
| int
| main ()
| {
| 
|   // Check bool.
|   _Bool success = false;
| 
|   // Check restrict.
|   if (test_restrict ("String literal") == 0)
|     success = true;
|   char *restrict newvar = "Another string";
| 
|   // Check varargs.
|   test_varargs ("s, d' f .", "string", 65, 34.234);
|   test_varargs_macros ();
| 
|   // Check flexible array members.
|   struct incomplete_array *ia =
|     malloc (sizeof (struct incomplete_array) + (sizeof (double) * 10));
|   ia->datasize = 10;
|   for (int i = 0; i < ia->datasize; ++i)
|     ia->data[i] = i * 1.234;
| 
|   // Check named initializers.
|   struct named_init ni = {
|     .number = 34,
|     .name = L"Test wide string",
|     .average = 543.34343,
|   };
| 
|   ni.number = 58;
| 
|   int dynamic_array[ni.number];
|   dynamic_array[ni.number - 1] = 543;
| 
|   // work around unused variable warnings
|   return (!success || bignum == 0LL || ubignum == 0uLL || newvar[0] == 'x'
| 	  || dynamic_array[ni.number - 1] != 543);
| 
|   ;
|   return 0;
| }
configure:11407: gcc -std=gnu99 -c -g -O2  conftest.c >&5
configure:11407: $? = 0
configure:11427: result: -std=gnu99
configure:11439: checking for ANSI C header files
configure:11543: result: yes
configure:11556: checking for sin in -lm
configure:11581: gcc -std=gnu99 -o conftest -g -O2   conftest.c -lm   >&5
conftest.c:31:6: warning: conflicting types for built-in function 'sin' [enabled by default]
configure:11581: $? = 0
configure:11590: result: yes
configure:11603: checking for erfc in -lm
configure:11628: gcc -std=gnu99 -o conftest -g -O2   conftest.c -lm  -lm  >&5
conftest.c:32:6: warning: conflicting types for built-in function 'erfc' [enabled by default]
configure:11628: $? = 0
configure:11637: result: yes
configure:11763: checking that generated files are newer than configure
configure:11769: result: done
configure:11792: creating ./config.status

## ---------------------- ##
## Running config.status. ##
## ---------------------- ##

This file was extended by cerf config.status 1:3, which was
generated by GNU Autoconf 2.69.  Invocation command line was

  CONFIG_FILES    = 
  CONFIG_HEADERS  = 
  CONFIG_LINKS    = 
  CONFIG_COMMANDS = 
  $ ./config.status 

on visitor

config.status:1088: creating Makefile
config.status:1088: creating lib/Makefile
config.status:1088: creating man/Makefile
config.status:1088: creating test/Makefile
config.status:1088: creating libcerf.pc
config.status:1088: creating config.h
config.status:1317: executing depfiles commands
config.status:1317: executing libtool commands

## ---------------- ##
## Cache variables. ##
## ---------------- ##

ac_cv_build=x86_64-unknown-linux-gnu
ac_cv_c_compiler_gnu=yes
ac_cv_env_CC_set=
ac_cv_env_CC_value=
ac_cv_env_CFLAGS_set=
ac_cv_env_CFLAGS_value=
ac_cv_env_CPPFLAGS_set=
ac_cv_env_CPPFLAGS_value=
ac_cv_env_CPP_set=
ac_cv_env_CPP_value=
ac_cv_env_LDFLAGS_set=
ac_cv_env_LDFLAGS_value=
ac_cv_env_LIBS_set=
ac_cv_env_LIBS_value=
ac_cv_env_build_alias_set=
ac_cv_env_build_alias_value=
ac_cv_env_host_alias_set=
ac_cv_env_host_alias_value=
ac_cv_env_target_alias_set=
ac_cv_env_target_alias_value=
ac_cv_header_dlfcn_h=yes
ac_cv_header_inttypes_h=yes
ac_cv_header_memory_h=yes
ac_cv_header_stdc=yes
ac_cv_header_stdint_h=yes
ac_cv_header_stdlib_h=yes
ac_cv_header_string_h=yes
ac_cv_header_strings_h=yes
ac_cv_header_sys_stat_h=yes
ac_cv_header_sys_types_h=yes
ac_cv_header_unistd_h=yes
ac_cv_host=x86_64-unknown-linux-gnu
ac_cv_lib_m_erfc=yes
ac_cv_lib_m_sin=yes
ac_cv_objext=o
ac_cv_path_EGREP='/usr/bin/grep -E'
ac_cv_path_FGREP='/usr/bin/grep -F'
ac_cv_path_GREP=/usr/bin/grep
ac_cv_path_SED=/usr/bin/sed
ac_cv_path_install='/usr/bin/install -c'
ac_cv_path_mkdir=/usr/bin/mkdir
ac_cv_prog_AWK=gawk
ac_cv_prog_CPP='gcc -E'
ac_cv_prog_ac_ct_AR=ar
ac_cv_prog_ac_ct_CC=gcc
ac_cv_prog_ac_ct_MANIFEST_TOOL=mt
ac_cv_prog_ac_ct_OBJDUMP=objdump
ac_cv_prog_ac_ct_RANLIB=ranlib
ac_cv_prog_ac_ct_STRIP=strip
ac_cv_prog_cc_c89=
ac_cv_prog_cc_c99=-std=gnu99
ac_cv_prog_cc_g=yes
ac_cv_prog_make_make_set=yes
am_cv_CC_dependencies_compiler_type=gcc3
am_cv_make_support_nested_variables=yes
lt_cv_ar_at_file=@
lt_cv_archive_cmds_need_lc=no
lt_cv_deplibs_check_method=pass_all
lt_cv_file_magic_cmd='$MAGIC_CMD'
lt_cv_file_magic_test_file=
lt_cv_ld_reload_flag=-r
lt_cv_nm_interface='BSD nm'
lt_cv_objdir=.libs
lt_cv_path_LD=/usr/x86_64-suse-linux/bin/ld
lt_cv_path_NM='/usr/bin/nm -B'
lt_cv_path_mainfest_tool=no
lt_cv_prog_compiler_c_o=yes
lt_cv_prog_compiler_pic='-fPIC -DPIC'
lt_cv_prog_compiler_pic_works=yes
lt_cv_prog_compiler_rtti_exceptions=no
lt_cv_prog_compiler_static_works=no
lt_cv_prog_gnu_ld=yes
lt_cv_sharedlib_from_linklib_cmd='printf %s\n'
lt_cv_shlibpath_overrides_runpath=yes
lt_cv_sys_global_symbol_pipe='sed -n -e '\''s/^.*[	 ]\([ABCDGIRSTW][ABCDGIRSTW]*\)[	 ][	 ]*\([_A-Za-z][_A-Za-z0-9]*\)$/\1 \2 \2/p'\'' | sed '\''/ __gnu_lto/d'\'''
lt_cv_sys_global_symbol_to_c_name_address='sed -n -e '\''s/^: \([^ ]*\)[ ]*$/  {\"\1\", (void *) 0},/p'\'' -e '\''s/^[ABCDGIRSTW]* \([^ ]*\) \([^ ]*\)$/  {"\2", (void *) \&\2},/p'\'''
lt_cv_sys_global_symbol_to_c_name_address_lib_prefix='sed -n -e '\''s/^: \([^ ]*\)[ ]*$/  {\"\1\", (void *) 0},/p'\'' -e '\''s/^[ABCDGIRSTW]* \([^ ]*\) \(lib[^ ]*\)$/  {"\2", (void *) \&\2},/p'\'' -e '\''s/^[ABCDGIRSTW]* \([^ ]*\) \([^ ]*\)$/  {"lib\2", (void *) \&\2},/p'\'''
lt_cv_sys_global_symbol_to_cdecl='sed -n -e '\''s/^T .* \(.*\)$/extern int \1();/p'\'' -e '\''s/^[ABCDGIRSTW]* .* \(.*\)$/extern char \1;/p'\'''
lt_cv_sys_max_cmd_len=1572864
lt_cv_to_host_file_cmd=func_convert_file_noop
lt_cv_to_tool_file_cmd=func_convert_file_noop

## ----------------- ##
## Output variables. ##
## ----------------- ##

ACLOCAL='${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing aclocal-1.13'
AMDEPBACKSLASH='\'
AMDEP_FALSE='#'
AMDEP_TRUE=''
AMTAR='$${TAR-tar}'
AM_BACKSLASH='\'
AM_CFLAGS='-pedantic -Wall -Werror'
AM_DEFAULT_V='$(AM_DEFAULT_VERBOSITY)'
AM_DEFAULT_VERBOSITY='1'
AM_V='$(V)'
AR='ar'
AUTOCONF='${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing autoconf'
AUTOHEADER='${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing autoheader'
AUTOMAKE='${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing automake-1.13'
AWK='gawk'
CC='gcc -std=gnu99'
CCDEPMODE='depmode=gcc3'
CFLAGS='-g -O2'
CPP='gcc -E'
CPPFLAGS=''
CYGPATH_W='echo'
DEFS='-DHAVE_CONFIG_H'
DEPDIR='.deps'
DLLTOOL='false'
DSYMUTIL=''
DUMPBIN=''
ECHO_C=''
ECHO_N='-n'
ECHO_T=''
EGREP='/usr/bin/grep -E'
EXEEXT=''
FGREP='/usr/bin/grep -F'
GREP='/usr/bin/grep'
INSTALL_DATA='${INSTALL} -m 644'
INSTALL_PROGRAM='${INSTALL}'
INSTALL_SCRIPT='${INSTALL}'
INSTALL_STRIP_PROGRAM='$(install_sh) -c -s'
LD='/usr/x86_64-suse-linux/bin/ld -m elf_x86_64'
LDFLAGS=''
LIBOBJS=''
LIBS='-lm -lm '
LIBTOOL='$(SHELL) $(top_builddir)/libtool'
LIPO=''
LN_S='ln -s'
LTLIBOBJS=''
MAKEINFO='${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing makeinfo'
MANIFEST_TOOL=':'
MKDIR_P='/usr/bin/mkdir -p'
NM='/usr/bin/nm -B'
NMEDIT=''
OBJDUMP='objdump'
OBJEXT='o'
OTOOL64=''
OTOOL=''
PACKAGE='cerf'
PACKAGE_BUGREPORT='http://apps.jcns.fz-juelich.de/libcerf'
PACKAGE_NAME='cerf'
PACKAGE_STRING='cerf 1:3'
PACKAGE_TARNAME='cerf'
PACKAGE_URL=''
PACKAGE_VERSION='1:3'
PATH_SEPARATOR=':'
RANLIB='ranlib'
SED='/usr/bin/sed'
SET_MAKE=''
SHELL='/bin/sh'
STRIP='strip'
VERSION='1:3'
ac_ct_AR='ar'
ac_ct_CC='gcc'
ac_ct_DUMPBIN=''
am__EXEEXT_FALSE=''
am__EXEEXT_TRUE='#'
am__fastdepCC_FALSE='#'
am__fastdepCC_TRUE=''
am__include='include'
am__isrc=''
am__leading_dot='.'
am__nodep='_no'
am__quote=''
am__tar='$${TAR-tar} chof - "$$tardir"'
am__untar='$${TAR-tar} xf -'
bindir='${exec_prefix}/bin'
build='x86_64-unknown-linux-gnu'
build_alias=''
build_cpu='x86_64'
build_os='linux-gnu'
build_vendor='unknown'
datadir='${datarootdir}'
datarootdir='${prefix}/share'
docdir='${datarootdir}/doc/${PACKAGE_TARNAME}'
dvidir='${docdir}'
exec_prefix='${prefix}'
host='x86_64-unknown-linux-gnu'
host_alias=''
host_cpu='x86_64'
host_os='linux-gnu'
host_vendor='unknown'
htmldir='${docdir}'
includedir='${prefix}/include'
infodir='${datarootdir}/info'
install_sh='${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/install-sh'
libdir='${exec_prefix}/lib64'
libexecdir='${exec_prefix}/lib'
localedir='${datarootdir}/locale'
localstatedir='${prefix}/var'
mandir='${datarootdir}/man'
mkdir_p='$(MKDIR_P)'
oldincludedir='/usr/include'
pdfdir='${docdir}'
prefix='/usr/local'
program_transform_name='s,x,x,'
psdir='${docdir}'
sbindir='${exec_prefix}/sbin'
sharedstatedir='${prefix}/com'
sysconfdir='${prefix}/etc'
target_alias=''

## ----------- ##
## confdefs.h. ##
## ----------- ##

/* confdefs.h */
#define PACKAGE_NAME "cerf"
#define PACKAGE_TARNAME "cerf"
#define PACKAGE_VERSION "1:3"
#define PACKAGE_STRING "cerf 1:3"
#define PACKAGE_BUGREPORT "http://apps.jcns.fz-juelich.de/libcerf"
#define PACKAGE_URL ""
#define PACKAGE "cerf"
#define VERSION "1:3"
#define STDC_HEADERS 1
#define HAVE_SYS_TYPES_H 1
#define HAVE_SYS_STAT_H 1
#define HAVE_STDLIB_H 1
#define HAVE_STRING_H 1
#define HAVE_MEMORY_H 1
#define HAVE_STRINGS_H 1
#define HAVE_INTTYPES_H 1
#define HAVE_STDINT_H 1
#define HAVE_UNISTD_H 1
#define HAVE_DLFCN_H 1
#define LT_OBJDIR ".libs/"
#define STDC_HEADERS 1
#define HAVE_LIBM 1
#define HAVE_LIBM 1

configure: exit 0

## ---------------------- ##
## Running config.status. ##
## ---------------------- ##

This file was extended by cerf config.status 1:3, which was
generated by GNU Autoconf 2.69.  Invocation command line was

  CONFIG_FILES    = 
  CONFIG_HEADERS  = 
  CONFIG_LINKS    = 
  CONFIG_COMMANDS = 
  $ ./config.status man/Makefile

on masterComp

config.status:1088: creating man/Makefile

## ---------------------- ##
## Running config.status. ##
## ---------------------- ##

This file was extended by cerf config.status 1:3, which was
generated by GNU Autoconf 2.69.  Invocation command line was

  CONFIG_FILES    = 
  CONFIG_HEADERS  = 
  CONFIG_LINKS    = 
  CONFIG_COMMANDS = 
  $ ./config.status man/Makefile

on masterComp

config.status:1088: creating man/Makefile

## ---------------------- ##
## Running config.status. ##
## ---------------------- ##

This file was extended by cerf config.status 1:3, which was
generated by GNU Autoconf 2.69.  Invocation command line was

  CONFIG_FILES    = 
  CONFIG_HEADERS  = 
  CONFIG_LINKS    = 
  CONFIG_COMMANDS = 
  $ ./config.status man/Makefile

on masterComp

config.status:1088: creating man/Makefile

## ---------------------- ##
## Running config.status. ##
## ---------------------- ##

This file was extended by cerf config.status 1:3, which was
generated by GNU Autoconf 2.69.  Invocation command line was

  CONFIG_FILES    = 
  CONFIG_HEADERS  = 
  CONFIG_LINKS    = 
  CONFIG_COMMANDS = 
  $ ./config.status man/Makefile

on masterComp

config.status:1088: creating man/Makefile

## ---------------------- ##
## Running config.status. ##
## ---------------------- ##

This file was extended by cerf config.status 1:3, which was
generated by GNU Autoconf 2.69.  Invocation command line was

  CONFIG_FILES    = 
  CONFIG_HEADERS  = 
  CONFIG_LINKS    = 
  CONFIG_COMMANDS = 
  $ ./config.status man/Makefile

on masterComp

config.status:1088: creating man/Makefile


==> anc/code/src/libcerf-1.3/config.status <==
#! /bin/sh
# Generated by configure.
# Run this file to recreate the current configuration.
# Compiler output produced by configure, useful for debugging
# configure, is in config.log if it exists.

debug=false
ac_cs_recheck=false
ac_cs_silent=false

SHELL=${CONFIG_SHELL-/bin/sh}
export SHELL
## -------------------- ##
## M4sh Initialization. ##
## -------------------- ##

# Be more Bourne compatible
DUALCASE=1; export DUALCASE # for MKS sh
if test -n "${ZSH_VERSION+set}" && (emulate sh) >/dev/null 2>&1; then :
  emulate sh
  NULLCMD=:
  # Pre-4.2 versions of Zsh do word splitting on ${1+"$@"}, which
  # is contrary to our usage.  Disable this feature.
  alias -g '${1+"$@"}'='"$@"'
  setopt NO_GLOB_SUBST
else
  case `(set -o) 2>/dev/null` in #(
  *posix*) :
    set -o posix ;; #(
  *) :
     ;;
esac
fi


as_nl='
'
export as_nl
# Printing a long string crashes Solaris 7 /usr/bin/printf.
as_echo='\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\'
as_echo=$as_echo$as_echo$as_echo$as_echo$as_echo
as_echo=$as_echo$as_echo$as_echo$as_echo$as_echo$as_echo
# Prefer a ksh shell builtin over an external printf program on Solaris,
# but without wasting forks for bash or zsh.
if test -z "$BASH_VERSION$ZSH_VERSION" \
    && (test "X`print -r -- $as_echo`" = "X$as_echo") 2>/dev/null; then
  as_echo='print -r --'
  as_echo_n='print -rn --'
elif (test "X`printf %s $as_echo`" = "X$as_echo") 2>/dev/null; then
  as_echo='printf %s\n'
  as_echo_n='printf %s'
else
  if test "X`(/usr/ucb/echo -n -n $as_echo) 2>/dev/null`" = "X-n $as_echo"; then
    as_echo_body='eval /usr/ucb/echo -n "$1$as_nl"'
    as_echo_n='/usr/ucb/echo -n'
  else
    as_echo_body='eval expr "X$1" : "X\\(.*\\)"'
    as_echo_n_body='eval
      arg=$1;
      case $arg in #(
      *"$as_nl"*)
	expr "X$arg" : "X\\(.*\\)$as_nl";
	arg=`expr "X$arg" : ".*$as_nl\\(.*\\)"`;;
      esac;
      expr "X$arg" : "X\\(.*\\)" | tr -d "$as_nl"
    '
    export as_echo_n_body
    as_echo_n='sh -c $as_echo_n_body as_echo'
  fi
  export as_echo_body
  as_echo='sh -c $as_echo_body as_echo'
fi

# The user is always right.
if test "${PATH_SEPARATOR+set}" != set; then
  PATH_SEPARATOR=:
  (PATH='/bin;/bin'; FPATH=$PATH; sh -c :) >/dev/null 2>&1 && {
    (PATH='/bin:/bin'; FPATH=$PATH; sh -c :) >/dev/null 2>&1 ||
      PATH_SEPARATOR=';'
  }
fi


# IFS
# We need space, tab and new line, in precisely that order.  Quoting is
# there to prevent editors from complaining about space-tab.
# (If _AS_PATH_WALK were called with IFS unset, it would disable word
# splitting by setting IFS to empty value.)
IFS=" ""	$as_nl"

# Find who we are.  Look in the path if we contain no directory separator.
as_myself=
case $0 in #((
  *[\\/]* ) as_myself=$0 ;;
  *) as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    test -r "$as_dir/$0" && as_myself=$as_dir/$0 && break
  done
IFS=$as_save_IFS

     ;;
esac
# We did not find ourselves, most probably we were run as `sh COMMAND'
# in which case we are not to be found in the path.
if test "x$as_myself" = x; then
  as_myself=$0
fi
if test ! -f "$as_myself"; then
  $as_echo "$as_myself: error: cannot find myself; rerun with an absolute file name" >&2
  exit 1
fi

# Unset variables that we do not need and which cause bugs (e.g. in
# pre-3.0 UWIN ksh).  But do not cause bugs in bash 2.01; the "|| exit 1"
# suppresses any "Segmentation fault" message there.  '((' could
# trigger a bug in pdksh 5.2.14.
for as_var in BASH_ENV ENV MAIL MAILPATH
do eval test x\${$as_var+set} = xset \
  && ( (unset $as_var) || exit 1) >/dev/null 2>&1 && unset $as_var || :
done
PS1='$ '
PS2='> '
PS4='+ '

# NLS nuisances.
LC_ALL=C
export LC_ALL
LANGUAGE=C
export LANGUAGE

# CDPATH.
(unset CDPATH) >/dev/null 2>&1 && unset CDPATH


# as_fn_error STATUS ERROR [LINENO LOG_FD]
# ----------------------------------------
# Output "`basename $0`: error: ERROR" to stderr. If LINENO and LOG_FD are
# provided, also output the error to LOG_FD, referencing LINENO. Then exit the
# script with STATUS, using 1 if that was 0.
as_fn_error ()
{
  as_status=$1; test $as_status -eq 0 && as_status=1
  if test "$4"; then
    as_lineno=${as_lineno-"$3"} as_lineno_stack=as_lineno_stack=$as_lineno_stack
    $as_echo "$as_me:${as_lineno-$LINENO}: error: $2" >&$4
  fi
  $as_echo "$as_me: error: $2" >&2
  as_fn_exit $as_status
} # as_fn_error


# as_fn_set_status STATUS
# -----------------------
# Set $? to STATUS, without forking.
as_fn_set_status ()
{
  return $1
} # as_fn_set_status

# as_fn_exit STATUS
# -----------------
# Exit the shell with STATUS, even in a "trap 0" or "set -e" context.
as_fn_exit ()
{
  set +e
  as_fn_set_status $1
  exit $1
} # as_fn_exit

# as_fn_unset VAR
# ---------------
# Portably unset VAR.
as_fn_unset ()
{
  { eval $1=; unset $1;}
}
as_unset=as_fn_unset
# as_fn_append VAR VALUE
# ----------------------
# Append the text in VALUE to the end of the definition contained in VAR. Take
# advantage of any shell optimizations that allow amortized linear growth over
# repeated appends, instead of the typical quadratic growth present in naive
# implementations.
if (eval "as_var=1; as_var+=2; test x\$as_var = x12") 2>/dev/null; then :
  eval 'as_fn_append ()
  {
    eval $1+=\$2
  }'
else
  as_fn_append ()
  {
    eval $1=\$$1\$2
  }
fi # as_fn_append

# as_fn_arith ARG...
# ------------------
# Perform arithmetic evaluation on the ARGs, and store the result in the
# global $as_val. Take advantage of shells that can avoid forks. The arguments
# must be portable across $(()) and expr.
if (eval "test \$(( 1 + 1 )) = 2") 2>/dev/null; then :
  eval 'as_fn_arith ()
  {
    as_val=$(( $* ))
  }'
else
  as_fn_arith ()
  {
    as_val=`expr "$@" || test $? -eq 1`
  }
fi # as_fn_arith


if expr a : '\(a\)' >/dev/null 2>&1 &&
   test "X`expr 00001 : '.*\(...\)'`" = X001; then
  as_expr=expr
else
  as_expr=false
fi

if (basename -- /) >/dev/null 2>&1 && test "X`basename -- / 2>&1`" = "X/"; then
  as_basename=basename
else
  as_basename=false
fi

if (as_dir=`dirname -- /` && test "X$as_dir" = X/) >/dev/null 2>&1; then
  as_dirname=dirname
else
  as_dirname=false
fi

as_me=`$as_basename -- "$0" ||
$as_expr X/"$0" : '.*/\([^/][^/]*\)/*$' \| \
	 X"$0" : 'X\(//\)$' \| \
	 X"$0" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X/"$0" |
    sed '/^.*\/\([^/][^/]*\)\/*$/{
	    s//\1/
	    q
	  }
	  /^X\/\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\/\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`

# Avoid depending upon Character Ranges.
as_cr_letters='abcdefghijklmnopqrstuvwxyz'
as_cr_LETTERS='ABCDEFGHIJKLMNOPQRSTUVWXYZ'
as_cr_Letters=$as_cr_letters$as_cr_LETTERS
as_cr_digits='0123456789'
as_cr_alnum=$as_cr_Letters$as_cr_digits

ECHO_C= ECHO_N= ECHO_T=
case `echo -n x` in #(((((
-n*)
  case `echo 'xy\c'` in
  *c*) ECHO_T='	';;	# ECHO_T is single tab character.
  xy)  ECHO_C='\c';;
  *)   echo `echo ksh88 bug on AIX 6.1` > /dev/null
       ECHO_T='	';;
  esac;;
*)
  ECHO_N='-n';;
esac

rm -f conf$$ conf$$.exe conf$$.file
if test -d conf$$.dir; then
  rm -f conf$$.dir/conf$$.file
else
  rm -f conf$$.dir
  mkdir conf$$.dir 2>/dev/null
fi
if (echo >conf$$.file) 2>/dev/null; then
  if ln -s conf$$.file conf$$ 2>/dev/null; then
    as_ln_s='ln -s'
    # ... but there are two gotchas:
    # 1) On MSYS, both `ln -s file dir' and `ln file dir' fail.
    # 2) DJGPP < 2.04 has no symlinks; `ln -s' creates a wrapper executable.
    # In both cases, we have to default to `cp -pR'.
    ln -s conf$$.file conf$$.dir 2>/dev/null && test ! -f conf$$.exe ||
      as_ln_s='cp -pR'
  elif ln conf$$.file conf$$ 2>/dev/null; then
    as_ln_s=ln
  else
    as_ln_s='cp -pR'
  fi
else
  as_ln_s='cp -pR'
fi
rm -f conf$$ conf$$.exe conf$$.dir/conf$$.file conf$$.file
rmdir conf$$.dir 2>/dev/null


# as_fn_mkdir_p
# -------------
# Create "$as_dir" as a directory, including parents if necessary.
as_fn_mkdir_p ()
{

  case $as_dir in #(
  -*) as_dir=./$as_dir;;
  esac
  test -d "$as_dir" || eval $as_mkdir_p || {
    as_dirs=
    while :; do
      case $as_dir in #(
      *\'*) as_qdir=`$as_echo "$as_dir" | sed "s/'/'\\\\\\\\''/g"`;; #'(
      *) as_qdir=$as_dir;;
      esac
      as_dirs="'$as_qdir' $as_dirs"
      as_dir=`$as_dirname -- "$as_dir" ||
$as_expr X"$as_dir" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$as_dir" : 'X\(//\)[^/]' \| \
	 X"$as_dir" : 'X\(//\)$' \| \
	 X"$as_dir" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$as_dir" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
      test -d "$as_dir" && break
    done
    test -z "$as_dirs" || eval "mkdir $as_dirs"
  } || test -d "$as_dir" || as_fn_error $? "cannot create directory $as_dir"


} # as_fn_mkdir_p
if mkdir -p . 2>/dev/null; then
  as_mkdir_p='mkdir -p "$as_dir"'
else
  test -d ./-p && rmdir ./-p
  as_mkdir_p=false
fi


# as_fn_executable_p FILE
# -----------------------
# Test if FILE is an executable regular file.
as_fn_executable_p ()
{
  test -f "$1" && test -x "$1"
} # as_fn_executable_p
as_test_x='test -x'
as_executable_p=as_fn_executable_p

# Sed expression to map a string onto a valid CPP name.
as_tr_cpp="eval sed 'y%*$as_cr_letters%P$as_cr_LETTERS%;s%[^_$as_cr_alnum]%_%g'"

# Sed expression to map a string onto a valid variable name.
as_tr_sh="eval sed 'y%*+%pp%;s%[^_$as_cr_alnum]%_%g'"


exec 6>&1
## ----------------------------------- ##
## Main body of $CONFIG_STATUS script. ##
## ----------------------------------- ##
# Save the log message, to keep $0 and so on meaningful, and to
# report actual input values of CONFIG_FILES etc. instead of their
# values after options handling.
ac_log="
This file was extended by cerf $as_me 1:3, which was
generated by GNU Autoconf 2.69.  Invocation command line was

  CONFIG_FILES    = $CONFIG_FILES
  CONFIG_HEADERS  = $CONFIG_HEADERS
  CONFIG_LINKS    = $CONFIG_LINKS
  CONFIG_COMMANDS = $CONFIG_COMMANDS
  $ $0 $@

on `(hostname || uname -n) 2>/dev/null | sed 1q`
"

# Files that config.status was made for.
config_files=" Makefile lib/Makefile man/Makefile test/Makefile libcerf.pc"
config_headers=" config.h"
config_commands=" depfiles libtool"

ac_cs_usage="\
\`$as_me' instantiates files and other configuration actions
from templates according to the current configuration.  Unless the files
and actions are specified as TAGs, all are instantiated by default.

Usage: $0 [OPTION]... [TAG]...

  -h, --help       print this help, then exit
  -V, --version    print version number and configuration settings, then exit
      --config     print configuration, then exit
  -q, --quiet, --silent
                   do not print progress messages
  -d, --debug      don't remove temporary files
      --recheck    update $as_me by reconfiguring in the same conditions
      --file=FILE[:TEMPLATE]
                   instantiate the configuration file FILE
      --header=FILE[:TEMPLATE]
                   instantiate the configuration header FILE

Configuration files:
$config_files

Configuration headers:
$config_headers

Configuration commands:
$config_commands

Report bugs to <http://apps.jcns.fz-juelich.de/libcerf>."

ac_cs_config=""
ac_cs_version="\
cerf config.status 1:3
configured by ./configure, generated by GNU Autoconf 2.69,
  with options \"$ac_cs_config\"

Copyright (C) 2012 Free Software Foundation, Inc.
This config.status script is free software; the Free Software Foundation
gives unlimited permission to copy, distribute and modify it."

ac_pwd='/home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3'
srcdir='.'
INSTALL='/usr/bin/install -c'
MKDIR_P='/usr/bin/mkdir -p'
AWK='gawk'
test -n "$AWK" || AWK=awk
# The default lists apply if the user does not specify any file.
ac_need_defaults=:
while test $# != 0
do
  case $1 in
  --*=?*)
    ac_option=`expr "X$1" : 'X\([^=]*\)='`
    ac_optarg=`expr "X$1" : 'X[^=]*=\(.*\)'`
    ac_shift=:
    ;;
  --*=)
    ac_option=`expr "X$1" : 'X\([^=]*\)='`
    ac_optarg=
    ac_shift=:
    ;;
  *)
    ac_option=$1
    ac_optarg=$2
    ac_shift=shift
    ;;
  esac

  case $ac_option in
  # Handling of the options.
  -recheck | --recheck | --rechec | --reche | --rech | --rec | --re | --r)
    ac_cs_recheck=: ;;
  --version | --versio | --versi | --vers | --ver | --ve | --v | -V )
    $as_echo "$ac_cs_version"; exit ;;
  --config | --confi | --conf | --con | --co | --c )
    $as_echo "$ac_cs_config"; exit ;;
  --debug | --debu | --deb | --de | --d | -d )
    debug=: ;;
  --file | --fil | --fi | --f )
    $ac_shift
    case $ac_optarg in
    *\'*) ac_optarg=`$as_echo "$ac_optarg" | sed "s/'/'\\\\\\\\''/g"` ;;
    '') as_fn_error $? "missing file argument" ;;
    esac
    as_fn_append CONFIG_FILES " '$ac_optarg'"
    ac_need_defaults=false;;
  --header | --heade | --head | --hea )
    $ac_shift
    case $ac_optarg in
    *\'*) ac_optarg=`$as_echo "$ac_optarg" | sed "s/'/'\\\\\\\\''/g"` ;;
    esac
    as_fn_append CONFIG_HEADERS " '$ac_optarg'"
    ac_need_defaults=false;;
  --he | --h)
    # Conflict between --help and --header
    as_fn_error $? "ambiguous option: \`$1'
Try \`$0 --help' for more information.";;
  --help | --hel | -h )
    $as_echo "$ac_cs_usage"; exit ;;
  -q | -quiet | --quiet | --quie | --qui | --qu | --q \
  | -silent | --silent | --silen | --sile | --sil | --si | --s)
    ac_cs_silent=: ;;

  # This is an error.
  -*) as_fn_error $? "unrecognized option: \`$1'
Try \`$0 --help' for more information." ;;

  *) as_fn_append ac_config_targets " $1"
     ac_need_defaults=false ;;

  esac
  shift
done

ac_configure_extra_args=

if $ac_cs_silent; then
  exec 6>/dev/null
  ac_configure_extra_args="$ac_configure_extra_args --silent"
fi

if $ac_cs_recheck; then
  set X /bin/sh './configure'  $ac_configure_extra_args --no-create --no-recursion
  shift
  $as_echo "running CONFIG_SHELL=/bin/sh $*" >&6
  CONFIG_SHELL='/bin/sh'
  export CONFIG_SHELL
  exec "$@"
fi

exec 5>>config.log
{
  echo
  sed 'h;s/./-/g;s/^.../## /;s/...$/ ##/;p;x;p;x' <<_ASBOX
## Running $as_me. ##
_ASBOX
  $as_echo "$ac_log"
} >&5

#
# INIT-COMMANDS
#
AMDEP_TRUE="" ac_aux_dir="build-aux"


# The HP-UX ksh and POSIX shell print the target directory to stdout
# if CDPATH is set.
(unset CDPATH) >/dev/null 2>&1 && unset CDPATH

sed_quote_subst='s/\(["`$\\]\)/\\\1/g'
double_quote_subst='s/\(["`\\]\)/\\\1/g'
delay_variable_subst='s/\\\\\\\\\\\$/\\\\\\$/g'
macro_version='2.4.2'
macro_revision='1.3337'
enable_static='no'
enable_shared='yes'
pic_mode='default'
enable_fast_install='needless'
SHELL='/bin/sh'
ECHO='printf %s\n'
PATH_SEPARATOR=':'
host_alias=''
host='x86_64-unknown-linux-gnu'
host_os='linux-gnu'
build_alias=''
build='x86_64-unknown-linux-gnu'
build_os='linux-gnu'
SED='/usr/bin/sed'
Xsed='/usr/bin/sed -e 1s/^X//'
GREP='/usr/bin/grep'
EGREP='/usr/bin/grep -E'
FGREP='/usr/bin/grep -F'
LD='/usr/x86_64-suse-linux/bin/ld -m elf_x86_64'
NM='/usr/bin/nm -B'
LN_S='ln -s'
max_cmd_len='1572864'
ac_objext='o'
exeext=''
lt_unset='unset'
lt_SP2NL='tr \040 \012'
lt_NL2SP='tr \015\012 \040\040'
lt_cv_to_host_file_cmd='func_convert_file_noop'
lt_cv_to_tool_file_cmd='func_convert_file_noop'
reload_flag=' -r'
reload_cmds='$LD$reload_flag -o $output$reload_objs'
OBJDUMP='objdump'
deplibs_check_method='pass_all'
file_magic_cmd='$MAGIC_CMD'
file_magic_glob=''
want_nocaseglob='no'
DLLTOOL='false'
sharedlib_from_linklib_cmd='printf %s\n'
AR='ar'
AR_FLAGS='cru'
archiver_list_spec='@'
STRIP='strip'
RANLIB='ranlib'
old_postinstall_cmds='chmod 644 $oldlib~$RANLIB $tool_oldlib'
old_postuninstall_cmds=''
old_archive_cmds='$AR $AR_FLAGS $oldlib$oldobjs~$RANLIB $tool_oldlib'
lock_old_archive_extraction='no'
CC='gcc -std=gnu99'
CFLAGS='-g -O2'
compiler='gcc'
GCC='yes'
lt_cv_sys_global_symbol_pipe='sed -n -e '\''s/^.*[	 ]\([ABCDGIRSTW][ABCDGIRSTW]*\)[	 ][	 ]*\([_A-Za-z][_A-Za-z0-9]*\)$/\1 \2 \2/p'\'' | sed '\''/ __gnu_lto/d'\'''
lt_cv_sys_global_symbol_to_cdecl='sed -n -e '\''s/^T .* \(.*\)$/extern int \1();/p'\'' -e '\''s/^[ABCDGIRSTW]* .* \(.*\)$/extern char \1;/p'\'''
lt_cv_sys_global_symbol_to_c_name_address='sed -n -e '\''s/^: \([^ ]*\)[ ]*$/  {\"\1\", (void *) 0},/p'\'' -e '\''s/^[ABCDGIRSTW]* \([^ ]*\) \([^ ]*\)$/  {"\2", (void *) \&\2},/p'\'''
lt_cv_sys_global_symbol_to_c_name_address_lib_prefix='sed -n -e '\''s/^: \([^ ]*\)[ ]*$/  {\"\1\", (void *) 0},/p'\'' -e '\''s/^[ABCDGIRSTW]* \([^ ]*\) \(lib[^ ]*\)$/  {"\2", (void *) \&\2},/p'\'' -e '\''s/^[ABCDGIRSTW]* \([^ ]*\) \([^ ]*\)$/  {"lib\2", (void *) \&\2},/p'\'''
nm_file_list_spec='@'
lt_sysroot=''
objdir='.libs'
MAGIC_CMD='file'
lt_prog_compiler_no_builtin_flag=' -fno-builtin'
lt_prog_compiler_pic=' -fPIC -DPIC'
lt_prog_compiler_wl='-Wl,'
lt_prog_compiler_static=''
lt_cv_prog_compiler_c_o='yes'
need_locks='no'
MANIFEST_TOOL=':'
DSYMUTIL=''
NMEDIT=''
LIPO=''
OTOOL=''
OTOOL64=''
libext='a'
shrext_cmds='.so'
extract_expsyms_cmds=''
archive_cmds_need_lc='no'
enable_shared_with_static_runtimes='no'
export_dynamic_flag_spec='${wl}--export-dynamic'
whole_archive_flag_spec='${wl}--whole-archive$convenience ${wl}--no-whole-archive'
compiler_needs_object='no'
old_archive_from_new_cmds=''
old_archive_from_expsyms_cmds=''
archive_cmds='$CC -shared $pic_flag $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname -o $lib'
archive_expsym_cmds='echo "{ global:" > $output_objdir/$libname.ver~
	    cat $export_symbols | sed -e "s/\(.*\)/\1;/" >> $output_objdir/$libname.ver~
	    echo "local: *; };" >> $output_objdir/$libname.ver~
	    $CC -shared $pic_flag $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname ${wl}-version-script ${wl}$output_objdir/$libname.ver -o $lib'
module_cmds=''
module_expsym_cmds=''
with_gnu_ld='yes'
allow_undefined_flag=''
no_undefined_flag=''
hardcode_libdir_flag_spec='${wl}-rpath ${wl}$libdir'
hardcode_libdir_separator=''
hardcode_direct='no'
hardcode_direct_absolute='no'
hardcode_minus_L='no'
hardcode_shlibpath_var='unsupported'
hardcode_automatic='no'
inherit_rpath='no'
link_all_deplibs='no'
always_export_symbols='no'
export_symbols_cmds='$NM $libobjs $convenience | $global_symbol_pipe | $SED '\''s/.* //'\'' | sort | uniq > $export_symbols'
exclude_expsyms='_GLOBAL_OFFSET_TABLE_|_GLOBAL__F[ID]_.*'
include_expsyms=''
prelink_cmds=''
postlink_cmds=''
file_list_spec=''
variables_saved_for_relink='PATH LD_LIBRARY_PATH LD_RUN_PATH GCC_EXEC_PREFIX COMPILER_PATH LIBRARY_PATH'
need_lib_prefix='no'
need_version='no'
version_type='linux'
runpath_var='LD_RUN_PATH'
shlibpath_var='LD_LIBRARY_PATH'
shlibpath_overrides_runpath='yes'
libname_spec='lib$name'
library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
soname_spec='${libname}${release}${shared_ext}$major'
install_override_mode=''
postinstall_cmds=''
postuninstall_cmds=''
finish_cmds='PATH="\$PATH:/sbin" ldconfig -n $libdir'
finish_eval=''
hardcode_into_libs='yes'
sys_lib_search_path_spec='/usr/lib64/gcc/x86_64-suse-linux/4.7 /usr/lib64 /lib64 /usr/x86_64-suse-linux/lib '
sys_lib_dlsearch_path_spec='/lib /usr/lib /usr/local/lib64 /usr/local/lib /opt/kde3/lib64/ /usr/lib64/mpi/gcc/openmpi/lib64/ /opt/kde3/lib64 /opt/kde3/lib /usr/lib64/xorg/modules /usr/lib64/graphviz /usr/lib64/graphviz/sharp /usr/lib64/graphviz/java /usr/lib64/graphviz/perl /usr/lib64/graphviz/php /usr/lib64/graphviz/ocaml /usr/lib64/graphviz/python /usr/lib64/graphviz/lua /usr/lib64/graphviz/tcl /usr/lib64/graphviz/guile /usr/lib64/graphviz/ruby /opt/kde3/lib64 /opt/kde3/lib /usr/X11R6/lib64 /usr/X11R6/lib /usr/local/lib/root/ '
hardcode_action='immediate'
enable_dlopen='unknown'
enable_dlopen_self='unknown'
enable_dlopen_self_static='unknown'
old_striplib='strip --strip-debug'
striplib='strip --strip-unneeded'

LTCC='gcc'
LTCFLAGS='-g -O2'
compiler='gcc'

# A function that is used when there is no print builtin or printf.
func_fallback_echo ()
{
  eval 'cat <<_LTECHO_EOF
$1
_LTECHO_EOF'
}

# Quote evaled strings.
for var in SHELL ECHO PATH_SEPARATOR SED GREP EGREP FGREP LD NM LN_S lt_SP2NL lt_NL2SP reload_flag OBJDUMP deplibs_check_method file_magic_cmd file_magic_glob want_nocaseglob DLLTOOL sharedlib_from_linklib_cmd AR AR_FLAGS archiver_list_spec STRIP RANLIB CC CFLAGS compiler lt_cv_sys_global_symbol_pipe lt_cv_sys_global_symbol_to_cdecl lt_cv_sys_global_symbol_to_c_name_address lt_cv_sys_global_symbol_to_c_name_address_lib_prefix nm_file_list_spec lt_prog_compiler_no_builtin_flag lt_prog_compiler_pic lt_prog_compiler_wl lt_prog_compiler_static lt_cv_prog_compiler_c_o need_locks MANIFEST_TOOL DSYMUTIL NMEDIT LIPO OTOOL OTOOL64 shrext_cmds export_dynamic_flag_spec whole_archive_flag_spec compiler_needs_object with_gnu_ld allow_undefined_flag no_undefined_flag hardcode_libdir_flag_spec hardcode_libdir_separator exclude_expsyms include_expsyms file_list_spec variables_saved_for_relink libname_spec library_names_spec soname_spec install_override_mode finish_eval old_striplib striplib; do
    case `eval \\$ECHO \\""\\$$var"\\"` in
    *[\\\`\"\$]*)
      eval "lt_$var=\\\"\`\$ECHO \"\$$var\" | \$SED \"\$sed_quote_subst\"\`\\\""
      ;;
    *)
      eval "lt_$var=\\\"\$$var\\\""
      ;;
    esac
done

# Double-quote double-evaled strings.
for var in reload_cmds old_postinstall_cmds old_postuninstall_cmds old_archive_cmds extract_expsyms_cmds old_archive_from_new_cmds old_archive_from_expsyms_cmds archive_cmds archive_expsym_cmds module_cmds module_expsym_cmds export_symbols_cmds prelink_cmds postlink_cmds postinstall_cmds postuninstall_cmds finish_cmds sys_lib_search_path_spec sys_lib_dlsearch_path_spec; do
    case `eval \\$ECHO \\""\\$$var"\\"` in
    *[\\\`\"\$]*)
      eval "lt_$var=\\\"\`\$ECHO \"\$$var\" | \$SED -e \"\$double_quote_subst\" -e \"\$sed_quote_subst\" -e \"\$delay_variable_subst\"\`\\\""
      ;;
    *)
      eval "lt_$var=\\\"\$$var\\\""
      ;;
    esac
done

ac_aux_dir='build-aux'
xsi_shell='yes'
lt_shell_append='yes'

# See if we are running on zsh, and set the options which allow our
# commands through without removal of \ escapes INIT.
if test -n "${ZSH_VERSION+set}" ; then
   setopt NO_GLOB_SUBST
fi


    PACKAGE='cerf'
    VERSION='1:3'
    TIMESTAMP=''
    RM='rm -f'
    ofile='libtool'





# Handling of arguments.
for ac_config_target in $ac_config_targets
do
  case $ac_config_target in
    "depfiles") CONFIG_COMMANDS="$CONFIG_COMMANDS depfiles" ;;
    "libtool") CONFIG_COMMANDS="$CONFIG_COMMANDS libtool" ;;
    "config.h") CONFIG_HEADERS="$CONFIG_HEADERS config.h" ;;
    "Makefile") CONFIG_FILES="$CONFIG_FILES Makefile" ;;
    "lib/Makefile") CONFIG_FILES="$CONFIG_FILES lib/Makefile" ;;
    "man/Makefile") CONFIG_FILES="$CONFIG_FILES man/Makefile" ;;
    "test/Makefile") CONFIG_FILES="$CONFIG_FILES test/Makefile" ;;
    "libcerf.pc") CONFIG_FILES="$CONFIG_FILES libcerf.pc" ;;

  *) as_fn_error $? "invalid argument: \`$ac_config_target'" "$LINENO" 5;;
  esac
done


# If the user did not use the arguments to specify the items to instantiate,
# then the envvar interface is used.  Set only those that are not.
# We use the long form for the default assignment because of an extremely
# bizarre bug on SunOS 4.1.3.
if $ac_need_defaults; then
  test "${CONFIG_FILES+set}" = set || CONFIG_FILES=$config_files
  test "${CONFIG_HEADERS+set}" = set || CONFIG_HEADERS=$config_headers
  test "${CONFIG_COMMANDS+set}" = set || CONFIG_COMMANDS=$config_commands
fi

# Have a temporary directory for convenience.  Make it in the build tree
# simply because there is no reason against having it here, and in addition,
# creating and moving files from /tmp can sometimes cause problems.
# Hook for its removal unless debugging.
# Note that there is a small window in which the directory will not be cleaned:
# after its creation but before its name has been assigned to `$tmp'.
$debug ||
{
  tmp= ac_tmp=
  trap 'exit_status=$?
  : "${ac_tmp:=$tmp}"
  { test ! -d "$ac_tmp" || rm -fr "$ac_tmp"; } && exit $exit_status
' 0
  trap 'as_fn_exit 1' 1 2 13 15
}
# Create a (secure) tmp directory for tmp files.

{
  tmp=`(umask 077 && mktemp -d "./confXXXXXX") 2>/dev/null` &&
  test -d "$tmp"
}  ||
{
  tmp=./conf$$-$RANDOM
  (umask 077 && mkdir "$tmp")
} || as_fn_error $? "cannot create a temporary directory in ." "$LINENO" 5
ac_tmp=$tmp

# Set up the scripts for CONFIG_FILES section.
# No need to generate them if there are no CONFIG_FILES.
# This happens for instance with `./config.status config.h'.
if test -n "$CONFIG_FILES"; then


ac_cr=`echo X | tr X '\015'`
# On cygwin, bash can eat \r inside `` if the user requested igncr.
# But we know of no other shell where ac_cr would be empty at this
# point, so we can use a bashism as a fallback.
if test "x$ac_cr" = x; then
  eval ac_cr=\$\'\\r\'
fi
ac_cs_awk_cr=`$AWK 'BEGIN { print "a\rb" }' </dev/null 2>/dev/null`
if test "$ac_cs_awk_cr" = "a${ac_cr}b"; then
  ac_cs_awk_cr='\\r'
else
  ac_cs_awk_cr=$ac_cr
fi

echo 'BEGIN {' >"$ac_tmp/subs1.awk" &&
cat >>"$ac_tmp/subs1.awk" <<\_ACAWK &&
S["am__EXEEXT_FALSE"]=""
S["am__EXEEXT_TRUE"]="#"
S["LTLIBOBJS"]=""
S["LIBOBJS"]=""
S["AM_CFLAGS"]="-pedantic -Wall -Werror"
S["CPP"]="gcc -E"
S["OTOOL64"]=""
S["OTOOL"]=""
S["LIPO"]=""
S["NMEDIT"]=""
S["DSYMUTIL"]=""
S["MANIFEST_TOOL"]=":"
S["RANLIB"]="ranlib"
S["ac_ct_AR"]="ar"
S["AR"]="ar"
S["DLLTOOL"]="false"
S["OBJDUMP"]="objdump"
S["LN_S"]="ln -s"
S["NM"]="/usr/bin/nm -B"
S["ac_ct_DUMPBIN"]=""
S["DUMPBIN"]=""
S["LD"]="/usr/x86_64-suse-linux/bin/ld -m elf_x86_64"
S["FGREP"]="/usr/bin/grep -F"
S["EGREP"]="/usr/bin/grep -E"
S["GREP"]="/usr/bin/grep"
S["SED"]="/usr/bin/sed"
S["am__fastdepCC_FALSE"]="#"
S["am__fastdepCC_TRUE"]=""
S["CCDEPMODE"]="depmode=gcc3"
S["am__nodep"]="_no"
S["AMDEPBACKSLASH"]="\\"
S["AMDEP_FALSE"]="#"
S["AMDEP_TRUE"]=""
S["am__quote"]=""
S["am__include"]="include"
S["DEPDIR"]=".deps"
S["OBJEXT"]="o"
S["EXEEXT"]=""
S["ac_ct_CC"]="gcc"
S["CPPFLAGS"]=""
S["LDFLAGS"]=""
S["CFLAGS"]="-g -O2"
S["CC"]="gcc -std=gnu99"
S["host_os"]="linux-gnu"
S["host_vendor"]="unknown"
S["host_cpu"]="x86_64"
S["host"]="x86_64-unknown-linux-gnu"
S["build_os"]="linux-gnu"
S["build_vendor"]="unknown"
S["build_cpu"]="x86_64"
S["build"]="x86_64-unknown-linux-gnu"
S["LIBTOOL"]="$(SHELL) $(top_builddir)/libtool"
S["AM_BACKSLASH"]="\\"
S["AM_DEFAULT_VERBOSITY"]="1"
S["AM_DEFAULT_V"]="$(AM_DEFAULT_VERBOSITY)"
S["AM_V"]="$(V)"
S["am__untar"]="$${TAR-tar} xf -"
S["am__tar"]="$${TAR-tar} chof - \"$$tardir\""
S["AMTAR"]="$${TAR-tar}"
S["am__leading_dot"]="."
S["SET_MAKE"]=""
S["AWK"]="gawk"
S["mkdir_p"]="$(MKDIR_P)"
S["MKDIR_P"]="/usr/bin/mkdir -p"
S["INSTALL_STRIP_PROGRAM"]="$(install_sh) -c -s"
S["STRIP"]="strip"
S["install_sh"]="${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/install-sh"
S["MAKEINFO"]="${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing makeinfo"
S["AUTOHEADER"]="${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing autoheader"
S["AUTOMAKE"]="${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing automake-1.13"
S["AUTOCONF"]="${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing autoconf"
S["ACLOCAL"]="${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing aclocal-1.13"
S["VERSION"]="1:3"
S["PACKAGE"]="cerf"
S["CYGPATH_W"]="echo"
S["am__isrc"]=""
S["INSTALL_DATA"]="${INSTALL} -m 644"
S["INSTALL_SCRIPT"]="${INSTALL}"
S["INSTALL_PROGRAM"]="${INSTALL}"
S["target_alias"]=""
S["host_alias"]=""
S["build_alias"]=""
S["LIBS"]="-lm -lm "
S["ECHO_T"]=""
S["ECHO_N"]="-n"
S["ECHO_C"]=""
S["DEFS"]="-DHAVE_CONFIG_H"
S["mandir"]="${datarootdir}/man"
S["localedir"]="${datarootdir}/locale"
S["libdir"]="${exec_prefix}/lib64"
S["psdir"]="${docdir}"
S["pdfdir"]="${docdir}"
S["dvidir"]="${docdir}"
S["htmldir"]="${docdir}"
S["infodir"]="${datarootdir}/info"
S["docdir"]="${datarootdir}/doc/${PACKAGE_TARNAME}"
S["oldincludedir"]="/usr/include"
S["includedir"]="${prefix}/include"
S["localstatedir"]="${prefix}/var"
S["sharedstatedir"]="${prefix}/com"
S["sysconfdir"]="${prefix}/etc"
S["datadir"]="${datarootdir}"
S["datarootdir"]="${prefix}/share"
S["libexecdir"]="${exec_prefix}/lib"
S["sbindir"]="${exec_prefix}/sbin"
S["bindir"]="${exec_prefix}/bin"
S["program_transform_name"]="s,x,x,"
S["prefix"]="/usr/local"
S["exec_prefix"]="${prefix}"
S["PACKAGE_URL"]=""
S["PACKAGE_BUGREPORT"]="http://apps.jcns.fz-juelich.de/libcerf"
S["PACKAGE_STRING"]="cerf 1:3"
S["PACKAGE_VERSION"]="1:3"
S["PACKAGE_TARNAME"]="cerf"
S["PACKAGE_NAME"]="cerf"
S["PATH_SEPARATOR"]=":"
S["SHELL"]="/bin/sh"
_ACAWK
cat >>"$ac_tmp/subs1.awk" <<_ACAWK &&
  for (key in S) S_is_set[key] = 1
  FS = ""

}
{
  line = $ 0
  nfields = split(line, field, "@")
  substed = 0
  len = length(field[1])
  for (i = 2; i < nfields; i++) {
    key = field[i]
    keylen = length(key)
    if (S_is_set[key]) {
      value = S[key]
      line = substr(line, 1, len) "" value "" substr(line, len + keylen + 3)
      len += length(value) + length(field[++i])
      substed = 1
    } else
      len += 1 + keylen
  }

  print line
}

_ACAWK
if sed "s/$ac_cr//" < /dev/null > /dev/null 2>&1; then
  sed "s/$ac_cr\$//; s/$ac_cr/$ac_cs_awk_cr/g"
else
  cat
fi < "$ac_tmp/subs1.awk" > "$ac_tmp/subs.awk" \
  || as_fn_error $? "could not setup config files machinery" "$LINENO" 5
fi # test -n "$CONFIG_FILES"

# Set up the scripts for CONFIG_HEADERS section.
# No need to generate them if there are no CONFIG_HEADERS.
# This happens for instance with `./config.status Makefile'.
if test -n "$CONFIG_HEADERS"; then
cat >"$ac_tmp/defines.awk" <<\_ACAWK ||
BEGIN {
D["PACKAGE_NAME"]=" \"cerf\""
D["PACKAGE_TARNAME"]=" \"cerf\""
D["PACKAGE_VERSION"]=" \"1:3\""
D["PACKAGE_STRING"]=" \"cerf 1:3\""
D["PACKAGE_BUGREPORT"]=" \"http://apps.jcns.fz-juelich.de/libcerf\""
D["PACKAGE_URL"]=" \"\""
D["PACKAGE"]=" \"cerf\""
D["VERSION"]=" \"1:3\""
D["STDC_HEADERS"]=" 1"
D["HAVE_SYS_TYPES_H"]=" 1"
D["HAVE_SYS_STAT_H"]=" 1"
D["HAVE_STDLIB_H"]=" 1"
D["HAVE_STRING_H"]=" 1"
D["HAVE_MEMORY_H"]=" 1"
D["HAVE_STRINGS_H"]=" 1"
D["HAVE_INTTYPES_H"]=" 1"
D["HAVE_STDINT_H"]=" 1"
D["HAVE_UNISTD_H"]=" 1"
D["HAVE_DLFCN_H"]=" 1"
D["LT_OBJDIR"]=" \".libs/\""
D["STDC_HEADERS"]=" 1"
D["HAVE_LIBM"]=" 1"
D["HAVE_LIBM"]=" 1"
  for (key in D) D_is_set[key] = 1
  FS = ""
}
/^[\t ]*#[\t ]*(define|undef)[\t ]+[_abcdefghijklmnopqrstuvwxyzABCDEFGHIJKLMNOPQRSTUVWXYZ][_abcdefghijklmnopqrstuvwxyzABCDEFGHIJKLMNOPQRSTUVWXYZ0123456789]*([\t (]|$)/ {
  line = $ 0
  split(line, arg, " ")
  if (arg[1] == "#") {
    defundef = arg[2]
    mac1 = arg[3]
  } else {
    defundef = substr(arg[1], 2)
    mac1 = arg[2]
  }
  split(mac1, mac2, "(") #)
  macro = mac2[1]
  prefix = substr(line, 1, index(line, defundef) - 1)
  if (D_is_set[macro]) {
    # Preserve the white space surrounding the "#".
    print prefix "define", macro P[macro] D[macro]
    next
  } else {
    # Replace #undef with comments.  This is necessary, for example,
    # in the case of _POSIX_SOURCE, which is predefined and required
    # on some systems where configure will not decide to define it.
    if (defundef == "undef") {
      print "/*", prefix defundef, macro, "*/"
      next
    }
  }
}
{ print }
_ACAWK
  as_fn_error $? "could not setup config headers machinery" "$LINENO" 5
fi # test -n "$CONFIG_HEADERS"


eval set X "  :F $CONFIG_FILES  :H $CONFIG_HEADERS    :C $CONFIG_COMMANDS"
shift
for ac_tag
do
  case $ac_tag in
  :[FHLC]) ac_mode=$ac_tag; continue;;
  esac
  case $ac_mode$ac_tag in
  :[FHL]*:*);;
  :L* | :C*:*) as_fn_error $? "invalid tag \`$ac_tag'" "$LINENO" 5;;
  :[FH]-) ac_tag=-:-;;
  :[FH]*) ac_tag=$ac_tag:$ac_tag.in;;
  esac
  ac_save_IFS=$IFS
  IFS=:
  set x $ac_tag
  IFS=$ac_save_IFS
  shift
  ac_file=$1
  shift

  case $ac_mode in
  :L) ac_source=$1;;
  :[FH])
    ac_file_inputs=
    for ac_f
    do
      case $ac_f in
      -) ac_f="$ac_tmp/stdin";;
      *) # Look for the file first in the build tree, then in the source tree
	 # (if the path is not absolute).  The absolute path cannot be DOS-style,
	 # because $ac_f cannot contain `:'.
	 test -f "$ac_f" ||
	   case $ac_f in
	   [\\/$]*) false;;
	   *) test -f "$srcdir/$ac_f" && ac_f="$srcdir/$ac_f";;
	   esac ||
	   as_fn_error 1 "cannot find input file: \`$ac_f'" "$LINENO" 5;;
      esac
      case $ac_f in *\'*) ac_f=`$as_echo "$ac_f" | sed "s/'/'\\\\\\\\''/g"`;; esac
      as_fn_append ac_file_inputs " '$ac_f'"
    done

    # Let's still pretend it is `configure' which instantiates (i.e., don't
    # use $as_me), people would be surprised to read:
    #    /* config.h.  Generated by config.status.  */
    configure_input='Generated from '`
	  $as_echo "$*" | sed 's|^[^:]*/||;s|:[^:]*/|, |g'
	`' by configure.'
    if test x"$ac_file" != x-; then
      configure_input="$ac_file.  $configure_input"
      { $as_echo "$as_me:${as_lineno-$LINENO}: creating $ac_file" >&5
$as_echo "$as_me: creating $ac_file" >&6;}
    fi
    # Neutralize special characters interpreted by sed in replacement strings.
    case $configure_input in #(
    *\&* | *\|* | *\\* )
       ac_sed_conf_input=`$as_echo "$configure_input" |
       sed 's/[\\\\&|]/\\\\&/g'`;; #(
    *) ac_sed_conf_input=$configure_input;;
    esac

    case $ac_tag in
    *:-:* | *:-) cat >"$ac_tmp/stdin" \
      || as_fn_error $? "could not create $ac_file" "$LINENO" 5 ;;
    esac
    ;;
  esac

  ac_dir=`$as_dirname -- "$ac_file" ||
$as_expr X"$ac_file" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$ac_file" : 'X\(//\)[^/]' \| \
	 X"$ac_file" : 'X\(//\)$' \| \
	 X"$ac_file" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$ac_file" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
  as_dir="$ac_dir"; as_fn_mkdir_p
  ac_builddir=.

case "$ac_dir" in
.) ac_dir_suffix= ac_top_builddir_sub=. ac_top_build_prefix= ;;
*)
  ac_dir_suffix=/`$as_echo "$ac_dir" | sed 's|^\.[\\/]||'`
  # A ".." for each directory in $ac_dir_suffix.
  ac_top_builddir_sub=`$as_echo "$ac_dir_suffix" | sed 's|/[^\\/]*|/..|g;s|/||'`
  case $ac_top_builddir_sub in
  "") ac_top_builddir_sub=. ac_top_build_prefix= ;;
  *)  ac_top_build_prefix=$ac_top_builddir_sub/ ;;
  esac ;;
esac
ac_abs_top_builddir=$ac_pwd
ac_abs_builddir=$ac_pwd$ac_dir_suffix
# for backward compatibility:
ac_top_builddir=$ac_top_build_prefix

case $srcdir in
  .)  # We are building in place.
    ac_srcdir=.
    ac_top_srcdir=$ac_top_builddir_sub
    ac_abs_top_srcdir=$ac_pwd ;;
  [\\/]* | ?:[\\/]* )  # Absolute name.
    ac_srcdir=$srcdir$ac_dir_suffix;
    ac_top_srcdir=$srcdir
    ac_abs_top_srcdir=$srcdir ;;
  *) # Relative name.
    ac_srcdir=$ac_top_build_prefix$srcdir$ac_dir_suffix
    ac_top_srcdir=$ac_top_build_prefix$srcdir
    ac_abs_top_srcdir=$ac_pwd/$srcdir ;;
esac
ac_abs_srcdir=$ac_abs_top_srcdir$ac_dir_suffix


  case $ac_mode in
  :F)
  #
  # CONFIG_FILE
  #

  case $INSTALL in
  [\\/$]* | ?:[\\/]* ) ac_INSTALL=$INSTALL ;;
  *) ac_INSTALL=$ac_top_build_prefix$INSTALL ;;
  esac
  ac_MKDIR_P=$MKDIR_P
  case $MKDIR_P in
  [\\/$]* | ?:[\\/]* ) ;;
  */*) ac_MKDIR_P=$ac_top_build_prefix$MKDIR_P ;;
  esac
# If the template does not know about datarootdir, expand it.
# FIXME: This hack should be removed a few years after 2.60.
ac_datarootdir_hack=; ac_datarootdir_seen=
ac_sed_dataroot='
/datarootdir/ {
  p
  q
}
/@datadir@/p
/@docdir@/p
/@infodir@/p
/@localedir@/p
/@mandir@/p'
case `eval "sed -n \"\$ac_sed_dataroot\" $ac_file_inputs"` in
*datarootdir*) ac_datarootdir_seen=yes;;
*@datadir@*|*@docdir@*|*@infodir@*|*@localedir@*|*@mandir@*)
  { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: $ac_file_inputs seems to ignore the --datarootdir setting" >&5
$as_echo "$as_me: WARNING: $ac_file_inputs seems to ignore the --datarootdir setting" >&2;}
  ac_datarootdir_hack='
  s&@datadir@&${datarootdir}&g
  s&@docdir@&${datarootdir}/doc/${PACKAGE_TARNAME}&g
  s&@infodir@&${datarootdir}/info&g
  s&@localedir@&${datarootdir}/locale&g
  s&@mandir@&${datarootdir}/man&g
  s&\${datarootdir}&${prefix}/share&g' ;;
esac
ac_sed_extra="/^[	 ]*VPATH[	 ]*=[	 ]*/{
h
s///
s/^/:/
s/[	 ]*$/:/
s/:\$(srcdir):/:/g
s/:\${srcdir}:/:/g
s/:@srcdir@:/:/g
s/^:*//
s/:*$//
x
s/\(=[	 ]*\).*/\1/
G
s/\n//
s/^[^=]*=[	 ]*$//
}

:t
/@[a-zA-Z_][a-zA-Z_0-9]*@/!b
s|@configure_input@|$ac_sed_conf_input|;t t
s&@top_builddir@&$ac_top_builddir_sub&;t t
s&@top_build_prefix@&$ac_top_build_prefix&;t t
s&@srcdir@&$ac_srcdir&;t t
s&@abs_srcdir@&$ac_abs_srcdir&;t t
s&@top_srcdir@&$ac_top_srcdir&;t t
s&@abs_top_srcdir@&$ac_abs_top_srcdir&;t t
s&@builddir@&$ac_builddir&;t t
s&@abs_builddir@&$ac_abs_builddir&;t t
s&@abs_top_builddir@&$ac_abs_top_builddir&;t t
s&@INSTALL@&$ac_INSTALL&;t t
s&@MKDIR_P@&$ac_MKDIR_P&;t t
$ac_datarootdir_hack
"
eval sed \"\$ac_sed_extra\" "$ac_file_inputs" | $AWK -f "$ac_tmp/subs.awk" \
  >$ac_tmp/out || as_fn_error $? "could not create $ac_file" "$LINENO" 5

test -z "$ac_datarootdir_hack$ac_datarootdir_seen" &&
  { ac_out=`sed -n '/\${datarootdir}/p' "$ac_tmp/out"`; test -n "$ac_out"; } &&
  { ac_out=`sed -n '/^[	 ]*datarootdir[	 ]*:*=/p' \
      "$ac_tmp/out"`; test -z "$ac_out"; } &&
  { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: $ac_file contains a reference to the variable \`datarootdir'
which seems to be undefined.  Please make sure it is defined" >&5
$as_echo "$as_me: WARNING: $ac_file contains a reference to the variable \`datarootdir'
which seems to be undefined.  Please make sure it is defined" >&2;}

  rm -f "$ac_tmp/stdin"
  case $ac_file in
  -) cat "$ac_tmp/out" && rm -f "$ac_tmp/out";;
  *) rm -f "$ac_file" && mv "$ac_tmp/out" "$ac_file";;
  esac \
  || as_fn_error $? "could not create $ac_file" "$LINENO" 5
 ;;
  :H)
  #
  # CONFIG_HEADER
  #
  if test x"$ac_file" != x-; then
    {
      $as_echo "/* $configure_input  */" \
      && eval '$AWK -f "$ac_tmp/defines.awk"' "$ac_file_inputs"
    } >"$ac_tmp/config.h" \
      || as_fn_error $? "could not create $ac_file" "$LINENO" 5
    if diff "$ac_file" "$ac_tmp/config.h" >/dev/null 2>&1; then
      { $as_echo "$as_me:${as_lineno-$LINENO}: $ac_file is unchanged" >&5
$as_echo "$as_me: $ac_file is unchanged" >&6;}
    else
      rm -f "$ac_file"
      mv "$ac_tmp/config.h" "$ac_file" \
	|| as_fn_error $? "could not create $ac_file" "$LINENO" 5
    fi
  else
    $as_echo "/* $configure_input  */" \
      && eval '$AWK -f "$ac_tmp/defines.awk"' "$ac_file_inputs" \
      || as_fn_error $? "could not create -" "$LINENO" 5
  fi
# Compute "$ac_file"'s index in $config_headers.
_am_arg="$ac_file"
_am_stamp_count=1
for _am_header in $config_headers :; do
  case $_am_header in
    $_am_arg | $_am_arg:* )
      break ;;
    * )
      _am_stamp_count=`expr $_am_stamp_count + 1` ;;
  esac
done
echo "timestamp for $_am_arg" >`$as_dirname -- "$_am_arg" ||
$as_expr X"$_am_arg" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$_am_arg" : 'X\(//\)[^/]' \| \
	 X"$_am_arg" : 'X\(//\)$' \| \
	 X"$_am_arg" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$_am_arg" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`/stamp-h$_am_stamp_count
 ;;

  :C)  { $as_echo "$as_me:${as_lineno-$LINENO}: executing $ac_file commands" >&5
$as_echo "$as_me: executing $ac_file commands" >&6;}
 ;;
  esac


  case $ac_file$ac_mode in
    "depfiles":C) test x"$AMDEP_TRUE" != x"" || {
  # Older Autoconf quotes --file arguments for eval, but not when files
  # are listed without --file.  Let's play safe and only enable the eval
  # if we detect the quoting.
  case $CONFIG_FILES in
  *\'*) eval set x "$CONFIG_FILES" ;;
  *)   set x $CONFIG_FILES ;;
  esac
  shift
  for mf
  do
    # Strip MF so we end up with the name of the file.
    mf=`echo "$mf" | sed -e 's/:.*$//'`
    # Check whether this is an Automake generated Makefile or not.
    # We used to match only the files named 'Makefile.in', but
    # some people rename them; so instead we look at the file content.
    # Grep'ing the first line is not enough: some people post-process
    # each Makefile.in and add a new line on top of each file to say so.
    # Grep'ing the whole file is not good either: AIX grep has a line
    # limit of 2048, but all sed's we know have understand at least 4000.
    if sed -n 's,^#.*generated by automake.*,X,p' "$mf" | grep X >/dev/null 2>&1; then
      dirpart=`$as_dirname -- "$mf" ||
$as_expr X"$mf" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$mf" : 'X\(//\)[^/]' \| \
	 X"$mf" : 'X\(//\)$' \| \
	 X"$mf" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$mf" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
    else
      continue
    fi
    # Extract the definition of DEPDIR, am__include, and am__quote
    # from the Makefile without running 'make'.
    DEPDIR=`sed -n 's/^DEPDIR = //p' < "$mf"`
    test -z "$DEPDIR" && continue
    am__include=`sed -n 's/^am__include = //p' < "$mf"`
    test -z "$am__include" && continue
    am__quote=`sed -n 's/^am__quote = //p' < "$mf"`
    # Find all dependency output files, they are included files with
    # $(DEPDIR) in their names.  We invoke sed twice because it is the
    # simplest approach to changing $(DEPDIR) to its actual value in the
    # expansion.
    for file in `sed -n "
      s/^$am__include $am__quote\(.*(DEPDIR).*\)$am__quote"'$/\1/p' <"$mf" | \
	 sed -e 's/\$(DEPDIR)/'"$DEPDIR"'/g'`; do
      # Make sure the directory exists.
      test -f "$dirpart/$file" && continue
      fdir=`$as_dirname -- "$file" ||
$as_expr X"$file" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$file" : 'X\(//\)[^/]' \| \
	 X"$file" : 'X\(//\)$' \| \
	 X"$file" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$file" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
      as_dir=$dirpart/$fdir; as_fn_mkdir_p
      # echo "creating $dirpart/$file"
      echo '# dummy' > "$dirpart/$file"
    done
  done
}
 ;;
    "libtool":C)

    # See if we are running on zsh, and set the options which allow our
    # commands through without removal of \ escapes.
    if test -n "${ZSH_VERSION+set}" ; then
      setopt NO_GLOB_SUBST
    fi

    cfgfile="${ofile}T"
    trap "$RM \"$cfgfile\"; exit 1" 1 2 15
    $RM "$cfgfile"

    cat <<_LT_EOF >> "$cfgfile"
#! $SHELL

# `$ECHO "$ofile" | sed 's%^.*/%%'` - Provide generalized library-building support services.
# Generated automatically by $as_me ($PACKAGE$TIMESTAMP) $VERSION
# Libtool was configured on host `(hostname || uname -n) 2>/dev/null | sed 1q`:
# NOTE: Changes made to this file will be lost: look at ltmain.sh.
#
#   Copyright (C) 1996, 1997, 1998, 1999, 2000, 2001, 2003, 2004, 2005,
#                 2006, 2007, 2008, 2009, 2010, 2011 Free Software
#                 Foundation, Inc.
#   Written by Gordon Matzigkeit, 1996
#
#   This file is part of GNU Libtool.
#
# GNU Libtool is free software; you can redistribute it and/or
# modify it under the terms of the GNU General Public License as
# published by the Free Software Foundation; either version 2 of
# the License, or (at your option) any later version.
#
# As a special exception to the GNU General Public License,
# if you distribute this file as part of a program or library that
# is built using GNU Libtool, you may include this file under the
# same distribution terms that you use for the rest of that program.
#
# GNU Libtool is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with GNU Libtool; see the file COPYING.  If not, a copy
# can be downloaded from http://www.gnu.org/licenses/gpl.html, or
# obtained by writing to the Free Software Foundation, Inc.,
# 51 Franklin Street, Fifth Floor, Boston, MA 02110-1301, USA.


# The names of the tagged configurations supported by this script.
available_tags=""

# ### BEGIN LIBTOOL CONFIG

# Which release of libtool.m4 was used?
macro_version=$macro_version
macro_revision=$macro_revision

# Whether or not to build static libraries.
build_old_libs=$enable_static

# Whether or not to build shared libraries.
build_libtool_libs=$enable_shared

# What type of objects to build.
pic_mode=$pic_mode

# Whether or not to optimize for fast installation.
fast_install=$enable_fast_install

# Shell to use when invoking shell scripts.
SHELL=$lt_SHELL

# An echo program that protects backslashes.
ECHO=$lt_ECHO

# The PATH separator for the build system.
PATH_SEPARATOR=$lt_PATH_SEPARATOR

# The host system.
host_alias=$host_alias
host=$host
host_os=$host_os

# The build system.
build_alias=$build_alias
build=$build
build_os=$build_os

# A sed program that does not truncate output.
SED=$lt_SED

# Sed that helps us avoid accidentally triggering echo(1) options like -n.
Xsed="\$SED -e 1s/^X//"

# A grep program that handles long lines.
GREP=$lt_GREP

# An ERE matcher.
EGREP=$lt_EGREP

# A literal string matcher.
FGREP=$lt_FGREP

# A BSD- or MS-compatible name lister.
NM=$lt_NM

# Whether we need soft or hard links.
LN_S=$lt_LN_S

# What is the maximum length of a command?
max_cmd_len=$max_cmd_len

# Object file suffix (normally "o").
objext=$ac_objext

# Executable file suffix (normally "").
exeext=$exeext

# whether the shell understands "unset".
lt_unset=$lt_unset

# turn spaces into newlines.
SP2NL=$lt_lt_SP2NL

# turn newlines into spaces.
NL2SP=$lt_lt_NL2SP

# convert \$build file names to \$host format.
to_host_file_cmd=$lt_cv_to_host_file_cmd

# convert \$build files to toolchain format.
to_tool_file_cmd=$lt_cv_to_tool_file_cmd

# An object symbol dumper.
OBJDUMP=$lt_OBJDUMP

# Method to check whether dependent libraries are shared objects.
deplibs_check_method=$lt_deplibs_check_method

# Command to use when deplibs_check_method = "file_magic".
file_magic_cmd=$lt_file_magic_cmd

# How to find potential files when deplibs_check_method = "file_magic".
file_magic_glob=$lt_file_magic_glob

# Find potential files using nocaseglob when deplibs_check_method = "file_magic".
want_nocaseglob=$lt_want_nocaseglob

# DLL creation program.
DLLTOOL=$lt_DLLTOOL

# Command to associate shared and link libraries.
sharedlib_from_linklib_cmd=$lt_sharedlib_from_linklib_cmd

# The archiver.
AR=$lt_AR

# Flags to create an archive.
AR_FLAGS=$lt_AR_FLAGS

# How to feed a file listing to the archiver.
archiver_list_spec=$lt_archiver_list_spec

# A symbol stripping program.
STRIP=$lt_STRIP

# Commands used to install an old-style archive.
RANLIB=$lt_RANLIB
old_postinstall_cmds=$lt_old_postinstall_cmds
old_postuninstall_cmds=$lt_old_postuninstall_cmds

# Whether to use a lock for old archive extraction.
lock_old_archive_extraction=$lock_old_archive_extraction

# A C compiler.
LTCC=$lt_CC

# LTCC compiler flags.
LTCFLAGS=$lt_CFLAGS

# Take the output of nm and produce a listing of raw symbols and C names.
global_symbol_pipe=$lt_lt_cv_sys_global_symbol_pipe

# Transform the output of nm in a proper C declaration.
global_symbol_to_cdecl=$lt_lt_cv_sys_global_symbol_to_cdecl

# Transform the output of nm in a C name address pair.
global_symbol_to_c_name_address=$lt_lt_cv_sys_global_symbol_to_c_name_address

# Transform the output of nm in a C name address pair when lib prefix is needed.
global_symbol_to_c_name_address_lib_prefix=$lt_lt_cv_sys_global_symbol_to_c_name_address_lib_prefix

# Specify filename containing input files for \$NM.
nm_file_list_spec=$lt_nm_file_list_spec

# The root where to search for dependent libraries,and in which our libraries should be installed.
lt_sysroot=$lt_sysroot

# The name of the directory that contains temporary libtool files.
objdir=$objdir

# Used to examine libraries when file_magic_cmd begins with "file".
MAGIC_CMD=$MAGIC_CMD

# Must we lock files when doing compilation?
need_locks=$lt_need_locks

# Manifest tool.
MANIFEST_TOOL=$lt_MANIFEST_TOOL

# Tool to manipulate archived DWARF debug symbol files on Mac OS X.
DSYMUTIL=$lt_DSYMUTIL

# Tool to change global to local symbols on Mac OS X.
NMEDIT=$lt_NMEDIT

# Tool to manipulate fat objects and archives on Mac OS X.
LIPO=$lt_LIPO

# ldd/readelf like tool for Mach-O binaries on Mac OS X.
OTOOL=$lt_OTOOL

# ldd/readelf like tool for 64 bit Mach-O binaries on Mac OS X 10.4.
OTOOL64=$lt_OTOOL64

# Old archive suffix (normally "a").
libext=$libext

# Shared library suffix (normally ".so").
shrext_cmds=$lt_shrext_cmds

# The commands to extract the exported symbol list from a shared archive.
extract_expsyms_cmds=$lt_extract_expsyms_cmds

# Variables whose values should be saved in libtool wrapper scripts and
# restored at link time.
variables_saved_for_relink=$lt_variables_saved_for_relink

# Do we need the "lib" prefix for modules?
need_lib_prefix=$need_lib_prefix

# Do we need a version for libraries?
need_version=$need_version

# Library versioning type.
version_type=$version_type

# Shared library runtime path variable.
runpath_var=$runpath_var

# Shared library path variable.
shlibpath_var=$shlibpath_var

# Is shlibpath searched before the hard-coded library search path?
shlibpath_overrides_runpath=$shlibpath_overrides_runpath

# Format of library name prefix.
libname_spec=$lt_libname_spec

# List of archive names.  First name is the real one, the rest are links.
# The last name is the one that the linker finds with -lNAME
library_names_spec=$lt_library_names_spec

# The coded name of the library, if different from the real name.
soname_spec=$lt_soname_spec

# Permission mode override for installation of shared libraries.
install_override_mode=$lt_install_override_mode

# Command to use after installation of a shared archive.
postinstall_cmds=$lt_postinstall_cmds

# Command to use after uninstallation of a shared archive.
postuninstall_cmds=$lt_postuninstall_cmds

# Commands used to finish a libtool library installation in a directory.
finish_cmds=$lt_finish_cmds

# As "finish_cmds", except a single script fragment to be evaled but
# not shown.
finish_eval=$lt_finish_eval

# Whether we should hardcode library paths into libraries.
hardcode_into_libs=$hardcode_into_libs

# Compile-time system search path for libraries.
sys_lib_search_path_spec=$lt_sys_lib_search_path_spec

# Run-time system search path for libraries.
sys_lib_dlsearch_path_spec=$lt_sys_lib_dlsearch_path_spec

# Whether dlopen is supported.
dlopen_support=$enable_dlopen

# Whether dlopen of programs is supported.
dlopen_self=$enable_dlopen_self

# Whether dlopen of statically linked programs is supported.
dlopen_self_static=$enable_dlopen_self_static

# Commands to strip libraries.
old_striplib=$lt_old_striplib
striplib=$lt_striplib


# The linker used to build libraries.
LD=$lt_LD

# How to create reloadable object files.
reload_flag=$lt_reload_flag
reload_cmds=$lt_reload_cmds

# Commands used to build an old-style archive.
old_archive_cmds=$lt_old_archive_cmds

# A language specific compiler.
CC=$lt_compiler

# Is the compiler the GNU compiler?
with_gcc=$GCC

# Compiler flag to turn off builtin functions.
no_builtin_flag=$lt_lt_prog_compiler_no_builtin_flag

# Additional compiler flags for building library objects.
pic_flag=$lt_lt_prog_compiler_pic

# How to pass a linker flag through the compiler.
wl=$lt_lt_prog_compiler_wl

# Compiler flag to prevent dynamic linking.
link_static_flag=$lt_lt_prog_compiler_static

# Does compiler simultaneously support -c and -o options?
compiler_c_o=$lt_lt_cv_prog_compiler_c_o

# Whether or not to add -lc for building shared libraries.
build_libtool_need_lc=$archive_cmds_need_lc

# Whether or not to disallow shared libs when runtime libs are static.
allow_libtool_libs_with_static_runtimes=$enable_shared_with_static_runtimes

# Compiler flag to allow reflexive dlopens.
export_dynamic_flag_spec=$lt_export_dynamic_flag_spec

# Compiler flag to generate shared objects directly from archives.
whole_archive_flag_spec=$lt_whole_archive_flag_spec

# Whether the compiler copes with passing no objects directly.
compiler_needs_object=$lt_compiler_needs_object

# Create an old-style archive from a shared archive.
old_archive_from_new_cmds=$lt_old_archive_from_new_cmds

# Create a temporary old-style archive to link instead of a shared archive.
old_archive_from_expsyms_cmds=$lt_old_archive_from_expsyms_cmds

# Commands used to build a shared archive.
archive_cmds=$lt_archive_cmds
archive_expsym_cmds=$lt_archive_expsym_cmds

# Commands used to build a loadable module if different from building
# a shared archive.
module_cmds=$lt_module_cmds
module_expsym_cmds=$lt_module_expsym_cmds

# Whether we are building with GNU ld or not.
with_gnu_ld=$lt_with_gnu_ld

# Flag that allows shared libraries with undefined symbols to be built.
allow_undefined_flag=$lt_allow_undefined_flag

# Flag that enforces no undefined symbols.
no_undefined_flag=$lt_no_undefined_flag

# Flag to hardcode \$libdir into a binary during linking.
# This must work even if \$libdir does not exist
hardcode_libdir_flag_spec=$lt_hardcode_libdir_flag_spec

# Whether we need a single "-rpath" flag with a separated argument.
hardcode_libdir_separator=$lt_hardcode_libdir_separator

# Set to "yes" if using DIR/libNAME\${shared_ext} during linking hardcodes
# DIR into the resulting binary.
hardcode_direct=$hardcode_direct

# Set to "yes" if using DIR/libNAME\${shared_ext} during linking hardcodes
# DIR into the resulting binary and the resulting library dependency is
# "absolute",i.e impossible to change by setting \${shlibpath_var} if the
# library is relocated.
hardcode_direct_absolute=$hardcode_direct_absolute

# Set to "yes" if using the -LDIR flag during linking hardcodes DIR
# into the resulting binary.
hardcode_minus_L=$hardcode_minus_L

# Set to "yes" if using SHLIBPATH_VAR=DIR during linking hardcodes DIR
# into the resulting binary.
hardcode_shlibpath_var=$hardcode_shlibpath_var

# Set to "yes" if building a shared library automatically hardcodes DIR
# into the library and all subsequent libraries and executables linked
# against it.
hardcode_automatic=$hardcode_automatic

# Set to yes if linker adds runtime paths of dependent libraries
# to runtime path list.
inherit_rpath=$inherit_rpath

# Whether libtool must link a program against all its dependency libraries.
link_all_deplibs=$link_all_deplibs

# Set to "yes" if exported symbols are required.
always_export_symbols=$always_export_symbols

# The commands to list exported symbols.
export_symbols_cmds=$lt_export_symbols_cmds

# Symbols that should not be listed in the preloaded symbols.
exclude_expsyms=$lt_exclude_expsyms

# Symbols that must always be exported.
include_expsyms=$lt_include_expsyms

# Commands necessary for linking programs (against libraries) with templates.
prelink_cmds=$lt_prelink_cmds

# Commands necessary for finishing linking programs.
postlink_cmds=$lt_postlink_cmds

# Specify filename containing input files.
file_list_spec=$lt_file_list_spec

# How to hardcode a shared library path into an executable.
hardcode_action=$hardcode_action

# ### END LIBTOOL CONFIG

_LT_EOF

  case $host_os in
  aix3*)
    cat <<\_LT_EOF >> "$cfgfile"
# AIX sometimes has problems with the GCC collect2 program.  For some
# reason, if we set the COLLECT_NAMES environment variable, the problems
# vanish in a puff of smoke.
if test "X${COLLECT_NAMES+set}" != Xset; then
  COLLECT_NAMES=
  export COLLECT_NAMES
fi
_LT_EOF
    ;;
  esac


ltmain="$ac_aux_dir/ltmain.sh"


  # We use sed instead of cat because bash on DJGPP gets confused if
  # if finds mixed CR/LF and LF-only lines.  Since sed operates in
  # text mode, it properly converts lines to CR/LF.  This bash problem
  # is reportedly fixed, but why not run on old versions too?
  sed '$q' "$ltmain" >> "$cfgfile" \
     || (rm -f "$cfgfile"; exit 1)

  if test x"$xsi_shell" = xyes; then
  sed -e '/^func_dirname ()$/,/^} # func_dirname /c\
func_dirname ()\
{\
\    case ${1} in\
\      */*) func_dirname_result="${1%/*}${2}" ;;\
\      *  ) func_dirname_result="${3}" ;;\
\    esac\
} # Extended-shell func_dirname implementation' "$cfgfile" > $cfgfile.tmp \
  && mv -f "$cfgfile.tmp" "$cfgfile" \
    || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
test 0 -eq $? || _lt_function_replace_fail=:


  sed -e '/^func_basename ()$/,/^} # func_basename /c\
func_basename ()\
{\
\    func_basename_result="${1##*/}"\
} # Extended-shell func_basename implementation' "$cfgfile" > $cfgfile.tmp \
  && mv -f "$cfgfile.tmp" "$cfgfile" \
    || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
test 0 -eq $? || _lt_function_replace_fail=:


  sed -e '/^func_dirname_and_basename ()$/,/^} # func_dirname_and_basename /c\
func_dirname_and_basename ()\
{\
\    case ${1} in\
\      */*) func_dirname_result="${1%/*}${2}" ;;\
\      *  ) func_dirname_result="${3}" ;;\
\    esac\
\    func_basename_result="${1##*/}"\
} # Extended-shell func_dirname_and_basename implementation' "$cfgfile" > $cfgfile.tmp \
  && mv -f "$cfgfile.tmp" "$cfgfile" \
    || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
test 0 -eq $? || _lt_function_replace_fail=:


  sed -e '/^func_stripname ()$/,/^} # func_stripname /c\
func_stripname ()\
{\
\    # pdksh 5.2.14 does not do ${X%$Y} correctly if both X and Y are\
\    # positional parameters, so assign one to ordinary parameter first.\
\    func_stripname_result=${3}\
\    func_stripname_result=${func_stripname_result#"${1}"}\
\    func_stripname_result=${func_stripname_result%"${2}"}\
} # Extended-shell func_stripname implementation' "$cfgfile" > $cfgfile.tmp \
  && mv -f "$cfgfile.tmp" "$cfgfile" \
    || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
test 0 -eq $? || _lt_function_replace_fail=:


  sed -e '/^func_split_long_opt ()$/,/^} # func_split_long_opt /c\
func_split_long_opt ()\
{\
\    func_split_long_opt_name=${1%%=*}\
\    func_split_long_opt_arg=${1#*=}\
} # Extended-shell func_split_long_opt implementation' "$cfgfile" > $cfgfile.tmp \
  && mv -f "$cfgfile.tmp" "$cfgfile" \
    || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
test 0 -eq $? || _lt_function_replace_fail=:


  sed -e '/^func_split_short_opt ()$/,/^} # func_split_short_opt /c\
func_split_short_opt ()\
{\
\    func_split_short_opt_arg=${1#??}\
\    func_split_short_opt_name=${1%"$func_split_short_opt_arg"}\
} # Extended-shell func_split_short_opt implementation' "$cfgfile" > $cfgfile.tmp \
  && mv -f "$cfgfile.tmp" "$cfgfile" \
    || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
test 0 -eq $? || _lt_function_replace_fail=:


  sed -e '/^func_lo2o ()$/,/^} # func_lo2o /c\
func_lo2o ()\
{\
\    case ${1} in\
\      *.lo) func_lo2o_result=${1%.lo}.${objext} ;;\
\      *)    func_lo2o_result=${1} ;;\
\    esac\
} # Extended-shell func_lo2o implementation' "$cfgfile" > $cfgfile.tmp \
  && mv -f "$cfgfile.tmp" "$cfgfile" \
    || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
test 0 -eq $? || _lt_function_replace_fail=:


  sed -e '/^func_xform ()$/,/^} # func_xform /c\
func_xform ()\
{\
    func_xform_result=${1%.*}.lo\
} # Extended-shell func_xform implementation' "$cfgfile" > $cfgfile.tmp \
  && mv -f "$cfgfile.tmp" "$cfgfile" \
    || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
test 0 -eq $? || _lt_function_replace_fail=:


  sed -e '/^func_arith ()$/,/^} # func_arith /c\
func_arith ()\
{\
    func_arith_result=$(( $* ))\
} # Extended-shell func_arith implementation' "$cfgfile" > $cfgfile.tmp \
  && mv -f "$cfgfile.tmp" "$cfgfile" \
    || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
test 0 -eq $? || _lt_function_replace_fail=:


  sed -e '/^func_len ()$/,/^} # func_len /c\
func_len ()\
{\
    func_len_result=${#1}\
} # Extended-shell func_len implementation' "$cfgfile" > $cfgfile.tmp \
  && mv -f "$cfgfile.tmp" "$cfgfile" \
    || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
test 0 -eq $? || _lt_function_replace_fail=:

fi

if test x"$lt_shell_append" = xyes; then
  sed -e '/^func_append ()$/,/^} # func_append /c\
func_append ()\
{\
    eval "${1}+=\\${2}"\
} # Extended-shell func_append implementation' "$cfgfile" > $cfgfile.tmp \
  && mv -f "$cfgfile.tmp" "$cfgfile" \
    || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
test 0 -eq $? || _lt_function_replace_fail=:


  sed -e '/^func_append_quoted ()$/,/^} # func_append_quoted /c\
func_append_quoted ()\
{\
\    func_quote_for_eval "${2}"\
\    eval "${1}+=\\\\ \\$func_quote_for_eval_result"\
} # Extended-shell func_append_quoted implementation' "$cfgfile" > $cfgfile.tmp \
  && mv -f "$cfgfile.tmp" "$cfgfile" \
    || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
test 0 -eq $? || _lt_function_replace_fail=:


  # Save a `func_append' function call where possible by direct use of '+='
  sed -e 's%func_append \([a-zA-Z_]\{1,\}\) "%\1+="%g' $cfgfile > $cfgfile.tmp \
    && mv -f "$cfgfile.tmp" "$cfgfile" \
      || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
  test 0 -eq $? || _lt_function_replace_fail=:
else
  # Save a `func_append' function call even when '+=' is not available
  sed -e 's%func_append \([a-zA-Z_]\{1,\}\) "%\1="$\1%g' $cfgfile > $cfgfile.tmp \
    && mv -f "$cfgfile.tmp" "$cfgfile" \
      || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
  test 0 -eq $? || _lt_function_replace_fail=:
fi

if test x"$_lt_function_replace_fail" = x":"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: Unable to substitute extended shell functions in $ofile" >&5
$as_echo "$as_me: WARNING: Unable to substitute extended shell functions in $ofile" >&2;}
fi


   mv -f "$cfgfile" "$ofile" ||
    (rm -f "$ofile" && cp "$cfgfile" "$ofile" && rm -f "$cfgfile")
  chmod +x "$ofile"

 ;;

  esac
done # for ac_tag


as_fn_exit 0


==> anc/code/src/libcerf-1.3/configure <==
#! /bin/sh
# Guess values for system-dependent variables and create Makefiles.
# Generated by GNU Autoconf 2.69 for cerf 1:3.
#
# Report bugs to <http://apps.jcns.fz-juelich.de/libcerf>.
#
#
# Copyright (C) 1992-1996, 1998-2012 Free Software Foundation, Inc.
#
#
# This configure script is free software; the Free Software Foundation
# gives unlimited permission to copy, distribute and modify it.
## -------------------- ##
## M4sh Initialization. ##
## -------------------- ##

# Be more Bourne compatible
DUALCASE=1; export DUALCASE # for MKS sh
if test -n "${ZSH_VERSION+set}" && (emulate sh) >/dev/null 2>&1; then :
  emulate sh
  NULLCMD=:
  # Pre-4.2 versions of Zsh do word splitting on ${1+"$@"}, which
  # is contrary to our usage.  Disable this feature.
  alias -g '${1+"$@"}'='"$@"'
  setopt NO_GLOB_SUBST
else
  case `(set -o) 2>/dev/null` in #(
  *posix*) :
    set -o posix ;; #(
  *) :
     ;;
esac
fi


as_nl='
'
export as_nl
# Printing a long string crashes Solaris 7 /usr/bin/printf.
as_echo='\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\'
as_echo=$as_echo$as_echo$as_echo$as_echo$as_echo
as_echo=$as_echo$as_echo$as_echo$as_echo$as_echo$as_echo
# Prefer a ksh shell builtin over an external printf program on Solaris,
# but without wasting forks for bash or zsh.
if test -z "$BASH_VERSION$ZSH_VERSION" \
    && (test "X`print -r -- $as_echo`" = "X$as_echo") 2>/dev/null; then
  as_echo='print -r --'
  as_echo_n='print -rn --'
elif (test "X`printf %s $as_echo`" = "X$as_echo") 2>/dev/null; then
  as_echo='printf %s\n'
  as_echo_n='printf %s'
else
  if test "X`(/usr/ucb/echo -n -n $as_echo) 2>/dev/null`" = "X-n $as_echo"; then
    as_echo_body='eval /usr/ucb/echo -n "$1$as_nl"'
    as_echo_n='/usr/ucb/echo -n'
  else
    as_echo_body='eval expr "X$1" : "X\\(.*\\)"'
    as_echo_n_body='eval
      arg=$1;
      case $arg in #(
      *"$as_nl"*)
	expr "X$arg" : "X\\(.*\\)$as_nl";
	arg=`expr "X$arg" : ".*$as_nl\\(.*\\)"`;;
      esac;
      expr "X$arg" : "X\\(.*\\)" | tr -d "$as_nl"
    '
    export as_echo_n_body
    as_echo_n='sh -c $as_echo_n_body as_echo'
  fi
  export as_echo_body
  as_echo='sh -c $as_echo_body as_echo'
fi

# The user is always right.
if test "${PATH_SEPARATOR+set}" != set; then
  PATH_SEPARATOR=:
  (PATH='/bin;/bin'; FPATH=$PATH; sh -c :) >/dev/null 2>&1 && {
    (PATH='/bin:/bin'; FPATH=$PATH; sh -c :) >/dev/null 2>&1 ||
      PATH_SEPARATOR=';'
  }
fi


# IFS
# We need space, tab and new line, in precisely that order.  Quoting is
# there to prevent editors from complaining about space-tab.
# (If _AS_PATH_WALK were called with IFS unset, it would disable word
# splitting by setting IFS to empty value.)
IFS=" ""	$as_nl"

# Find who we are.  Look in the path if we contain no directory separator.
as_myself=
case $0 in #((
  *[\\/]* ) as_myself=$0 ;;
  *) as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    test -r "$as_dir/$0" && as_myself=$as_dir/$0 && break
  done
IFS=$as_save_IFS

     ;;
esac
# We did not find ourselves, most probably we were run as `sh COMMAND'
# in which case we are not to be found in the path.
if test "x$as_myself" = x; then
  as_myself=$0
fi
if test ! -f "$as_myself"; then
  $as_echo "$as_myself: error: cannot find myself; rerun with an absolute file name" >&2
  exit 1
fi

# Unset variables that we do not need and which cause bugs (e.g. in
# pre-3.0 UWIN ksh).  But do not cause bugs in bash 2.01; the "|| exit 1"
# suppresses any "Segmentation fault" message there.  '((' could
# trigger a bug in pdksh 5.2.14.
for as_var in BASH_ENV ENV MAIL MAILPATH
do eval test x\${$as_var+set} = xset \
  && ( (unset $as_var) || exit 1) >/dev/null 2>&1 && unset $as_var || :
done
PS1='$ '
PS2='> '
PS4='+ '

# NLS nuisances.
LC_ALL=C
export LC_ALL
LANGUAGE=C
export LANGUAGE

# CDPATH.
(unset CDPATH) >/dev/null 2>&1 && unset CDPATH

# Use a proper internal environment variable to ensure we don't fall
  # into an infinite loop, continuously re-executing ourselves.
  if test x"${_as_can_reexec}" != xno && test "x$CONFIG_SHELL" != x; then
    _as_can_reexec=no; export _as_can_reexec;
    # We cannot yet assume a decent shell, so we have to provide a
# neutralization value for shells without unset; and this also
# works around shells that cannot unset nonexistent variables.
# Preserve -v and -x to the replacement shell.
BASH_ENV=/dev/null
ENV=/dev/null
(unset BASH_ENV) >/dev/null 2>&1 && unset BASH_ENV ENV
case $- in # ((((
  *v*x* | *x*v* ) as_opts=-vx ;;
  *v* ) as_opts=-v ;;
  *x* ) as_opts=-x ;;
  * ) as_opts= ;;
esac
exec $CONFIG_SHELL $as_opts "$as_myself" ${1+"$@"}
# Admittedly, this is quite paranoid, since all the known shells bail
# out after a failed `exec'.
$as_echo "$0: could not re-execute with $CONFIG_SHELL" >&2
as_fn_exit 255
  fi
  # We don't want this to propagate to other subprocesses.
          { _as_can_reexec=; unset _as_can_reexec;}
if test "x$CONFIG_SHELL" = x; then
  as_bourne_compatible="if test -n \"\${ZSH_VERSION+set}\" && (emulate sh) >/dev/null 2>&1; then :
  emulate sh
  NULLCMD=:
  # Pre-4.2 versions of Zsh do word splitting on \${1+\"\$@\"}, which
  # is contrary to our usage.  Disable this feature.
  alias -g '\${1+\"\$@\"}'='\"\$@\"'
  setopt NO_GLOB_SUBST
else
  case \`(set -o) 2>/dev/null\` in #(
  *posix*) :
    set -o posix ;; #(
  *) :
     ;;
esac
fi
"
  as_required="as_fn_return () { (exit \$1); }
as_fn_success () { as_fn_return 0; }
as_fn_failure () { as_fn_return 1; }
as_fn_ret_success () { return 0; }
as_fn_ret_failure () { return 1; }

exitcode=0
as_fn_success || { exitcode=1; echo as_fn_success failed.; }
as_fn_failure && { exitcode=1; echo as_fn_failure succeeded.; }
as_fn_ret_success || { exitcode=1; echo as_fn_ret_success failed.; }
as_fn_ret_failure && { exitcode=1; echo as_fn_ret_failure succeeded.; }
if ( set x; as_fn_ret_success y && test x = \"\$1\" ); then :

else
  exitcode=1; echo positional parameters were not saved.
fi
test x\$exitcode = x0 || exit 1
test -x / || exit 1"
  as_suggested="  as_lineno_1=";as_suggested=$as_suggested$LINENO;as_suggested=$as_suggested" as_lineno_1a=\$LINENO
  as_lineno_2=";as_suggested=$as_suggested$LINENO;as_suggested=$as_suggested" as_lineno_2a=\$LINENO
  eval 'test \"x\$as_lineno_1'\$as_run'\" != \"x\$as_lineno_2'\$as_run'\" &&
  test \"x\`expr \$as_lineno_1'\$as_run' + 1\`\" = \"x\$as_lineno_2'\$as_run'\"' || exit 1

  test -n \"\${ZSH_VERSION+set}\${BASH_VERSION+set}\" || (
    ECHO='\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\'
    ECHO=\$ECHO\$ECHO\$ECHO\$ECHO\$ECHO
    ECHO=\$ECHO\$ECHO\$ECHO\$ECHO\$ECHO\$ECHO
    PATH=/empty FPATH=/empty; export PATH FPATH
    test \"X\`printf %s \$ECHO\`\" = \"X\$ECHO\" \\
      || test \"X\`print -r -- \$ECHO\`\" = \"X\$ECHO\" ) || exit 1
test \$(( 1 + 1 )) = 2 || exit 1"
  if (eval "$as_required") 2>/dev/null; then :
  as_have_required=yes
else
  as_have_required=no
fi
  if test x$as_have_required = xyes && (eval "$as_suggested") 2>/dev/null; then :

else
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
as_found=false
for as_dir in /bin$PATH_SEPARATOR/usr/bin$PATH_SEPARATOR$PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
  as_found=:
  case $as_dir in #(
	 /*)
	   for as_base in sh bash ksh sh5; do
	     # Try only shells that exist, to save several forks.
	     as_shell=$as_dir/$as_base
	     if { test -f "$as_shell" || test -f "$as_shell.exe"; } &&
		    { $as_echo "$as_bourne_compatible""$as_required" | as_run=a "$as_shell"; } 2>/dev/null; then :
  CONFIG_SHELL=$as_shell as_have_required=yes
		   if { $as_echo "$as_bourne_compatible""$as_suggested" | as_run=a "$as_shell"; } 2>/dev/null; then :
  break 2
fi
fi
	   done;;
       esac
  as_found=false
done
$as_found || { if { test -f "$SHELL" || test -f "$SHELL.exe"; } &&
	      { $as_echo "$as_bourne_compatible""$as_required" | as_run=a "$SHELL"; } 2>/dev/null; then :
  CONFIG_SHELL=$SHELL as_have_required=yes
fi; }
IFS=$as_save_IFS


      if test "x$CONFIG_SHELL" != x; then :
  export CONFIG_SHELL
             # We cannot yet assume a decent shell, so we have to provide a
# neutralization value for shells without unset; and this also
# works around shells that cannot unset nonexistent variables.
# Preserve -v and -x to the replacement shell.
BASH_ENV=/dev/null
ENV=/dev/null
(unset BASH_ENV) >/dev/null 2>&1 && unset BASH_ENV ENV
case $- in # ((((
  *v*x* | *x*v* ) as_opts=-vx ;;
  *v* ) as_opts=-v ;;
  *x* ) as_opts=-x ;;
  * ) as_opts= ;;
esac
exec $CONFIG_SHELL $as_opts "$as_myself" ${1+"$@"}
# Admittedly, this is quite paranoid, since all the known shells bail
# out after a failed `exec'.
$as_echo "$0: could not re-execute with $CONFIG_SHELL" >&2
exit 255
fi

    if test x$as_have_required = xno; then :
  $as_echo "$0: This script requires a shell more modern than all"
  $as_echo "$0: the shells that I found on your system."
  if test x${ZSH_VERSION+set} = xset ; then
    $as_echo "$0: In particular, zsh $ZSH_VERSION has bugs and should"
    $as_echo "$0: be upgraded to zsh 4.3.4 or later."
  else
    $as_echo "$0: Please tell bug-autoconf@gnu.org and
$0: http://apps.jcns.fz-juelich.de/libcerf about your
$0: system, including any error possibly output before this
$0: message. Then install a modern shell, or manually run
$0: the script under such a shell if you do have one."
  fi
  exit 1
fi
fi
fi
SHELL=${CONFIG_SHELL-/bin/sh}
export SHELL
# Unset more variables known to interfere with behavior of common tools.
CLICOLOR_FORCE= GREP_OPTIONS=
unset CLICOLOR_FORCE GREP_OPTIONS

## --------------------- ##
## M4sh Shell Functions. ##
## --------------------- ##
# as_fn_unset VAR
# ---------------
# Portably unset VAR.
as_fn_unset ()
{
  { eval $1=; unset $1;}
}
as_unset=as_fn_unset

# as_fn_set_status STATUS
# -----------------------
# Set $? to STATUS, without forking.
as_fn_set_status ()
{
  return $1
} # as_fn_set_status

# as_fn_exit STATUS
# -----------------
# Exit the shell with STATUS, even in a "trap 0" or "set -e" context.
as_fn_exit ()
{
  set +e
  as_fn_set_status $1
  exit $1
} # as_fn_exit

# as_fn_mkdir_p
# -------------
# Create "$as_dir" as a directory, including parents if necessary.
as_fn_mkdir_p ()
{

  case $as_dir in #(
  -*) as_dir=./$as_dir;;
  esac
  test -d "$as_dir" || eval $as_mkdir_p || {
    as_dirs=
    while :; do
      case $as_dir in #(
      *\'*) as_qdir=`$as_echo "$as_dir" | sed "s/'/'\\\\\\\\''/g"`;; #'(
      *) as_qdir=$as_dir;;
      esac
      as_dirs="'$as_qdir' $as_dirs"
      as_dir=`$as_dirname -- "$as_dir" ||
$as_expr X"$as_dir" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$as_dir" : 'X\(//\)[^/]' \| \
	 X"$as_dir" : 'X\(//\)$' \| \
	 X"$as_dir" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$as_dir" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
      test -d "$as_dir" && break
    done
    test -z "$as_dirs" || eval "mkdir $as_dirs"
  } || test -d "$as_dir" || as_fn_error $? "cannot create directory $as_dir"


} # as_fn_mkdir_p

# as_fn_executable_p FILE
# -----------------------
# Test if FILE is an executable regular file.
as_fn_executable_p ()
{
  test -f "$1" && test -x "$1"
} # as_fn_executable_p
# as_fn_append VAR VALUE
# ----------------------
# Append the text in VALUE to the end of the definition contained in VAR. Take
# advantage of any shell optimizations that allow amortized linear growth over
# repeated appends, instead of the typical quadratic growth present in naive
# implementations.
if (eval "as_var=1; as_var+=2; test x\$as_var = x12") 2>/dev/null; then :
  eval 'as_fn_append ()
  {
    eval $1+=\$2
  }'
else
  as_fn_append ()
  {
    eval $1=\$$1\$2
  }
fi # as_fn_append

# as_fn_arith ARG...
# ------------------
# Perform arithmetic evaluation on the ARGs, and store the result in the
# global $as_val. Take advantage of shells that can avoid forks. The arguments
# must be portable across $(()) and expr.
if (eval "test \$(( 1 + 1 )) = 2") 2>/dev/null; then :
  eval 'as_fn_arith ()
  {
    as_val=$(( $* ))
  }'
else
  as_fn_arith ()
  {
    as_val=`expr "$@" || test $? -eq 1`
  }
fi # as_fn_arith


# as_fn_error STATUS ERROR [LINENO LOG_FD]
# ----------------------------------------
# Output "`basename $0`: error: ERROR" to stderr. If LINENO and LOG_FD are
# provided, also output the error to LOG_FD, referencing LINENO. Then exit the
# script with STATUS, using 1 if that was 0.
as_fn_error ()
{
  as_status=$1; test $as_status -eq 0 && as_status=1
  if test "$4"; then
    as_lineno=${as_lineno-"$3"} as_lineno_stack=as_lineno_stack=$as_lineno_stack
    $as_echo "$as_me:${as_lineno-$LINENO}: error: $2" >&$4
  fi
  $as_echo "$as_me: error: $2" >&2
  as_fn_exit $as_status
} # as_fn_error

if expr a : '\(a\)' >/dev/null 2>&1 &&
   test "X`expr 00001 : '.*\(...\)'`" = X001; then
  as_expr=expr
else
  as_expr=false
fi

if (basename -- /) >/dev/null 2>&1 && test "X`basename -- / 2>&1`" = "X/"; then
  as_basename=basename
else
  as_basename=false
fi

if (as_dir=`dirname -- /` && test "X$as_dir" = X/) >/dev/null 2>&1; then
  as_dirname=dirname
else
  as_dirname=false
fi

as_me=`$as_basename -- "$0" ||
$as_expr X/"$0" : '.*/\([^/][^/]*\)/*$' \| \
	 X"$0" : 'X\(//\)$' \| \
	 X"$0" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X/"$0" |
    sed '/^.*\/\([^/][^/]*\)\/*$/{
	    s//\1/
	    q
	  }
	  /^X\/\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\/\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`

# Avoid depending upon Character Ranges.
as_cr_letters='abcdefghijklmnopqrstuvwxyz'
as_cr_LETTERS='ABCDEFGHIJKLMNOPQRSTUVWXYZ'
as_cr_Letters=$as_cr_letters$as_cr_LETTERS
as_cr_digits='0123456789'
as_cr_alnum=$as_cr_Letters$as_cr_digits


  as_lineno_1=$LINENO as_lineno_1a=$LINENO
  as_lineno_2=$LINENO as_lineno_2a=$LINENO
  eval 'test "x$as_lineno_1'$as_run'" != "x$as_lineno_2'$as_run'" &&
  test "x`expr $as_lineno_1'$as_run' + 1`" = "x$as_lineno_2'$as_run'"' || {
  # Blame Lee E. McMahon (1931-1989) for sed's syntax.  :-)
  sed -n '
    p
    /[$]LINENO/=
  ' <$as_myself |
    sed '
      s/[$]LINENO.*/&-/
      t lineno
      b
      :lineno
      N
      :loop
      s/[$]LINENO\([^'$as_cr_alnum'_].*\n\)\(.*\)/\2\1\2/
      t loop
      s/-\n.*//
    ' >$as_me.lineno &&
  chmod +x "$as_me.lineno" ||
    { $as_echo "$as_me: error: cannot create $as_me.lineno; rerun with a POSIX shell" >&2; as_fn_exit 1; }

  # If we had to re-execute with $CONFIG_SHELL, we're ensured to have
  # already done that, so ensure we don't try to do so again and fall
  # in an infinite loop.  This has already happened in practice.
  _as_can_reexec=no; export _as_can_reexec
  # Don't try to exec as it changes $[0], causing all sort of problems
  # (the dirname of $[0] is not the place where we might find the
  # original and so on.  Autoconf is especially sensitive to this).
  . "./$as_me.lineno"
  # Exit status is that of the last command.
  exit
}

ECHO_C= ECHO_N= ECHO_T=
case `echo -n x` in #(((((
-n*)
  case `echo 'xy\c'` in
  *c*) ECHO_T='	';;	# ECHO_T is single tab character.
  xy)  ECHO_C='\c';;
  *)   echo `echo ksh88 bug on AIX 6.1` > /dev/null
       ECHO_T='	';;
  esac;;
*)
  ECHO_N='-n';;
esac

rm -f conf$$ conf$$.exe conf$$.file
if test -d conf$$.dir; then
  rm -f conf$$.dir/conf$$.file
else
  rm -f conf$$.dir
  mkdir conf$$.dir 2>/dev/null
fi
if (echo >conf$$.file) 2>/dev/null; then
  if ln -s conf$$.file conf$$ 2>/dev/null; then
    as_ln_s='ln -s'
    # ... but there are two gotchas:
    # 1) On MSYS, both `ln -s file dir' and `ln file dir' fail.
    # 2) DJGPP < 2.04 has no symlinks; `ln -s' creates a wrapper executable.
    # In both cases, we have to default to `cp -pR'.
    ln -s conf$$.file conf$$.dir 2>/dev/null && test ! -f conf$$.exe ||
      as_ln_s='cp -pR'
  elif ln conf$$.file conf$$ 2>/dev/null; then
    as_ln_s=ln
  else
    as_ln_s='cp -pR'
  fi
else
  as_ln_s='cp -pR'
fi
rm -f conf$$ conf$$.exe conf$$.dir/conf$$.file conf$$.file
rmdir conf$$.dir 2>/dev/null

if mkdir -p . 2>/dev/null; then
  as_mkdir_p='mkdir -p "$as_dir"'
else
  test -d ./-p && rmdir ./-p
  as_mkdir_p=false
fi

as_test_x='test -x'
as_executable_p=as_fn_executable_p

# Sed expression to map a string onto a valid CPP name.
as_tr_cpp="eval sed 'y%*$as_cr_letters%P$as_cr_LETTERS%;s%[^_$as_cr_alnum]%_%g'"

# Sed expression to map a string onto a valid variable name.
as_tr_sh="eval sed 'y%*+%pp%;s%[^_$as_cr_alnum]%_%g'"

SHELL=${CONFIG_SHELL-/bin/sh}


test -n "$DJDIR" || exec 7<&0 </dev/null
exec 6>&1

# Name of the host.
# hostname on some systems (SVR3.2, old GNU/Linux) returns a bogus exit status,
# so uname gets run too.
ac_hostname=`(hostname || uname -n) 2>/dev/null | sed 1q`

#
# Initializations.
#
ac_default_prefix=/usr/local
ac_clean_files=
ac_config_libobj_dir=.
LIBOBJS=
cross_compiling=no
subdirs=
MFLAGS=
MAKEFLAGS=

# Identity of this package.
PACKAGE_NAME='cerf'
PACKAGE_TARNAME='cerf'
PACKAGE_VERSION='1:3'
PACKAGE_STRING='cerf 1:3'
PACKAGE_BUGREPORT='http://apps.jcns.fz-juelich.de/libcerf'
PACKAGE_URL=''

# Factoring default headers for most tests.
ac_includes_default="\
#include <stdio.h>
#ifdef HAVE_SYS_TYPES_H
# include <sys/types.h>
#endif
#ifdef HAVE_SYS_STAT_H
# include <sys/stat.h>
#endif
#ifdef STDC_HEADERS
# include <stdlib.h>
# include <stddef.h>
#else
# ifdef HAVE_STDLIB_H
#  include <stdlib.h>
# endif
#endif
#ifdef HAVE_STRING_H
# if !defined STDC_HEADERS && defined HAVE_MEMORY_H
#  include <memory.h>
# endif
# include <string.h>
#endif
#ifdef HAVE_STRINGS_H
# include <strings.h>
#endif
#ifdef HAVE_INTTYPES_H
# include <inttypes.h>
#endif
#ifdef HAVE_STDINT_H
# include <stdint.h>
#endif
#ifdef HAVE_UNISTD_H
# include <unistd.h>
#endif"

ac_unique_file="lib/w_of_z.c"
ac_subst_vars='am__EXEEXT_FALSE
am__EXEEXT_TRUE
LTLIBOBJS
LIBOBJS
AM_CFLAGS
CPP
OTOOL64
OTOOL
LIPO
NMEDIT
DSYMUTIL
MANIFEST_TOOL
RANLIB
ac_ct_AR
AR
DLLTOOL
OBJDUMP
LN_S
NM
ac_ct_DUMPBIN
DUMPBIN
LD
FGREP
EGREP
GREP
SED
am__fastdepCC_FALSE
am__fastdepCC_TRUE
CCDEPMODE
am__nodep
AMDEPBACKSLASH
AMDEP_FALSE
AMDEP_TRUE
am__quote
am__include
DEPDIR
OBJEXT
EXEEXT
ac_ct_CC
CPPFLAGS
LDFLAGS
CFLAGS
CC
host_os
host_vendor
host_cpu
host
build_os
build_vendor
build_cpu
build
LIBTOOL
AM_BACKSLASH
AM_DEFAULT_VERBOSITY
AM_DEFAULT_V
AM_V
am__untar
am__tar
AMTAR
am__leading_dot
SET_MAKE
AWK
mkdir_p
MKDIR_P
INSTALL_STRIP_PROGRAM
STRIP
install_sh
MAKEINFO
AUTOHEADER
AUTOMAKE
AUTOCONF
ACLOCAL
VERSION
PACKAGE
CYGPATH_W
am__isrc
INSTALL_DATA
INSTALL_SCRIPT
INSTALL_PROGRAM
target_alias
host_alias
build_alias
LIBS
ECHO_T
ECHO_N
ECHO_C
DEFS
mandir
localedir
libdir
psdir
pdfdir
dvidir
htmldir
infodir
docdir
oldincludedir
includedir
localstatedir
sharedstatedir
sysconfdir
datadir
datarootdir
libexecdir
sbindir
bindir
program_transform_name
prefix
exec_prefix
PACKAGE_URL
PACKAGE_BUGREPORT
PACKAGE_STRING
PACKAGE_VERSION
PACKAGE_TARNAME
PACKAGE_NAME
PATH_SEPARATOR
SHELL'
ac_subst_files=''
ac_user_opts='
enable_option_checking
enable_silent_rules
enable_static
enable_shared
with_pic
enable_fast_install
enable_dependency_tracking
with_gnu_ld
with_sysroot
enable_libtool_lock
'
      ac_precious_vars='build_alias
host_alias
target_alias
CC
CFLAGS
LDFLAGS
LIBS
CPPFLAGS
CPP'


# Initialize some variables set by options.
ac_init_help=
ac_init_version=false
ac_unrecognized_opts=
ac_unrecognized_sep=
# The variables have the same names as the options, with
# dashes changed to underlines.
cache_file=/dev/null
exec_prefix=NONE
no_create=
no_recursion=
prefix=NONE
program_prefix=NONE
program_suffix=NONE
program_transform_name=s,x,x,
silent=
site=
srcdir=
verbose=
x_includes=NONE
x_libraries=NONE

# Installation directory options.
# These are left unexpanded so users can "make install exec_prefix=/foo"
# and all the variables that are supposed to be based on exec_prefix
# by default will actually change.
# Use braces instead of parens because sh, perl, etc. also accept them.
# (The list follows the same order as the GNU Coding Standards.)
bindir='${exec_prefix}/bin'
sbindir='${exec_prefix}/sbin'
libexecdir='${exec_prefix}/libexec'
datarootdir='${prefix}/share'
datadir='${datarootdir}'
sysconfdir='${prefix}/etc'
sharedstatedir='${prefix}/com'
localstatedir='${prefix}/var'
includedir='${prefix}/include'
oldincludedir='/usr/include'
docdir='${datarootdir}/doc/${PACKAGE_TARNAME}'
infodir='${datarootdir}/info'
htmldir='${docdir}'
dvidir='${docdir}'
pdfdir='${docdir}'
psdir='${docdir}'
libdir='${exec_prefix}/lib'
localedir='${datarootdir}/locale'
mandir='${datarootdir}/man'

ac_prev=
ac_dashdash=
for ac_option
do
  # If the previous option needs an argument, assign it.
  if test -n "$ac_prev"; then
    eval $ac_prev=\$ac_option
    ac_prev=
    continue
  fi

  case $ac_option in
  *=?*) ac_optarg=`expr "X$ac_option" : '[^=]*=\(.*\)'` ;;
  *=)   ac_optarg= ;;
  *)    ac_optarg=yes ;;
  esac

  # Accept the important Cygnus configure options, so we can diagnose typos.

  case $ac_dashdash$ac_option in
  --)
    ac_dashdash=yes ;;

  -bindir | --bindir | --bindi | --bind | --bin | --bi)
    ac_prev=bindir ;;
  -bindir=* | --bindir=* | --bindi=* | --bind=* | --bin=* | --bi=*)
    bindir=$ac_optarg ;;

  -build | --build | --buil | --bui | --bu)
    ac_prev=build_alias ;;
  -build=* | --build=* | --buil=* | --bui=* | --bu=*)
    build_alias=$ac_optarg ;;

  -cache-file | --cache-file | --cache-fil | --cache-fi \
  | --cache-f | --cache- | --cache | --cach | --cac | --ca | --c)
    ac_prev=cache_file ;;
  -cache-file=* | --cache-file=* | --cache-fil=* | --cache-fi=* \
  | --cache-f=* | --cache-=* | --cache=* | --cach=* | --cac=* | --ca=* | --c=*)
    cache_file=$ac_optarg ;;

  --config-cache | -C)
    cache_file=config.cache ;;

  -datadir | --datadir | --datadi | --datad)
    ac_prev=datadir ;;
  -datadir=* | --datadir=* | --datadi=* | --datad=*)
    datadir=$ac_optarg ;;

  -datarootdir | --datarootdir | --datarootdi | --datarootd | --dataroot \
  | --dataroo | --dataro | --datar)
    ac_prev=datarootdir ;;
  -datarootdir=* | --datarootdir=* | --datarootdi=* | --datarootd=* \
  | --dataroot=* | --dataroo=* | --dataro=* | --datar=*)
    datarootdir=$ac_optarg ;;

  -disable-* | --disable-*)
    ac_useropt=`expr "x$ac_option" : 'x-*disable-\(.*\)'`
    # Reject names that are not valid shell variable names.
    expr "x$ac_useropt" : ".*[^-+._$as_cr_alnum]" >/dev/null &&
      as_fn_error $? "invalid feature name: $ac_useropt"
    ac_useropt_orig=$ac_useropt
    ac_useropt=`$as_echo "$ac_useropt" | sed 's/[-+.]/_/g'`
    case $ac_user_opts in
      *"
"enable_$ac_useropt"
"*) ;;
      *) ac_unrecognized_opts="$ac_unrecognized_opts$ac_unrecognized_sep--disable-$ac_useropt_orig"
	 ac_unrecognized_sep=', ';;
    esac
    eval enable_$ac_useropt=no ;;

  -docdir | --docdir | --docdi | --doc | --do)
    ac_prev=docdir ;;
  -docdir=* | --docdir=* | --docdi=* | --doc=* | --do=*)
    docdir=$ac_optarg ;;

  -dvidir | --dvidir | --dvidi | --dvid | --dvi | --dv)
    ac_prev=dvidir ;;
  -dvidir=* | --dvidir=* | --dvidi=* | --dvid=* | --dvi=* | --dv=*)
    dvidir=$ac_optarg ;;

  -enable-* | --enable-*)
    ac_useropt=`expr "x$ac_option" : 'x-*enable-\([^=]*\)'`
    # Reject names that are not valid shell variable names.
    expr "x$ac_useropt" : ".*[^-+._$as_cr_alnum]" >/dev/null &&
      as_fn_error $? "invalid feature name: $ac_useropt"
    ac_useropt_orig=$ac_useropt
    ac_useropt=`$as_echo "$ac_useropt" | sed 's/[-+.]/_/g'`
    case $ac_user_opts in
      *"
"enable_$ac_useropt"
"*) ;;
      *) ac_unrecognized_opts="$ac_unrecognized_opts$ac_unrecognized_sep--enable-$ac_useropt_orig"
	 ac_unrecognized_sep=', ';;
    esac
    eval enable_$ac_useropt=\$ac_optarg ;;

  -exec-prefix | --exec_prefix | --exec-prefix | --exec-prefi \
  | --exec-pref | --exec-pre | --exec-pr | --exec-p | --exec- \
  | --exec | --exe | --ex)
    ac_prev=exec_prefix ;;
  -exec-prefix=* | --exec_prefix=* | --exec-prefix=* | --exec-prefi=* \
  | --exec-pref=* | --exec-pre=* | --exec-pr=* | --exec-p=* | --exec-=* \
  | --exec=* | --exe=* | --ex=*)
    exec_prefix=$ac_optarg ;;

  -gas | --gas | --ga | --g)
    # Obsolete; use --with-gas.
    with_gas=yes ;;

  -help | --help | --hel | --he | -h)
    ac_init_help=long ;;
  -help=r* | --help=r* | --hel=r* | --he=r* | -hr*)
    ac_init_help=recursive ;;
  -help=s* | --help=s* | --hel=s* | --he=s* | -hs*)
    ac_init_help=short ;;

  -host | --host | --hos | --ho)
    ac_prev=host_alias ;;
  -host=* | --host=* | --hos=* | --ho=*)
    host_alias=$ac_optarg ;;

  -htmldir | --htmldir | --htmldi | --htmld | --html | --htm | --ht)
    ac_prev=htmldir ;;
  -htmldir=* | --htmldir=* | --htmldi=* | --htmld=* | --html=* | --htm=* \
  | --ht=*)
    htmldir=$ac_optarg ;;

  -includedir | --includedir | --includedi | --included | --include \
  | --includ | --inclu | --incl | --inc)
    ac_prev=includedir ;;
  -includedir=* | --includedir=* | --includedi=* | --included=* | --include=* \
  | --includ=* | --inclu=* | --incl=* | --inc=*)
    includedir=$ac_optarg ;;

  -infodir | --infodir | --infodi | --infod | --info | --inf)
    ac_prev=infodir ;;
  -infodir=* | --infodir=* | --infodi=* | --infod=* | --info=* | --inf=*)
    infodir=$ac_optarg ;;

  -libdir | --libdir | --libdi | --libd)
    ac_prev=libdir ;;
  -libdir=* | --libdir=* | --libdi=* | --libd=*)
    libdir=$ac_optarg ;;

  -libexecdir | --libexecdir | --libexecdi | --libexecd | --libexec \
  | --libexe | --libex | --libe)
    ac_prev=libexecdir ;;
  -libexecdir=* | --libexecdir=* | --libexecdi=* | --libexecd=* | --libexec=* \
  | --libexe=* | --libex=* | --libe=*)
    libexecdir=$ac_optarg ;;

  -localedir | --localedir | --localedi | --localed | --locale)
    ac_prev=localedir ;;
  -localedir=* | --localedir=* | --localedi=* | --localed=* | --locale=*)
    localedir=$ac_optarg ;;

  -localstatedir | --localstatedir | --localstatedi | --localstated \
  | --localstate | --localstat | --localsta | --localst | --locals)
    ac_prev=localstatedir ;;
  -localstatedir=* | --localstatedir=* | --localstatedi=* | --localstated=* \
  | --localstate=* | --localstat=* | --localsta=* | --localst=* | --locals=*)
    localstatedir=$ac_optarg ;;

  -mandir | --mandir | --mandi | --mand | --man | --ma | --m)
    ac_prev=mandir ;;
  -mandir=* | --mandir=* | --mandi=* | --mand=* | --man=* | --ma=* | --m=*)
    mandir=$ac_optarg ;;

  -nfp | --nfp | --nf)
    # Obsolete; use --without-fp.
    with_fp=no ;;

  -no-create | --no-create | --no-creat | --no-crea | --no-cre \
  | --no-cr | --no-c | -n)
    no_create=yes ;;

  -no-recursion | --no-recursion | --no-recursio | --no-recursi \
  | --no-recurs | --no-recur | --no-recu | --no-rec | --no-re | --no-r)
    no_recursion=yes ;;

  -oldincludedir | --oldincludedir | --oldincludedi | --oldincluded \
  | --oldinclude | --oldinclud | --oldinclu | --oldincl | --oldinc \
  | --oldin | --oldi | --old | --ol | --o)
    ac_prev=oldincludedir ;;
  -oldincludedir=* | --oldincludedir=* | --oldincludedi=* | --oldincluded=* \
  | --oldinclude=* | --oldinclud=* | --oldinclu=* | --oldincl=* | --oldinc=* \
  | --oldin=* | --oldi=* | --old=* | --ol=* | --o=*)
    oldincludedir=$ac_optarg ;;

  -prefix | --prefix | --prefi | --pref | --pre | --pr | --p)
    ac_prev=prefix ;;
  -prefix=* | --prefix=* | --prefi=* | --pref=* | --pre=* | --pr=* | --p=*)
    prefix=$ac_optarg ;;

  -program-prefix | --program-prefix | --program-prefi | --program-pref \
  | --program-pre | --program-pr | --program-p)
    ac_prev=program_prefix ;;
  -program-prefix=* | --program-prefix=* | --program-prefi=* \
  | --program-pref=* | --program-pre=* | --program-pr=* | --program-p=*)
    program_prefix=$ac_optarg ;;

  -program-suffix | --program-suffix | --program-suffi | --program-suff \
  | --program-suf | --program-su | --program-s)
    ac_prev=program_suffix ;;
  -program-suffix=* | --program-suffix=* | --program-suffi=* \
  | --program-suff=* | --program-suf=* | --program-su=* | --program-s=*)
    program_suffix=$ac_optarg ;;

  -program-transform-name | --program-transform-name \
  | --program-transform-nam | --program-transform-na \
  | --program-transform-n | --program-transform- \
  | --program-transform | --program-transfor \
  | --program-transfo | --program-transf \
  | --program-trans | --program-tran \
  | --progr-tra | --program-tr | --program-t)
    ac_prev=program_transform_name ;;
  -program-transform-name=* | --program-transform-name=* \
  | --program-transform-nam=* | --program-transform-na=* \
  | --program-transform-n=* | --program-transform-=* \
  | --program-transform=* | --program-transfor=* \
  | --program-transfo=* | --program-transf=* \
  | --program-trans=* | --program-tran=* \
  | --progr-tra=* | --program-tr=* | --program-t=*)
    program_transform_name=$ac_optarg ;;

  -pdfdir | --pdfdir | --pdfdi | --pdfd | --pdf | --pd)
    ac_prev=pdfdir ;;
  -pdfdir=* | --pdfdir=* | --pdfdi=* | --pdfd=* | --pdf=* | --pd=*)
    pdfdir=$ac_optarg ;;

  -psdir | --psdir | --psdi | --psd | --ps)
    ac_prev=psdir ;;
  -psdir=* | --psdir=* | --psdi=* | --psd=* | --ps=*)
    psdir=$ac_optarg ;;

  -q | -quiet | --quiet | --quie | --qui | --qu | --q \
  | -silent | --silent | --silen | --sile | --sil)
    silent=yes ;;

  -sbindir | --sbindir | --sbindi | --sbind | --sbin | --sbi | --sb)
    ac_prev=sbindir ;;
  -sbindir=* | --sbindir=* | --sbindi=* | --sbind=* | --sbin=* \
  | --sbi=* | --sb=*)
    sbindir=$ac_optarg ;;

  -sharedstatedir | --sharedstatedir | --sharedstatedi \
  | --sharedstated | --sharedstate | --sharedstat | --sharedsta \
  | --sharedst | --shareds | --shared | --share | --shar \
  | --sha | --sh)
    ac_prev=sharedstatedir ;;
  -sharedstatedir=* | --sharedstatedir=* | --sharedstatedi=* \
  | --sharedstated=* | --sharedstate=* | --sharedstat=* | --sharedsta=* \
  | --sharedst=* | --shareds=* | --shared=* | --share=* | --shar=* \
  | --sha=* | --sh=*)
    sharedstatedir=$ac_optarg ;;

  -site | --site | --sit)
    ac_prev=site ;;
  -site=* | --site=* | --sit=*)
    site=$ac_optarg ;;

  -srcdir | --srcdir | --srcdi | --srcd | --src | --sr)
    ac_prev=srcdir ;;
  -srcdir=* | --srcdir=* | --srcdi=* | --srcd=* | --src=* | --sr=*)
    srcdir=$ac_optarg ;;

  -sysconfdir | --sysconfdir | --sysconfdi | --sysconfd | --sysconf \
  | --syscon | --sysco | --sysc | --sys | --sy)
    ac_prev=sysconfdir ;;
  -sysconfdir=* | --sysconfdir=* | --sysconfdi=* | --sysconfd=* | --sysconf=* \
  | --syscon=* | --sysco=* | --sysc=* | --sys=* | --sy=*)
    sysconfdir=$ac_optarg ;;

  -target | --target | --targe | --targ | --tar | --ta | --t)
    ac_prev=target_alias ;;
  -target=* | --target=* | --targe=* | --targ=* | --tar=* | --ta=* | --t=*)
    target_alias=$ac_optarg ;;

  -v | -verbose | --verbose | --verbos | --verbo | --verb)
    verbose=yes ;;

  -version | --version | --versio | --versi | --vers | -V)
    ac_init_version=: ;;

  -with-* | --with-*)
    ac_useropt=`expr "x$ac_option" : 'x-*with-\([^=]*\)'`
    # Reject names that are not valid shell variable names.
    expr "x$ac_useropt" : ".*[^-+._$as_cr_alnum]" >/dev/null &&
      as_fn_error $? "invalid package name: $ac_useropt"
    ac_useropt_orig=$ac_useropt
    ac_useropt=`$as_echo "$ac_useropt" | sed 's/[-+.]/_/g'`
    case $ac_user_opts in
      *"
"with_$ac_useropt"
"*) ;;
      *) ac_unrecognized_opts="$ac_unrecognized_opts$ac_unrecognized_sep--with-$ac_useropt_orig"
	 ac_unrecognized_sep=', ';;
    esac
    eval with_$ac_useropt=\$ac_optarg ;;

  -without-* | --without-*)
    ac_useropt=`expr "x$ac_option" : 'x-*without-\(.*\)'`
    # Reject names that are not valid shell variable names.
    expr "x$ac_useropt" : ".*[^-+._$as_cr_alnum]" >/dev/null &&
      as_fn_error $? "invalid package name: $ac_useropt"
    ac_useropt_orig=$ac_useropt
    ac_useropt=`$as_echo "$ac_useropt" | sed 's/[-+.]/_/g'`
    case $ac_user_opts in
      *"
"with_$ac_useropt"
"*) ;;
      *) ac_unrecognized_opts="$ac_unrecognized_opts$ac_unrecognized_sep--without-$ac_useropt_orig"
	 ac_unrecognized_sep=', ';;
    esac
    eval with_$ac_useropt=no ;;

  --x)
    # Obsolete; use --with-x.
    with_x=yes ;;

  -x-includes | --x-includes | --x-include | --x-includ | --x-inclu \
  | --x-incl | --x-inc | --x-in | --x-i)
    ac_prev=x_includes ;;
  -x-includes=* | --x-includes=* | --x-include=* | --x-includ=* | --x-inclu=* \
  | --x-incl=* | --x-inc=* | --x-in=* | --x-i=*)
    x_includes=$ac_optarg ;;

  -x-libraries | --x-libraries | --x-librarie | --x-librari \
  | --x-librar | --x-libra | --x-libr | --x-lib | --x-li | --x-l)
    ac_prev=x_libraries ;;
  -x-libraries=* | --x-libraries=* | --x-librarie=* | --x-librari=* \
  | --x-librar=* | --x-libra=* | --x-libr=* | --x-lib=* | --x-li=* | --x-l=*)
    x_libraries=$ac_optarg ;;

  -*) as_fn_error $? "unrecognized option: \`$ac_option'
Try \`$0 --help' for more information"
    ;;

  *=*)
    ac_envvar=`expr "x$ac_option" : 'x\([^=]*\)='`
    # Reject names that are not valid shell variable names.
    case $ac_envvar in #(
      '' | [0-9]* | *[!_$as_cr_alnum]* )
      as_fn_error $? "invalid variable name: \`$ac_envvar'" ;;
    esac
    eval $ac_envvar=\$ac_optarg
    export $ac_envvar ;;

  *)
    # FIXME: should be removed in autoconf 3.0.
    $as_echo "$as_me: WARNING: you should use --build, --host, --target" >&2
    expr "x$ac_option" : ".*[^-._$as_cr_alnum]" >/dev/null &&
      $as_echo "$as_me: WARNING: invalid host type: $ac_option" >&2
    : "${build_alias=$ac_option} ${host_alias=$ac_option} ${target_alias=$ac_option}"
    ;;

  esac
done

if test -n "$ac_prev"; then
  ac_option=--`echo $ac_prev | sed 's/_/-/g'`
  as_fn_error $? "missing argument to $ac_option"
fi

if test -n "$ac_unrecognized_opts"; then
  case $enable_option_checking in
    no) ;;
    fatal) as_fn_error $? "unrecognized options: $ac_unrecognized_opts" ;;
    *)     $as_echo "$as_me: WARNING: unrecognized options: $ac_unrecognized_opts" >&2 ;;
  esac
fi

# Check all directory arguments for consistency.
for ac_var in	exec_prefix prefix bindir sbindir libexecdir datarootdir \
		datadir sysconfdir sharedstatedir localstatedir includedir \
		oldincludedir docdir infodir htmldir dvidir pdfdir psdir \
		libdir localedir mandir
do
  eval ac_val=\$$ac_var
  # Remove trailing slashes.
  case $ac_val in
    */ )
      ac_val=`expr "X$ac_val" : 'X\(.*[^/]\)' \| "X$ac_val" : 'X\(.*\)'`
      eval $ac_var=\$ac_val;;
  esac
  # Be sure to have absolute directory names.
  case $ac_val in
    [\\/$]* | ?:[\\/]* )  continue;;
    NONE | '' ) case $ac_var in *prefix ) continue;; esac;;
  esac
  as_fn_error $? "expected an absolute directory name for --$ac_var: $ac_val"
done

# There might be people who depend on the old broken behavior: `$host'
# used to hold the argument of --host etc.
# FIXME: To remove some day.
build=$build_alias
host=$host_alias
target=$target_alias

# FIXME: To remove some day.
if test "x$host_alias" != x; then
  if test "x$build_alias" = x; then
    cross_compiling=maybe
  elif test "x$build_alias" != "x$host_alias"; then
    cross_compiling=yes
  fi
fi

ac_tool_prefix=
test -n "$host_alias" && ac_tool_prefix=$host_alias-

test "$silent" = yes && exec 6>/dev/null


ac_pwd=`pwd` && test -n "$ac_pwd" &&
ac_ls_di=`ls -di .` &&
ac_pwd_ls_di=`cd "$ac_pwd" && ls -di .` ||
  as_fn_error $? "working directory cannot be determined"
test "X$ac_ls_di" = "X$ac_pwd_ls_di" ||
  as_fn_error $? "pwd does not report name of working directory"


# Find the source files, if location was not specified.
if test -z "$srcdir"; then
  ac_srcdir_defaulted=yes
  # Try the directory containing this script, then the parent directory.
  ac_confdir=`$as_dirname -- "$as_myself" ||
$as_expr X"$as_myself" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$as_myself" : 'X\(//\)[^/]' \| \
	 X"$as_myself" : 'X\(//\)$' \| \
	 X"$as_myself" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$as_myself" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
  srcdir=$ac_confdir
  if test ! -r "$srcdir/$ac_unique_file"; then
    srcdir=..
  fi
else
  ac_srcdir_defaulted=no
fi
if test ! -r "$srcdir/$ac_unique_file"; then
  test "$ac_srcdir_defaulted" = yes && srcdir="$ac_confdir or .."
  as_fn_error $? "cannot find sources ($ac_unique_file) in $srcdir"
fi
ac_msg="sources are in $srcdir, but \`cd $srcdir' does not work"
ac_abs_confdir=`(
	cd "$srcdir" && test -r "./$ac_unique_file" || as_fn_error $? "$ac_msg"
	pwd)`
# When building in place, set srcdir=.
if test "$ac_abs_confdir" = "$ac_pwd"; then
  srcdir=.
fi
# Remove unnecessary trailing slashes from srcdir.
# Double slashes in file names in object file debugging info
# mess up M-x gdb in Emacs.
case $srcdir in
*/) srcdir=`expr "X$srcdir" : 'X\(.*[^/]\)' \| "X$srcdir" : 'X\(.*\)'`;;
esac
for ac_var in $ac_precious_vars; do
  eval ac_env_${ac_var}_set=\${${ac_var}+set}
  eval ac_env_${ac_var}_value=\$${ac_var}
  eval ac_cv_env_${ac_var}_set=\${${ac_var}+set}
  eval ac_cv_env_${ac_var}_value=\$${ac_var}
done

#
# Report the --help message.
#
if test "$ac_init_help" = "long"; then
  # Omit some internal or obsolete options to make the list less imposing.
  # This message is too long to be a string in the A/UX 3.1 sh.
  cat <<_ACEOF
\`configure' configures cerf 1:3 to adapt to many kinds of systems.

Usage: $0 [OPTION]... [VAR=VALUE]...

To assign environment variables (e.g., CC, CFLAGS...), specify them as
VAR=VALUE.  See below for descriptions of some of the useful variables.

Defaults for the options are specified in brackets.

Configuration:
  -h, --help              display this help and exit
      --help=short        display options specific to this package
      --help=recursive    display the short help of all the included packages
  -V, --version           display version information and exit
  -q, --quiet, --silent   do not print \`checking ...' messages
      --cache-file=FILE   cache test results in FILE [disabled]
  -C, --config-cache      alias for \`--cache-file=config.cache'
  -n, --no-create         do not create output files
      --srcdir=DIR        find the sources in DIR [configure dir or \`..']

Installation directories:
  --prefix=PREFIX         install architecture-independent files in PREFIX
                          [$ac_default_prefix]
  --exec-prefix=EPREFIX   install architecture-dependent files in EPREFIX
                          [PREFIX]

By default, \`make install' will install all the files in
\`$ac_default_prefix/bin', \`$ac_default_prefix/lib' etc.  You can specify
an installation prefix other than \`$ac_default_prefix' using \`--prefix',
for instance \`--prefix=\$HOME'.

For better control, use the options below.

Fine tuning of the installation directories:
  --bindir=DIR            user executables [EPREFIX/bin]
  --sbindir=DIR           system admin executables [EPREFIX/sbin]
  --libexecdir=DIR        program executables [EPREFIX/libexec]
  --sysconfdir=DIR        read-only single-machine data [PREFIX/etc]
  --sharedstatedir=DIR    modifiable architecture-independent data [PREFIX/com]
  --localstatedir=DIR     modifiable single-machine data [PREFIX/var]
  --libdir=DIR            object code libraries [EPREFIX/lib]
  --includedir=DIR        C header files [PREFIX/include]
  --oldincludedir=DIR     C header files for non-gcc [/usr/include]
  --datarootdir=DIR       read-only arch.-independent data root [PREFIX/share]
  --datadir=DIR           read-only architecture-independent data [DATAROOTDIR]
  --infodir=DIR           info documentation [DATAROOTDIR/info]
  --localedir=DIR         locale-dependent data [DATAROOTDIR/locale]
  --mandir=DIR            man documentation [DATAROOTDIR/man]
  --docdir=DIR            documentation root [DATAROOTDIR/doc/cerf]
  --htmldir=DIR           html documentation [DOCDIR]
  --dvidir=DIR            dvi documentation [DOCDIR]
  --pdfdir=DIR            pdf documentation [DOCDIR]
  --psdir=DIR             ps documentation [DOCDIR]
_ACEOF

  cat <<\_ACEOF

Program names:
  --program-prefix=PREFIX            prepend PREFIX to installed program names
  --program-suffix=SUFFIX            append SUFFIX to installed program names
  --program-transform-name=PROGRAM   run sed PROGRAM on installed program names

System types:
  --build=BUILD     configure for building on BUILD [guessed]
  --host=HOST       cross-compile to build programs to run on HOST [BUILD]
_ACEOF
fi

if test -n "$ac_init_help"; then
  case $ac_init_help in
     short | recursive ) echo "Configuration of cerf 1:3:";;
   esac
  cat <<\_ACEOF

Optional Features:
  --disable-option-checking  ignore unrecognized --enable/--with options
  --disable-FEATURE       do not include FEATURE (same as --enable-FEATURE=no)
  --enable-FEATURE[=ARG]  include FEATURE [ARG=yes]
  --enable-silent-rules   less verbose build output (undo: "make V=1")
  --disable-silent-rules  verbose build output (undo: "make V=0")
  --enable-static[=PKGS]  build static libraries [default=no]
  --enable-shared[=PKGS]  build shared libraries [default=yes]
  --enable-fast-install[=PKGS]
                          optimize for fast installation [default=yes]
  --enable-dependency-tracking
                          do not reject slow dependency extractors
  --disable-dependency-tracking
                          speeds up one-time build
  --disable-libtool-lock  avoid locking (might break parallel builds)

Optional Packages:
  --with-PACKAGE[=ARG]    use PACKAGE [ARG=yes]
  --without-PACKAGE       do not use PACKAGE (same as --with-PACKAGE=no)
  --with-pic[=PKGS]       try to use only PIC/non-PIC objects [default=use
                          both]
  --with-gnu-ld           assume the C compiler uses GNU ld [default=no]
  --with-sysroot=DIR Search for dependent libraries within DIR
                        (or the compiler's sysroot if not specified).

Some influential environment variables:
  CC          C compiler command
  CFLAGS      C compiler flags
  LDFLAGS     linker flags, e.g. -L<lib dir> if you have libraries in a
              nonstandard directory <lib dir>
  LIBS        libraries to pass to the linker, e.g. -l<library>
  CPPFLAGS    (Objective) C/C++ preprocessor flags, e.g. -I<include dir> if
              you have headers in a nonstandard directory <include dir>
  CPP         C preprocessor

Use these variables to override the choices made by `configure' or to help
it to find libraries and programs with nonstandard names/locations.

Report bugs to <http://apps.jcns.fz-juelich.de/libcerf>.
_ACEOF
ac_status=$?
fi

if test "$ac_init_help" = "recursive"; then
  # If there are subdirs, report their specific --help.
  for ac_dir in : $ac_subdirs_all; do test "x$ac_dir" = x: && continue
    test -d "$ac_dir" ||
      { cd "$srcdir" && ac_pwd=`pwd` && srcdir=. && test -d "$ac_dir"; } ||
      continue
    ac_builddir=.

case "$ac_dir" in
.) ac_dir_suffix= ac_top_builddir_sub=. ac_top_build_prefix= ;;
*)
  ac_dir_suffix=/`$as_echo "$ac_dir" | sed 's|^\.[\\/]||'`
  # A ".." for each directory in $ac_dir_suffix.
  ac_top_builddir_sub=`$as_echo "$ac_dir_suffix" | sed 's|/[^\\/]*|/..|g;s|/||'`
  case $ac_top_builddir_sub in
  "") ac_top_builddir_sub=. ac_top_build_prefix= ;;
  *)  ac_top_build_prefix=$ac_top_builddir_sub/ ;;
  esac ;;
esac
ac_abs_top_builddir=$ac_pwd
ac_abs_builddir=$ac_pwd$ac_dir_suffix
# for backward compatibility:
ac_top_builddir=$ac_top_build_prefix

case $srcdir in
  .)  # We are building in place.
    ac_srcdir=.
    ac_top_srcdir=$ac_top_builddir_sub
    ac_abs_top_srcdir=$ac_pwd ;;
  [\\/]* | ?:[\\/]* )  # Absolute name.
    ac_srcdir=$srcdir$ac_dir_suffix;
    ac_top_srcdir=$srcdir
    ac_abs_top_srcdir=$srcdir ;;
  *) # Relative name.
    ac_srcdir=$ac_top_build_prefix$srcdir$ac_dir_suffix
    ac_top_srcdir=$ac_top_build_prefix$srcdir
    ac_abs_top_srcdir=$ac_pwd/$srcdir ;;
esac
ac_abs_srcdir=$ac_abs_top_srcdir$ac_dir_suffix

    cd "$ac_dir" || { ac_status=$?; continue; }
    # Check for guested configure.
    if test -f "$ac_srcdir/configure.gnu"; then
      echo &&
      $SHELL "$ac_srcdir/configure.gnu" --help=recursive
    elif test -f "$ac_srcdir/configure"; then
      echo &&
      $SHELL "$ac_srcdir/configure" --help=recursive
    else
      $as_echo "$as_me: WARNING: no configuration information is in $ac_dir" >&2
    fi || ac_status=$?
    cd "$ac_pwd" || { ac_status=$?; break; }
  done
fi

test -n "$ac_init_help" && exit $ac_status
if $ac_init_version; then
  cat <<\_ACEOF
cerf configure 1:3
generated by GNU Autoconf 2.69

Copyright (C) 2012 Free Software Foundation, Inc.
This configure script is free software; the Free Software Foundation
gives unlimited permission to copy, distribute and modify it.
_ACEOF
  exit
fi

## ------------------------ ##
## Autoconf initialization. ##
## ------------------------ ##

# ac_fn_c_try_compile LINENO
# --------------------------
# Try to compile conftest.$ac_ext, and return whether this succeeded.
ac_fn_c_try_compile ()
{
  as_lineno=${as_lineno-"$1"} as_lineno_stack=as_lineno_stack=$as_lineno_stack
  rm -f conftest.$ac_objext
  if { { ac_try="$ac_compile"
case "(($ac_try" in
  *\"* | *\`* | *\\*) ac_try_echo=\$ac_try;;
  *) ac_try_echo=$ac_try;;
esac
eval ac_try_echo="\"\$as_me:${as_lineno-$LINENO}: $ac_try_echo\""
$as_echo "$ac_try_echo"; } >&5
  (eval "$ac_compile") 2>conftest.err
  ac_status=$?
  if test -s conftest.err; then
    grep -v '^ *+' conftest.err >conftest.er1
    cat conftest.er1 >&5
    mv -f conftest.er1 conftest.err
  fi
  $as_echo "$as_me:${as_lineno-$LINENO}: \$? = $ac_status" >&5
  test $ac_status = 0; } && {
	 test -z "$ac_c_werror_flag" ||
	 test ! -s conftest.err
       } && test -s conftest.$ac_objext; then :
  ac_retval=0
else
  $as_echo "$as_me: failed program was:" >&5
sed 's/^/| /' conftest.$ac_ext >&5

	ac_retval=1
fi
  eval $as_lineno_stack; ${as_lineno_stack:+:} unset as_lineno
  as_fn_set_status $ac_retval

} # ac_fn_c_try_compile

# ac_fn_c_try_link LINENO
# -----------------------
# Try to link conftest.$ac_ext, and return whether this succeeded.
ac_fn_c_try_link ()
{
  as_lineno=${as_lineno-"$1"} as_lineno_stack=as_lineno_stack=$as_lineno_stack
  rm -f conftest.$ac_objext conftest$ac_exeext
  if { { ac_try="$ac_link"
case "(($ac_try" in
  *\"* | *\`* | *\\*) ac_try_echo=\$ac_try;;
  *) ac_try_echo=$ac_try;;
esac
eval ac_try_echo="\"\$as_me:${as_lineno-$LINENO}: $ac_try_echo\""
$as_echo "$ac_try_echo"; } >&5
  (eval "$ac_link") 2>conftest.err
  ac_status=$?
  if test -s conftest.err; then
    grep -v '^ *+' conftest.err >conftest.er1
    cat conftest.er1 >&5
    mv -f conftest.er1 conftest.err
  fi
  $as_echo "$as_me:${as_lineno-$LINENO}: \$? = $ac_status" >&5
  test $ac_status = 0; } && {
	 test -z "$ac_c_werror_flag" ||
	 test ! -s conftest.err
       } && test -s conftest$ac_exeext && {
	 test "$cross_compiling" = yes ||
	 test -x conftest$ac_exeext
       }; then :
  ac_retval=0
else
  $as_echo "$as_me: failed program was:" >&5
sed 's/^/| /' conftest.$ac_ext >&5

	ac_retval=1
fi
  # Delete the IPA/IPO (Inter Procedural Analysis/Optimization) information
  # created by the PGI compiler (conftest_ipa8_conftest.oo), as it would
  # interfere with the next link command; also delete a directory that is
  # left behind by Apple's compiler.  We do this before executing the actions.
  rm -rf conftest.dSYM conftest_ipa8_conftest.oo
  eval $as_lineno_stack; ${as_lineno_stack:+:} unset as_lineno
  as_fn_set_status $ac_retval

} # ac_fn_c_try_link

# ac_fn_c_check_header_compile LINENO HEADER VAR INCLUDES
# -------------------------------------------------------
# Tests whether HEADER exists and can be compiled using the include files in
# INCLUDES, setting the cache variable VAR accordingly.
ac_fn_c_check_header_compile ()
{
  as_lineno=${as_lineno-"$1"} as_lineno_stack=as_lineno_stack=$as_lineno_stack
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for $2" >&5
$as_echo_n "checking for $2... " >&6; }
if eval \${$3+:} false; then :
  $as_echo_n "(cached) " >&6
else
  cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */
$4
#include <$2>
_ACEOF
if ac_fn_c_try_compile "$LINENO"; then :
  eval "$3=yes"
else
  eval "$3=no"
fi
rm -f core conftest.err conftest.$ac_objext conftest.$ac_ext
fi
eval ac_res=\$$3
	       { $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_res" >&5
$as_echo "$ac_res" >&6; }
  eval $as_lineno_stack; ${as_lineno_stack:+:} unset as_lineno

} # ac_fn_c_check_header_compile

# ac_fn_c_try_cpp LINENO
# ----------------------
# Try to preprocess conftest.$ac_ext, and return whether this succeeded.
ac_fn_c_try_cpp ()
{
  as_lineno=${as_lineno-"$1"} as_lineno_stack=as_lineno_stack=$as_lineno_stack
  if { { ac_try="$ac_cpp conftest.$ac_ext"
case "(($ac_try" in
  *\"* | *\`* | *\\*) ac_try_echo=\$ac_try;;
  *) ac_try_echo=$ac_try;;
esac
eval ac_try_echo="\"\$as_me:${as_lineno-$LINENO}: $ac_try_echo\""
$as_echo "$ac_try_echo"; } >&5
  (eval "$ac_cpp conftest.$ac_ext") 2>conftest.err
  ac_status=$?
  if test -s conftest.err; then
    grep -v '^ *+' conftest.err >conftest.er1
    cat conftest.er1 >&5
    mv -f conftest.er1 conftest.err
  fi
  $as_echo "$as_me:${as_lineno-$LINENO}: \$? = $ac_status" >&5
  test $ac_status = 0; } > conftest.i && {
	 test -z "$ac_c_preproc_warn_flag$ac_c_werror_flag" ||
	 test ! -s conftest.err
       }; then :
  ac_retval=0
else
  $as_echo "$as_me: failed program was:" >&5
sed 's/^/| /' conftest.$ac_ext >&5

    ac_retval=1
fi
  eval $as_lineno_stack; ${as_lineno_stack:+:} unset as_lineno
  as_fn_set_status $ac_retval

} # ac_fn_c_try_cpp

# ac_fn_c_try_run LINENO
# ----------------------
# Try to link conftest.$ac_ext, and return whether this succeeded. Assumes
# that executables *can* be run.
ac_fn_c_try_run ()
{
  as_lineno=${as_lineno-"$1"} as_lineno_stack=as_lineno_stack=$as_lineno_stack
  if { { ac_try="$ac_link"
case "(($ac_try" in
  *\"* | *\`* | *\\*) ac_try_echo=\$ac_try;;
  *) ac_try_echo=$ac_try;;
esac
eval ac_try_echo="\"\$as_me:${as_lineno-$LINENO}: $ac_try_echo\""
$as_echo "$ac_try_echo"; } >&5
  (eval "$ac_link") 2>&5
  ac_status=$?
  $as_echo "$as_me:${as_lineno-$LINENO}: \$? = $ac_status" >&5
  test $ac_status = 0; } && { ac_try='./conftest$ac_exeext'
  { { case "(($ac_try" in
  *\"* | *\`* | *\\*) ac_try_echo=\$ac_try;;
  *) ac_try_echo=$ac_try;;
esac
eval ac_try_echo="\"\$as_me:${as_lineno-$LINENO}: $ac_try_echo\""
$as_echo "$ac_try_echo"; } >&5
  (eval "$ac_try") 2>&5
  ac_status=$?
  $as_echo "$as_me:${as_lineno-$LINENO}: \$? = $ac_status" >&5
  test $ac_status = 0; }; }; then :
  ac_retval=0
else
  $as_echo "$as_me: program exited with status $ac_status" >&5
       $as_echo "$as_me: failed program was:" >&5
sed 's/^/| /' conftest.$ac_ext >&5

       ac_retval=$ac_status
fi
  rm -rf conftest.dSYM conftest_ipa8_conftest.oo
  eval $as_lineno_stack; ${as_lineno_stack:+:} unset as_lineno
  as_fn_set_status $ac_retval

} # ac_fn_c_try_run

# ac_fn_c_check_func LINENO FUNC VAR
# ----------------------------------
# Tests whether FUNC exists, setting the cache variable VAR accordingly
ac_fn_c_check_func ()
{
  as_lineno=${as_lineno-"$1"} as_lineno_stack=as_lineno_stack=$as_lineno_stack
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for $2" >&5
$as_echo_n "checking for $2... " >&6; }
if eval \${$3+:} false; then :
  $as_echo_n "(cached) " >&6
else
  cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */
/* Define $2 to an innocuous variant, in case <limits.h> declares $2.
   For example, HP-UX 11i <limits.h> declares gettimeofday.  */
#define $2 innocuous_$2

/* System header to define __stub macros and hopefully few prototypes,
    which can conflict with char $2 (); below.
    Prefer <limits.h> to <assert.h> if __STDC__ is defined, since
    <limits.h> exists even on freestanding compilers.  */

#ifdef __STDC__
# include <limits.h>
#else
# include <assert.h>
#endif

#undef $2

/* Override any GCC internal prototype to avoid an error.
   Use char because int might match the return type of a GCC
   builtin and then its argument prototype would still apply.  */
#ifdef __cplusplus
extern "C"
#endif
char $2 ();
/* The GNU C library defines this for functions which it implements
    to always fail with ENOSYS.  Some functions are actually named
    something starting with __ and the normal name is an alias.  */
#if defined __stub_$2 || defined __stub___$2
choke me
#endif

int
main ()
{
return $2 ();
  ;
  return 0;
}
_ACEOF
if ac_fn_c_try_link "$LINENO"; then :
  eval "$3=yes"
else
  eval "$3=no"
fi
rm -f core conftest.err conftest.$ac_objext \
    conftest$ac_exeext conftest.$ac_ext
fi
eval ac_res=\$$3
	       { $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_res" >&5
$as_echo "$ac_res" >&6; }
  eval $as_lineno_stack; ${as_lineno_stack:+:} unset as_lineno

} # ac_fn_c_check_func
cat >config.log <<_ACEOF
This file contains any messages produced by compilers while
running configure, to aid debugging if configure makes a mistake.

It was created by cerf $as_me 1:3, which was
generated by GNU Autoconf 2.69.  Invocation command line was

  $ $0 $@

_ACEOF
exec 5>>config.log
{
cat <<_ASUNAME
## --------- ##
## Platform. ##
## --------- ##

hostname = `(hostname || uname -n) 2>/dev/null | sed 1q`
uname -m = `(uname -m) 2>/dev/null || echo unknown`
uname -r = `(uname -r) 2>/dev/null || echo unknown`
uname -s = `(uname -s) 2>/dev/null || echo unknown`
uname -v = `(uname -v) 2>/dev/null || echo unknown`

/usr/bin/uname -p = `(/usr/bin/uname -p) 2>/dev/null || echo unknown`
/bin/uname -X     = `(/bin/uname -X) 2>/dev/null     || echo unknown`

/bin/arch              = `(/bin/arch) 2>/dev/null              || echo unknown`
/usr/bin/arch -k       = `(/usr/bin/arch -k) 2>/dev/null       || echo unknown`
/usr/convex/getsysinfo = `(/usr/convex/getsysinfo) 2>/dev/null || echo unknown`
/usr/bin/hostinfo      = `(/usr/bin/hostinfo) 2>/dev/null      || echo unknown`
/bin/machine           = `(/bin/machine) 2>/dev/null           || echo unknown`
/usr/bin/oslevel       = `(/usr/bin/oslevel) 2>/dev/null       || echo unknown`
/bin/universe          = `(/bin/universe) 2>/dev/null          || echo unknown`

_ASUNAME

as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    $as_echo "PATH: $as_dir"
  done
IFS=$as_save_IFS

} >&5

cat >&5 <<_ACEOF


## ----------- ##
## Core tests. ##
## ----------- ##

_ACEOF


# Keep a trace of the command line.
# Strip out --no-create and --no-recursion so they do not pile up.
# Strip out --silent because we don't want to record it for future runs.
# Also quote any args containing shell meta-characters.
# Make two passes to allow for proper duplicate-argument suppression.
ac_configure_args=
ac_configure_args0=
ac_configure_args1=
ac_must_keep_next=false
for ac_pass in 1 2
do
  for ac_arg
  do
    case $ac_arg in
    -no-create | --no-c* | -n | -no-recursion | --no-r*) continue ;;
    -q | -quiet | --quiet | --quie | --qui | --qu | --q \
    | -silent | --silent | --silen | --sile | --sil)
      continue ;;
    *\'*)
      ac_arg=`$as_echo "$ac_arg" | sed "s/'/'\\\\\\\\''/g"` ;;
    esac
    case $ac_pass in
    1) as_fn_append ac_configure_args0 " '$ac_arg'" ;;
    2)
      as_fn_append ac_configure_args1 " '$ac_arg'"
      if test $ac_must_keep_next = true; then
	ac_must_keep_next=false # Got value, back to normal.
      else
	case $ac_arg in
	  *=* | --config-cache | -C | -disable-* | --disable-* \
	  | -enable-* | --enable-* | -gas | --g* | -nfp | --nf* \
	  | -q | -quiet | --q* | -silent | --sil* | -v | -verb* \
	  | -with-* | --with-* | -without-* | --without-* | --x)
	    case "$ac_configure_args0 " in
	      "$ac_configure_args1"*" '$ac_arg' "* ) continue ;;
	    esac
	    ;;
	  -* ) ac_must_keep_next=true ;;
	esac
      fi
      as_fn_append ac_configure_args " '$ac_arg'"
      ;;
    esac
  done
done
{ ac_configure_args0=; unset ac_configure_args0;}
{ ac_configure_args1=; unset ac_configure_args1;}

# When interrupted or exit'd, cleanup temporary files, and complete
# config.log.  We remove comments because anyway the quotes in there
# would cause problems or look ugly.
# WARNING: Use '\'' to represent an apostrophe within the trap.
# WARNING: Do not start the trap code with a newline, due to a FreeBSD 4.0 bug.
trap 'exit_status=$?
  # Save into config.log some information that might help in debugging.
  {
    echo

    $as_echo "## ---------------- ##
## Cache variables. ##
## ---------------- ##"
    echo
    # The following way of writing the cache mishandles newlines in values,
(
  for ac_var in `(set) 2>&1 | sed -n '\''s/^\([a-zA-Z_][a-zA-Z0-9_]*\)=.*/\1/p'\''`; do
    eval ac_val=\$$ac_var
    case $ac_val in #(
    *${as_nl}*)
      case $ac_var in #(
      *_cv_*) { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: cache variable $ac_var contains a newline" >&5
$as_echo "$as_me: WARNING: cache variable $ac_var contains a newline" >&2;} ;;
      esac
      case $ac_var in #(
      _ | IFS | as_nl) ;; #(
      BASH_ARGV | BASH_SOURCE) eval $ac_var= ;; #(
      *) { eval $ac_var=; unset $ac_var;} ;;
      esac ;;
    esac
  done
  (set) 2>&1 |
    case $as_nl`(ac_space='\'' '\''; set) 2>&1` in #(
    *${as_nl}ac_space=\ *)
      sed -n \
	"s/'\''/'\''\\\\'\'''\''/g;
	  s/^\\([_$as_cr_alnum]*_cv_[_$as_cr_alnum]*\\)=\\(.*\\)/\\1='\''\\2'\''/p"
      ;; #(
    *)
      sed -n "/^[_$as_cr_alnum]*_cv_[_$as_cr_alnum]*=/p"
      ;;
    esac |
    sort
)
    echo

    $as_echo "## ----------------- ##
## Output variables. ##
## ----------------- ##"
    echo
    for ac_var in $ac_subst_vars
    do
      eval ac_val=\$$ac_var
      case $ac_val in
      *\'\''*) ac_val=`$as_echo "$ac_val" | sed "s/'\''/'\''\\\\\\\\'\'''\''/g"`;;
      esac
      $as_echo "$ac_var='\''$ac_val'\''"
    done | sort
    echo

    if test -n "$ac_subst_files"; then
      $as_echo "## ------------------- ##
## File substitutions. ##
## ------------------- ##"
      echo
      for ac_var in $ac_subst_files
      do
	eval ac_val=\$$ac_var
	case $ac_val in
	*\'\''*) ac_val=`$as_echo "$ac_val" | sed "s/'\''/'\''\\\\\\\\'\'''\''/g"`;;
	esac
	$as_echo "$ac_var='\''$ac_val'\''"
      done | sort
      echo
    fi

    if test -s confdefs.h; then
      $as_echo "## ----------- ##
## confdefs.h. ##
## ----------- ##"
      echo
      cat confdefs.h
      echo
    fi
    test "$ac_signal" != 0 &&
      $as_echo "$as_me: caught signal $ac_signal"
    $as_echo "$as_me: exit $exit_status"
  } >&5
  rm -f core *.core core.conftest.* &&
    rm -f -r conftest* confdefs* conf$$* $ac_clean_files &&
    exit $exit_status
' 0
for ac_signal in 1 2 13 15; do
  trap 'ac_signal='$ac_signal'; as_fn_exit 1' $ac_signal
done
ac_signal=0

# confdefs.h avoids OS command line length limits that DEFS can exceed.
rm -f -r conftest* confdefs.h

$as_echo "/* confdefs.h */" > confdefs.h

# Predefined preprocessor variables.

cat >>confdefs.h <<_ACEOF
#define PACKAGE_NAME "$PACKAGE_NAME"
_ACEOF

cat >>confdefs.h <<_ACEOF
#define PACKAGE_TARNAME "$PACKAGE_TARNAME"
_ACEOF

cat >>confdefs.h <<_ACEOF
#define PACKAGE_VERSION "$PACKAGE_VERSION"
_ACEOF

cat >>confdefs.h <<_ACEOF
#define PACKAGE_STRING "$PACKAGE_STRING"
_ACEOF

cat >>confdefs.h <<_ACEOF
#define PACKAGE_BUGREPORT "$PACKAGE_BUGREPORT"
_ACEOF

cat >>confdefs.h <<_ACEOF
#define PACKAGE_URL "$PACKAGE_URL"
_ACEOF


# Let the site file select an alternate cache file if it wants to.
# Prefer an explicitly selected file to automatically selected ones.
ac_site_file1=NONE
ac_site_file2=NONE
if test -n "$CONFIG_SITE"; then
  # We do not want a PATH search for config.site.
  case $CONFIG_SITE in #((
    -*)  ac_site_file1=./$CONFIG_SITE;;
    */*) ac_site_file1=$CONFIG_SITE;;
    *)   ac_site_file1=./$CONFIG_SITE;;
  esac
elif test "x$prefix" != xNONE; then
  ac_site_file1=$prefix/share/config.site
  ac_site_file2=$prefix/etc/config.site
else
  ac_site_file1=$ac_default_prefix/share/config.site
  ac_site_file2=$ac_default_prefix/etc/config.site
fi
for ac_site_file in "$ac_site_file1" "$ac_site_file2"
do
  test "x$ac_site_file" = xNONE && continue
  if test /dev/null != "$ac_site_file" && test -r "$ac_site_file"; then
    { $as_echo "$as_me:${as_lineno-$LINENO}: loading site script $ac_site_file" >&5
$as_echo "$as_me: loading site script $ac_site_file" >&6;}
    sed 's/^/| /' "$ac_site_file" >&5
    . "$ac_site_file" \
      || { { $as_echo "$as_me:${as_lineno-$LINENO}: error: in \`$ac_pwd':" >&5
$as_echo "$as_me: error: in \`$ac_pwd':" >&2;}
as_fn_error $? "failed to load site script $ac_site_file
See \`config.log' for more details" "$LINENO" 5; }
  fi
done

if test -r "$cache_file"; then
  # Some versions of bash will fail to source /dev/null (special files
  # actually), so we avoid doing that.  DJGPP emulates it as a regular file.
  if test /dev/null != "$cache_file" && test -f "$cache_file"; then
    { $as_echo "$as_me:${as_lineno-$LINENO}: loading cache $cache_file" >&5
$as_echo "$as_me: loading cache $cache_file" >&6;}
    case $cache_file in
      [\\/]* | ?:[\\/]* ) . "$cache_file";;
      *)                      . "./$cache_file";;
    esac
  fi
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: creating cache $cache_file" >&5
$as_echo "$as_me: creating cache $cache_file" >&6;}
  >$cache_file
fi

# Check that the precious variables saved in the cache have kept the same
# value.
ac_cache_corrupted=false
for ac_var in $ac_precious_vars; do
  eval ac_old_set=\$ac_cv_env_${ac_var}_set
  eval ac_new_set=\$ac_env_${ac_var}_set
  eval ac_old_val=\$ac_cv_env_${ac_var}_value
  eval ac_new_val=\$ac_env_${ac_var}_value
  case $ac_old_set,$ac_new_set in
    set,)
      { $as_echo "$as_me:${as_lineno-$LINENO}: error: \`$ac_var' was set to \`$ac_old_val' in the previous run" >&5
$as_echo "$as_me: error: \`$ac_var' was set to \`$ac_old_val' in the previous run" >&2;}
      ac_cache_corrupted=: ;;
    ,set)
      { $as_echo "$as_me:${as_lineno-$LINENO}: error: \`$ac_var' was not set in the previous run" >&5
$as_echo "$as_me: error: \`$ac_var' was not set in the previous run" >&2;}
      ac_cache_corrupted=: ;;
    ,);;
    *)
      if test "x$ac_old_val" != "x$ac_new_val"; then
	# differences in whitespace do not lead to failure.
	ac_old_val_w=`echo x $ac_old_val`
	ac_new_val_w=`echo x $ac_new_val`
	if test "$ac_old_val_w" != "$ac_new_val_w"; then
	  { $as_echo "$as_me:${as_lineno-$LINENO}: error: \`$ac_var' has changed since the previous run:" >&5
$as_echo "$as_me: error: \`$ac_var' has changed since the previous run:" >&2;}
	  ac_cache_corrupted=:
	else
	  { $as_echo "$as_me:${as_lineno-$LINENO}: warning: ignoring whitespace changes in \`$ac_var' since the previous run:" >&5
$as_echo "$as_me: warning: ignoring whitespace changes in \`$ac_var' since the previous run:" >&2;}
	  eval $ac_var=\$ac_old_val
	fi
	{ $as_echo "$as_me:${as_lineno-$LINENO}:   former value:  \`$ac_old_val'" >&5
$as_echo "$as_me:   former value:  \`$ac_old_val'" >&2;}
	{ $as_echo "$as_me:${as_lineno-$LINENO}:   current value: \`$ac_new_val'" >&5
$as_echo "$as_me:   current value: \`$ac_new_val'" >&2;}
      fi;;
  esac
  # Pass precious variables to config.status.
  if test "$ac_new_set" = set; then
    case $ac_new_val in
    *\'*) ac_arg=$ac_var=`$as_echo "$ac_new_val" | sed "s/'/'\\\\\\\\''/g"` ;;
    *) ac_arg=$ac_var=$ac_new_val ;;
    esac
    case " $ac_configure_args " in
      *" '$ac_arg' "*) ;; # Avoid dups.  Use of quotes ensures accuracy.
      *) as_fn_append ac_configure_args " '$ac_arg'" ;;
    esac
  fi
done
if $ac_cache_corrupted; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: error: in \`$ac_pwd':" >&5
$as_echo "$as_me: error: in \`$ac_pwd':" >&2;}
  { $as_echo "$as_me:${as_lineno-$LINENO}: error: changes in the environment can compromise the build" >&5
$as_echo "$as_me: error: changes in the environment can compromise the build" >&2;}
  as_fn_error $? "run \`make distclean' and/or \`rm $cache_file' and start over" "$LINENO" 5
fi
## -------------------- ##
## Main body of script. ##
## -------------------- ##

ac_ext=c
ac_cpp='$CPP $CPPFLAGS'
ac_compile='$CC -c $CFLAGS $CPPFLAGS conftest.$ac_ext >&5'
ac_link='$CC -o conftest$ac_exeext $CFLAGS $CPPFLAGS $LDFLAGS conftest.$ac_ext $LIBS >&5'
ac_compiler_gnu=$ac_cv_c_compiler_gnu


  # version is current:revision:age; for simplicity, we always put age=0
  # <- http://www.sourceware.org/autobook/autobook/autobook_91.html

# standard configuration for shared libraries
ac_aux_dir=
for ac_dir in build-aux "$srcdir"/build-aux; do
  if test -f "$ac_dir/install-sh"; then
    ac_aux_dir=$ac_dir
    ac_install_sh="$ac_aux_dir/install-sh -c"
    break
  elif test -f "$ac_dir/install.sh"; then
    ac_aux_dir=$ac_dir
    ac_install_sh="$ac_aux_dir/install.sh -c"
    break
  elif test -f "$ac_dir/shtool"; then
    ac_aux_dir=$ac_dir
    ac_install_sh="$ac_aux_dir/shtool install -c"
    break
  fi
done
if test -z "$ac_aux_dir"; then
  as_fn_error $? "cannot find install-sh, install.sh, or shtool in build-aux \"$srcdir\"/build-aux" "$LINENO" 5
fi

# These three variables are undocumented and unsupported,
# and are intended to be withdrawn in a future Autoconf release.
# They can cause serious problems if a builder's source tree is in a directory
# whose full name contains unusual characters.
ac_config_guess="$SHELL $ac_aux_dir/config.guess"  # Please don't use this var.
ac_config_sub="$SHELL $ac_aux_dir/config.sub"  # Please don't use this var.
ac_configure="$SHELL $ac_aux_dir/configure"  # Please don't use this var.




am__api_version='1.13'

# Find a good install program.  We prefer a C program (faster),
# so one script is as good as another.  But avoid the broken or
# incompatible versions:
# SysV /etc/install, /usr/sbin/install
# SunOS /usr/etc/install
# IRIX /sbin/install
# AIX /bin/install
# AmigaOS /C/install, which installs bootblocks on floppy discs
# AIX 4 /usr/bin/installbsd, which doesn't work without a -g flag
# AFS /usr/afsws/bin/install, which mishandles nonexistent args
# SVR4 /usr/ucb/install, which tries to use the nonexistent group "staff"
# OS/2's system install, which has a completely different semantic
# ./install, which can be erroneously created by make from ./install.sh.
# Reject install programs that cannot install multiple files.
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for a BSD-compatible install" >&5
$as_echo_n "checking for a BSD-compatible install... " >&6; }
if test -z "$INSTALL"; then
if ${ac_cv_path_install+:} false; then :
  $as_echo_n "(cached) " >&6
else
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    # Account for people who put trailing slashes in PATH elements.
case $as_dir/ in #((
  ./ | .// | /[cC]/* | \
  /etc/* | /usr/sbin/* | /usr/etc/* | /sbin/* | /usr/afsws/bin/* | \
  ?:[\\/]os2[\\/]install[\\/]* | ?:[\\/]OS2[\\/]INSTALL[\\/]* | \
  /usr/ucb/* ) ;;
  *)
    # OSF1 and SCO ODT 3.0 have their own names for install.
    # Don't use installbsd from OSF since it installs stuff as root
    # by default.
    for ac_prog in ginstall scoinst install; do
      for ac_exec_ext in '' $ac_executable_extensions; do
	if as_fn_executable_p "$as_dir/$ac_prog$ac_exec_ext"; then
	  if test $ac_prog = install &&
	    grep dspmsg "$as_dir/$ac_prog$ac_exec_ext" >/dev/null 2>&1; then
	    # AIX install.  It has an incompatible calling convention.
	    :
	  elif test $ac_prog = install &&
	    grep pwplus "$as_dir/$ac_prog$ac_exec_ext" >/dev/null 2>&1; then
	    # program-specific install script used by HP pwplus--don't use.
	    :
	  else
	    rm -rf conftest.one conftest.two conftest.dir
	    echo one > conftest.one
	    echo two > conftest.two
	    mkdir conftest.dir
	    if "$as_dir/$ac_prog$ac_exec_ext" -c conftest.one conftest.two "`pwd`/conftest.dir" &&
	      test -s conftest.one && test -s conftest.two &&
	      test -s conftest.dir/conftest.one &&
	      test -s conftest.dir/conftest.two
	    then
	      ac_cv_path_install="$as_dir/$ac_prog$ac_exec_ext -c"
	      break 3
	    fi
	  fi
	fi
      done
    done
    ;;
esac

  done
IFS=$as_save_IFS

rm -rf conftest.one conftest.two conftest.dir

fi
  if test "${ac_cv_path_install+set}" = set; then
    INSTALL=$ac_cv_path_install
  else
    # As a last resort, use the slow shell script.  Don't cache a
    # value for INSTALL within a source directory, because that will
    # break other packages using the cache if that directory is
    # removed, or if the value is a relative name.
    INSTALL=$ac_install_sh
  fi
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $INSTALL" >&5
$as_echo "$INSTALL" >&6; }

# Use test -z because SunOS4 sh mishandles braces in ${var-val}.
# It thinks the first close brace ends the variable substitution.
test -z "$INSTALL_PROGRAM" && INSTALL_PROGRAM='${INSTALL}'

test -z "$INSTALL_SCRIPT" && INSTALL_SCRIPT='${INSTALL}'

test -z "$INSTALL_DATA" && INSTALL_DATA='${INSTALL} -m 644'

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether build environment is sane" >&5
$as_echo_n "checking whether build environment is sane... " >&6; }
# Reject unsafe characters in $srcdir or the absolute working directory
# name.  Accept space and tab only in the latter.
am_lf='
'
case `pwd` in
  *[\\\"\#\$\&\'\`$am_lf]*)
    as_fn_error $? "unsafe absolute working directory name" "$LINENO" 5;;
esac
case $srcdir in
  *[\\\"\#\$\&\'\`$am_lf\ \	]*)
    as_fn_error $? "unsafe srcdir value: '$srcdir'" "$LINENO" 5;;
esac

# Do 'set' in a subshell so we don't clobber the current shell's
# arguments.  Must try -L first in case configure is actually a
# symlink; some systems play weird games with the mod time of symlinks
# (eg FreeBSD returns the mod time of the symlink's containing
# directory).
if (
   am_has_slept=no
   for am_try in 1 2; do
     echo "timestamp, slept: $am_has_slept" > conftest.file
     set X `ls -Lt "$srcdir/configure" conftest.file 2> /dev/null`
     if test "$*" = "X"; then
	# -L didn't work.
	set X `ls -t "$srcdir/configure" conftest.file`
     fi
     if test "$*" != "X $srcdir/configure conftest.file" \
	&& test "$*" != "X conftest.file $srcdir/configure"; then

	# If neither matched, then we have a broken ls.  This can happen
	# if, for instance, CONFIG_SHELL is bash and it inherits a
	# broken ls alias from the environment.  This has actually
	# happened.  Such a system could not be considered "sane".
	as_fn_error $? "ls -t appears to fail.  Make sure there is not a broken
  alias in your environment" "$LINENO" 5
     fi
     if test "$2" = conftest.file || test $am_try -eq 2; then
       break
     fi
     # Just in case.
     sleep 1
     am_has_slept=yes
   done
   test "$2" = conftest.file
   )
then
   # Ok.
   :
else
   as_fn_error $? "newly created file is older than distributed files!
Check your system clock" "$LINENO" 5
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: yes" >&5
$as_echo "yes" >&6; }
# If we didn't sleep, we still need to ensure time stamps of config.status and
# generated files are strictly newer.
am_sleep_pid=
if grep 'slept: no' conftest.file >/dev/null 2>&1; then
  ( sleep 1 ) &
  am_sleep_pid=$!
fi

rm -f conftest.file

test "$program_prefix" != NONE &&
  program_transform_name="s&^&$program_prefix&;$program_transform_name"
# Use a double $ so make ignores it.
test "$program_suffix" != NONE &&
  program_transform_name="s&\$&$program_suffix&;$program_transform_name"
# Double any \ or $.
# By default was `s,x,x', remove it if useless.
ac_script='s/[\\$]/&&/g;s/;s,x,x,$//'
program_transform_name=`$as_echo "$program_transform_name" | sed "$ac_script"`

# expand $ac_aux_dir to an absolute path
am_aux_dir=`cd $ac_aux_dir && pwd`

if test x"${MISSING+set}" != xset; then
  case $am_aux_dir in
  *\ * | *\	*)
    MISSING="\${SHELL} \"$am_aux_dir/missing\"" ;;
  *)
    MISSING="\${SHELL} $am_aux_dir/missing" ;;
  esac
fi
# Use eval to expand $SHELL
if eval "$MISSING --is-lightweight"; then
  am_missing_run="$MISSING "
else
  am_missing_run=
  { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: 'missing' script is too old or missing" >&5
$as_echo "$as_me: WARNING: 'missing' script is too old or missing" >&2;}
fi

if test x"${install_sh}" != xset; then
  case $am_aux_dir in
  *\ * | *\	*)
    install_sh="\${SHELL} '$am_aux_dir/install-sh'" ;;
  *)
    install_sh="\${SHELL} $am_aux_dir/install-sh"
  esac
fi

# Installed binaries are usually stripped using 'strip' when the user
# run "make install-strip".  However 'strip' might not be the right
# tool to use in cross-compilation environments, therefore Automake
# will honor the 'STRIP' environment variable to overrule this program.
if test "$cross_compiling" != no; then
  if test -n "$ac_tool_prefix"; then
  # Extract the first word of "${ac_tool_prefix}strip", so it can be a program name with args.
set dummy ${ac_tool_prefix}strip; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_STRIP+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$STRIP"; then
  ac_cv_prog_STRIP="$STRIP" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_STRIP="${ac_tool_prefix}strip"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
STRIP=$ac_cv_prog_STRIP
if test -n "$STRIP"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $STRIP" >&5
$as_echo "$STRIP" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi
if test -z "$ac_cv_prog_STRIP"; then
  ac_ct_STRIP=$STRIP
  # Extract the first word of "strip", so it can be a program name with args.
set dummy strip; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_ac_ct_STRIP+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$ac_ct_STRIP"; then
  ac_cv_prog_ac_ct_STRIP="$ac_ct_STRIP" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_ac_ct_STRIP="strip"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
ac_ct_STRIP=$ac_cv_prog_ac_ct_STRIP
if test -n "$ac_ct_STRIP"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_ct_STRIP" >&5
$as_echo "$ac_ct_STRIP" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi

  if test "x$ac_ct_STRIP" = x; then
    STRIP=":"
  else
    case $cross_compiling:$ac_tool_warned in
yes:)
{ $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: using cross tools not prefixed with host triplet" >&5
$as_echo "$as_me: WARNING: using cross tools not prefixed with host triplet" >&2;}
ac_tool_warned=yes ;;
esac
    STRIP=$ac_ct_STRIP
  fi
else
  STRIP="$ac_cv_prog_STRIP"
fi

fi
INSTALL_STRIP_PROGRAM="\$(install_sh) -c -s"

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for a thread-safe mkdir -p" >&5
$as_echo_n "checking for a thread-safe mkdir -p... " >&6; }
if test -z "$MKDIR_P"; then
  if ${ac_cv_path_mkdir+:} false; then :
  $as_echo_n "(cached) " >&6
else
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH$PATH_SEPARATOR/opt/sfw/bin
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_prog in mkdir gmkdir; do
	 for ac_exec_ext in '' $ac_executable_extensions; do
	   as_fn_executable_p "$as_dir/$ac_prog$ac_exec_ext" || continue
	   case `"$as_dir/$ac_prog$ac_exec_ext" --version 2>&1` in #(
	     'mkdir (GNU coreutils) '* | \
	     'mkdir (coreutils) '* | \
	     'mkdir (fileutils) '4.1*)
	       ac_cv_path_mkdir=$as_dir/$ac_prog$ac_exec_ext
	       break 3;;
	   esac
	 done
       done
  done
IFS=$as_save_IFS

fi

  test -d ./--version && rmdir ./--version
  if test "${ac_cv_path_mkdir+set}" = set; then
    MKDIR_P="$ac_cv_path_mkdir -p"
  else
    # As a last resort, use the slow shell script.  Don't cache a
    # value for MKDIR_P within a source directory, because that will
    # break other packages using the cache if that directory is
    # removed, or if the value is a relative name.
    MKDIR_P="$ac_install_sh -d"
  fi
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $MKDIR_P" >&5
$as_echo "$MKDIR_P" >&6; }

for ac_prog in gawk mawk nawk awk
do
  # Extract the first word of "$ac_prog", so it can be a program name with args.
set dummy $ac_prog; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_AWK+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$AWK"; then
  ac_cv_prog_AWK="$AWK" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_AWK="$ac_prog"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
AWK=$ac_cv_prog_AWK
if test -n "$AWK"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $AWK" >&5
$as_echo "$AWK" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


  test -n "$AWK" && break
done

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether ${MAKE-make} sets \$(MAKE)" >&5
$as_echo_n "checking whether ${MAKE-make} sets \$(MAKE)... " >&6; }
set x ${MAKE-make}
ac_make=`$as_echo "$2" | sed 's/+/p/g; s/[^a-zA-Z0-9_]/_/g'`
if eval \${ac_cv_prog_make_${ac_make}_set+:} false; then :
  $as_echo_n "(cached) " >&6
else
  cat >conftest.make <<\_ACEOF
SHELL = /bin/sh
all:
	@echo '@@@%%%=$(MAKE)=@@@%%%'
_ACEOF
# GNU make sometimes prints "make[1]: Entering ...", which would confuse us.
case `${MAKE-make} -f conftest.make 2>/dev/null` in
  *@@@%%%=?*=@@@%%%*)
    eval ac_cv_prog_make_${ac_make}_set=yes;;
  *)
    eval ac_cv_prog_make_${ac_make}_set=no;;
esac
rm -f conftest.make
fi
if eval test \$ac_cv_prog_make_${ac_make}_set = yes; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: yes" >&5
$as_echo "yes" >&6; }
  SET_MAKE=
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
  SET_MAKE="MAKE=${MAKE-make}"
fi

rm -rf .tst 2>/dev/null
mkdir .tst 2>/dev/null
if test -d .tst; then
  am__leading_dot=.
else
  am__leading_dot=_
fi
rmdir .tst 2>/dev/null

# Check whether --enable-silent-rules was given.
if test "${enable_silent_rules+set}" = set; then :
  enableval=$enable_silent_rules;
fi

case $enable_silent_rules in # (((
  yes) AM_DEFAULT_VERBOSITY=0;;
   no) AM_DEFAULT_VERBOSITY=1;;
    *) AM_DEFAULT_VERBOSITY=1;;
esac
am_make=${MAKE-make}
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether $am_make supports nested variables" >&5
$as_echo_n "checking whether $am_make supports nested variables... " >&6; }
if ${am_cv_make_support_nested_variables+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if $as_echo 'TRUE=$(BAR$(V))
BAR0=false
BAR1=true
V=1
am__doit:
	@$(TRUE)
.PHONY: am__doit' | $am_make -f - >/dev/null 2>&1; then
  am_cv_make_support_nested_variables=yes
else
  am_cv_make_support_nested_variables=no
fi
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $am_cv_make_support_nested_variables" >&5
$as_echo "$am_cv_make_support_nested_variables" >&6; }
if test $am_cv_make_support_nested_variables = yes; then
    AM_V='$(V)'
  AM_DEFAULT_V='$(AM_DEFAULT_VERBOSITY)'
else
  AM_V=$AM_DEFAULT_VERBOSITY
  AM_DEFAULT_V=$AM_DEFAULT_VERBOSITY
fi
AM_BACKSLASH='\'

if test "`cd $srcdir && pwd`" != "`pwd`"; then
  # Use -I$(srcdir) only when $(srcdir) != ., so that make's output
  # is not polluted with repeated "-I."
  am__isrc=' -I$(srcdir)'
  # test to see if srcdir already configured
  if test -f $srcdir/config.status; then
    as_fn_error $? "source directory already configured; run \"make distclean\" there first" "$LINENO" 5
  fi
fi

# test whether we have cygpath
if test -z "$CYGPATH_W"; then
  if (cygpath --version) >/dev/null 2>/dev/null; then
    CYGPATH_W='cygpath -w'
  else
    CYGPATH_W=echo
  fi
fi


# Define the identity of the package.
 PACKAGE='cerf'
 VERSION='1:3'


cat >>confdefs.h <<_ACEOF
#define PACKAGE "$PACKAGE"
_ACEOF


cat >>confdefs.h <<_ACEOF
#define VERSION "$VERSION"
_ACEOF

# Some tools Automake needs.

ACLOCAL=${ACLOCAL-"${am_missing_run}aclocal-${am__api_version}"}


AUTOCONF=${AUTOCONF-"${am_missing_run}autoconf"}


AUTOMAKE=${AUTOMAKE-"${am_missing_run}automake-${am__api_version}"}


AUTOHEADER=${AUTOHEADER-"${am_missing_run}autoheader"}


MAKEINFO=${MAKEINFO-"${am_missing_run}makeinfo"}

# For better backward compatibility.  To be removed once Automake 1.9.x
# dies out for good.  For more background, see:
# <http://lists.gnu.org/archive/html/automake/2012-07/msg00001.html>
# <http://lists.gnu.org/archive/html/automake/2012-07/msg00014.html>
mkdir_p='$(MKDIR_P)'

# We need awk for the "check" target.  The system "awk" is bad on
# some platforms.
# Always define AMTAR for backward compatibility.  Yes, it's still used
# in the wild :-(  We should find a proper way to deprecate it ...
AMTAR='$${TAR-tar}'


# We'll loop over all known methods to create a tar archive until one works.
_am_tools='gnutar  pax cpio none'

am__tar='$${TAR-tar} chof - "$$tardir"' am__untar='$${TAR-tar} xf -'





 # don't insert GNU standard text files
case `pwd` in
  *\ * | *\	*)
    { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: Libtool does not cope well with whitespace in \`pwd\`" >&5
$as_echo "$as_me: WARNING: Libtool does not cope well with whitespace in \`pwd\`" >&2;} ;;
esac



macro_version='2.4.2'
macro_revision='1.3337'













ltmain="$ac_aux_dir/ltmain.sh"

# Make sure we can run config.sub.
$SHELL "$ac_aux_dir/config.sub" sun4 >/dev/null 2>&1 ||
  as_fn_error $? "cannot run $SHELL $ac_aux_dir/config.sub" "$LINENO" 5

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking build system type" >&5
$as_echo_n "checking build system type... " >&6; }
if ${ac_cv_build+:} false; then :
  $as_echo_n "(cached) " >&6
else
  ac_build_alias=$build_alias
test "x$ac_build_alias" = x &&
  ac_build_alias=`$SHELL "$ac_aux_dir/config.guess"`
test "x$ac_build_alias" = x &&
  as_fn_error $? "cannot guess build type; you must specify one" "$LINENO" 5
ac_cv_build=`$SHELL "$ac_aux_dir/config.sub" $ac_build_alias` ||
  as_fn_error $? "$SHELL $ac_aux_dir/config.sub $ac_build_alias failed" "$LINENO" 5

fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_cv_build" >&5
$as_echo "$ac_cv_build" >&6; }
case $ac_cv_build in
*-*-*) ;;
*) as_fn_error $? "invalid value of canonical build" "$LINENO" 5;;
esac
build=$ac_cv_build
ac_save_IFS=$IFS; IFS='-'
set x $ac_cv_build
shift
build_cpu=$1
build_vendor=$2
shift; shift
# Remember, the first character of IFS is used to create $*,
# except with old shells:
build_os=$*
IFS=$ac_save_IFS
case $build_os in *\ *) build_os=`echo "$build_os" | sed 's/ /-/g'`;; esac


{ $as_echo "$as_me:${as_lineno-$LINENO}: checking host system type" >&5
$as_echo_n "checking host system type... " >&6; }
if ${ac_cv_host+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test "x$host_alias" = x; then
  ac_cv_host=$ac_cv_build
else
  ac_cv_host=`$SHELL "$ac_aux_dir/config.sub" $host_alias` ||
    as_fn_error $? "$SHELL $ac_aux_dir/config.sub $host_alias failed" "$LINENO" 5
fi

fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_cv_host" >&5
$as_echo "$ac_cv_host" >&6; }
case $ac_cv_host in
*-*-*) ;;
*) as_fn_error $? "invalid value of canonical host" "$LINENO" 5;;
esac
host=$ac_cv_host
ac_save_IFS=$IFS; IFS='-'
set x $ac_cv_host
shift
host_cpu=$1
host_vendor=$2
shift; shift
# Remember, the first character of IFS is used to create $*,
# except with old shells:
host_os=$*
IFS=$ac_save_IFS
case $host_os in *\ *) host_os=`echo "$host_os" | sed 's/ /-/g'`;; esac


# Backslashify metacharacters that are still active within
# double-quoted strings.
sed_quote_subst='s/\(["`$\\]\)/\\\1/g'

# Same as above, but do not quote variable references.
double_quote_subst='s/\(["`\\]\)/\\\1/g'

# Sed substitution to delay expansion of an escaped shell variable in a
# double_quote_subst'ed string.
delay_variable_subst='s/\\\\\\\\\\\$/\\\\\\$/g'

# Sed substitution to delay expansion of an escaped single quote.
delay_single_quote_subst='s/'\''/'\'\\\\\\\'\''/g'

# Sed substitution to avoid accidental globbing in evaled expressions
no_glob_subst='s/\*/\\\*/g'

ECHO='\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\'
ECHO=$ECHO$ECHO$ECHO$ECHO$ECHO
ECHO=$ECHO$ECHO$ECHO$ECHO$ECHO$ECHO

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking how to print strings" >&5
$as_echo_n "checking how to print strings... " >&6; }
# Test print first, because it will be a builtin if present.
if test "X`( print -r -- -n ) 2>/dev/null`" = X-n && \
   test "X`print -r -- $ECHO 2>/dev/null`" = "X$ECHO"; then
  ECHO='print -r --'
elif test "X`printf %s $ECHO 2>/dev/null`" = "X$ECHO"; then
  ECHO='printf %s\n'
else
  # Use this function as a fallback that always works.
  func_fallback_echo ()
  {
    eval 'cat <<_LTECHO_EOF
$1
_LTECHO_EOF'
  }
  ECHO='func_fallback_echo'
fi

# func_echo_all arg...
# Invoke $ECHO with all args, space-separated.
func_echo_all ()
{
    $ECHO ""
}

case "$ECHO" in
  printf*) { $as_echo "$as_me:${as_lineno-$LINENO}: result: printf" >&5
$as_echo "printf" >&6; } ;;
  print*) { $as_echo "$as_me:${as_lineno-$LINENO}: result: print -r" >&5
$as_echo "print -r" >&6; } ;;
  *) { $as_echo "$as_me:${as_lineno-$LINENO}: result: cat" >&5
$as_echo "cat" >&6; } ;;
esac














DEPDIR="${am__leading_dot}deps"

ac_config_commands="$ac_config_commands depfiles"


am_make=${MAKE-make}
cat > confinc << 'END'
am__doit:
	@echo this is the am__doit target
.PHONY: am__doit
END
# If we don't find an include directive, just comment out the code.
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for style of include used by $am_make" >&5
$as_echo_n "checking for style of include used by $am_make... " >&6; }
am__include="#"
am__quote=
_am_result=none
# First try GNU make style include.
echo "include confinc" > confmf
# Ignore all kinds of additional output from 'make'.
case `$am_make -s -f confmf 2> /dev/null` in #(
*the\ am__doit\ target*)
  am__include=include
  am__quote=
  _am_result=GNU
  ;;
esac
# Now try BSD make style include.
if test "$am__include" = "#"; then
   echo '.include "confinc"' > confmf
   case `$am_make -s -f confmf 2> /dev/null` in #(
   *the\ am__doit\ target*)
     am__include=.include
     am__quote="\""
     _am_result=BSD
     ;;
   esac
fi


{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $_am_result" >&5
$as_echo "$_am_result" >&6; }
rm -f confinc confmf

# Check whether --enable-dependency-tracking was given.
if test "${enable_dependency_tracking+set}" = set; then :
  enableval=$enable_dependency_tracking;
fi

if test "x$enable_dependency_tracking" != xno; then
  am_depcomp="$ac_aux_dir/depcomp"
  AMDEPBACKSLASH='\'
  am__nodep='_no'
fi
 if test "x$enable_dependency_tracking" != xno; then
  AMDEP_TRUE=
  AMDEP_FALSE='#'
else
  AMDEP_TRUE='#'
  AMDEP_FALSE=
fi


ac_ext=c
ac_cpp='$CPP $CPPFLAGS'
ac_compile='$CC -c $CFLAGS $CPPFLAGS conftest.$ac_ext >&5'
ac_link='$CC -o conftest$ac_exeext $CFLAGS $CPPFLAGS $LDFLAGS conftest.$ac_ext $LIBS >&5'
ac_compiler_gnu=$ac_cv_c_compiler_gnu
if test -n "$ac_tool_prefix"; then
  # Extract the first word of "${ac_tool_prefix}gcc", so it can be a program name with args.
set dummy ${ac_tool_prefix}gcc; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_CC+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$CC"; then
  ac_cv_prog_CC="$CC" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_CC="${ac_tool_prefix}gcc"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
CC=$ac_cv_prog_CC
if test -n "$CC"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $CC" >&5
$as_echo "$CC" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi
if test -z "$ac_cv_prog_CC"; then
  ac_ct_CC=$CC
  # Extract the first word of "gcc", so it can be a program name with args.
set dummy gcc; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_ac_ct_CC+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$ac_ct_CC"; then
  ac_cv_prog_ac_ct_CC="$ac_ct_CC" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_ac_ct_CC="gcc"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
ac_ct_CC=$ac_cv_prog_ac_ct_CC
if test -n "$ac_ct_CC"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_ct_CC" >&5
$as_echo "$ac_ct_CC" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi

  if test "x$ac_ct_CC" = x; then
    CC=""
  else
    case $cross_compiling:$ac_tool_warned in
yes:)
{ $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: using cross tools not prefixed with host triplet" >&5
$as_echo "$as_me: WARNING: using cross tools not prefixed with host triplet" >&2;}
ac_tool_warned=yes ;;
esac
    CC=$ac_ct_CC
  fi
else
  CC="$ac_cv_prog_CC"
fi

if test -z "$CC"; then
          if test -n "$ac_tool_prefix"; then
    # Extract the first word of "${ac_tool_prefix}cc", so it can be a program name with args.
set dummy ${ac_tool_prefix}cc; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_CC+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$CC"; then
  ac_cv_prog_CC="$CC" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_CC="${ac_tool_prefix}cc"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
CC=$ac_cv_prog_CC
if test -n "$CC"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $CC" >&5
$as_echo "$CC" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


  fi
fi
if test -z "$CC"; then
  # Extract the first word of "cc", so it can be a program name with args.
set dummy cc; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_CC+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$CC"; then
  ac_cv_prog_CC="$CC" # Let the user override the test.
else
  ac_prog_rejected=no
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    if test "$as_dir/$ac_word$ac_exec_ext" = "/usr/ucb/cc"; then
       ac_prog_rejected=yes
       continue
     fi
    ac_cv_prog_CC="cc"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

if test $ac_prog_rejected = yes; then
  # We found a bogon in the path, so make sure we never use it.
  set dummy $ac_cv_prog_CC
  shift
  if test $# != 0; then
    # We chose a different compiler from the bogus one.
    # However, it has the same basename, so the bogon will be chosen
    # first if we set CC to just the basename; use the full file name.
    shift
    ac_cv_prog_CC="$as_dir/$ac_word${1+' '}$@"
  fi
fi
fi
fi
CC=$ac_cv_prog_CC
if test -n "$CC"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $CC" >&5
$as_echo "$CC" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi
if test -z "$CC"; then
  if test -n "$ac_tool_prefix"; then
  for ac_prog in cl.exe
  do
    # Extract the first word of "$ac_tool_prefix$ac_prog", so it can be a program name with args.
set dummy $ac_tool_prefix$ac_prog; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_CC+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$CC"; then
  ac_cv_prog_CC="$CC" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_CC="$ac_tool_prefix$ac_prog"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
CC=$ac_cv_prog_CC
if test -n "$CC"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $CC" >&5
$as_echo "$CC" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


    test -n "$CC" && break
  done
fi
if test -z "$CC"; then
  ac_ct_CC=$CC
  for ac_prog in cl.exe
do
  # Extract the first word of "$ac_prog", so it can be a program name with args.
set dummy $ac_prog; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_ac_ct_CC+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$ac_ct_CC"; then
  ac_cv_prog_ac_ct_CC="$ac_ct_CC" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_ac_ct_CC="$ac_prog"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
ac_ct_CC=$ac_cv_prog_ac_ct_CC
if test -n "$ac_ct_CC"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_ct_CC" >&5
$as_echo "$ac_ct_CC" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


  test -n "$ac_ct_CC" && break
done

  if test "x$ac_ct_CC" = x; then
    CC=""
  else
    case $cross_compiling:$ac_tool_warned in
yes:)
{ $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: using cross tools not prefixed with host triplet" >&5
$as_echo "$as_me: WARNING: using cross tools not prefixed with host triplet" >&2;}
ac_tool_warned=yes ;;
esac
    CC=$ac_ct_CC
  fi
fi

fi


test -z "$CC" && { { $as_echo "$as_me:${as_lineno-$LINENO}: error: in \`$ac_pwd':" >&5
$as_echo "$as_me: error: in \`$ac_pwd':" >&2;}
as_fn_error $? "no acceptable C compiler found in \$PATH
See \`config.log' for more details" "$LINENO" 5; }

# Provide some information about the compiler.
$as_echo "$as_me:${as_lineno-$LINENO}: checking for C compiler version" >&5
set X $ac_compile
ac_compiler=$2
for ac_option in --version -v -V -qversion; do
  { { ac_try="$ac_compiler $ac_option >&5"
case "(($ac_try" in
  *\"* | *\`* | *\\*) ac_try_echo=\$ac_try;;
  *) ac_try_echo=$ac_try;;
esac
eval ac_try_echo="\"\$as_me:${as_lineno-$LINENO}: $ac_try_echo\""
$as_echo "$ac_try_echo"; } >&5
  (eval "$ac_compiler $ac_option >&5") 2>conftest.err
  ac_status=$?
  if test -s conftest.err; then
    sed '10a\
... rest of stderr output deleted ...
         10q' conftest.err >conftest.er1
    cat conftest.er1 >&5
  fi
  rm -f conftest.er1 conftest.err
  $as_echo "$as_me:${as_lineno-$LINENO}: \$? = $ac_status" >&5
  test $ac_status = 0; }
done

cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */

int
main ()
{

  ;
  return 0;
}
_ACEOF
ac_clean_files_save=$ac_clean_files
ac_clean_files="$ac_clean_files a.out a.out.dSYM a.exe b.out"
# Try to create an executable without -o first, disregard a.out.
# It will help us diagnose broken compilers, and finding out an intuition
# of exeext.
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether the C compiler works" >&5
$as_echo_n "checking whether the C compiler works... " >&6; }
ac_link_default=`$as_echo "$ac_link" | sed 's/ -o *conftest[^ ]*//'`

# The possible output files:
ac_files="a.out conftest.exe conftest a.exe a_out.exe b.out conftest.*"

ac_rmfiles=
for ac_file in $ac_files
do
  case $ac_file in
    *.$ac_ext | *.xcoff | *.tds | *.d | *.pdb | *.xSYM | *.bb | *.bbg | *.map | *.inf | *.dSYM | *.o | *.obj ) ;;
    * ) ac_rmfiles="$ac_rmfiles $ac_file";;
  esac
done
rm -f $ac_rmfiles

if { { ac_try="$ac_link_default"
case "(($ac_try" in
  *\"* | *\`* | *\\*) ac_try_echo=\$ac_try;;
  *) ac_try_echo=$ac_try;;
esac
eval ac_try_echo="\"\$as_me:${as_lineno-$LINENO}: $ac_try_echo\""
$as_echo "$ac_try_echo"; } >&5
  (eval "$ac_link_default") 2>&5
  ac_status=$?
  $as_echo "$as_me:${as_lineno-$LINENO}: \$? = $ac_status" >&5
  test $ac_status = 0; }; then :
  # Autoconf-2.13 could set the ac_cv_exeext variable to `no'.
# So ignore a value of `no', otherwise this would lead to `EXEEXT = no'
# in a Makefile.  We should not override ac_cv_exeext if it was cached,
# so that the user can short-circuit this test for compilers unknown to
# Autoconf.
for ac_file in $ac_files ''
do
  test -f "$ac_file" || continue
  case $ac_file in
    *.$ac_ext | *.xcoff | *.tds | *.d | *.pdb | *.xSYM | *.bb | *.bbg | *.map | *.inf | *.dSYM | *.o | *.obj )
	;;
    [ab].out )
	# We found the default executable, but exeext='' is most
	# certainly right.
	break;;
    *.* )
	if test "${ac_cv_exeext+set}" = set && test "$ac_cv_exeext" != no;
	then :; else
	   ac_cv_exeext=`expr "$ac_file" : '[^.]*\(\..*\)'`
	fi
	# We set ac_cv_exeext here because the later test for it is not
	# safe: cross compilers may not add the suffix if given an `-o'
	# argument, so we may need to know it at that point already.
	# Even if this section looks crufty: it has the advantage of
	# actually working.
	break;;
    * )
	break;;
  esac
done
test "$ac_cv_exeext" = no && ac_cv_exeext=

else
  ac_file=''
fi
if test -z "$ac_file"; then :
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
$as_echo "$as_me: failed program was:" >&5
sed 's/^/| /' conftest.$ac_ext >&5

{ { $as_echo "$as_me:${as_lineno-$LINENO}: error: in \`$ac_pwd':" >&5
$as_echo "$as_me: error: in \`$ac_pwd':" >&2;}
as_fn_error 77 "C compiler cannot create executables
See \`config.log' for more details" "$LINENO" 5; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: yes" >&5
$as_echo "yes" >&6; }
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for C compiler default output file name" >&5
$as_echo_n "checking for C compiler default output file name... " >&6; }
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_file" >&5
$as_echo "$ac_file" >&6; }
ac_exeext=$ac_cv_exeext

rm -f -r a.out a.out.dSYM a.exe conftest$ac_cv_exeext b.out
ac_clean_files=$ac_clean_files_save
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for suffix of executables" >&5
$as_echo_n "checking for suffix of executables... " >&6; }
if { { ac_try="$ac_link"
case "(($ac_try" in
  *\"* | *\`* | *\\*) ac_try_echo=\$ac_try;;
  *) ac_try_echo=$ac_try;;
esac
eval ac_try_echo="\"\$as_me:${as_lineno-$LINENO}: $ac_try_echo\""
$as_echo "$ac_try_echo"; } >&5
  (eval "$ac_link") 2>&5
  ac_status=$?
  $as_echo "$as_me:${as_lineno-$LINENO}: \$? = $ac_status" >&5
  test $ac_status = 0; }; then :
  # If both `conftest.exe' and `conftest' are `present' (well, observable)
# catch `conftest.exe'.  For instance with Cygwin, `ls conftest' will
# work properly (i.e., refer to `conftest.exe'), while it won't with
# `rm'.
for ac_file in conftest.exe conftest conftest.*; do
  test -f "$ac_file" || continue
  case $ac_file in
    *.$ac_ext | *.xcoff | *.tds | *.d | *.pdb | *.xSYM | *.bb | *.bbg | *.map | *.inf | *.dSYM | *.o | *.obj ) ;;
    *.* ) ac_cv_exeext=`expr "$ac_file" : '[^.]*\(\..*\)'`
	  break;;
    * ) break;;
  esac
done
else
  { { $as_echo "$as_me:${as_lineno-$LINENO}: error: in \`$ac_pwd':" >&5
$as_echo "$as_me: error: in \`$ac_pwd':" >&2;}
as_fn_error $? "cannot compute suffix of executables: cannot compile and link
See \`config.log' for more details" "$LINENO" 5; }
fi
rm -f conftest conftest$ac_cv_exeext
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_cv_exeext" >&5
$as_echo "$ac_cv_exeext" >&6; }

rm -f conftest.$ac_ext
EXEEXT=$ac_cv_exeext
ac_exeext=$EXEEXT
cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */
#include <stdio.h>
int
main ()
{
FILE *f = fopen ("conftest.out", "w");
 return ferror (f) || fclose (f) != 0;

  ;
  return 0;
}
_ACEOF
ac_clean_files="$ac_clean_files conftest.out"
# Check that the compiler produces executables we can run.  If not, either
# the compiler is broken, or we cross compile.
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether we are cross compiling" >&5
$as_echo_n "checking whether we are cross compiling... " >&6; }
if test "$cross_compiling" != yes; then
  { { ac_try="$ac_link"
case "(($ac_try" in
  *\"* | *\`* | *\\*) ac_try_echo=\$ac_try;;
  *) ac_try_echo=$ac_try;;
esac
eval ac_try_echo="\"\$as_me:${as_lineno-$LINENO}: $ac_try_echo\""
$as_echo "$ac_try_echo"; } >&5
  (eval "$ac_link") 2>&5
  ac_status=$?
  $as_echo "$as_me:${as_lineno-$LINENO}: \$? = $ac_status" >&5
  test $ac_status = 0; }
  if { ac_try='./conftest$ac_cv_exeext'
  { { case "(($ac_try" in
  *\"* | *\`* | *\\*) ac_try_echo=\$ac_try;;
  *) ac_try_echo=$ac_try;;
esac
eval ac_try_echo="\"\$as_me:${as_lineno-$LINENO}: $ac_try_echo\""
$as_echo "$ac_try_echo"; } >&5
  (eval "$ac_try") 2>&5
  ac_status=$?
  $as_echo "$as_me:${as_lineno-$LINENO}: \$? = $ac_status" >&5
  test $ac_status = 0; }; }; then
    cross_compiling=no
  else
    if test "$cross_compiling" = maybe; then
	cross_compiling=yes
    else
	{ { $as_echo "$as_me:${as_lineno-$LINENO}: error: in \`$ac_pwd':" >&5
$as_echo "$as_me: error: in \`$ac_pwd':" >&2;}
as_fn_error $? "cannot run C compiled programs.
If you meant to cross compile, use \`--host'.
See \`config.log' for more details" "$LINENO" 5; }
    fi
  fi
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $cross_compiling" >&5
$as_echo "$cross_compiling" >&6; }

rm -f conftest.$ac_ext conftest$ac_cv_exeext conftest.out
ac_clean_files=$ac_clean_files_save
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for suffix of object files" >&5
$as_echo_n "checking for suffix of object files... " >&6; }
if ${ac_cv_objext+:} false; then :
  $as_echo_n "(cached) " >&6
else
  cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */

int
main ()
{

  ;
  return 0;
}
_ACEOF
rm -f conftest.o conftest.obj
if { { ac_try="$ac_compile"
case "(($ac_try" in
  *\"* | *\`* | *\\*) ac_try_echo=\$ac_try;;
  *) ac_try_echo=$ac_try;;
esac
eval ac_try_echo="\"\$as_me:${as_lineno-$LINENO}: $ac_try_echo\""
$as_echo "$ac_try_echo"; } >&5
  (eval "$ac_compile") 2>&5
  ac_status=$?
  $as_echo "$as_me:${as_lineno-$LINENO}: \$? = $ac_status" >&5
  test $ac_status = 0; }; then :
  for ac_file in conftest.o conftest.obj conftest.*; do
  test -f "$ac_file" || continue;
  case $ac_file in
    *.$ac_ext | *.xcoff | *.tds | *.d | *.pdb | *.xSYM | *.bb | *.bbg | *.map | *.inf | *.dSYM ) ;;
    *) ac_cv_objext=`expr "$ac_file" : '.*\.\(.*\)'`
       break;;
  esac
done
else
  $as_echo "$as_me: failed program was:" >&5
sed 's/^/| /' conftest.$ac_ext >&5

{ { $as_echo "$as_me:${as_lineno-$LINENO}: error: in \`$ac_pwd':" >&5
$as_echo "$as_me: error: in \`$ac_pwd':" >&2;}
as_fn_error $? "cannot compute suffix of object files: cannot compile
See \`config.log' for more details" "$LINENO" 5; }
fi
rm -f conftest.$ac_cv_objext conftest.$ac_ext
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_cv_objext" >&5
$as_echo "$ac_cv_objext" >&6; }
OBJEXT=$ac_cv_objext
ac_objext=$OBJEXT
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether we are using the GNU C compiler" >&5
$as_echo_n "checking whether we are using the GNU C compiler... " >&6; }
if ${ac_cv_c_compiler_gnu+:} false; then :
  $as_echo_n "(cached) " >&6
else
  cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */

int
main ()
{
#ifndef __GNUC__
       choke me
#endif

  ;
  return 0;
}
_ACEOF
if ac_fn_c_try_compile "$LINENO"; then :
  ac_compiler_gnu=yes
else
  ac_compiler_gnu=no
fi
rm -f core conftest.err conftest.$ac_objext conftest.$ac_ext
ac_cv_c_compiler_gnu=$ac_compiler_gnu

fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_cv_c_compiler_gnu" >&5
$as_echo "$ac_cv_c_compiler_gnu" >&6; }
if test $ac_compiler_gnu = yes; then
  GCC=yes
else
  GCC=
fi
ac_test_CFLAGS=${CFLAGS+set}
ac_save_CFLAGS=$CFLAGS
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether $CC accepts -g" >&5
$as_echo_n "checking whether $CC accepts -g... " >&6; }
if ${ac_cv_prog_cc_g+:} false; then :
  $as_echo_n "(cached) " >&6
else
  ac_save_c_werror_flag=$ac_c_werror_flag
   ac_c_werror_flag=yes
   ac_cv_prog_cc_g=no
   CFLAGS="-g"
   cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */

int
main ()
{

  ;
  return 0;
}
_ACEOF
if ac_fn_c_try_compile "$LINENO"; then :
  ac_cv_prog_cc_g=yes
else
  CFLAGS=""
      cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */

int
main ()
{

  ;
  return 0;
}
_ACEOF
if ac_fn_c_try_compile "$LINENO"; then :

else
  ac_c_werror_flag=$ac_save_c_werror_flag
	 CFLAGS="-g"
	 cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */

int
main ()
{

  ;
  return 0;
}
_ACEOF
if ac_fn_c_try_compile "$LINENO"; then :
  ac_cv_prog_cc_g=yes
fi
rm -f core conftest.err conftest.$ac_objext conftest.$ac_ext
fi
rm -f core conftest.err conftest.$ac_objext conftest.$ac_ext
fi
rm -f core conftest.err conftest.$ac_objext conftest.$ac_ext
   ac_c_werror_flag=$ac_save_c_werror_flag
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_cv_prog_cc_g" >&5
$as_echo "$ac_cv_prog_cc_g" >&6; }
if test "$ac_test_CFLAGS" = set; then
  CFLAGS=$ac_save_CFLAGS
elif test $ac_cv_prog_cc_g = yes; then
  if test "$GCC" = yes; then
    CFLAGS="-g -O2"
  else
    CFLAGS="-g"
  fi
else
  if test "$GCC" = yes; then
    CFLAGS="-O2"
  else
    CFLAGS=
  fi
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $CC option to accept ISO C89" >&5
$as_echo_n "checking for $CC option to accept ISO C89... " >&6; }
if ${ac_cv_prog_cc_c89+:} false; then :
  $as_echo_n "(cached) " >&6
else
  ac_cv_prog_cc_c89=no
ac_save_CC=$CC
cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */
#include <stdarg.h>
#include <stdio.h>
struct stat;
/* Most of the following tests are stolen from RCS 5.7's src/conf.sh.  */
struct buf { int x; };
FILE * (*rcsopen) (struct buf *, struct stat *, int);
static char *e (p, i)
     char **p;
     int i;
{
  return p[i];
}
static char *f (char * (*g) (char **, int), char **p, ...)
{
  char *s;
  va_list v;
  va_start (v,p);
  s = g (p, va_arg (v,int));
  va_end (v);
  return s;
}

/* OSF 4.0 Compaq cc is some sort of almost-ANSI by default.  It has
   function prototypes and stuff, but not '\xHH' hex character constants.
   These don't provoke an error unfortunately, instead are silently treated
   as 'x'.  The following induces an error, until -std is added to get
   proper ANSI mode.  Curiously '\x00'!='x' always comes out true, for an
   array size at least.  It's necessary to write '\x00'==0 to get something
   that's true only with -std.  */
int osf4_cc_array ['\x00' == 0 ? 1 : -1];

/* IBM C 6 for AIX is almost-ANSI by default, but it replaces macro parameters
   inside strings and character constants.  */
#define FOO(x) 'x'
int xlc6_cc_array[FOO(a) == 'x' ? 1 : -1];

int test (int i, double x);
struct s1 {int (*f) (int a);};
struct s2 {int (*f) (double a);};
int pairnames (int, char **, FILE *(*)(struct buf *, struct stat *, int), int, int);
int argc;
char **argv;
int
main ()
{
return f (e, argv, 0) != argv[0]  ||  f (e, argv, 1) != argv[1];
  ;
  return 0;
}
_ACEOF
for ac_arg in '' -qlanglvl=extc89 -qlanglvl=ansi -std \
	-Ae "-Aa -D_HPUX_SOURCE" "-Xc -D__EXTENSIONS__"
do
  CC="$ac_save_CC $ac_arg"
  if ac_fn_c_try_compile "$LINENO"; then :
  ac_cv_prog_cc_c89=$ac_arg
fi
rm -f core conftest.err conftest.$ac_objext
  test "x$ac_cv_prog_cc_c89" != "xno" && break
done
rm -f conftest.$ac_ext
CC=$ac_save_CC

fi
# AC_CACHE_VAL
case "x$ac_cv_prog_cc_c89" in
  x)
    { $as_echo "$as_me:${as_lineno-$LINENO}: result: none needed" >&5
$as_echo "none needed" >&6; } ;;
  xno)
    { $as_echo "$as_me:${as_lineno-$LINENO}: result: unsupported" >&5
$as_echo "unsupported" >&6; } ;;
  *)
    CC="$CC $ac_cv_prog_cc_c89"
    { $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_cv_prog_cc_c89" >&5
$as_echo "$ac_cv_prog_cc_c89" >&6; } ;;
esac
if test "x$ac_cv_prog_cc_c89" != xno; then :

fi

ac_ext=c
ac_cpp='$CPP $CPPFLAGS'
ac_compile='$CC -c $CFLAGS $CPPFLAGS conftest.$ac_ext >&5'
ac_link='$CC -o conftest$ac_exeext $CFLAGS $CPPFLAGS $LDFLAGS conftest.$ac_ext $LIBS >&5'
ac_compiler_gnu=$ac_cv_c_compiler_gnu

depcc="$CC"   am_compiler_list=

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking dependency style of $depcc" >&5
$as_echo_n "checking dependency style of $depcc... " >&6; }
if ${am_cv_CC_dependencies_compiler_type+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -z "$AMDEP_TRUE" && test -f "$am_depcomp"; then
  # We make a subdir and do the tests there.  Otherwise we can end up
  # making bogus files that we don't know about and never remove.  For
  # instance it was reported that on HP-UX the gcc test will end up
  # making a dummy file named 'D' -- because '-MD' means "put the output
  # in D".
  rm -rf conftest.dir
  mkdir conftest.dir
  # Copy depcomp to subdir because otherwise we won't find it if we're
  # using a relative directory.
  cp "$am_depcomp" conftest.dir
  cd conftest.dir
  # We will build objects and dependencies in a subdirectory because
  # it helps to detect inapplicable dependency modes.  For instance
  # both Tru64's cc and ICC support -MD to output dependencies as a
  # side effect of compilation, but ICC will put the dependencies in
  # the current directory while Tru64 will put them in the object
  # directory.
  mkdir sub

  am_cv_CC_dependencies_compiler_type=none
  if test "$am_compiler_list" = ""; then
     am_compiler_list=`sed -n 's/^#*\([a-zA-Z0-9]*\))$/\1/p' < ./depcomp`
  fi
  am__universal=false
  case " $depcc " in #(
     *\ -arch\ *\ -arch\ *) am__universal=true ;;
     esac

  for depmode in $am_compiler_list; do
    # Setup a source with many dependencies, because some compilers
    # like to wrap large dependency lists on column 80 (with \), and
    # we should not choose a depcomp mode which is confused by this.
    #
    # We need to recreate these files for each test, as the compiler may
    # overwrite some of them when testing with obscure command lines.
    # This happens at least with the AIX C compiler.
    : > sub/conftest.c
    for i in 1 2 3 4 5 6; do
      echo '#include "conftst'$i'.h"' >> sub/conftest.c
      # Using ": > sub/conftst$i.h" creates only sub/conftst1.h with
      # Solaris 10 /bin/sh.
      echo '/* dummy */' > sub/conftst$i.h
    done
    echo "${am__include} ${am__quote}sub/conftest.Po${am__quote}" > confmf

    # We check with '-c' and '-o' for the sake of the "dashmstdout"
    # mode.  It turns out that the SunPro C++ compiler does not properly
    # handle '-M -o', and we need to detect this.  Also, some Intel
    # versions had trouble with output in subdirs.
    am__obj=sub/conftest.${OBJEXT-o}
    am__minus_obj="-o $am__obj"
    case $depmode in
    gcc)
      # This depmode causes a compiler race in universal mode.
      test "$am__universal" = false || continue
      ;;
    nosideeffect)
      # After this tag, mechanisms are not by side-effect, so they'll
      # only be used when explicitly requested.
      if test "x$enable_dependency_tracking" = xyes; then
	continue
      else
	break
      fi
      ;;
    msvc7 | msvc7msys | msvisualcpp | msvcmsys)
      # This compiler won't grok '-c -o', but also, the minuso test has
      # not run yet.  These depmodes are late enough in the game, and
      # so weak that their functioning should not be impacted.
      am__obj=conftest.${OBJEXT-o}
      am__minus_obj=
      ;;
    none) break ;;
    esac
    if depmode=$depmode \
       source=sub/conftest.c object=$am__obj \
       depfile=sub/conftest.Po tmpdepfile=sub/conftest.TPo \
       $SHELL ./depcomp $depcc -c $am__minus_obj sub/conftest.c \
         >/dev/null 2>conftest.err &&
       grep sub/conftst1.h sub/conftest.Po > /dev/null 2>&1 &&
       grep sub/conftst6.h sub/conftest.Po > /dev/null 2>&1 &&
       grep $am__obj sub/conftest.Po > /dev/null 2>&1 &&
       ${MAKE-make} -s -f confmf > /dev/null 2>&1; then
      # icc doesn't choke on unknown options, it will just issue warnings
      # or remarks (even with -Werror).  So we grep stderr for any message
      # that says an option was ignored or not supported.
      # When given -MP, icc 7.0 and 7.1 complain thusly:
      #   icc: Command line warning: ignoring option '-M'; no argument required
      # The diagnosis changed in icc 8.0:
      #   icc: Command line remark: option '-MP' not supported
      if (grep 'ignoring option' conftest.err ||
          grep 'not supported' conftest.err) >/dev/null 2>&1; then :; else
        am_cv_CC_dependencies_compiler_type=$depmode
        break
      fi
    fi
  done

  cd ..
  rm -rf conftest.dir
else
  am_cv_CC_dependencies_compiler_type=none
fi

fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $am_cv_CC_dependencies_compiler_type" >&5
$as_echo "$am_cv_CC_dependencies_compiler_type" >&6; }
CCDEPMODE=depmode=$am_cv_CC_dependencies_compiler_type

 if
  test "x$enable_dependency_tracking" != xno \
  && test "$am_cv_CC_dependencies_compiler_type" = gcc3; then
  am__fastdepCC_TRUE=
  am__fastdepCC_FALSE='#'
else
  am__fastdepCC_TRUE='#'
  am__fastdepCC_FALSE=
fi


{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for a sed that does not truncate output" >&5
$as_echo_n "checking for a sed that does not truncate output... " >&6; }
if ${ac_cv_path_SED+:} false; then :
  $as_echo_n "(cached) " >&6
else
            ac_script=s/aaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaaa/bbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbbb/
     for ac_i in 1 2 3 4 5 6 7; do
       ac_script="$ac_script$as_nl$ac_script"
     done
     echo "$ac_script" 2>/dev/null | sed 99q >conftest.sed
     { ac_script=; unset ac_script;}
     if test -z "$SED"; then
  ac_path_SED_found=false
  # Loop through the user's path and test for each of PROGNAME-LIST
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_prog in sed gsed; do
    for ac_exec_ext in '' $ac_executable_extensions; do
      ac_path_SED="$as_dir/$ac_prog$ac_exec_ext"
      as_fn_executable_p "$ac_path_SED" || continue
# Check for GNU ac_path_SED and select it if it is found.
  # Check for GNU $ac_path_SED
case `"$ac_path_SED" --version 2>&1` in
*GNU*)
  ac_cv_path_SED="$ac_path_SED" ac_path_SED_found=:;;
*)
  ac_count=0
  $as_echo_n 0123456789 >"conftest.in"
  while :
  do
    cat "conftest.in" "conftest.in" >"conftest.tmp"
    mv "conftest.tmp" "conftest.in"
    cp "conftest.in" "conftest.nl"
    $as_echo '' >> "conftest.nl"
    "$ac_path_SED" -f conftest.sed < "conftest.nl" >"conftest.out" 2>/dev/null || break
    diff "conftest.out" "conftest.nl" >/dev/null 2>&1 || break
    as_fn_arith $ac_count + 1 && ac_count=$as_val
    if test $ac_count -gt ${ac_path_SED_max-0}; then
      # Best one so far, save it but keep looking for a better one
      ac_cv_path_SED="$ac_path_SED"
      ac_path_SED_max=$ac_count
    fi
    # 10*(2^10) chars as input seems more than enough
    test $ac_count -gt 10 && break
  done
  rm -f conftest.in conftest.tmp conftest.nl conftest.out;;
esac

      $ac_path_SED_found && break 3
    done
  done
  done
IFS=$as_save_IFS
  if test -z "$ac_cv_path_SED"; then
    as_fn_error $? "no acceptable sed could be found in \$PATH" "$LINENO" 5
  fi
else
  ac_cv_path_SED=$SED
fi

fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_cv_path_SED" >&5
$as_echo "$ac_cv_path_SED" >&6; }
 SED="$ac_cv_path_SED"
  rm -f conftest.sed

test -z "$SED" && SED=sed
Xsed="$SED -e 1s/^X//"











{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for grep that handles long lines and -e" >&5
$as_echo_n "checking for grep that handles long lines and -e... " >&6; }
if ${ac_cv_path_GREP+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -z "$GREP"; then
  ac_path_GREP_found=false
  # Loop through the user's path and test for each of PROGNAME-LIST
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH$PATH_SEPARATOR/usr/xpg4/bin
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_prog in grep ggrep; do
    for ac_exec_ext in '' $ac_executable_extensions; do
      ac_path_GREP="$as_dir/$ac_prog$ac_exec_ext"
      as_fn_executable_p "$ac_path_GREP" || continue
# Check for GNU ac_path_GREP and select it if it is found.
  # Check for GNU $ac_path_GREP
case `"$ac_path_GREP" --version 2>&1` in
*GNU*)
  ac_cv_path_GREP="$ac_path_GREP" ac_path_GREP_found=:;;
*)
  ac_count=0
  $as_echo_n 0123456789 >"conftest.in"
  while :
  do
    cat "conftest.in" "conftest.in" >"conftest.tmp"
    mv "conftest.tmp" "conftest.in"
    cp "conftest.in" "conftest.nl"
    $as_echo 'GREP' >> "conftest.nl"
    "$ac_path_GREP" -e 'GREP$' -e '-(cannot match)-' < "conftest.nl" >"conftest.out" 2>/dev/null || break
    diff "conftest.out" "conftest.nl" >/dev/null 2>&1 || break
    as_fn_arith $ac_count + 1 && ac_count=$as_val
    if test $ac_count -gt ${ac_path_GREP_max-0}; then
      # Best one so far, save it but keep looking for a better one
      ac_cv_path_GREP="$ac_path_GREP"
      ac_path_GREP_max=$ac_count
    fi
    # 10*(2^10) chars as input seems more than enough
    test $ac_count -gt 10 && break
  done
  rm -f conftest.in conftest.tmp conftest.nl conftest.out;;
esac

      $ac_path_GREP_found && break 3
    done
  done
  done
IFS=$as_save_IFS
  if test -z "$ac_cv_path_GREP"; then
    as_fn_error $? "no acceptable grep could be found in $PATH$PATH_SEPARATOR/usr/xpg4/bin" "$LINENO" 5
  fi
else
  ac_cv_path_GREP=$GREP
fi

fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_cv_path_GREP" >&5
$as_echo "$ac_cv_path_GREP" >&6; }
 GREP="$ac_cv_path_GREP"


{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for egrep" >&5
$as_echo_n "checking for egrep... " >&6; }
if ${ac_cv_path_EGREP+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if echo a | $GREP -E '(a|b)' >/dev/null 2>&1
   then ac_cv_path_EGREP="$GREP -E"
   else
     if test -z "$EGREP"; then
  ac_path_EGREP_found=false
  # Loop through the user's path and test for each of PROGNAME-LIST
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH$PATH_SEPARATOR/usr/xpg4/bin
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_prog in egrep; do
    for ac_exec_ext in '' $ac_executable_extensions; do
      ac_path_EGREP="$as_dir/$ac_prog$ac_exec_ext"
      as_fn_executable_p "$ac_path_EGREP" || continue
# Check for GNU ac_path_EGREP and select it if it is found.
  # Check for GNU $ac_path_EGREP
case `"$ac_path_EGREP" --version 2>&1` in
*GNU*)
  ac_cv_path_EGREP="$ac_path_EGREP" ac_path_EGREP_found=:;;
*)
  ac_count=0
  $as_echo_n 0123456789 >"conftest.in"
  while :
  do
    cat "conftest.in" "conftest.in" >"conftest.tmp"
    mv "conftest.tmp" "conftest.in"
    cp "conftest.in" "conftest.nl"
    $as_echo 'EGREP' >> "conftest.nl"
    "$ac_path_EGREP" 'EGREP$' < "conftest.nl" >"conftest.out" 2>/dev/null || break
    diff "conftest.out" "conftest.nl" >/dev/null 2>&1 || break
    as_fn_arith $ac_count + 1 && ac_count=$as_val
    if test $ac_count -gt ${ac_path_EGREP_max-0}; then
      # Best one so far, save it but keep looking for a better one
      ac_cv_path_EGREP="$ac_path_EGREP"
      ac_path_EGREP_max=$ac_count
    fi
    # 10*(2^10) chars as input seems more than enough
    test $ac_count -gt 10 && break
  done
  rm -f conftest.in conftest.tmp conftest.nl conftest.out;;
esac

      $ac_path_EGREP_found && break 3
    done
  done
  done
IFS=$as_save_IFS
  if test -z "$ac_cv_path_EGREP"; then
    as_fn_error $? "no acceptable egrep could be found in $PATH$PATH_SEPARATOR/usr/xpg4/bin" "$LINENO" 5
  fi
else
  ac_cv_path_EGREP=$EGREP
fi

   fi
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_cv_path_EGREP" >&5
$as_echo "$ac_cv_path_EGREP" >&6; }
 EGREP="$ac_cv_path_EGREP"


{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for fgrep" >&5
$as_echo_n "checking for fgrep... " >&6; }
if ${ac_cv_path_FGREP+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if echo 'ab*c' | $GREP -F 'ab*c' >/dev/null 2>&1
   then ac_cv_path_FGREP="$GREP -F"
   else
     if test -z "$FGREP"; then
  ac_path_FGREP_found=false
  # Loop through the user's path and test for each of PROGNAME-LIST
  as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH$PATH_SEPARATOR/usr/xpg4/bin
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_prog in fgrep; do
    for ac_exec_ext in '' $ac_executable_extensions; do
      ac_path_FGREP="$as_dir/$ac_prog$ac_exec_ext"
      as_fn_executable_p "$ac_path_FGREP" || continue
# Check for GNU ac_path_FGREP and select it if it is found.
  # Check for GNU $ac_path_FGREP
case `"$ac_path_FGREP" --version 2>&1` in
*GNU*)
  ac_cv_path_FGREP="$ac_path_FGREP" ac_path_FGREP_found=:;;
*)
  ac_count=0
  $as_echo_n 0123456789 >"conftest.in"
  while :
  do
    cat "conftest.in" "conftest.in" >"conftest.tmp"
    mv "conftest.tmp" "conftest.in"
    cp "conftest.in" "conftest.nl"
    $as_echo 'FGREP' >> "conftest.nl"
    "$ac_path_FGREP" FGREP < "conftest.nl" >"conftest.out" 2>/dev/null || break
    diff "conftest.out" "conftest.nl" >/dev/null 2>&1 || break
    as_fn_arith $ac_count + 1 && ac_count=$as_val
    if test $ac_count -gt ${ac_path_FGREP_max-0}; then
      # Best one so far, save it but keep looking for a better one
      ac_cv_path_FGREP="$ac_path_FGREP"
      ac_path_FGREP_max=$ac_count
    fi
    # 10*(2^10) chars as input seems more than enough
    test $ac_count -gt 10 && break
  done
  rm -f conftest.in conftest.tmp conftest.nl conftest.out;;
esac

      $ac_path_FGREP_found && break 3
    done
  done
  done
IFS=$as_save_IFS
  if test -z "$ac_cv_path_FGREP"; then
    as_fn_error $? "no acceptable fgrep could be found in $PATH$PATH_SEPARATOR/usr/xpg4/bin" "$LINENO" 5
  fi
else
  ac_cv_path_FGREP=$FGREP
fi

   fi
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_cv_path_FGREP" >&5
$as_echo "$ac_cv_path_FGREP" >&6; }
 FGREP="$ac_cv_path_FGREP"


test -z "$GREP" && GREP=grep



















# Check whether --with-gnu-ld was given.
if test "${with_gnu_ld+set}" = set; then :
  withval=$with_gnu_ld; test "$withval" = no || with_gnu_ld=yes
else
  with_gnu_ld=no
fi

ac_prog=ld
if test "$GCC" = yes; then
  # Check if gcc -print-prog-name=ld gives a path.
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for ld used by $CC" >&5
$as_echo_n "checking for ld used by $CC... " >&6; }
  case $host in
  *-*-mingw*)
    # gcc leaves a trailing carriage return which upsets mingw
    ac_prog=`($CC -print-prog-name=ld) 2>&5 | tr -d '\015'` ;;
  *)
    ac_prog=`($CC -print-prog-name=ld) 2>&5` ;;
  esac
  case $ac_prog in
    # Accept absolute paths.
    [\\/]* | ?:[\\/]*)
      re_direlt='/[^/][^/]*/\.\./'
      # Canonicalize the pathname of ld
      ac_prog=`$ECHO "$ac_prog"| $SED 's%\\\\%/%g'`
      while $ECHO "$ac_prog" | $GREP "$re_direlt" > /dev/null 2>&1; do
	ac_prog=`$ECHO $ac_prog| $SED "s%$re_direlt%/%"`
      done
      test -z "$LD" && LD="$ac_prog"
      ;;
  "")
    # If it fails, then pretend we aren't using GCC.
    ac_prog=ld
    ;;
  *)
    # If it is relative, then search for the first ld in PATH.
    with_gnu_ld=unknown
    ;;
  esac
elif test "$with_gnu_ld" = yes; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for GNU ld" >&5
$as_echo_n "checking for GNU ld... " >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for non-GNU ld" >&5
$as_echo_n "checking for non-GNU ld... " >&6; }
fi
if ${lt_cv_path_LD+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -z "$LD"; then
  lt_save_ifs="$IFS"; IFS=$PATH_SEPARATOR
  for ac_dir in $PATH; do
    IFS="$lt_save_ifs"
    test -z "$ac_dir" && ac_dir=.
    if test -f "$ac_dir/$ac_prog" || test -f "$ac_dir/$ac_prog$ac_exeext"; then
      lt_cv_path_LD="$ac_dir/$ac_prog"
      # Check to see if the program is GNU ld.  I'd rather use --version,
      # but apparently some variants of GNU ld only accept -v.
      # Break only if it was the GNU/non-GNU ld that we prefer.
      case `"$lt_cv_path_LD" -v 2>&1 </dev/null` in
      *GNU* | *'with BFD'*)
	test "$with_gnu_ld" != no && break
	;;
      *)
	test "$with_gnu_ld" != yes && break
	;;
      esac
    fi
  done
  IFS="$lt_save_ifs"
else
  lt_cv_path_LD="$LD" # Let the user override the test with a path.
fi
fi

LD="$lt_cv_path_LD"
if test -n "$LD"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $LD" >&5
$as_echo "$LD" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi
test -z "$LD" && as_fn_error $? "no acceptable ld found in \$PATH" "$LINENO" 5
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking if the linker ($LD) is GNU ld" >&5
$as_echo_n "checking if the linker ($LD) is GNU ld... " >&6; }
if ${lt_cv_prog_gnu_ld+:} false; then :
  $as_echo_n "(cached) " >&6
else
  # I'd rather use --version here, but apparently some GNU lds only accept -v.
case `$LD -v 2>&1 </dev/null` in
*GNU* | *'with BFD'*)
  lt_cv_prog_gnu_ld=yes
  ;;
*)
  lt_cv_prog_gnu_ld=no
  ;;
esac
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_prog_gnu_ld" >&5
$as_echo "$lt_cv_prog_gnu_ld" >&6; }
with_gnu_ld=$lt_cv_prog_gnu_ld









{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for BSD- or MS-compatible name lister (nm)" >&5
$as_echo_n "checking for BSD- or MS-compatible name lister (nm)... " >&6; }
if ${lt_cv_path_NM+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$NM"; then
  # Let the user override the test.
  lt_cv_path_NM="$NM"
else
  lt_nm_to_check="${ac_tool_prefix}nm"
  if test -n "$ac_tool_prefix" && test "$build" = "$host"; then
    lt_nm_to_check="$lt_nm_to_check nm"
  fi
  for lt_tmp_nm in $lt_nm_to_check; do
    lt_save_ifs="$IFS"; IFS=$PATH_SEPARATOR
    for ac_dir in $PATH /usr/ccs/bin/elf /usr/ccs/bin /usr/ucb /bin; do
      IFS="$lt_save_ifs"
      test -z "$ac_dir" && ac_dir=.
      tmp_nm="$ac_dir/$lt_tmp_nm"
      if test -f "$tmp_nm" || test -f "$tmp_nm$ac_exeext" ; then
	# Check to see if the nm accepts a BSD-compat flag.
	# Adding the `sed 1q' prevents false positives on HP-UX, which says:
	#   nm: unknown option "B" ignored
	# Tru64's nm complains that /dev/null is an invalid object file
	case `"$tmp_nm" -B /dev/null 2>&1 | sed '1q'` in
	*/dev/null* | *'Invalid file or object type'*)
	  lt_cv_path_NM="$tmp_nm -B"
	  break
	  ;;
	*)
	  case `"$tmp_nm" -p /dev/null 2>&1 | sed '1q'` in
	  */dev/null*)
	    lt_cv_path_NM="$tmp_nm -p"
	    break
	    ;;
	  *)
	    lt_cv_path_NM=${lt_cv_path_NM="$tmp_nm"} # keep the first match, but
	    continue # so that we can try to find one that supports BSD flags
	    ;;
	  esac
	  ;;
	esac
      fi
    done
    IFS="$lt_save_ifs"
  done
  : ${lt_cv_path_NM=no}
fi
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_path_NM" >&5
$as_echo "$lt_cv_path_NM" >&6; }
if test "$lt_cv_path_NM" != "no"; then
  NM="$lt_cv_path_NM"
else
  # Didn't find any BSD compatible name lister, look for dumpbin.
  if test -n "$DUMPBIN"; then :
    # Let the user override the test.
  else
    if test -n "$ac_tool_prefix"; then
  for ac_prog in dumpbin "link -dump"
  do
    # Extract the first word of "$ac_tool_prefix$ac_prog", so it can be a program name with args.
set dummy $ac_tool_prefix$ac_prog; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_DUMPBIN+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$DUMPBIN"; then
  ac_cv_prog_DUMPBIN="$DUMPBIN" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_DUMPBIN="$ac_tool_prefix$ac_prog"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
DUMPBIN=$ac_cv_prog_DUMPBIN
if test -n "$DUMPBIN"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $DUMPBIN" >&5
$as_echo "$DUMPBIN" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


    test -n "$DUMPBIN" && break
  done
fi
if test -z "$DUMPBIN"; then
  ac_ct_DUMPBIN=$DUMPBIN
  for ac_prog in dumpbin "link -dump"
do
  # Extract the first word of "$ac_prog", so it can be a program name with args.
set dummy $ac_prog; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_ac_ct_DUMPBIN+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$ac_ct_DUMPBIN"; then
  ac_cv_prog_ac_ct_DUMPBIN="$ac_ct_DUMPBIN" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_ac_ct_DUMPBIN="$ac_prog"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
ac_ct_DUMPBIN=$ac_cv_prog_ac_ct_DUMPBIN
if test -n "$ac_ct_DUMPBIN"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_ct_DUMPBIN" >&5
$as_echo "$ac_ct_DUMPBIN" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


  test -n "$ac_ct_DUMPBIN" && break
done

  if test "x$ac_ct_DUMPBIN" = x; then
    DUMPBIN=":"
  else
    case $cross_compiling:$ac_tool_warned in
yes:)
{ $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: using cross tools not prefixed with host triplet" >&5
$as_echo "$as_me: WARNING: using cross tools not prefixed with host triplet" >&2;}
ac_tool_warned=yes ;;
esac
    DUMPBIN=$ac_ct_DUMPBIN
  fi
fi

    case `$DUMPBIN -symbols /dev/null 2>&1 | sed '1q'` in
    *COFF*)
      DUMPBIN="$DUMPBIN -symbols"
      ;;
    *)
      DUMPBIN=:
      ;;
    esac
  fi

  if test "$DUMPBIN" != ":"; then
    NM="$DUMPBIN"
  fi
fi
test -z "$NM" && NM=nm






{ $as_echo "$as_me:${as_lineno-$LINENO}: checking the name lister ($NM) interface" >&5
$as_echo_n "checking the name lister ($NM) interface... " >&6; }
if ${lt_cv_nm_interface+:} false; then :
  $as_echo_n "(cached) " >&6
else
  lt_cv_nm_interface="BSD nm"
  echo "int some_variable = 0;" > conftest.$ac_ext
  (eval echo "\"\$as_me:$LINENO: $ac_compile\"" >&5)
  (eval "$ac_compile" 2>conftest.err)
  cat conftest.err >&5
  (eval echo "\"\$as_me:$LINENO: $NM \\\"conftest.$ac_objext\\\"\"" >&5)
  (eval "$NM \"conftest.$ac_objext\"" 2>conftest.err > conftest.out)
  cat conftest.err >&5
  (eval echo "\"\$as_me:$LINENO: output\"" >&5)
  cat conftest.out >&5
  if $GREP 'External.*some_variable' conftest.out > /dev/null; then
    lt_cv_nm_interface="MS dumpbin"
  fi
  rm -f conftest*
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_nm_interface" >&5
$as_echo "$lt_cv_nm_interface" >&6; }

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether ln -s works" >&5
$as_echo_n "checking whether ln -s works... " >&6; }
LN_S=$as_ln_s
if test "$LN_S" = "ln -s"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: yes" >&5
$as_echo "yes" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no, using $LN_S" >&5
$as_echo "no, using $LN_S" >&6; }
fi

# find the maximum length of command line arguments
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking the maximum length of command line arguments" >&5
$as_echo_n "checking the maximum length of command line arguments... " >&6; }
if ${lt_cv_sys_max_cmd_len+:} false; then :
  $as_echo_n "(cached) " >&6
else
    i=0
  teststring="ABCD"

  case $build_os in
  msdosdjgpp*)
    # On DJGPP, this test can blow up pretty badly due to problems in libc
    # (any single argument exceeding 2000 bytes causes a buffer overrun
    # during glob expansion).  Even if it were fixed, the result of this
    # check would be larger than it should be.
    lt_cv_sys_max_cmd_len=12288;    # 12K is about right
    ;;

  gnu*)
    # Under GNU Hurd, this test is not required because there is
    # no limit to the length of command line arguments.
    # Libtool will interpret -1 as no limit whatsoever
    lt_cv_sys_max_cmd_len=-1;
    ;;

  cygwin* | mingw* | cegcc*)
    # On Win9x/ME, this test blows up -- it succeeds, but takes
    # about 5 minutes as the teststring grows exponentially.
    # Worse, since 9x/ME are not pre-emptively multitasking,
    # you end up with a "frozen" computer, even though with patience
    # the test eventually succeeds (with a max line length of 256k).
    # Instead, let's just punt: use the minimum linelength reported by
    # all of the supported platforms: 8192 (on NT/2K/XP).
    lt_cv_sys_max_cmd_len=8192;
    ;;

  mint*)
    # On MiNT this can take a long time and run out of memory.
    lt_cv_sys_max_cmd_len=8192;
    ;;

  amigaos*)
    # On AmigaOS with pdksh, this test takes hours, literally.
    # So we just punt and use a minimum line length of 8192.
    lt_cv_sys_max_cmd_len=8192;
    ;;

  netbsd* | freebsd* | openbsd* | darwin* | dragonfly*)
    # This has been around since 386BSD, at least.  Likely further.
    if test -x /sbin/sysctl; then
      lt_cv_sys_max_cmd_len=`/sbin/sysctl -n kern.argmax`
    elif test -x /usr/sbin/sysctl; then
      lt_cv_sys_max_cmd_len=`/usr/sbin/sysctl -n kern.argmax`
    else
      lt_cv_sys_max_cmd_len=65536	# usable default for all BSDs
    fi
    # And add a safety zone
    lt_cv_sys_max_cmd_len=`expr $lt_cv_sys_max_cmd_len \/ 4`
    lt_cv_sys_max_cmd_len=`expr $lt_cv_sys_max_cmd_len \* 3`
    ;;

  interix*)
    # We know the value 262144 and hardcode it with a safety zone (like BSD)
    lt_cv_sys_max_cmd_len=196608
    ;;

  os2*)
    # The test takes a long time on OS/2.
    lt_cv_sys_max_cmd_len=8192
    ;;

  osf*)
    # Dr. Hans Ekkehard Plesser reports seeing a kernel panic running configure
    # due to this test when exec_disable_arg_limit is 1 on Tru64. It is not
    # nice to cause kernel panics so lets avoid the loop below.
    # First set a reasonable default.
    lt_cv_sys_max_cmd_len=16384
    #
    if test -x /sbin/sysconfig; then
      case `/sbin/sysconfig -q proc exec_disable_arg_limit` in
        *1*) lt_cv_sys_max_cmd_len=-1 ;;
      esac
    fi
    ;;
  sco3.2v5*)
    lt_cv_sys_max_cmd_len=102400
    ;;
  sysv5* | sco5v6* | sysv4.2uw2*)
    kargmax=`grep ARG_MAX /etc/conf/cf.d/stune 2>/dev/null`
    if test -n "$kargmax"; then
      lt_cv_sys_max_cmd_len=`echo $kargmax | sed 's/.*[	 ]//'`
    else
      lt_cv_sys_max_cmd_len=32768
    fi
    ;;
  *)
    lt_cv_sys_max_cmd_len=`(getconf ARG_MAX) 2> /dev/null`
    if test -n "$lt_cv_sys_max_cmd_len" && \
	test undefined != "$lt_cv_sys_max_cmd_len"; then
      lt_cv_sys_max_cmd_len=`expr $lt_cv_sys_max_cmd_len \/ 4`
      lt_cv_sys_max_cmd_len=`expr $lt_cv_sys_max_cmd_len \* 3`
    else
      # Make teststring a little bigger before we do anything with it.
      # a 1K string should be a reasonable start.
      for i in 1 2 3 4 5 6 7 8 ; do
        teststring=$teststring$teststring
      done
      SHELL=${SHELL-${CONFIG_SHELL-/bin/sh}}
      # If test is not a shell built-in, we'll probably end up computing a
      # maximum length that is only half of the actual maximum length, but
      # we can't tell.
      while { test "X"`env echo "$teststring$teststring" 2>/dev/null` \
	         = "X$teststring$teststring"; } >/dev/null 2>&1 &&
	      test $i != 17 # 1/2 MB should be enough
      do
        i=`expr $i + 1`
        teststring=$teststring$teststring
      done
      # Only check the string length outside the loop.
      lt_cv_sys_max_cmd_len=`expr "X$teststring" : ".*" 2>&1`
      teststring=
      # Add a significant safety factor because C++ compilers can tack on
      # massive amounts of additional arguments before passing them to the
      # linker.  It appears as though 1/2 is a usable value.
      lt_cv_sys_max_cmd_len=`expr $lt_cv_sys_max_cmd_len \/ 2`
    fi
    ;;
  esac

fi

if test -n $lt_cv_sys_max_cmd_len ; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_sys_max_cmd_len" >&5
$as_echo "$lt_cv_sys_max_cmd_len" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: none" >&5
$as_echo "none" >&6; }
fi
max_cmd_len=$lt_cv_sys_max_cmd_len






: ${CP="cp -f"}
: ${MV="mv -f"}
: ${RM="rm -f"}

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether the shell understands some XSI constructs" >&5
$as_echo_n "checking whether the shell understands some XSI constructs... " >&6; }
# Try some XSI features
xsi_shell=no
( _lt_dummy="a/b/c"
  test "${_lt_dummy##*/},${_lt_dummy%/*},${_lt_dummy#??}"${_lt_dummy%"$_lt_dummy"}, \
      = c,a/b,b/c, \
    && eval 'test $(( 1 + 1 )) -eq 2 \
    && test "${#_lt_dummy}" -eq 5' ) >/dev/null 2>&1 \
  && xsi_shell=yes
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $xsi_shell" >&5
$as_echo "$xsi_shell" >&6; }


{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether the shell understands \"+=\"" >&5
$as_echo_n "checking whether the shell understands \"+=\"... " >&6; }
lt_shell_append=no
( foo=bar; set foo baz; eval "$1+=\$2" && test "$foo" = barbaz ) \
    >/dev/null 2>&1 \
  && lt_shell_append=yes
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_shell_append" >&5
$as_echo "$lt_shell_append" >&6; }


if ( (MAIL=60; unset MAIL) || exit) >/dev/null 2>&1; then
  lt_unset=unset
else
  lt_unset=false
fi





# test EBCDIC or ASCII
case `echo X|tr X '\101'` in
 A) # ASCII based system
    # \n is not interpreted correctly by Solaris 8 /usr/ucb/tr
  lt_SP2NL='tr \040 \012'
  lt_NL2SP='tr \015\012 \040\040'
  ;;
 *) # EBCDIC based system
  lt_SP2NL='tr \100 \n'
  lt_NL2SP='tr \r\n \100\100'
  ;;
esac









{ $as_echo "$as_me:${as_lineno-$LINENO}: checking how to convert $build file names to $host format" >&5
$as_echo_n "checking how to convert $build file names to $host format... " >&6; }
if ${lt_cv_to_host_file_cmd+:} false; then :
  $as_echo_n "(cached) " >&6
else
  case $host in
  *-*-mingw* )
    case $build in
      *-*-mingw* ) # actually msys
        lt_cv_to_host_file_cmd=func_convert_file_msys_to_w32
        ;;
      *-*-cygwin* )
        lt_cv_to_host_file_cmd=func_convert_file_cygwin_to_w32
        ;;
      * ) # otherwise, assume *nix
        lt_cv_to_host_file_cmd=func_convert_file_nix_to_w32
        ;;
    esac
    ;;
  *-*-cygwin* )
    case $build in
      *-*-mingw* ) # actually msys
        lt_cv_to_host_file_cmd=func_convert_file_msys_to_cygwin
        ;;
      *-*-cygwin* )
        lt_cv_to_host_file_cmd=func_convert_file_noop
        ;;
      * ) # otherwise, assume *nix
        lt_cv_to_host_file_cmd=func_convert_file_nix_to_cygwin
        ;;
    esac
    ;;
  * ) # unhandled hosts (and "normal" native builds)
    lt_cv_to_host_file_cmd=func_convert_file_noop
    ;;
esac

fi

to_host_file_cmd=$lt_cv_to_host_file_cmd
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_to_host_file_cmd" >&5
$as_echo "$lt_cv_to_host_file_cmd" >&6; }





{ $as_echo "$as_me:${as_lineno-$LINENO}: checking how to convert $build file names to toolchain format" >&5
$as_echo_n "checking how to convert $build file names to toolchain format... " >&6; }
if ${lt_cv_to_tool_file_cmd+:} false; then :
  $as_echo_n "(cached) " >&6
else
  #assume ordinary cross tools, or native build.
lt_cv_to_tool_file_cmd=func_convert_file_noop
case $host in
  *-*-mingw* )
    case $build in
      *-*-mingw* ) # actually msys
        lt_cv_to_tool_file_cmd=func_convert_file_msys_to_w32
        ;;
    esac
    ;;
esac

fi

to_tool_file_cmd=$lt_cv_to_tool_file_cmd
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_to_tool_file_cmd" >&5
$as_echo "$lt_cv_to_tool_file_cmd" >&6; }





{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $LD option to reload object files" >&5
$as_echo_n "checking for $LD option to reload object files... " >&6; }
if ${lt_cv_ld_reload_flag+:} false; then :
  $as_echo_n "(cached) " >&6
else
  lt_cv_ld_reload_flag='-r'
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_ld_reload_flag" >&5
$as_echo "$lt_cv_ld_reload_flag" >&6; }
reload_flag=$lt_cv_ld_reload_flag
case $reload_flag in
"" | " "*) ;;
*) reload_flag=" $reload_flag" ;;
esac
reload_cmds='$LD$reload_flag -o $output$reload_objs'
case $host_os in
  cygwin* | mingw* | pw32* | cegcc*)
    if test "$GCC" != yes; then
      reload_cmds=false
    fi
    ;;
  darwin*)
    if test "$GCC" = yes; then
      reload_cmds='$LTCC $LTCFLAGS -nostdlib ${wl}-r -o $output$reload_objs'
    else
      reload_cmds='$LD$reload_flag -o $output$reload_objs'
    fi
    ;;
esac









if test -n "$ac_tool_prefix"; then
  # Extract the first word of "${ac_tool_prefix}objdump", so it can be a program name with args.
set dummy ${ac_tool_prefix}objdump; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_OBJDUMP+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$OBJDUMP"; then
  ac_cv_prog_OBJDUMP="$OBJDUMP" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_OBJDUMP="${ac_tool_prefix}objdump"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
OBJDUMP=$ac_cv_prog_OBJDUMP
if test -n "$OBJDUMP"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $OBJDUMP" >&5
$as_echo "$OBJDUMP" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi
if test -z "$ac_cv_prog_OBJDUMP"; then
  ac_ct_OBJDUMP=$OBJDUMP
  # Extract the first word of "objdump", so it can be a program name with args.
set dummy objdump; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_ac_ct_OBJDUMP+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$ac_ct_OBJDUMP"; then
  ac_cv_prog_ac_ct_OBJDUMP="$ac_ct_OBJDUMP" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_ac_ct_OBJDUMP="objdump"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
ac_ct_OBJDUMP=$ac_cv_prog_ac_ct_OBJDUMP
if test -n "$ac_ct_OBJDUMP"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_ct_OBJDUMP" >&5
$as_echo "$ac_ct_OBJDUMP" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi

  if test "x$ac_ct_OBJDUMP" = x; then
    OBJDUMP="false"
  else
    case $cross_compiling:$ac_tool_warned in
yes:)
{ $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: using cross tools not prefixed with host triplet" >&5
$as_echo "$as_me: WARNING: using cross tools not prefixed with host triplet" >&2;}
ac_tool_warned=yes ;;
esac
    OBJDUMP=$ac_ct_OBJDUMP
  fi
else
  OBJDUMP="$ac_cv_prog_OBJDUMP"
fi

test -z "$OBJDUMP" && OBJDUMP=objdump









{ $as_echo "$as_me:${as_lineno-$LINENO}: checking how to recognize dependent libraries" >&5
$as_echo_n "checking how to recognize dependent libraries... " >&6; }
if ${lt_cv_deplibs_check_method+:} false; then :
  $as_echo_n "(cached) " >&6
else
  lt_cv_file_magic_cmd='$MAGIC_CMD'
lt_cv_file_magic_test_file=
lt_cv_deplibs_check_method='unknown'
# Need to set the preceding variable on all platforms that support
# interlibrary dependencies.
# 'none' -- dependencies not supported.
# `unknown' -- same as none, but documents that we really don't know.
# 'pass_all' -- all dependencies passed with no checks.
# 'test_compile' -- check by making test program.
# 'file_magic [[regex]]' -- check by looking for files in library path
# which responds to the $file_magic_cmd with a given extended regex.
# If you have `file' or equivalent on your system and you're not sure
# whether `pass_all' will *always* work, you probably want this one.

case $host_os in
aix[4-9]*)
  lt_cv_deplibs_check_method=pass_all
  ;;

beos*)
  lt_cv_deplibs_check_method=pass_all
  ;;

bsdi[45]*)
  lt_cv_deplibs_check_method='file_magic ELF [0-9][0-9]*-bit [ML]SB (shared object|dynamic lib)'
  lt_cv_file_magic_cmd='/usr/bin/file -L'
  lt_cv_file_magic_test_file=/shlib/libc.so
  ;;

cygwin*)
  # func_win32_libid is a shell function defined in ltmain.sh
  lt_cv_deplibs_check_method='file_magic ^x86 archive import|^x86 DLL'
  lt_cv_file_magic_cmd='func_win32_libid'
  ;;

mingw* | pw32*)
  # Base MSYS/MinGW do not provide the 'file' command needed by
  # func_win32_libid shell function, so use a weaker test based on 'objdump',
  # unless we find 'file', for example because we are cross-compiling.
  # func_win32_libid assumes BSD nm, so disallow it if using MS dumpbin.
  if ( test "$lt_cv_nm_interface" = "BSD nm" && file / ) >/dev/null 2>&1; then
    lt_cv_deplibs_check_method='file_magic ^x86 archive import|^x86 DLL'
    lt_cv_file_magic_cmd='func_win32_libid'
  else
    # Keep this pattern in sync with the one in func_win32_libid.
    lt_cv_deplibs_check_method='file_magic file format (pei*-i386(.*architecture: i386)?|pe-arm-wince|pe-x86-64)'
    lt_cv_file_magic_cmd='$OBJDUMP -f'
  fi
  ;;

cegcc*)
  # use the weaker test based on 'objdump'. See mingw*.
  lt_cv_deplibs_check_method='file_magic file format pe-arm-.*little(.*architecture: arm)?'
  lt_cv_file_magic_cmd='$OBJDUMP -f'
  ;;

darwin* | rhapsody*)
  lt_cv_deplibs_check_method=pass_all
  ;;

freebsd* | dragonfly*)
  if echo __ELF__ | $CC -E - | $GREP __ELF__ > /dev/null; then
    case $host_cpu in
    i*86 )
      # Not sure whether the presence of OpenBSD here was a mistake.
      # Let's accept both of them until this is cleared up.
      lt_cv_deplibs_check_method='file_magic (FreeBSD|OpenBSD|DragonFly)/i[3-9]86 (compact )?demand paged shared library'
      lt_cv_file_magic_cmd=/usr/bin/file
      lt_cv_file_magic_test_file=`echo /usr/lib/libc.so.*`
      ;;
    esac
  else
    lt_cv_deplibs_check_method=pass_all
  fi
  ;;

haiku*)
  lt_cv_deplibs_check_method=pass_all
  ;;

hpux10.20* | hpux11*)
  lt_cv_file_magic_cmd=/usr/bin/file
  case $host_cpu in
  ia64*)
    lt_cv_deplibs_check_method='file_magic (s[0-9][0-9][0-9]|ELF-[0-9][0-9]) shared object file - IA64'
    lt_cv_file_magic_test_file=/usr/lib/hpux32/libc.so
    ;;
  hppa*64*)
    lt_cv_deplibs_check_method='file_magic (s[0-9][0-9][0-9]|ELF[ -][0-9][0-9])(-bit)?( [LM]SB)? shared object( file)?[, -]* PA-RISC [0-9]\.[0-9]'
    lt_cv_file_magic_test_file=/usr/lib/pa20_64/libc.sl
    ;;
  *)
    lt_cv_deplibs_check_method='file_magic (s[0-9][0-9][0-9]|PA-RISC[0-9]\.[0-9]) shared library'
    lt_cv_file_magic_test_file=/usr/lib/libc.sl
    ;;
  esac
  ;;

interix[3-9]*)
  # PIC code is broken on Interix 3.x, that's why |\.a not |_pic\.a here
  lt_cv_deplibs_check_method='match_pattern /lib[^/]+(\.so|\.a)$'
  ;;

irix5* | irix6* | nonstopux*)
  case $LD in
  *-32|*"-32 ") libmagic=32-bit;;
  *-n32|*"-n32 ") libmagic=N32;;
  *-64|*"-64 ") libmagic=64-bit;;
  *) libmagic=never-match;;
  esac
  lt_cv_deplibs_check_method=pass_all
  ;;

# This must be glibc/ELF.
linux* | k*bsd*-gnu | kopensolaris*-gnu | gnu*)
  lt_cv_deplibs_check_method=pass_all
  ;;

netbsd* | netbsdelf*-gnu)
  if echo __ELF__ | $CC -E - | $GREP __ELF__ > /dev/null; then
    lt_cv_deplibs_check_method='match_pattern /lib[^/]+(\.so\.[0-9]+\.[0-9]+|_pic\.a)$'
  else
    lt_cv_deplibs_check_method='match_pattern /lib[^/]+(\.so|_pic\.a)$'
  fi
  ;;

newos6*)
  lt_cv_deplibs_check_method='file_magic ELF [0-9][0-9]*-bit [ML]SB (executable|dynamic lib)'
  lt_cv_file_magic_cmd=/usr/bin/file
  lt_cv_file_magic_test_file=/usr/lib/libnls.so
  ;;

*nto* | *qnx*)
  lt_cv_deplibs_check_method=pass_all
  ;;

openbsd*)
  if test -z "`echo __ELF__ | $CC -E - | $GREP __ELF__`" || test "$host_os-$host_cpu" = "openbsd2.8-powerpc"; then
    lt_cv_deplibs_check_method='match_pattern /lib[^/]+(\.so\.[0-9]+\.[0-9]+|\.so|_pic\.a)$'
  else
    lt_cv_deplibs_check_method='match_pattern /lib[^/]+(\.so\.[0-9]+\.[0-9]+|_pic\.a)$'
  fi
  ;;

osf3* | osf4* | osf5*)
  lt_cv_deplibs_check_method=pass_all
  ;;

rdos*)
  lt_cv_deplibs_check_method=pass_all
  ;;

solaris*)
  lt_cv_deplibs_check_method=pass_all
  ;;

sysv5* | sco3.2v5* | sco5v6* | unixware* | OpenUNIX* | sysv4*uw2*)
  lt_cv_deplibs_check_method=pass_all
  ;;

sysv4 | sysv4.3*)
  case $host_vendor in
  motorola)
    lt_cv_deplibs_check_method='file_magic ELF [0-9][0-9]*-bit [ML]SB (shared object|dynamic lib) M[0-9][0-9]* Version [0-9]'
    lt_cv_file_magic_test_file=`echo /usr/lib/libc.so*`
    ;;
  ncr)
    lt_cv_deplibs_check_method=pass_all
    ;;
  sequent)
    lt_cv_file_magic_cmd='/bin/file'
    lt_cv_deplibs_check_method='file_magic ELF [0-9][0-9]*-bit [LM]SB (shared object|dynamic lib )'
    ;;
  sni)
    lt_cv_file_magic_cmd='/bin/file'
    lt_cv_deplibs_check_method="file_magic ELF [0-9][0-9]*-bit [LM]SB dynamic lib"
    lt_cv_file_magic_test_file=/lib/libc.so
    ;;
  siemens)
    lt_cv_deplibs_check_method=pass_all
    ;;
  pc)
    lt_cv_deplibs_check_method=pass_all
    ;;
  esac
  ;;

tpf*)
  lt_cv_deplibs_check_method=pass_all
  ;;
esac

fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_deplibs_check_method" >&5
$as_echo "$lt_cv_deplibs_check_method" >&6; }

file_magic_glob=
want_nocaseglob=no
if test "$build" = "$host"; then
  case $host_os in
  mingw* | pw32*)
    if ( shopt | grep nocaseglob ) >/dev/null 2>&1; then
      want_nocaseglob=yes
    else
      file_magic_glob=`echo aAbBcCdDeEfFgGhHiIjJkKlLmMnNoOpPqQrRsStTuUvVwWxXyYzZ | $SED -e "s/\(..\)/s\/[\1]\/[\1]\/g;/g"`
    fi
    ;;
  esac
fi

file_magic_cmd=$lt_cv_file_magic_cmd
deplibs_check_method=$lt_cv_deplibs_check_method
test -z "$deplibs_check_method" && deplibs_check_method=unknown






















if test -n "$ac_tool_prefix"; then
  # Extract the first word of "${ac_tool_prefix}dlltool", so it can be a program name with args.
set dummy ${ac_tool_prefix}dlltool; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_DLLTOOL+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$DLLTOOL"; then
  ac_cv_prog_DLLTOOL="$DLLTOOL" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_DLLTOOL="${ac_tool_prefix}dlltool"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
DLLTOOL=$ac_cv_prog_DLLTOOL
if test -n "$DLLTOOL"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $DLLTOOL" >&5
$as_echo "$DLLTOOL" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi
if test -z "$ac_cv_prog_DLLTOOL"; then
  ac_ct_DLLTOOL=$DLLTOOL
  # Extract the first word of "dlltool", so it can be a program name with args.
set dummy dlltool; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_ac_ct_DLLTOOL+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$ac_ct_DLLTOOL"; then
  ac_cv_prog_ac_ct_DLLTOOL="$ac_ct_DLLTOOL" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_ac_ct_DLLTOOL="dlltool"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
ac_ct_DLLTOOL=$ac_cv_prog_ac_ct_DLLTOOL
if test -n "$ac_ct_DLLTOOL"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_ct_DLLTOOL" >&5
$as_echo "$ac_ct_DLLTOOL" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi

  if test "x$ac_ct_DLLTOOL" = x; then
    DLLTOOL="false"
  else
    case $cross_compiling:$ac_tool_warned in
yes:)
{ $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: using cross tools not prefixed with host triplet" >&5
$as_echo "$as_me: WARNING: using cross tools not prefixed with host triplet" >&2;}
ac_tool_warned=yes ;;
esac
    DLLTOOL=$ac_ct_DLLTOOL
  fi
else
  DLLTOOL="$ac_cv_prog_DLLTOOL"
fi

test -z "$DLLTOOL" && DLLTOOL=dlltool










{ $as_echo "$as_me:${as_lineno-$LINENO}: checking how to associate runtime and link libraries" >&5
$as_echo_n "checking how to associate runtime and link libraries... " >&6; }
if ${lt_cv_sharedlib_from_linklib_cmd+:} false; then :
  $as_echo_n "(cached) " >&6
else
  lt_cv_sharedlib_from_linklib_cmd='unknown'

case $host_os in
cygwin* | mingw* | pw32* | cegcc*)
  # two different shell functions defined in ltmain.sh
  # decide which to use based on capabilities of $DLLTOOL
  case `$DLLTOOL --help 2>&1` in
  *--identify-strict*)
    lt_cv_sharedlib_from_linklib_cmd=func_cygming_dll_for_implib
    ;;
  *)
    lt_cv_sharedlib_from_linklib_cmd=func_cygming_dll_for_implib_fallback
    ;;
  esac
  ;;
*)
  # fallback: assume linklib IS sharedlib
  lt_cv_sharedlib_from_linklib_cmd="$ECHO"
  ;;
esac

fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_sharedlib_from_linklib_cmd" >&5
$as_echo "$lt_cv_sharedlib_from_linklib_cmd" >&6; }
sharedlib_from_linklib_cmd=$lt_cv_sharedlib_from_linklib_cmd
test -z "$sharedlib_from_linklib_cmd" && sharedlib_from_linklib_cmd=$ECHO








if test -n "$ac_tool_prefix"; then
  for ac_prog in ar
  do
    # Extract the first word of "$ac_tool_prefix$ac_prog", so it can be a program name with args.
set dummy $ac_tool_prefix$ac_prog; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_AR+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$AR"; then
  ac_cv_prog_AR="$AR" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_AR="$ac_tool_prefix$ac_prog"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
AR=$ac_cv_prog_AR
if test -n "$AR"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $AR" >&5
$as_echo "$AR" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


    test -n "$AR" && break
  done
fi
if test -z "$AR"; then
  ac_ct_AR=$AR
  for ac_prog in ar
do
  # Extract the first word of "$ac_prog", so it can be a program name with args.
set dummy $ac_prog; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_ac_ct_AR+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$ac_ct_AR"; then
  ac_cv_prog_ac_ct_AR="$ac_ct_AR" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_ac_ct_AR="$ac_prog"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
ac_ct_AR=$ac_cv_prog_ac_ct_AR
if test -n "$ac_ct_AR"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_ct_AR" >&5
$as_echo "$ac_ct_AR" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


  test -n "$ac_ct_AR" && break
done

  if test "x$ac_ct_AR" = x; then
    AR="false"
  else
    case $cross_compiling:$ac_tool_warned in
yes:)
{ $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: using cross tools not prefixed with host triplet" >&5
$as_echo "$as_me: WARNING: using cross tools not prefixed with host triplet" >&2;}
ac_tool_warned=yes ;;
esac
    AR=$ac_ct_AR
  fi
fi

: ${AR=ar}
: ${AR_FLAGS=cru}











{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for archiver @FILE support" >&5
$as_echo_n "checking for archiver @FILE support... " >&6; }
if ${lt_cv_ar_at_file+:} false; then :
  $as_echo_n "(cached) " >&6
else
  lt_cv_ar_at_file=no
   cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */

int
main ()
{

  ;
  return 0;
}
_ACEOF
if ac_fn_c_try_compile "$LINENO"; then :
  echo conftest.$ac_objext > conftest.lst
      lt_ar_try='$AR $AR_FLAGS libconftest.a @conftest.lst >&5'
      { { eval echo "\"\$as_me\":${as_lineno-$LINENO}: \"$lt_ar_try\""; } >&5
  (eval $lt_ar_try) 2>&5
  ac_status=$?
  $as_echo "$as_me:${as_lineno-$LINENO}: \$? = $ac_status" >&5
  test $ac_status = 0; }
      if test "$ac_status" -eq 0; then
	# Ensure the archiver fails upon bogus file names.
	rm -f conftest.$ac_objext libconftest.a
	{ { eval echo "\"\$as_me\":${as_lineno-$LINENO}: \"$lt_ar_try\""; } >&5
  (eval $lt_ar_try) 2>&5
  ac_status=$?
  $as_echo "$as_me:${as_lineno-$LINENO}: \$? = $ac_status" >&5
  test $ac_status = 0; }
	if test "$ac_status" -ne 0; then
          lt_cv_ar_at_file=@
        fi
      fi
      rm -f conftest.* libconftest.a

fi
rm -f core conftest.err conftest.$ac_objext conftest.$ac_ext

fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_ar_at_file" >&5
$as_echo "$lt_cv_ar_at_file" >&6; }

if test "x$lt_cv_ar_at_file" = xno; then
  archiver_list_spec=
else
  archiver_list_spec=$lt_cv_ar_at_file
fi







if test -n "$ac_tool_prefix"; then
  # Extract the first word of "${ac_tool_prefix}strip", so it can be a program name with args.
set dummy ${ac_tool_prefix}strip; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_STRIP+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$STRIP"; then
  ac_cv_prog_STRIP="$STRIP" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_STRIP="${ac_tool_prefix}strip"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
STRIP=$ac_cv_prog_STRIP
if test -n "$STRIP"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $STRIP" >&5
$as_echo "$STRIP" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi
if test -z "$ac_cv_prog_STRIP"; then
  ac_ct_STRIP=$STRIP
  # Extract the first word of "strip", so it can be a program name with args.
set dummy strip; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_ac_ct_STRIP+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$ac_ct_STRIP"; then
  ac_cv_prog_ac_ct_STRIP="$ac_ct_STRIP" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_ac_ct_STRIP="strip"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
ac_ct_STRIP=$ac_cv_prog_ac_ct_STRIP
if test -n "$ac_ct_STRIP"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_ct_STRIP" >&5
$as_echo "$ac_ct_STRIP" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi

  if test "x$ac_ct_STRIP" = x; then
    STRIP=":"
  else
    case $cross_compiling:$ac_tool_warned in
yes:)
{ $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: using cross tools not prefixed with host triplet" >&5
$as_echo "$as_me: WARNING: using cross tools not prefixed with host triplet" >&2;}
ac_tool_warned=yes ;;
esac
    STRIP=$ac_ct_STRIP
  fi
else
  STRIP="$ac_cv_prog_STRIP"
fi

test -z "$STRIP" && STRIP=:






if test -n "$ac_tool_prefix"; then
  # Extract the first word of "${ac_tool_prefix}ranlib", so it can be a program name with args.
set dummy ${ac_tool_prefix}ranlib; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_RANLIB+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$RANLIB"; then
  ac_cv_prog_RANLIB="$RANLIB" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_RANLIB="${ac_tool_prefix}ranlib"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
RANLIB=$ac_cv_prog_RANLIB
if test -n "$RANLIB"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $RANLIB" >&5
$as_echo "$RANLIB" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi
if test -z "$ac_cv_prog_RANLIB"; then
  ac_ct_RANLIB=$RANLIB
  # Extract the first word of "ranlib", so it can be a program name with args.
set dummy ranlib; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_ac_ct_RANLIB+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$ac_ct_RANLIB"; then
  ac_cv_prog_ac_ct_RANLIB="$ac_ct_RANLIB" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_ac_ct_RANLIB="ranlib"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
ac_ct_RANLIB=$ac_cv_prog_ac_ct_RANLIB
if test -n "$ac_ct_RANLIB"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_ct_RANLIB" >&5
$as_echo "$ac_ct_RANLIB" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi

  if test "x$ac_ct_RANLIB" = x; then
    RANLIB=":"
  else
    case $cross_compiling:$ac_tool_warned in
yes:)
{ $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: using cross tools not prefixed with host triplet" >&5
$as_echo "$as_me: WARNING: using cross tools not prefixed with host triplet" >&2;}
ac_tool_warned=yes ;;
esac
    RANLIB=$ac_ct_RANLIB
  fi
else
  RANLIB="$ac_cv_prog_RANLIB"
fi

test -z "$RANLIB" && RANLIB=:






# Determine commands to create old-style static archives.
old_archive_cmds='$AR $AR_FLAGS $oldlib$oldobjs'
old_postinstall_cmds='chmod 644 $oldlib'
old_postuninstall_cmds=

if test -n "$RANLIB"; then
  case $host_os in
  openbsd*)
    old_postinstall_cmds="$old_postinstall_cmds~\$RANLIB -t \$tool_oldlib"
    ;;
  *)
    old_postinstall_cmds="$old_postinstall_cmds~\$RANLIB \$tool_oldlib"
    ;;
  esac
  old_archive_cmds="$old_archive_cmds~\$RANLIB \$tool_oldlib"
fi

case $host_os in
  darwin*)
    lock_old_archive_extraction=yes ;;
  *)
    lock_old_archive_extraction=no ;;
esac







































# If no C compiler was specified, use CC.
LTCC=${LTCC-"$CC"}

# If no C compiler flags were specified, use CFLAGS.
LTCFLAGS=${LTCFLAGS-"$CFLAGS"}

# Allow CC to be a program name with arguments.
compiler=$CC


# Check for command to grab the raw symbol name followed by C symbol from nm.
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking command to parse $NM output from $compiler object" >&5
$as_echo_n "checking command to parse $NM output from $compiler object... " >&6; }
if ${lt_cv_sys_global_symbol_pipe+:} false; then :
  $as_echo_n "(cached) " >&6
else

# These are sane defaults that work on at least a few old systems.
# [They come from Ultrix.  What could be older than Ultrix?!! ;)]

# Character class describing NM global symbol codes.
symcode='[BCDEGRST]'

# Regexp to match symbols that can be accessed directly from C.
sympat='\([_A-Za-z][_A-Za-z0-9]*\)'

# Define system-specific variables.
case $host_os in
aix*)
  symcode='[BCDT]'
  ;;
cygwin* | mingw* | pw32* | cegcc*)
  symcode='[ABCDGISTW]'
  ;;
hpux*)
  if test "$host_cpu" = ia64; then
    symcode='[ABCDEGRST]'
  fi
  ;;
irix* | nonstopux*)
  symcode='[BCDEGRST]'
  ;;
osf*)
  symcode='[BCDEGQRST]'
  ;;
solaris*)
  symcode='[BDRT]'
  ;;
sco3.2v5*)
  symcode='[DT]'
  ;;
sysv4.2uw2*)
  symcode='[DT]'
  ;;
sysv5* | sco5v6* | unixware* | OpenUNIX*)
  symcode='[ABDT]'
  ;;
sysv4)
  symcode='[DFNSTU]'
  ;;
esac

# If we're using GNU nm, then use its standard symbol codes.
case `$NM -V 2>&1` in
*GNU* | *'with BFD'*)
  symcode='[ABCDGIRSTW]' ;;
esac

# Transform an extracted symbol line into a proper C declaration.
# Some systems (esp. on ia64) link data and code symbols differently,
# so use this general approach.
lt_cv_sys_global_symbol_to_cdecl="sed -n -e 's/^T .* \(.*\)$/extern int \1();/p' -e 's/^$symcode* .* \(.*\)$/extern char \1;/p'"

# Transform an extracted symbol line into symbol name and symbol address
lt_cv_sys_global_symbol_to_c_name_address="sed -n -e 's/^: \([^ ]*\)[ ]*$/  {\\\"\1\\\", (void *) 0},/p' -e 's/^$symcode* \([^ ]*\) \([^ ]*\)$/  {\"\2\", (void *) \&\2},/p'"
lt_cv_sys_global_symbol_to_c_name_address_lib_prefix="sed -n -e 's/^: \([^ ]*\)[ ]*$/  {\\\"\1\\\", (void *) 0},/p' -e 's/^$symcode* \([^ ]*\) \(lib[^ ]*\)$/  {\"\2\", (void *) \&\2},/p' -e 's/^$symcode* \([^ ]*\) \([^ ]*\)$/  {\"lib\2\", (void *) \&\2},/p'"

# Handle CRLF in mingw tool chain
opt_cr=
case $build_os in
mingw*)
  opt_cr=`$ECHO 'x\{0,1\}' | tr x '\015'` # option cr in regexp
  ;;
esac

# Try without a prefix underscore, then with it.
for ac_symprfx in "" "_"; do

  # Transform symcode, sympat, and symprfx into a raw symbol and a C symbol.
  symxfrm="\\1 $ac_symprfx\\2 \\2"

  # Write the raw and C identifiers.
  if test "$lt_cv_nm_interface" = "MS dumpbin"; then
    # Fake it for dumpbin and say T for any non-static function
    # and D for any global variable.
    # Also find C++ and __fastcall symbols from MSVC++,
    # which start with @ or ?.
    lt_cv_sys_global_symbol_pipe="$AWK '"\
"     {last_section=section; section=\$ 3};"\
"     /^COFF SYMBOL TABLE/{for(i in hide) delete hide[i]};"\
"     /Section length .*#relocs.*(pick any)/{hide[last_section]=1};"\
"     \$ 0!~/External *\|/{next};"\
"     / 0+ UNDEF /{next}; / UNDEF \([^|]\)*()/{next};"\
"     {if(hide[section]) next};"\
"     {f=0}; \$ 0~/\(\).*\|/{f=1}; {printf f ? \"T \" : \"D \"};"\
"     {split(\$ 0, a, /\||\r/); split(a[2], s)};"\
"     s[1]~/^[@?]/{print s[1], s[1]; next};"\
"     s[1]~prfx {split(s[1],t,\"@\"); print t[1], substr(t[1],length(prfx))}"\
"     ' prfx=^$ac_symprfx"
  else
    lt_cv_sys_global_symbol_pipe="sed -n -e 's/^.*[	 ]\($symcode$symcode*\)[	 ][	 ]*$ac_symprfx$sympat$opt_cr$/$symxfrm/p'"
  fi
  lt_cv_sys_global_symbol_pipe="$lt_cv_sys_global_symbol_pipe | sed '/ __gnu_lto/d'"

  # Check to see that the pipe works correctly.
  pipe_works=no

  rm -f conftest*
  cat > conftest.$ac_ext <<_LT_EOF
#ifdef __cplusplus
extern "C" {
#endif
char nm_test_var;
void nm_test_func(void);
void nm_test_func(void){}
#ifdef __cplusplus
}
#endif
int main(){nm_test_var='a';nm_test_func();return(0);}
_LT_EOF

  if { { eval echo "\"\$as_me\":${as_lineno-$LINENO}: \"$ac_compile\""; } >&5
  (eval $ac_compile) 2>&5
  ac_status=$?
  $as_echo "$as_me:${as_lineno-$LINENO}: \$? = $ac_status" >&5
  test $ac_status = 0; }; then
    # Now try to grab the symbols.
    nlist=conftest.nm
    if { { eval echo "\"\$as_me\":${as_lineno-$LINENO}: \"$NM conftest.$ac_objext \| "$lt_cv_sys_global_symbol_pipe" \> $nlist\""; } >&5
  (eval $NM conftest.$ac_objext \| "$lt_cv_sys_global_symbol_pipe" \> $nlist) 2>&5
  ac_status=$?
  $as_echo "$as_me:${as_lineno-$LINENO}: \$? = $ac_status" >&5
  test $ac_status = 0; } && test -s "$nlist"; then
      # Try sorting and uniquifying the output.
      if sort "$nlist" | uniq > "$nlist"T; then
	mv -f "$nlist"T "$nlist"
      else
	rm -f "$nlist"T
      fi

      # Make sure that we snagged all the symbols we need.
      if $GREP ' nm_test_var$' "$nlist" >/dev/null; then
	if $GREP ' nm_test_func$' "$nlist" >/dev/null; then
	  cat <<_LT_EOF > conftest.$ac_ext
/* Keep this code in sync between libtool.m4, ltmain, lt_system.h, and tests.  */
#if defined(_WIN32) || defined(__CYGWIN__) || defined(_WIN32_WCE)
/* DATA imports from DLLs on WIN32 con't be const, because runtime
   relocations are performed -- see ld's documentation on pseudo-relocs.  */
# define LT_DLSYM_CONST
#elif defined(__osf__)
/* This system does not cope well with relocations in const data.  */
# define LT_DLSYM_CONST
#else
# define LT_DLSYM_CONST const
#endif

#ifdef __cplusplus
extern "C" {
#endif

_LT_EOF
	  # Now generate the symbol file.
	  eval "$lt_cv_sys_global_symbol_to_cdecl"' < "$nlist" | $GREP -v main >> conftest.$ac_ext'

	  cat <<_LT_EOF >> conftest.$ac_ext

/* The mapping between symbol names and symbols.  */
LT_DLSYM_CONST struct {
  const char *name;
  void       *address;
}
lt__PROGRAM__LTX_preloaded_symbols[] =
{
  { "@PROGRAM@", (void *) 0 },
_LT_EOF
	  $SED "s/^$symcode$symcode* \(.*\) \(.*\)$/  {\"\2\", (void *) \&\2},/" < "$nlist" | $GREP -v main >> conftest.$ac_ext
	  cat <<\_LT_EOF >> conftest.$ac_ext
  {0, (void *) 0}
};

/* This works around a problem in FreeBSD linker */
#ifdef FREEBSD_WORKAROUND
static const void *lt_preloaded_setup() {
  return lt__PROGRAM__LTX_preloaded_symbols;
}
#endif

#ifdef __cplusplus
}
#endif
_LT_EOF
	  # Now try linking the two files.
	  mv conftest.$ac_objext conftstm.$ac_objext
	  lt_globsym_save_LIBS=$LIBS
	  lt_globsym_save_CFLAGS=$CFLAGS
	  LIBS="conftstm.$ac_objext"
	  CFLAGS="$CFLAGS$lt_prog_compiler_no_builtin_flag"
	  if { { eval echo "\"\$as_me\":${as_lineno-$LINENO}: \"$ac_link\""; } >&5
  (eval $ac_link) 2>&5
  ac_status=$?
  $as_echo "$as_me:${as_lineno-$LINENO}: \$? = $ac_status" >&5
  test $ac_status = 0; } && test -s conftest${ac_exeext}; then
	    pipe_works=yes
	  fi
	  LIBS=$lt_globsym_save_LIBS
	  CFLAGS=$lt_globsym_save_CFLAGS
	else
	  echo "cannot find nm_test_func in $nlist" >&5
	fi
      else
	echo "cannot find nm_test_var in $nlist" >&5
      fi
    else
      echo "cannot run $lt_cv_sys_global_symbol_pipe" >&5
    fi
  else
    echo "$progname: failed program was:" >&5
    cat conftest.$ac_ext >&5
  fi
  rm -rf conftest* conftst*

  # Do not use the global_symbol_pipe unless it works.
  if test "$pipe_works" = yes; then
    break
  else
    lt_cv_sys_global_symbol_pipe=
  fi
done

fi

if test -z "$lt_cv_sys_global_symbol_pipe"; then
  lt_cv_sys_global_symbol_to_cdecl=
fi
if test -z "$lt_cv_sys_global_symbol_pipe$lt_cv_sys_global_symbol_to_cdecl"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: failed" >&5
$as_echo "failed" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: ok" >&5
$as_echo "ok" >&6; }
fi

# Response file support.
if test "$lt_cv_nm_interface" = "MS dumpbin"; then
  nm_file_list_spec='@'
elif $NM --help 2>/dev/null | grep '[@]FILE' >/dev/null; then
  nm_file_list_spec='@'
fi



























{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for sysroot" >&5
$as_echo_n "checking for sysroot... " >&6; }

# Check whether --with-sysroot was given.
if test "${with_sysroot+set}" = set; then :
  withval=$with_sysroot;
else
  with_sysroot=no
fi


lt_sysroot=
case ${with_sysroot} in #(
 yes)
   if test "$GCC" = yes; then
     lt_sysroot=`$CC --print-sysroot 2>/dev/null`
   fi
   ;; #(
 /*)
   lt_sysroot=`echo "$with_sysroot" | sed -e "$sed_quote_subst"`
   ;; #(
 no|'')
   ;; #(
 *)
   { $as_echo "$as_me:${as_lineno-$LINENO}: result: ${with_sysroot}" >&5
$as_echo "${with_sysroot}" >&6; }
   as_fn_error $? "The sysroot must be an absolute path." "$LINENO" 5
   ;;
esac

 { $as_echo "$as_me:${as_lineno-$LINENO}: result: ${lt_sysroot:-no}" >&5
$as_echo "${lt_sysroot:-no}" >&6; }





# Check whether --enable-libtool-lock was given.
if test "${enable_libtool_lock+set}" = set; then :
  enableval=$enable_libtool_lock;
fi

test "x$enable_libtool_lock" != xno && enable_libtool_lock=yes

# Some flags need to be propagated to the compiler or linker for good
# libtool support.
case $host in
ia64-*-hpux*)
  # Find out which ABI we are using.
  echo 'int i;' > conftest.$ac_ext
  if { { eval echo "\"\$as_me\":${as_lineno-$LINENO}: \"$ac_compile\""; } >&5
  (eval $ac_compile) 2>&5
  ac_status=$?
  $as_echo "$as_me:${as_lineno-$LINENO}: \$? = $ac_status" >&5
  test $ac_status = 0; }; then
    case `/usr/bin/file conftest.$ac_objext` in
      *ELF-32*)
	HPUX_IA64_MODE="32"
	;;
      *ELF-64*)
	HPUX_IA64_MODE="64"
	;;
    esac
  fi
  rm -rf conftest*
  ;;
*-*-irix6*)
  # Find out which ABI we are using.
  echo '#line '$LINENO' "configure"' > conftest.$ac_ext
  if { { eval echo "\"\$as_me\":${as_lineno-$LINENO}: \"$ac_compile\""; } >&5
  (eval $ac_compile) 2>&5
  ac_status=$?
  $as_echo "$as_me:${as_lineno-$LINENO}: \$? = $ac_status" >&5
  test $ac_status = 0; }; then
    if test "$lt_cv_prog_gnu_ld" = yes; then
      case `/usr/bin/file conftest.$ac_objext` in
	*32-bit*)
	  LD="${LD-ld} -melf32bsmip"
	  ;;
	*N32*)
	  LD="${LD-ld} -melf32bmipn32"
	  ;;
	*64-bit*)
	  LD="${LD-ld} -melf64bmip"
	;;
      esac
    else
      case `/usr/bin/file conftest.$ac_objext` in
	*32-bit*)
	  LD="${LD-ld} -32"
	  ;;
	*N32*)
	  LD="${LD-ld} -n32"
	  ;;
	*64-bit*)
	  LD="${LD-ld} -64"
	  ;;
      esac
    fi
  fi
  rm -rf conftest*
  ;;

x86_64-*kfreebsd*-gnu|x86_64-*linux*|ppc*-*linux*|powerpc*-*linux*| \
s390*-*linux*|s390*-*tpf*|sparc*-*linux*)
  # Find out which ABI we are using.
  echo 'int i;' > conftest.$ac_ext
  if { { eval echo "\"\$as_me\":${as_lineno-$LINENO}: \"$ac_compile\""; } >&5
  (eval $ac_compile) 2>&5
  ac_status=$?
  $as_echo "$as_me:${as_lineno-$LINENO}: \$? = $ac_status" >&5
  test $ac_status = 0; }; then
    case `/usr/bin/file conftest.o` in
      *32-bit*)
	case $host in
	  x86_64-*kfreebsd*-gnu)
	    LD="${LD-ld} -m elf_i386_fbsd"
	    ;;
	  x86_64-*linux*)
	    case `/usr/bin/file conftest.o` in
	      *x86-64*)
		LD="${LD-ld} -m elf32_x86_64"
		;;
	      *)
		LD="${LD-ld} -m elf_i386"
		;;
	    esac
	    ;;
	  ppc64-*linux*|powerpc64-*linux*)
	    LD="${LD-ld} -m elf32ppclinux"
	    ;;
	  s390x-*linux*)
	    LD="${LD-ld} -m elf_s390"
	    ;;
	  sparc64-*linux*)
	    LD="${LD-ld} -m elf32_sparc"
	    ;;
	esac
	;;
      *64-bit*)
	case $host in
	  x86_64-*kfreebsd*-gnu)
	    LD="${LD-ld} -m elf_x86_64_fbsd"
	    ;;
	  x86_64-*linux*)
	    LD="${LD-ld} -m elf_x86_64"
	    ;;
	  ppc*-*linux*|powerpc*-*linux*)
	    LD="${LD-ld} -m elf64ppc"
	    ;;
	  s390*-*linux*|s390*-*tpf*)
	    LD="${LD-ld} -m elf64_s390"
	    ;;
	  sparc*-*linux*)
	    LD="${LD-ld} -m elf64_sparc"
	    ;;
	esac
	;;
    esac
  fi
  rm -rf conftest*
  ;;

*-*-sco3.2v5*)
  # On SCO OpenServer 5, we need -belf to get full-featured binaries.
  SAVE_CFLAGS="$CFLAGS"
  CFLAGS="$CFLAGS -belf"
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking whether the C compiler needs -belf" >&5
$as_echo_n "checking whether the C compiler needs -belf... " >&6; }
if ${lt_cv_cc_needs_belf+:} false; then :
  $as_echo_n "(cached) " >&6
else
  ac_ext=c
ac_cpp='$CPP $CPPFLAGS'
ac_compile='$CC -c $CFLAGS $CPPFLAGS conftest.$ac_ext >&5'
ac_link='$CC -o conftest$ac_exeext $CFLAGS $CPPFLAGS $LDFLAGS conftest.$ac_ext $LIBS >&5'
ac_compiler_gnu=$ac_cv_c_compiler_gnu

     cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */

int
main ()
{

  ;
  return 0;
}
_ACEOF
if ac_fn_c_try_link "$LINENO"; then :
  lt_cv_cc_needs_belf=yes
else
  lt_cv_cc_needs_belf=no
fi
rm -f core conftest.err conftest.$ac_objext \
    conftest$ac_exeext conftest.$ac_ext
     ac_ext=c
ac_cpp='$CPP $CPPFLAGS'
ac_compile='$CC -c $CFLAGS $CPPFLAGS conftest.$ac_ext >&5'
ac_link='$CC -o conftest$ac_exeext $CFLAGS $CPPFLAGS $LDFLAGS conftest.$ac_ext $LIBS >&5'
ac_compiler_gnu=$ac_cv_c_compiler_gnu

fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_cc_needs_belf" >&5
$as_echo "$lt_cv_cc_needs_belf" >&6; }
  if test x"$lt_cv_cc_needs_belf" != x"yes"; then
    # this is probably gcc 2.8.0, egcs 1.0 or newer; no need for -belf
    CFLAGS="$SAVE_CFLAGS"
  fi
  ;;
*-*solaris*)
  # Find out which ABI we are using.
  echo 'int i;' > conftest.$ac_ext
  if { { eval echo "\"\$as_me\":${as_lineno-$LINENO}: \"$ac_compile\""; } >&5
  (eval $ac_compile) 2>&5
  ac_status=$?
  $as_echo "$as_me:${as_lineno-$LINENO}: \$? = $ac_status" >&5
  test $ac_status = 0; }; then
    case `/usr/bin/file conftest.o` in
    *64-bit*)
      case $lt_cv_prog_gnu_ld in
      yes*)
        case $host in
        i?86-*-solaris*)
          LD="${LD-ld} -m elf_x86_64"
          ;;
        sparc*-*-solaris*)
          LD="${LD-ld} -m elf64_sparc"
          ;;
        esac
        # GNU ld 2.21 introduced _sol2 emulations.  Use them if available.
        if ${LD-ld} -V | grep _sol2 >/dev/null 2>&1; then
          LD="${LD-ld}_sol2"
        fi
        ;;
      *)
	if ${LD-ld} -64 -r -o conftest2.o conftest.o >/dev/null 2>&1; then
	  LD="${LD-ld} -64"
	fi
	;;
      esac
      ;;
    esac
  fi
  rm -rf conftest*
  ;;
esac

need_locks="$enable_libtool_lock"

if test -n "$ac_tool_prefix"; then
  # Extract the first word of "${ac_tool_prefix}mt", so it can be a program name with args.
set dummy ${ac_tool_prefix}mt; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_MANIFEST_TOOL+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$MANIFEST_TOOL"; then
  ac_cv_prog_MANIFEST_TOOL="$MANIFEST_TOOL" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_MANIFEST_TOOL="${ac_tool_prefix}mt"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
MANIFEST_TOOL=$ac_cv_prog_MANIFEST_TOOL
if test -n "$MANIFEST_TOOL"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $MANIFEST_TOOL" >&5
$as_echo "$MANIFEST_TOOL" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi
if test -z "$ac_cv_prog_MANIFEST_TOOL"; then
  ac_ct_MANIFEST_TOOL=$MANIFEST_TOOL
  # Extract the first word of "mt", so it can be a program name with args.
set dummy mt; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_ac_ct_MANIFEST_TOOL+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$ac_ct_MANIFEST_TOOL"; then
  ac_cv_prog_ac_ct_MANIFEST_TOOL="$ac_ct_MANIFEST_TOOL" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_ac_ct_MANIFEST_TOOL="mt"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
ac_ct_MANIFEST_TOOL=$ac_cv_prog_ac_ct_MANIFEST_TOOL
if test -n "$ac_ct_MANIFEST_TOOL"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_ct_MANIFEST_TOOL" >&5
$as_echo "$ac_ct_MANIFEST_TOOL" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi

  if test "x$ac_ct_MANIFEST_TOOL" = x; then
    MANIFEST_TOOL=":"
  else
    case $cross_compiling:$ac_tool_warned in
yes:)
{ $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: using cross tools not prefixed with host triplet" >&5
$as_echo "$as_me: WARNING: using cross tools not prefixed with host triplet" >&2;}
ac_tool_warned=yes ;;
esac
    MANIFEST_TOOL=$ac_ct_MANIFEST_TOOL
  fi
else
  MANIFEST_TOOL="$ac_cv_prog_MANIFEST_TOOL"
fi

test -z "$MANIFEST_TOOL" && MANIFEST_TOOL=mt
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking if $MANIFEST_TOOL is a manifest tool" >&5
$as_echo_n "checking if $MANIFEST_TOOL is a manifest tool... " >&6; }
if ${lt_cv_path_mainfest_tool+:} false; then :
  $as_echo_n "(cached) " >&6
else
  lt_cv_path_mainfest_tool=no
  echo "$as_me:$LINENO: $MANIFEST_TOOL '-?'" >&5
  $MANIFEST_TOOL '-?' 2>conftest.err > conftest.out
  cat conftest.err >&5
  if $GREP 'Manifest Tool' conftest.out > /dev/null; then
    lt_cv_path_mainfest_tool=yes
  fi
  rm -f conftest*
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_path_mainfest_tool" >&5
$as_echo "$lt_cv_path_mainfest_tool" >&6; }
if test "x$lt_cv_path_mainfest_tool" != xyes; then
  MANIFEST_TOOL=:
fi






  case $host_os in
    rhapsody* | darwin*)
    if test -n "$ac_tool_prefix"; then
  # Extract the first word of "${ac_tool_prefix}dsymutil", so it can be a program name with args.
set dummy ${ac_tool_prefix}dsymutil; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_DSYMUTIL+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$DSYMUTIL"; then
  ac_cv_prog_DSYMUTIL="$DSYMUTIL" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_DSYMUTIL="${ac_tool_prefix}dsymutil"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
DSYMUTIL=$ac_cv_prog_DSYMUTIL
if test -n "$DSYMUTIL"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $DSYMUTIL" >&5
$as_echo "$DSYMUTIL" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi
if test -z "$ac_cv_prog_DSYMUTIL"; then
  ac_ct_DSYMUTIL=$DSYMUTIL
  # Extract the first word of "dsymutil", so it can be a program name with args.
set dummy dsymutil; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_ac_ct_DSYMUTIL+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$ac_ct_DSYMUTIL"; then
  ac_cv_prog_ac_ct_DSYMUTIL="$ac_ct_DSYMUTIL" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_ac_ct_DSYMUTIL="dsymutil"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
ac_ct_DSYMUTIL=$ac_cv_prog_ac_ct_DSYMUTIL
if test -n "$ac_ct_DSYMUTIL"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_ct_DSYMUTIL" >&5
$as_echo "$ac_ct_DSYMUTIL" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi

  if test "x$ac_ct_DSYMUTIL" = x; then
    DSYMUTIL=":"
  else
    case $cross_compiling:$ac_tool_warned in
yes:)
{ $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: using cross tools not prefixed with host triplet" >&5
$as_echo "$as_me: WARNING: using cross tools not prefixed with host triplet" >&2;}
ac_tool_warned=yes ;;
esac
    DSYMUTIL=$ac_ct_DSYMUTIL
  fi
else
  DSYMUTIL="$ac_cv_prog_DSYMUTIL"
fi

    if test -n "$ac_tool_prefix"; then
  # Extract the first word of "${ac_tool_prefix}nmedit", so it can be a program name with args.
set dummy ${ac_tool_prefix}nmedit; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_NMEDIT+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$NMEDIT"; then
  ac_cv_prog_NMEDIT="$NMEDIT" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_NMEDIT="${ac_tool_prefix}nmedit"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
NMEDIT=$ac_cv_prog_NMEDIT
if test -n "$NMEDIT"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $NMEDIT" >&5
$as_echo "$NMEDIT" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi
if test -z "$ac_cv_prog_NMEDIT"; then
  ac_ct_NMEDIT=$NMEDIT
  # Extract the first word of "nmedit", so it can be a program name with args.
set dummy nmedit; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_ac_ct_NMEDIT+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$ac_ct_NMEDIT"; then
  ac_cv_prog_ac_ct_NMEDIT="$ac_ct_NMEDIT" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_ac_ct_NMEDIT="nmedit"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
ac_ct_NMEDIT=$ac_cv_prog_ac_ct_NMEDIT
if test -n "$ac_ct_NMEDIT"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_ct_NMEDIT" >&5
$as_echo "$ac_ct_NMEDIT" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi

  if test "x$ac_ct_NMEDIT" = x; then
    NMEDIT=":"
  else
    case $cross_compiling:$ac_tool_warned in
yes:)
{ $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: using cross tools not prefixed with host triplet" >&5
$as_echo "$as_me: WARNING: using cross tools not prefixed with host triplet" >&2;}
ac_tool_warned=yes ;;
esac
    NMEDIT=$ac_ct_NMEDIT
  fi
else
  NMEDIT="$ac_cv_prog_NMEDIT"
fi

    if test -n "$ac_tool_prefix"; then
  # Extract the first word of "${ac_tool_prefix}lipo", so it can be a program name with args.
set dummy ${ac_tool_prefix}lipo; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_LIPO+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$LIPO"; then
  ac_cv_prog_LIPO="$LIPO" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_LIPO="${ac_tool_prefix}lipo"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
LIPO=$ac_cv_prog_LIPO
if test -n "$LIPO"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $LIPO" >&5
$as_echo "$LIPO" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi
if test -z "$ac_cv_prog_LIPO"; then
  ac_ct_LIPO=$LIPO
  # Extract the first word of "lipo", so it can be a program name with args.
set dummy lipo; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_ac_ct_LIPO+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$ac_ct_LIPO"; then
  ac_cv_prog_ac_ct_LIPO="$ac_ct_LIPO" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_ac_ct_LIPO="lipo"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
ac_ct_LIPO=$ac_cv_prog_ac_ct_LIPO
if test -n "$ac_ct_LIPO"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_ct_LIPO" >&5
$as_echo "$ac_ct_LIPO" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi

  if test "x$ac_ct_LIPO" = x; then
    LIPO=":"
  else
    case $cross_compiling:$ac_tool_warned in
yes:)
{ $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: using cross tools not prefixed with host triplet" >&5
$as_echo "$as_me: WARNING: using cross tools not prefixed with host triplet" >&2;}
ac_tool_warned=yes ;;
esac
    LIPO=$ac_ct_LIPO
  fi
else
  LIPO="$ac_cv_prog_LIPO"
fi

    if test -n "$ac_tool_prefix"; then
  # Extract the first word of "${ac_tool_prefix}otool", so it can be a program name with args.
set dummy ${ac_tool_prefix}otool; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_OTOOL+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$OTOOL"; then
  ac_cv_prog_OTOOL="$OTOOL" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_OTOOL="${ac_tool_prefix}otool"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
OTOOL=$ac_cv_prog_OTOOL
if test -n "$OTOOL"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $OTOOL" >&5
$as_echo "$OTOOL" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi
if test -z "$ac_cv_prog_OTOOL"; then
  ac_ct_OTOOL=$OTOOL
  # Extract the first word of "otool", so it can be a program name with args.
set dummy otool; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_ac_ct_OTOOL+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$ac_ct_OTOOL"; then
  ac_cv_prog_ac_ct_OTOOL="$ac_ct_OTOOL" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_ac_ct_OTOOL="otool"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
ac_ct_OTOOL=$ac_cv_prog_ac_ct_OTOOL
if test -n "$ac_ct_OTOOL"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_ct_OTOOL" >&5
$as_echo "$ac_ct_OTOOL" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi

  if test "x$ac_ct_OTOOL" = x; then
    OTOOL=":"
  else
    case $cross_compiling:$ac_tool_warned in
yes:)
{ $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: using cross tools not prefixed with host triplet" >&5
$as_echo "$as_me: WARNING: using cross tools not prefixed with host triplet" >&2;}
ac_tool_warned=yes ;;
esac
    OTOOL=$ac_ct_OTOOL
  fi
else
  OTOOL="$ac_cv_prog_OTOOL"
fi

    if test -n "$ac_tool_prefix"; then
  # Extract the first word of "${ac_tool_prefix}otool64", so it can be a program name with args.
set dummy ${ac_tool_prefix}otool64; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_OTOOL64+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$OTOOL64"; then
  ac_cv_prog_OTOOL64="$OTOOL64" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_OTOOL64="${ac_tool_prefix}otool64"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
OTOOL64=$ac_cv_prog_OTOOL64
if test -n "$OTOOL64"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $OTOOL64" >&5
$as_echo "$OTOOL64" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


fi
if test -z "$ac_cv_prog_OTOOL64"; then
  ac_ct_OTOOL64=$OTOOL64
  # Extract the first word of "otool64", so it can be a program name with args.
set dummy otool64; ac_word=$2
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $ac_word" >&5
$as_echo_n "checking for $ac_word... " >&6; }
if ${ac_cv_prog_ac_ct_OTOOL64+:} false; then :
  $as_echo_n "(cached) " >&6
else
  if test -n "$ac_ct_OTOOL64"; then
  ac_cv_prog_ac_ct_OTOOL64="$ac_ct_OTOOL64" # Let the user override the test.
else
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    for ac_exec_ext in '' $ac_executable_extensions; do
  if as_fn_executable_p "$as_dir/$ac_word$ac_exec_ext"; then
    ac_cv_prog_ac_ct_OTOOL64="otool64"
    $as_echo "$as_me:${as_lineno-$LINENO}: found $as_dir/$ac_word$ac_exec_ext" >&5
    break 2
  fi
done
  done
IFS=$as_save_IFS

fi
fi
ac_ct_OTOOL64=$ac_cv_prog_ac_ct_OTOOL64
if test -n "$ac_ct_OTOOL64"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_ct_OTOOL64" >&5
$as_echo "$ac_ct_OTOOL64" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi

  if test "x$ac_ct_OTOOL64" = x; then
    OTOOL64=":"
  else
    case $cross_compiling:$ac_tool_warned in
yes:)
{ $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: using cross tools not prefixed with host triplet" >&5
$as_echo "$as_me: WARNING: using cross tools not prefixed with host triplet" >&2;}
ac_tool_warned=yes ;;
esac
    OTOOL64=$ac_ct_OTOOL64
  fi
else
  OTOOL64="$ac_cv_prog_OTOOL64"
fi



























    { $as_echo "$as_me:${as_lineno-$LINENO}: checking for -single_module linker flag" >&5
$as_echo_n "checking for -single_module linker flag... " >&6; }
if ${lt_cv_apple_cc_single_mod+:} false; then :
  $as_echo_n "(cached) " >&6
else
  lt_cv_apple_cc_single_mod=no
      if test -z "${LT_MULTI_MODULE}"; then
	# By default we will add the -single_module flag. You can override
	# by either setting the environment variable LT_MULTI_MODULE
	# non-empty at configure time, or by adding -multi_module to the
	# link flags.
	rm -rf libconftest.dylib*
	echo "int foo(void){return 1;}" > conftest.c
	echo "$LTCC $LTCFLAGS $LDFLAGS -o libconftest.dylib \
-dynamiclib -Wl,-single_module conftest.c" >&5
	$LTCC $LTCFLAGS $LDFLAGS -o libconftest.dylib \
	  -dynamiclib -Wl,-single_module conftest.c 2>conftest.err
        _lt_result=$?
	# If there is a non-empty error log, and "single_module"
	# appears in it, assume the flag caused a linker warning
        if test -s conftest.err && $GREP single_module conftest.err; then
	  cat conftest.err >&5
	# Otherwise, if the output was created with a 0 exit code from
	# the compiler, it worked.
	elif test -f libconftest.dylib && test $_lt_result -eq 0; then
	  lt_cv_apple_cc_single_mod=yes
	else
	  cat conftest.err >&5
	fi
	rm -rf libconftest.dylib*
	rm -f conftest.*
      fi
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_apple_cc_single_mod" >&5
$as_echo "$lt_cv_apple_cc_single_mod" >&6; }

    { $as_echo "$as_me:${as_lineno-$LINENO}: checking for -exported_symbols_list linker flag" >&5
$as_echo_n "checking for -exported_symbols_list linker flag... " >&6; }
if ${lt_cv_ld_exported_symbols_list+:} false; then :
  $as_echo_n "(cached) " >&6
else
  lt_cv_ld_exported_symbols_list=no
      save_LDFLAGS=$LDFLAGS
      echo "_main" > conftest.sym
      LDFLAGS="$LDFLAGS -Wl,-exported_symbols_list,conftest.sym"
      cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */

int
main ()
{

  ;
  return 0;
}
_ACEOF
if ac_fn_c_try_link "$LINENO"; then :
  lt_cv_ld_exported_symbols_list=yes
else
  lt_cv_ld_exported_symbols_list=no
fi
rm -f core conftest.err conftest.$ac_objext \
    conftest$ac_exeext conftest.$ac_ext
	LDFLAGS="$save_LDFLAGS"

fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_ld_exported_symbols_list" >&5
$as_echo "$lt_cv_ld_exported_symbols_list" >&6; }

    { $as_echo "$as_me:${as_lineno-$LINENO}: checking for -force_load linker flag" >&5
$as_echo_n "checking for -force_load linker flag... " >&6; }
if ${lt_cv_ld_force_load+:} false; then :
  $as_echo_n "(cached) " >&6
else
  lt_cv_ld_force_load=no
      cat > conftest.c << _LT_EOF
int forced_loaded() { return 2;}
_LT_EOF
      echo "$LTCC $LTCFLAGS -c -o conftest.o conftest.c" >&5
      $LTCC $LTCFLAGS -c -o conftest.o conftest.c 2>&5
      echo "$AR cru libconftest.a conftest.o" >&5
      $AR cru libconftest.a conftest.o 2>&5
      echo "$RANLIB libconftest.a" >&5
      $RANLIB libconftest.a 2>&5
      cat > conftest.c << _LT_EOF
int main() { return 0;}
_LT_EOF
      echo "$LTCC $LTCFLAGS $LDFLAGS -o conftest conftest.c -Wl,-force_load,./libconftest.a" >&5
      $LTCC $LTCFLAGS $LDFLAGS -o conftest conftest.c -Wl,-force_load,./libconftest.a 2>conftest.err
      _lt_result=$?
      if test -s conftest.err && $GREP force_load conftest.err; then
	cat conftest.err >&5
      elif test -f conftest && test $_lt_result -eq 0 && $GREP forced_load conftest >/dev/null 2>&1 ; then
	lt_cv_ld_force_load=yes
      else
	cat conftest.err >&5
      fi
        rm -f conftest.err libconftest.a conftest conftest.c
        rm -rf conftest.dSYM

fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_ld_force_load" >&5
$as_echo "$lt_cv_ld_force_load" >&6; }
    case $host_os in
    rhapsody* | darwin1.[012])
      _lt_dar_allow_undefined='${wl}-undefined ${wl}suppress' ;;
    darwin1.*)
      _lt_dar_allow_undefined='${wl}-flat_namespace ${wl}-undefined ${wl}suppress' ;;
    darwin*) # darwin 5.x on
      # if running on 10.5 or later, the deployment target defaults
      # to the OS version, if on x86, and 10.4, the deployment
      # target defaults to 10.4. Don't you love it?
      case ${MACOSX_DEPLOYMENT_TARGET-10.0},$host in
	10.0,*86*-darwin8*|10.0,*-darwin[91]*)
	  _lt_dar_allow_undefined='${wl}-undefined ${wl}dynamic_lookup' ;;
	10.[012]*)
	  _lt_dar_allow_undefined='${wl}-flat_namespace ${wl}-undefined ${wl}suppress' ;;
	10.*)
	  _lt_dar_allow_undefined='${wl}-undefined ${wl}dynamic_lookup' ;;
      esac
    ;;
  esac
    if test "$lt_cv_apple_cc_single_mod" = "yes"; then
      _lt_dar_single_mod='$single_module'
    fi
    if test "$lt_cv_ld_exported_symbols_list" = "yes"; then
      _lt_dar_export_syms=' ${wl}-exported_symbols_list,$output_objdir/${libname}-symbols.expsym'
    else
      _lt_dar_export_syms='~$NMEDIT -s $output_objdir/${libname}-symbols.expsym ${lib}'
    fi
    if test "$DSYMUTIL" != ":" && test "$lt_cv_ld_force_load" = "no"; then
      _lt_dsymutil='~$DSYMUTIL $lib || :'
    else
      _lt_dsymutil=
    fi
    ;;
  esac

ac_ext=c
ac_cpp='$CPP $CPPFLAGS'
ac_compile='$CC -c $CFLAGS $CPPFLAGS conftest.$ac_ext >&5'
ac_link='$CC -o conftest$ac_exeext $CFLAGS $CPPFLAGS $LDFLAGS conftest.$ac_ext $LIBS >&5'
ac_compiler_gnu=$ac_cv_c_compiler_gnu
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking how to run the C preprocessor" >&5
$as_echo_n "checking how to run the C preprocessor... " >&6; }
# On Suns, sometimes $CPP names a directory.
if test -n "$CPP" && test -d "$CPP"; then
  CPP=
fi
if test -z "$CPP"; then
  if ${ac_cv_prog_CPP+:} false; then :
  $as_echo_n "(cached) " >&6
else
      # Double quotes because CPP needs to be expanded
    for CPP in "$CC -E" "$CC -E -traditional-cpp" "/lib/cpp"
    do
      ac_preproc_ok=false
for ac_c_preproc_warn_flag in '' yes
do
  # Use a header file that comes with gcc, so configuring glibc
  # with a fresh cross-compiler works.
  # Prefer <limits.h> to <assert.h> if __STDC__ is defined, since
  # <limits.h> exists even on freestanding compilers.
  # On the NeXT, cc -E runs the code through the compiler's parser,
  # not just through cpp. "Syntax error" is here to catch this case.
  cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */
#ifdef __STDC__
# include <limits.h>
#else
# include <assert.h>
#endif
		     Syntax error
_ACEOF
if ac_fn_c_try_cpp "$LINENO"; then :

else
  # Broken: fails on valid input.
continue
fi
rm -f conftest.err conftest.i conftest.$ac_ext

  # OK, works on sane cases.  Now check whether nonexistent headers
  # can be detected and how.
  cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */
#include <ac_nonexistent.h>
_ACEOF
if ac_fn_c_try_cpp "$LINENO"; then :
  # Broken: success on invalid input.
continue
else
  # Passes both tests.
ac_preproc_ok=:
break
fi
rm -f conftest.err conftest.i conftest.$ac_ext

done
# Because of `break', _AC_PREPROC_IFELSE's cleaning code was skipped.
rm -f conftest.i conftest.err conftest.$ac_ext
if $ac_preproc_ok; then :
  break
fi

    done
    ac_cv_prog_CPP=$CPP

fi
  CPP=$ac_cv_prog_CPP
else
  ac_cv_prog_CPP=$CPP
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $CPP" >&5
$as_echo "$CPP" >&6; }
ac_preproc_ok=false
for ac_c_preproc_warn_flag in '' yes
do
  # Use a header file that comes with gcc, so configuring glibc
  # with a fresh cross-compiler works.
  # Prefer <limits.h> to <assert.h> if __STDC__ is defined, since
  # <limits.h> exists even on freestanding compilers.
  # On the NeXT, cc -E runs the code through the compiler's parser,
  # not just through cpp. "Syntax error" is here to catch this case.
  cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */
#ifdef __STDC__
# include <limits.h>
#else
# include <assert.h>
#endif
		     Syntax error
_ACEOF
if ac_fn_c_try_cpp "$LINENO"; then :

else
  # Broken: fails on valid input.
continue
fi
rm -f conftest.err conftest.i conftest.$ac_ext

  # OK, works on sane cases.  Now check whether nonexistent headers
  # can be detected and how.
  cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */
#include <ac_nonexistent.h>
_ACEOF
if ac_fn_c_try_cpp "$LINENO"; then :
  # Broken: success on invalid input.
continue
else
  # Passes both tests.
ac_preproc_ok=:
break
fi
rm -f conftest.err conftest.i conftest.$ac_ext

done
# Because of `break', _AC_PREPROC_IFELSE's cleaning code was skipped.
rm -f conftest.i conftest.err conftest.$ac_ext
if $ac_preproc_ok; then :

else
  { { $as_echo "$as_me:${as_lineno-$LINENO}: error: in \`$ac_pwd':" >&5
$as_echo "$as_me: error: in \`$ac_pwd':" >&2;}
as_fn_error $? "C preprocessor \"$CPP\" fails sanity check
See \`config.log' for more details" "$LINENO" 5; }
fi

ac_ext=c
ac_cpp='$CPP $CPPFLAGS'
ac_compile='$CC -c $CFLAGS $CPPFLAGS conftest.$ac_ext >&5'
ac_link='$CC -o conftest$ac_exeext $CFLAGS $CPPFLAGS $LDFLAGS conftest.$ac_ext $LIBS >&5'
ac_compiler_gnu=$ac_cv_c_compiler_gnu


{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for ANSI C header files" >&5
$as_echo_n "checking for ANSI C header files... " >&6; }
if ${ac_cv_header_stdc+:} false; then :
  $as_echo_n "(cached) " >&6
else
  cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */
#include <stdlib.h>
#include <stdarg.h>
#include <string.h>
#include <float.h>

int
main ()
{

  ;
  return 0;
}
_ACEOF
if ac_fn_c_try_compile "$LINENO"; then :
  ac_cv_header_stdc=yes
else
  ac_cv_header_stdc=no
fi
rm -f core conftest.err conftest.$ac_objext conftest.$ac_ext

if test $ac_cv_header_stdc = yes; then
  # SunOS 4.x string.h does not declare mem*, contrary to ANSI.
  cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */
#include <string.h>

_ACEOF
if (eval "$ac_cpp conftest.$ac_ext") 2>&5 |
  $EGREP "memchr" >/dev/null 2>&1; then :

else
  ac_cv_header_stdc=no
fi
rm -f conftest*

fi

if test $ac_cv_header_stdc = yes; then
  # ISC 2.0.2 stdlib.h does not declare free, contrary to ANSI.
  cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */
#include <stdlib.h>

_ACEOF
if (eval "$ac_cpp conftest.$ac_ext") 2>&5 |
  $EGREP "free" >/dev/null 2>&1; then :

else
  ac_cv_header_stdc=no
fi
rm -f conftest*

fi

if test $ac_cv_header_stdc = yes; then
  # /bin/cc in Irix-4.0.5 gets non-ANSI ctype macros unless using -ansi.
  if test "$cross_compiling" = yes; then :
  :
else
  cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */
#include <ctype.h>
#include <stdlib.h>
#if ((' ' & 0x0FF) == 0x020)
# define ISLOWER(c) ('a' <= (c) && (c) <= 'z')
# define TOUPPER(c) (ISLOWER(c) ? 'A' + ((c) - 'a') : (c))
#else
# define ISLOWER(c) \
		   (('a' <= (c) && (c) <= 'i') \
		     || ('j' <= (c) && (c) <= 'r') \
		     || ('s' <= (c) && (c) <= 'z'))
# define TOUPPER(c) (ISLOWER(c) ? ((c) | 0x40) : (c))
#endif

#define XOR(e, f) (((e) && !(f)) || (!(e) && (f)))
int
main ()
{
  int i;
  for (i = 0; i < 256; i++)
    if (XOR (islower (i), ISLOWER (i))
	|| toupper (i) != TOUPPER (i))
      return 2;
  return 0;
}
_ACEOF
if ac_fn_c_try_run "$LINENO"; then :

else
  ac_cv_header_stdc=no
fi
rm -f core *.core core.conftest.* gmon.out bb.out conftest$ac_exeext \
  conftest.$ac_objext conftest.beam conftest.$ac_ext
fi

fi
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_cv_header_stdc" >&5
$as_echo "$ac_cv_header_stdc" >&6; }
if test $ac_cv_header_stdc = yes; then

$as_echo "#define STDC_HEADERS 1" >>confdefs.h

fi

# On IRIX 5.3, sys/types and inttypes.h are conflicting.
for ac_header in sys/types.h sys/stat.h stdlib.h string.h memory.h strings.h \
		  inttypes.h stdint.h unistd.h
do :
  as_ac_Header=`$as_echo "ac_cv_header_$ac_header" | $as_tr_sh`
ac_fn_c_check_header_compile "$LINENO" "$ac_header" "$as_ac_Header" "$ac_includes_default
"
if eval test \"x\$"$as_ac_Header"\" = x"yes"; then :
  cat >>confdefs.h <<_ACEOF
#define `$as_echo "HAVE_$ac_header" | $as_tr_cpp` 1
_ACEOF

fi

done


for ac_header in dlfcn.h
do :
  ac_fn_c_check_header_compile "$LINENO" "dlfcn.h" "ac_cv_header_dlfcn_h" "$ac_includes_default
"
if test "x$ac_cv_header_dlfcn_h" = xyes; then :
  cat >>confdefs.h <<_ACEOF
#define HAVE_DLFCN_H 1
_ACEOF

fi

done





# Set options
# Check whether --enable-static was given.
if test "${enable_static+set}" = set; then :
  enableval=$enable_static; p=${PACKAGE-default}
    case $enableval in
    yes) enable_static=yes ;;
    no) enable_static=no ;;
    *)
     enable_static=no
      # Look at the argument we got.  We use all the common list separators.
      lt_save_ifs="$IFS"; IFS="${IFS}$PATH_SEPARATOR,"
      for pkg in $enableval; do
	IFS="$lt_save_ifs"
	if test "X$pkg" = "X$p"; then
	  enable_static=yes
	fi
      done
      IFS="$lt_save_ifs"
      ;;
    esac
else
  enable_static=no
fi










        enable_dlopen=no


  enable_win32_dll=no


            # Check whether --enable-shared was given.
if test "${enable_shared+set}" = set; then :
  enableval=$enable_shared; p=${PACKAGE-default}
    case $enableval in
    yes) enable_shared=yes ;;
    no) enable_shared=no ;;
    *)
      enable_shared=no
      # Look at the argument we got.  We use all the common list separators.
      lt_save_ifs="$IFS"; IFS="${IFS}$PATH_SEPARATOR,"
      for pkg in $enableval; do
	IFS="$lt_save_ifs"
	if test "X$pkg" = "X$p"; then
	  enable_shared=yes
	fi
      done
      IFS="$lt_save_ifs"
      ;;
    esac
else
  enable_shared=yes
fi











# Check whether --with-pic was given.
if test "${with_pic+set}" = set; then :
  withval=$with_pic; lt_p=${PACKAGE-default}
    case $withval in
    yes|no) pic_mode=$withval ;;
    *)
      pic_mode=default
      # Look at the argument we got.  We use all the common list separators.
      lt_save_ifs="$IFS"; IFS="${IFS}$PATH_SEPARATOR,"
      for lt_pkg in $withval; do
	IFS="$lt_save_ifs"
	if test "X$lt_pkg" = "X$lt_p"; then
	  pic_mode=yes
	fi
      done
      IFS="$lt_save_ifs"
      ;;
    esac
else
  pic_mode=default
fi


test -z "$pic_mode" && pic_mode=default







  # Check whether --enable-fast-install was given.
if test "${enable_fast_install+set}" = set; then :
  enableval=$enable_fast_install; p=${PACKAGE-default}
    case $enableval in
    yes) enable_fast_install=yes ;;
    no) enable_fast_install=no ;;
    *)
      enable_fast_install=no
      # Look at the argument we got.  We use all the common list separators.
      lt_save_ifs="$IFS"; IFS="${IFS}$PATH_SEPARATOR,"
      for pkg in $enableval; do
	IFS="$lt_save_ifs"
	if test "X$pkg" = "X$p"; then
	  enable_fast_install=yes
	fi
      done
      IFS="$lt_save_ifs"
      ;;
    esac
else
  enable_fast_install=yes
fi











# This can be used to rebuild libtool when needed
LIBTOOL_DEPS="$ltmain"

# Always use our own libtool.
LIBTOOL='$(SHELL) $(top_builddir)/libtool'






























test -z "$LN_S" && LN_S="ln -s"














if test -n "${ZSH_VERSION+set}" ; then
   setopt NO_GLOB_SUBST
fi

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for objdir" >&5
$as_echo_n "checking for objdir... " >&6; }
if ${lt_cv_objdir+:} false; then :
  $as_echo_n "(cached) " >&6
else
  rm -f .libs 2>/dev/null
mkdir .libs 2>/dev/null
if test -d .libs; then
  lt_cv_objdir=.libs
else
  # MS-DOS does not allow filenames that begin with a dot.
  lt_cv_objdir=_libs
fi
rmdir .libs 2>/dev/null
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_objdir" >&5
$as_echo "$lt_cv_objdir" >&6; }
objdir=$lt_cv_objdir





cat >>confdefs.h <<_ACEOF
#define LT_OBJDIR "$lt_cv_objdir/"
_ACEOF




case $host_os in
aix3*)
  # AIX sometimes has problems with the GCC collect2 program.  For some
  # reason, if we set the COLLECT_NAMES environment variable, the problems
  # vanish in a puff of smoke.
  if test "X${COLLECT_NAMES+set}" != Xset; then
    COLLECT_NAMES=
    export COLLECT_NAMES
  fi
  ;;
esac

# Global variables:
ofile=libtool
can_build_shared=yes

# All known linkers require a `.a' archive for static linking (except MSVC,
# which needs '.lib').
libext=a

with_gnu_ld="$lt_cv_prog_gnu_ld"

old_CC="$CC"
old_CFLAGS="$CFLAGS"

# Set sane defaults for various variables
test -z "$CC" && CC=cc
test -z "$LTCC" && LTCC=$CC
test -z "$LTCFLAGS" && LTCFLAGS=$CFLAGS
test -z "$LD" && LD=ld
test -z "$ac_objext" && ac_objext=o

for cc_temp in $compiler""; do
  case $cc_temp in
    compile | *[\\/]compile | ccache | *[\\/]ccache ) ;;
    distcc | *[\\/]distcc | purify | *[\\/]purify ) ;;
    \-*) ;;
    *) break;;
  esac
done
cc_basename=`$ECHO "$cc_temp" | $SED "s%.*/%%; s%^$host_alias-%%"`


# Only perform the check for file, if the check method requires it
test -z "$MAGIC_CMD" && MAGIC_CMD=file
case $deplibs_check_method in
file_magic*)
  if test "$file_magic_cmd" = '$MAGIC_CMD'; then
    { $as_echo "$as_me:${as_lineno-$LINENO}: checking for ${ac_tool_prefix}file" >&5
$as_echo_n "checking for ${ac_tool_prefix}file... " >&6; }
if ${lt_cv_path_MAGIC_CMD+:} false; then :
  $as_echo_n "(cached) " >&6
else
  case $MAGIC_CMD in
[\\/*] |  ?:[\\/]*)
  lt_cv_path_MAGIC_CMD="$MAGIC_CMD" # Let the user override the test with a path.
  ;;
*)
  lt_save_MAGIC_CMD="$MAGIC_CMD"
  lt_save_ifs="$IFS"; IFS=$PATH_SEPARATOR
  ac_dummy="/usr/bin$PATH_SEPARATOR$PATH"
  for ac_dir in $ac_dummy; do
    IFS="$lt_save_ifs"
    test -z "$ac_dir" && ac_dir=.
    if test -f $ac_dir/${ac_tool_prefix}file; then
      lt_cv_path_MAGIC_CMD="$ac_dir/${ac_tool_prefix}file"
      if test -n "$file_magic_test_file"; then
	case $deplibs_check_method in
	"file_magic "*)
	  file_magic_regex=`expr "$deplibs_check_method" : "file_magic \(.*\)"`
	  MAGIC_CMD="$lt_cv_path_MAGIC_CMD"
	  if eval $file_magic_cmd \$file_magic_test_file 2> /dev/null |
	    $EGREP "$file_magic_regex" > /dev/null; then
	    :
	  else
	    cat <<_LT_EOF 1>&2

*** Warning: the command libtool uses to detect shared libraries,
*** $file_magic_cmd, produces output that libtool cannot recognize.
*** The result is that libtool may fail to recognize shared libraries
*** as such.  This will affect the creation of libtool libraries that
*** depend on shared libraries, but programs linked with such libtool
*** libraries will work regardless of this problem.  Nevertheless, you
*** may want to report the problem to your system manager and/or to
*** bug-libtool@gnu.org

_LT_EOF
	  fi ;;
	esac
      fi
      break
    fi
  done
  IFS="$lt_save_ifs"
  MAGIC_CMD="$lt_save_MAGIC_CMD"
  ;;
esac
fi

MAGIC_CMD="$lt_cv_path_MAGIC_CMD"
if test -n "$MAGIC_CMD"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $MAGIC_CMD" >&5
$as_echo "$MAGIC_CMD" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi





if test -z "$lt_cv_path_MAGIC_CMD"; then
  if test -n "$ac_tool_prefix"; then
    { $as_echo "$as_me:${as_lineno-$LINENO}: checking for file" >&5
$as_echo_n "checking for file... " >&6; }
if ${lt_cv_path_MAGIC_CMD+:} false; then :
  $as_echo_n "(cached) " >&6
else
  case $MAGIC_CMD in
[\\/*] |  ?:[\\/]*)
  lt_cv_path_MAGIC_CMD="$MAGIC_CMD" # Let the user override the test with a path.
  ;;
*)
  lt_save_MAGIC_CMD="$MAGIC_CMD"
  lt_save_ifs="$IFS"; IFS=$PATH_SEPARATOR
  ac_dummy="/usr/bin$PATH_SEPARATOR$PATH"
  for ac_dir in $ac_dummy; do
    IFS="$lt_save_ifs"
    test -z "$ac_dir" && ac_dir=.
    if test -f $ac_dir/file; then
      lt_cv_path_MAGIC_CMD="$ac_dir/file"
      if test -n "$file_magic_test_file"; then
	case $deplibs_check_method in
	"file_magic "*)
	  file_magic_regex=`expr "$deplibs_check_method" : "file_magic \(.*\)"`
	  MAGIC_CMD="$lt_cv_path_MAGIC_CMD"
	  if eval $file_magic_cmd \$file_magic_test_file 2> /dev/null |
	    $EGREP "$file_magic_regex" > /dev/null; then
	    :
	  else
	    cat <<_LT_EOF 1>&2

*** Warning: the command libtool uses to detect shared libraries,
*** $file_magic_cmd, produces output that libtool cannot recognize.
*** The result is that libtool may fail to recognize shared libraries
*** as such.  This will affect the creation of libtool libraries that
*** depend on shared libraries, but programs linked with such libtool
*** libraries will work regardless of this problem.  Nevertheless, you
*** may want to report the problem to your system manager and/or to
*** bug-libtool@gnu.org

_LT_EOF
	  fi ;;
	esac
      fi
      break
    fi
  done
  IFS="$lt_save_ifs"
  MAGIC_CMD="$lt_save_MAGIC_CMD"
  ;;
esac
fi

MAGIC_CMD="$lt_cv_path_MAGIC_CMD"
if test -n "$MAGIC_CMD"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $MAGIC_CMD" >&5
$as_echo "$MAGIC_CMD" >&6; }
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
fi


  else
    MAGIC_CMD=:
  fi
fi

  fi
  ;;
esac

# Use C for the default configuration in the libtool script

lt_save_CC="$CC"
ac_ext=c
ac_cpp='$CPP $CPPFLAGS'
ac_compile='$CC -c $CFLAGS $CPPFLAGS conftest.$ac_ext >&5'
ac_link='$CC -o conftest$ac_exeext $CFLAGS $CPPFLAGS $LDFLAGS conftest.$ac_ext $LIBS >&5'
ac_compiler_gnu=$ac_cv_c_compiler_gnu


# Source file extension for C test sources.
ac_ext=c

# Object file extension for compiled C test sources.
objext=o
objext=$objext

# Code to be used in simple compile tests
lt_simple_compile_test_code="int some_variable = 0;"

# Code to be used in simple link tests
lt_simple_link_test_code='int main(){return(0);}'







# If no C compiler was specified, use CC.
LTCC=${LTCC-"$CC"}

# If no C compiler flags were specified, use CFLAGS.
LTCFLAGS=${LTCFLAGS-"$CFLAGS"}

# Allow CC to be a program name with arguments.
compiler=$CC

# Save the default compiler, since it gets overwritten when the other
# tags are being tested, and _LT_TAGVAR(compiler, []) is a NOP.
compiler_DEFAULT=$CC

# save warnings/boilerplate of simple test code
ac_outfile=conftest.$ac_objext
echo "$lt_simple_compile_test_code" >conftest.$ac_ext
eval "$ac_compile" 2>&1 >/dev/null | $SED '/^$/d; /^ *+/d' >conftest.err
_lt_compiler_boilerplate=`cat conftest.err`
$RM conftest*

ac_outfile=conftest.$ac_objext
echo "$lt_simple_link_test_code" >conftest.$ac_ext
eval "$ac_link" 2>&1 >/dev/null | $SED '/^$/d; /^ *+/d' >conftest.err
_lt_linker_boilerplate=`cat conftest.err`
$RM -r conftest*


## CAVEAT EMPTOR:
## There is no encapsulation within the following macros, do not change
## the running order or otherwise move them around unless you know exactly
## what you are doing...
if test -n "$compiler"; then

lt_prog_compiler_no_builtin_flag=

if test "$GCC" = yes; then
  case $cc_basename in
  nvcc*)
    lt_prog_compiler_no_builtin_flag=' -Xcompiler -fno-builtin' ;;
  *)
    lt_prog_compiler_no_builtin_flag=' -fno-builtin' ;;
  esac

  { $as_echo "$as_me:${as_lineno-$LINENO}: checking if $compiler supports -fno-rtti -fno-exceptions" >&5
$as_echo_n "checking if $compiler supports -fno-rtti -fno-exceptions... " >&6; }
if ${lt_cv_prog_compiler_rtti_exceptions+:} false; then :
  $as_echo_n "(cached) " >&6
else
  lt_cv_prog_compiler_rtti_exceptions=no
   ac_outfile=conftest.$ac_objext
   echo "$lt_simple_compile_test_code" > conftest.$ac_ext
   lt_compiler_flag="-fno-rtti -fno-exceptions"
   # Insert the option either (1) after the last *FLAGS variable, or
   # (2) before a word containing "conftest.", or (3) at the end.
   # Note that $ac_compile itself does not contain backslashes and begins
   # with a dollar sign (not a hyphen), so the echo should work correctly.
   # The option is referenced via a variable to avoid confusing sed.
   lt_compile=`echo "$ac_compile" | $SED \
   -e 's:.*FLAGS}\{0,1\} :&$lt_compiler_flag :; t' \
   -e 's: [^ ]*conftest\.: $lt_compiler_flag&:; t' \
   -e 's:$: $lt_compiler_flag:'`
   (eval echo "\"\$as_me:$LINENO: $lt_compile\"" >&5)
   (eval "$lt_compile" 2>conftest.err)
   ac_status=$?
   cat conftest.err >&5
   echo "$as_me:$LINENO: \$? = $ac_status" >&5
   if (exit $ac_status) && test -s "$ac_outfile"; then
     # The compiler can only warn and ignore the option if not recognized
     # So say no if there are warnings other than the usual output.
     $ECHO "$_lt_compiler_boilerplate" | $SED '/^$/d' >conftest.exp
     $SED '/^$/d; /^ *+/d' conftest.err >conftest.er2
     if test ! -s conftest.er2 || diff conftest.exp conftest.er2 >/dev/null; then
       lt_cv_prog_compiler_rtti_exceptions=yes
     fi
   fi
   $RM conftest*

fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_prog_compiler_rtti_exceptions" >&5
$as_echo "$lt_cv_prog_compiler_rtti_exceptions" >&6; }

if test x"$lt_cv_prog_compiler_rtti_exceptions" = xyes; then
    lt_prog_compiler_no_builtin_flag="$lt_prog_compiler_no_builtin_flag -fno-rtti -fno-exceptions"
else
    :
fi

fi






  lt_prog_compiler_wl=
lt_prog_compiler_pic=
lt_prog_compiler_static=


  if test "$GCC" = yes; then
    lt_prog_compiler_wl='-Wl,'
    lt_prog_compiler_static='-static'

    case $host_os in
      aix*)
      # All AIX code is PIC.
      if test "$host_cpu" = ia64; then
	# AIX 5 now supports IA64 processor
	lt_prog_compiler_static='-Bstatic'
      fi
      ;;

    amigaos*)
      case $host_cpu in
      powerpc)
            # see comment about AmigaOS4 .so support
            lt_prog_compiler_pic='-fPIC'
        ;;
      m68k)
            # FIXME: we need at least 68020 code to build shared libraries, but
            # adding the `-m68020' flag to GCC prevents building anything better,
            # like `-m68040'.
            lt_prog_compiler_pic='-m68020 -resident32 -malways-restore-a4'
        ;;
      esac
      ;;

    beos* | irix5* | irix6* | nonstopux* | osf3* | osf4* | osf5*)
      # PIC is the default for these OSes.
      ;;

    mingw* | cygwin* | pw32* | os2* | cegcc*)
      # This hack is so that the source file can tell whether it is being
      # built for inclusion in a dll (and should export symbols for example).
      # Although the cygwin gcc ignores -fPIC, still need this for old-style
      # (--disable-auto-import) libraries
      lt_prog_compiler_pic='-DDLL_EXPORT'
      ;;

    darwin* | rhapsody*)
      # PIC is the default on this platform
      # Common symbols not allowed in MH_DYLIB files
      lt_prog_compiler_pic='-fno-common'
      ;;

    haiku*)
      # PIC is the default for Haiku.
      # The "-static" flag exists, but is broken.
      lt_prog_compiler_static=
      ;;

    hpux*)
      # PIC is the default for 64-bit PA HP-UX, but not for 32-bit
      # PA HP-UX.  On IA64 HP-UX, PIC is the default but the pic flag
      # sets the default TLS model and affects inlining.
      case $host_cpu in
      hppa*64*)
	# +Z the default
	;;
      *)
	lt_prog_compiler_pic='-fPIC'
	;;
      esac
      ;;

    interix[3-9]*)
      # Interix 3.x gcc -fpic/-fPIC options generate broken code.
      # Instead, we relocate shared libraries at runtime.
      ;;

    msdosdjgpp*)
      # Just because we use GCC doesn't mean we suddenly get shared libraries
      # on systems that don't support them.
      lt_prog_compiler_can_build_shared=no
      enable_shared=no
      ;;

    *nto* | *qnx*)
      # QNX uses GNU C++, but need to define -shared option too, otherwise
      # it will coredump.
      lt_prog_compiler_pic='-fPIC -shared'
      ;;

    sysv4*MP*)
      if test -d /usr/nec; then
	lt_prog_compiler_pic=-Kconform_pic
      fi
      ;;

    *)
      lt_prog_compiler_pic='-fPIC'
      ;;
    esac

    case $cc_basename in
    nvcc*) # Cuda Compiler Driver 2.2
      lt_prog_compiler_wl='-Xlinker '
      if test -n "$lt_prog_compiler_pic"; then
        lt_prog_compiler_pic="-Xcompiler $lt_prog_compiler_pic"
      fi
      ;;
    esac
  else
    # PORTME Check for flag to pass linker flags through the system compiler.
    case $host_os in
    aix*)
      lt_prog_compiler_wl='-Wl,'
      if test "$host_cpu" = ia64; then
	# AIX 5 now supports IA64 processor
	lt_prog_compiler_static='-Bstatic'
      else
	lt_prog_compiler_static='-bnso -bI:/lib/syscalls.exp'
      fi
      ;;

    mingw* | cygwin* | pw32* | os2* | cegcc*)
      # This hack is so that the source file can tell whether it is being
      # built for inclusion in a dll (and should export symbols for example).
      lt_prog_compiler_pic='-DDLL_EXPORT'
      ;;

    hpux9* | hpux10* | hpux11*)
      lt_prog_compiler_wl='-Wl,'
      # PIC is the default for IA64 HP-UX and 64-bit HP-UX, but
      # not for PA HP-UX.
      case $host_cpu in
      hppa*64*|ia64*)
	# +Z the default
	;;
      *)
	lt_prog_compiler_pic='+Z'
	;;
      esac
      # Is there a better lt_prog_compiler_static that works with the bundled CC?
      lt_prog_compiler_static='${wl}-a ${wl}archive'
      ;;

    irix5* | irix6* | nonstopux*)
      lt_prog_compiler_wl='-Wl,'
      # PIC (with -KPIC) is the default.
      lt_prog_compiler_static='-non_shared'
      ;;

    linux* | k*bsd*-gnu | kopensolaris*-gnu | gnu*)
      case $cc_basename in
      # old Intel for x86_64 which still supported -KPIC.
      ecc*)
	lt_prog_compiler_wl='-Wl,'
	lt_prog_compiler_pic='-KPIC'
	lt_prog_compiler_static='-static'
        ;;
      # icc used to be incompatible with GCC.
      # ICC 10 doesn't accept -KPIC any more.
      icc* | ifort*)
	lt_prog_compiler_wl='-Wl,'
	lt_prog_compiler_pic='-fPIC'
	lt_prog_compiler_static='-static'
        ;;
      # Lahey Fortran 8.1.
      lf95*)
	lt_prog_compiler_wl='-Wl,'
	lt_prog_compiler_pic='--shared'
	lt_prog_compiler_static='--static'
	;;
      nagfor*)
	# NAG Fortran compiler
	lt_prog_compiler_wl='-Wl,-Wl,,'
	lt_prog_compiler_pic='-PIC'
	lt_prog_compiler_static='-Bstatic'
	;;
      pgcc* | pgf77* | pgf90* | pgf95* | pgfortran*)
        # Portland Group compilers (*not* the Pentium gcc compiler,
	# which looks to be a dead project)
	lt_prog_compiler_wl='-Wl,'
	lt_prog_compiler_pic='-fpic'
	lt_prog_compiler_static='-Bstatic'
        ;;
      ccc*)
        lt_prog_compiler_wl='-Wl,'
        # All Alpha code is PIC.
        lt_prog_compiler_static='-non_shared'
        ;;
      xl* | bgxl* | bgf* | mpixl*)
	# IBM XL C 8.0/Fortran 10.1, 11.1 on PPC and BlueGene
	lt_prog_compiler_wl='-Wl,'
	lt_prog_compiler_pic='-qpic'
	lt_prog_compiler_static='-qstaticlink'
	;;
      *)
	case `$CC -V 2>&1 | sed 5q` in
	*Sun\ Ceres\ Fortran* | *Sun*Fortran*\ [1-7].* | *Sun*Fortran*\ 8.[0-3]*)
	  # Sun Fortran 8.3 passes all unrecognized flags to the linker
	  lt_prog_compiler_pic='-KPIC'
	  lt_prog_compiler_static='-Bstatic'
	  lt_prog_compiler_wl=''
	  ;;
	*Sun\ F* | *Sun*Fortran*)
	  lt_prog_compiler_pic='-KPIC'
	  lt_prog_compiler_static='-Bstatic'
	  lt_prog_compiler_wl='-Qoption ld '
	  ;;
	*Sun\ C*)
	  # Sun C 5.9
	  lt_prog_compiler_pic='-KPIC'
	  lt_prog_compiler_static='-Bstatic'
	  lt_prog_compiler_wl='-Wl,'
	  ;;
        *Intel*\ [CF]*Compiler*)
	  lt_prog_compiler_wl='-Wl,'
	  lt_prog_compiler_pic='-fPIC'
	  lt_prog_compiler_static='-static'
	  ;;
	*Portland\ Group*)
	  lt_prog_compiler_wl='-Wl,'
	  lt_prog_compiler_pic='-fpic'
	  lt_prog_compiler_static='-Bstatic'
	  ;;
	esac
	;;
      esac
      ;;

    newsos6)
      lt_prog_compiler_pic='-KPIC'
      lt_prog_compiler_static='-Bstatic'
      ;;

    *nto* | *qnx*)
      # QNX uses GNU C++, but need to define -shared option too, otherwise
      # it will coredump.
      lt_prog_compiler_pic='-fPIC -shared'
      ;;

    osf3* | osf4* | osf5*)
      lt_prog_compiler_wl='-Wl,'
      # All OSF/1 code is PIC.
      lt_prog_compiler_static='-non_shared'
      ;;

    rdos*)
      lt_prog_compiler_static='-non_shared'
      ;;

    solaris*)
      lt_prog_compiler_pic='-KPIC'
      lt_prog_compiler_static='-Bstatic'
      case $cc_basename in
      f77* | f90* | f95* | sunf77* | sunf90* | sunf95*)
	lt_prog_compiler_wl='-Qoption ld ';;
      *)
	lt_prog_compiler_wl='-Wl,';;
      esac
      ;;

    sunos4*)
      lt_prog_compiler_wl='-Qoption ld '
      lt_prog_compiler_pic='-PIC'
      lt_prog_compiler_static='-Bstatic'
      ;;

    sysv4 | sysv4.2uw2* | sysv4.3*)
      lt_prog_compiler_wl='-Wl,'
      lt_prog_compiler_pic='-KPIC'
      lt_prog_compiler_static='-Bstatic'
      ;;

    sysv4*MP*)
      if test -d /usr/nec ;then
	lt_prog_compiler_pic='-Kconform_pic'
	lt_prog_compiler_static='-Bstatic'
      fi
      ;;

    sysv5* | unixware* | sco3.2v5* | sco5v6* | OpenUNIX*)
      lt_prog_compiler_wl='-Wl,'
      lt_prog_compiler_pic='-KPIC'
      lt_prog_compiler_static='-Bstatic'
      ;;

    unicos*)
      lt_prog_compiler_wl='-Wl,'
      lt_prog_compiler_can_build_shared=no
      ;;

    uts4*)
      lt_prog_compiler_pic='-pic'
      lt_prog_compiler_static='-Bstatic'
      ;;

    *)
      lt_prog_compiler_can_build_shared=no
      ;;
    esac
  fi

case $host_os in
  # For platforms which do not support PIC, -DPIC is meaningless:
  *djgpp*)
    lt_prog_compiler_pic=
    ;;
  *)
    lt_prog_compiler_pic="$lt_prog_compiler_pic -DPIC"
    ;;
esac

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for $compiler option to produce PIC" >&5
$as_echo_n "checking for $compiler option to produce PIC... " >&6; }
if ${lt_cv_prog_compiler_pic+:} false; then :
  $as_echo_n "(cached) " >&6
else
  lt_cv_prog_compiler_pic=$lt_prog_compiler_pic
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_prog_compiler_pic" >&5
$as_echo "$lt_cv_prog_compiler_pic" >&6; }
lt_prog_compiler_pic=$lt_cv_prog_compiler_pic

#
# Check to make sure the PIC flag actually works.
#
if test -n "$lt_prog_compiler_pic"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking if $compiler PIC flag $lt_prog_compiler_pic works" >&5
$as_echo_n "checking if $compiler PIC flag $lt_prog_compiler_pic works... " >&6; }
if ${lt_cv_prog_compiler_pic_works+:} false; then :
  $as_echo_n "(cached) " >&6
else
  lt_cv_prog_compiler_pic_works=no
   ac_outfile=conftest.$ac_objext
   echo "$lt_simple_compile_test_code" > conftest.$ac_ext
   lt_compiler_flag="$lt_prog_compiler_pic -DPIC"
   # Insert the option either (1) after the last *FLAGS variable, or
   # (2) before a word containing "conftest.", or (3) at the end.
   # Note that $ac_compile itself does not contain backslashes and begins
   # with a dollar sign (not a hyphen), so the echo should work correctly.
   # The option is referenced via a variable to avoid confusing sed.
   lt_compile=`echo "$ac_compile" | $SED \
   -e 's:.*FLAGS}\{0,1\} :&$lt_compiler_flag :; t' \
   -e 's: [^ ]*conftest\.: $lt_compiler_flag&:; t' \
   -e 's:$: $lt_compiler_flag:'`
   (eval echo "\"\$as_me:$LINENO: $lt_compile\"" >&5)
   (eval "$lt_compile" 2>conftest.err)
   ac_status=$?
   cat conftest.err >&5
   echo "$as_me:$LINENO: \$? = $ac_status" >&5
   if (exit $ac_status) && test -s "$ac_outfile"; then
     # The compiler can only warn and ignore the option if not recognized
     # So say no if there are warnings other than the usual output.
     $ECHO "$_lt_compiler_boilerplate" | $SED '/^$/d' >conftest.exp
     $SED '/^$/d; /^ *+/d' conftest.err >conftest.er2
     if test ! -s conftest.er2 || diff conftest.exp conftest.er2 >/dev/null; then
       lt_cv_prog_compiler_pic_works=yes
     fi
   fi
   $RM conftest*

fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_prog_compiler_pic_works" >&5
$as_echo "$lt_cv_prog_compiler_pic_works" >&6; }

if test x"$lt_cv_prog_compiler_pic_works" = xyes; then
    case $lt_prog_compiler_pic in
     "" | " "*) ;;
     *) lt_prog_compiler_pic=" $lt_prog_compiler_pic" ;;
     esac
else
    lt_prog_compiler_pic=
     lt_prog_compiler_can_build_shared=no
fi

fi











#
# Check to make sure the static flag actually works.
#
wl=$lt_prog_compiler_wl eval lt_tmp_static_flag=\"$lt_prog_compiler_static\"
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking if $compiler static flag $lt_tmp_static_flag works" >&5
$as_echo_n "checking if $compiler static flag $lt_tmp_static_flag works... " >&6; }
if ${lt_cv_prog_compiler_static_works+:} false; then :
  $as_echo_n "(cached) " >&6
else
  lt_cv_prog_compiler_static_works=no
   save_LDFLAGS="$LDFLAGS"
   LDFLAGS="$LDFLAGS $lt_tmp_static_flag"
   echo "$lt_simple_link_test_code" > conftest.$ac_ext
   if (eval $ac_link 2>conftest.err) && test -s conftest$ac_exeext; then
     # The linker can only warn and ignore the option if not recognized
     # So say no if there are warnings
     if test -s conftest.err; then
       # Append any errors to the config.log.
       cat conftest.err 1>&5
       $ECHO "$_lt_linker_boilerplate" | $SED '/^$/d' > conftest.exp
       $SED '/^$/d; /^ *+/d' conftest.err >conftest.er2
       if diff conftest.exp conftest.er2 >/dev/null; then
         lt_cv_prog_compiler_static_works=yes
       fi
     else
       lt_cv_prog_compiler_static_works=yes
     fi
   fi
   $RM -r conftest*
   LDFLAGS="$save_LDFLAGS"

fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_prog_compiler_static_works" >&5
$as_echo "$lt_cv_prog_compiler_static_works" >&6; }

if test x"$lt_cv_prog_compiler_static_works" = xyes; then
    :
else
    lt_prog_compiler_static=
fi







  { $as_echo "$as_me:${as_lineno-$LINENO}: checking if $compiler supports -c -o file.$ac_objext" >&5
$as_echo_n "checking if $compiler supports -c -o file.$ac_objext... " >&6; }
if ${lt_cv_prog_compiler_c_o+:} false; then :
  $as_echo_n "(cached) " >&6
else
  lt_cv_prog_compiler_c_o=no
   $RM -r conftest 2>/dev/null
   mkdir conftest
   cd conftest
   mkdir out
   echo "$lt_simple_compile_test_code" > conftest.$ac_ext

   lt_compiler_flag="-o out/conftest2.$ac_objext"
   # Insert the option either (1) after the last *FLAGS variable, or
   # (2) before a word containing "conftest.", or (3) at the end.
   # Note that $ac_compile itself does not contain backslashes and begins
   # with a dollar sign (not a hyphen), so the echo should work correctly.
   lt_compile=`echo "$ac_compile" | $SED \
   -e 's:.*FLAGS}\{0,1\} :&$lt_compiler_flag :; t' \
   -e 's: [^ ]*conftest\.: $lt_compiler_flag&:; t' \
   -e 's:$: $lt_compiler_flag:'`
   (eval echo "\"\$as_me:$LINENO: $lt_compile\"" >&5)
   (eval "$lt_compile" 2>out/conftest.err)
   ac_status=$?
   cat out/conftest.err >&5
   echo "$as_me:$LINENO: \$? = $ac_status" >&5
   if (exit $ac_status) && test -s out/conftest2.$ac_objext
   then
     # The compiler can only warn and ignore the option if not recognized
     # So say no if there are warnings
     $ECHO "$_lt_compiler_boilerplate" | $SED '/^$/d' > out/conftest.exp
     $SED '/^$/d; /^ *+/d' out/conftest.err >out/conftest.er2
     if test ! -s out/conftest.er2 || diff out/conftest.exp out/conftest.er2 >/dev/null; then
       lt_cv_prog_compiler_c_o=yes
     fi
   fi
   chmod u+w . 2>&5
   $RM conftest*
   # SGI C++ compiler will create directory out/ii_files/ for
   # template instantiation
   test -d out/ii_files && $RM out/ii_files/* && rmdir out/ii_files
   $RM out/* && rmdir out
   cd ..
   $RM -r conftest
   $RM conftest*

fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_prog_compiler_c_o" >&5
$as_echo "$lt_cv_prog_compiler_c_o" >&6; }






  { $as_echo "$as_me:${as_lineno-$LINENO}: checking if $compiler supports -c -o file.$ac_objext" >&5
$as_echo_n "checking if $compiler supports -c -o file.$ac_objext... " >&6; }
if ${lt_cv_prog_compiler_c_o+:} false; then :
  $as_echo_n "(cached) " >&6
else
  lt_cv_prog_compiler_c_o=no
   $RM -r conftest 2>/dev/null
   mkdir conftest
   cd conftest
   mkdir out
   echo "$lt_simple_compile_test_code" > conftest.$ac_ext

   lt_compiler_flag="-o out/conftest2.$ac_objext"
   # Insert the option either (1) after the last *FLAGS variable, or
   # (2) before a word containing "conftest.", or (3) at the end.
   # Note that $ac_compile itself does not contain backslashes and begins
   # with a dollar sign (not a hyphen), so the echo should work correctly.
   lt_compile=`echo "$ac_compile" | $SED \
   -e 's:.*FLAGS}\{0,1\} :&$lt_compiler_flag :; t' \
   -e 's: [^ ]*conftest\.: $lt_compiler_flag&:; t' \
   -e 's:$: $lt_compiler_flag:'`
   (eval echo "\"\$as_me:$LINENO: $lt_compile\"" >&5)
   (eval "$lt_compile" 2>out/conftest.err)
   ac_status=$?
   cat out/conftest.err >&5
   echo "$as_me:$LINENO: \$? = $ac_status" >&5
   if (exit $ac_status) && test -s out/conftest2.$ac_objext
   then
     # The compiler can only warn and ignore the option if not recognized
     # So say no if there are warnings
     $ECHO "$_lt_compiler_boilerplate" | $SED '/^$/d' > out/conftest.exp
     $SED '/^$/d; /^ *+/d' out/conftest.err >out/conftest.er2
     if test ! -s out/conftest.er2 || diff out/conftest.exp out/conftest.er2 >/dev/null; then
       lt_cv_prog_compiler_c_o=yes
     fi
   fi
   chmod u+w . 2>&5
   $RM conftest*
   # SGI C++ compiler will create directory out/ii_files/ for
   # template instantiation
   test -d out/ii_files && $RM out/ii_files/* && rmdir out/ii_files
   $RM out/* && rmdir out
   cd ..
   $RM -r conftest
   $RM conftest*

fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_prog_compiler_c_o" >&5
$as_echo "$lt_cv_prog_compiler_c_o" >&6; }




hard_links="nottested"
if test "$lt_cv_prog_compiler_c_o" = no && test "$need_locks" != no; then
  # do not overwrite the value of need_locks provided by the user
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking if we can lock with hard links" >&5
$as_echo_n "checking if we can lock with hard links... " >&6; }
  hard_links=yes
  $RM conftest*
  ln conftest.a conftest.b 2>/dev/null && hard_links=no
  touch conftest.a
  ln conftest.a conftest.b 2>&5 || hard_links=no
  ln conftest.a conftest.b 2>/dev/null && hard_links=no
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $hard_links" >&5
$as_echo "$hard_links" >&6; }
  if test "$hard_links" = no; then
    { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: \`$CC' does not support \`-c -o', so \`make -j' may be unsafe" >&5
$as_echo "$as_me: WARNING: \`$CC' does not support \`-c -o', so \`make -j' may be unsafe" >&2;}
    need_locks=warn
  fi
else
  need_locks=no
fi






  { $as_echo "$as_me:${as_lineno-$LINENO}: checking whether the $compiler linker ($LD) supports shared libraries" >&5
$as_echo_n "checking whether the $compiler linker ($LD) supports shared libraries... " >&6; }

  runpath_var=
  allow_undefined_flag=
  always_export_symbols=no
  archive_cmds=
  archive_expsym_cmds=
  compiler_needs_object=no
  enable_shared_with_static_runtimes=no
  export_dynamic_flag_spec=
  export_symbols_cmds='$NM $libobjs $convenience | $global_symbol_pipe | $SED '\''s/.* //'\'' | sort | uniq > $export_symbols'
  hardcode_automatic=no
  hardcode_direct=no
  hardcode_direct_absolute=no
  hardcode_libdir_flag_spec=
  hardcode_libdir_separator=
  hardcode_minus_L=no
  hardcode_shlibpath_var=unsupported
  inherit_rpath=no
  link_all_deplibs=unknown
  module_cmds=
  module_expsym_cmds=
  old_archive_from_new_cmds=
  old_archive_from_expsyms_cmds=
  thread_safe_flag_spec=
  whole_archive_flag_spec=
  # include_expsyms should be a list of space-separated symbols to be *always*
  # included in the symbol list
  include_expsyms=
  # exclude_expsyms can be an extended regexp of symbols to exclude
  # it will be wrapped by ` (' and `)$', so one must not match beginning or
  # end of line.  Example: `a|bc|.*d.*' will exclude the symbols `a' and `bc',
  # as well as any symbol that contains `d'.
  exclude_expsyms='_GLOBAL_OFFSET_TABLE_|_GLOBAL__F[ID]_.*'
  # Although _GLOBAL_OFFSET_TABLE_ is a valid symbol C name, most a.out
  # platforms (ab)use it in PIC code, but their linkers get confused if
  # the symbol is explicitly referenced.  Since portable code cannot
  # rely on this symbol name, it's probably fine to never include it in
  # preloaded symbol tables.
  # Exclude shared library initialization/finalization symbols.
  extract_expsyms_cmds=

  case $host_os in
  cygwin* | mingw* | pw32* | cegcc*)
    # FIXME: the MSVC++ port hasn't been tested in a loooong time
    # When not using gcc, we currently assume that we are using
    # Microsoft Visual C++.
    if test "$GCC" != yes; then
      with_gnu_ld=no
    fi
    ;;
  interix*)
    # we just hope/assume this is gcc and not c89 (= MSVC++)
    with_gnu_ld=yes
    ;;
  openbsd*)
    with_gnu_ld=no
    ;;
  linux* | k*bsd*-gnu | gnu*)
    link_all_deplibs=no
    ;;
  esac

  ld_shlibs=yes

  # On some targets, GNU ld is compatible enough with the native linker
  # that we're better off using the native interface for both.
  lt_use_gnu_ld_interface=no
  if test "$with_gnu_ld" = yes; then
    case $host_os in
      aix*)
	# The AIX port of GNU ld has always aspired to compatibility
	# with the native linker.  However, as the warning in the GNU ld
	# block says, versions before 2.19.5* couldn't really create working
	# shared libraries, regardless of the interface used.
	case `$LD -v 2>&1` in
	  *\ \(GNU\ Binutils\)\ 2.19.5*) ;;
	  *\ \(GNU\ Binutils\)\ 2.[2-9]*) ;;
	  *\ \(GNU\ Binutils\)\ [3-9]*) ;;
	  *)
	    lt_use_gnu_ld_interface=yes
	    ;;
	esac
	;;
      *)
	lt_use_gnu_ld_interface=yes
	;;
    esac
  fi

  if test "$lt_use_gnu_ld_interface" = yes; then
    # If archive_cmds runs LD, not CC, wlarc should be empty
    wlarc='${wl}'

    # Set some defaults for GNU ld with shared library support. These
    # are reset later if shared libraries are not supported. Putting them
    # here allows them to be overridden if necessary.
    runpath_var=LD_RUN_PATH
    hardcode_libdir_flag_spec='${wl}-rpath ${wl}$libdir'
    export_dynamic_flag_spec='${wl}--export-dynamic'
    # ancient GNU ld didn't support --whole-archive et. al.
    if $LD --help 2>&1 | $GREP 'no-whole-archive' > /dev/null; then
      whole_archive_flag_spec="$wlarc"'--whole-archive$convenience '"$wlarc"'--no-whole-archive'
    else
      whole_archive_flag_spec=
    fi
    supports_anon_versioning=no
    case `$LD -v 2>&1` in
      *GNU\ gold*) supports_anon_versioning=yes ;;
      *\ [01].* | *\ 2.[0-9].* | *\ 2.10.*) ;; # catch versions < 2.11
      *\ 2.11.93.0.2\ *) supports_anon_versioning=yes ;; # RH7.3 ...
      *\ 2.11.92.0.12\ *) supports_anon_versioning=yes ;; # Mandrake 8.2 ...
      *\ 2.11.*) ;; # other 2.11 versions
      *) supports_anon_versioning=yes ;;
    esac

    # See if GNU ld supports shared libraries.
    case $host_os in
    aix[3-9]*)
      # On AIX/PPC, the GNU linker is very broken
      if test "$host_cpu" != ia64; then
	ld_shlibs=no
	cat <<_LT_EOF 1>&2

*** Warning: the GNU linker, at least up to release 2.19, is reported
*** to be unable to reliably create shared libraries on AIX.
*** Therefore, libtool is disabling shared libraries support.  If you
*** really care for shared libraries, you may want to install binutils
*** 2.20 or above, or modify your PATH so that a non-GNU linker is found.
*** You will then need to restart the configuration process.

_LT_EOF
      fi
      ;;

    amigaos*)
      case $host_cpu in
      powerpc)
            # see comment about AmigaOS4 .so support
            archive_cmds='$CC -shared $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname -o $lib'
            archive_expsym_cmds=''
        ;;
      m68k)
            archive_cmds='$RM $output_objdir/a2ixlibrary.data~$ECHO "#define NAME $libname" > $output_objdir/a2ixlibrary.data~$ECHO "#define LIBRARY_ID 1" >> $output_objdir/a2ixlibrary.data~$ECHO "#define VERSION $major" >> $output_objdir/a2ixlibrary.data~$ECHO "#define REVISION $revision" >> $output_objdir/a2ixlibrary.data~$AR $AR_FLAGS $lib $libobjs~$RANLIB $lib~(cd $output_objdir && a2ixlibrary -32)'
            hardcode_libdir_flag_spec='-L$libdir'
            hardcode_minus_L=yes
        ;;
      esac
      ;;

    beos*)
      if $LD --help 2>&1 | $GREP ': supported targets:.* elf' > /dev/null; then
	allow_undefined_flag=unsupported
	# Joseph Beckenbach <jrb3@best.com> says some releases of gcc
	# support --undefined.  This deserves some investigation.  FIXME
	archive_cmds='$CC -nostart $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname -o $lib'
      else
	ld_shlibs=no
      fi
      ;;

    cygwin* | mingw* | pw32* | cegcc*)
      # _LT_TAGVAR(hardcode_libdir_flag_spec, ) is actually meaningless,
      # as there is no search path for DLLs.
      hardcode_libdir_flag_spec='-L$libdir'
      export_dynamic_flag_spec='${wl}--export-all-symbols'
      allow_undefined_flag=unsupported
      always_export_symbols=no
      enable_shared_with_static_runtimes=yes
      export_symbols_cmds='$NM $libobjs $convenience | $global_symbol_pipe | $SED -e '\''/^[BCDGRS][ ]/s/.*[ ]\([^ ]*\)/\1 DATA/;s/^.*[ ]__nm__\([^ ]*\)[ ][^ ]*/\1 DATA/;/^I[ ]/d;/^[AITW][ ]/s/.* //'\'' | sort | uniq > $export_symbols'
      exclude_expsyms='[_]+GLOBAL_OFFSET_TABLE_|[_]+GLOBAL__[FID]_.*|[_]+head_[A-Za-z0-9_]+_dll|[A-Za-z0-9_]+_dll_iname'

      if $LD --help 2>&1 | $GREP 'auto-import' > /dev/null; then
        archive_cmds='$CC -shared $libobjs $deplibs $compiler_flags -o $output_objdir/$soname ${wl}--enable-auto-image-base -Xlinker --out-implib -Xlinker $lib'
	# If the export-symbols file already is a .def file (1st line
	# is EXPORTS), use it as is; otherwise, prepend...
	archive_expsym_cmds='if test "x`$SED 1q $export_symbols`" = xEXPORTS; then
	  cp $export_symbols $output_objdir/$soname.def;
	else
	  echo EXPORTS > $output_objdir/$soname.def;
	  cat $export_symbols >> $output_objdir/$soname.def;
	fi~
	$CC -shared $output_objdir/$soname.def $libobjs $deplibs $compiler_flags -o $output_objdir/$soname ${wl}--enable-auto-image-base -Xlinker --out-implib -Xlinker $lib'
      else
	ld_shlibs=no
      fi
      ;;

    haiku*)
      archive_cmds='$CC -shared $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname -o $lib'
      link_all_deplibs=yes
      ;;

    interix[3-9]*)
      hardcode_direct=no
      hardcode_shlibpath_var=no
      hardcode_libdir_flag_spec='${wl}-rpath,$libdir'
      export_dynamic_flag_spec='${wl}-E'
      # Hack: On Interix 3.x, we cannot compile PIC because of a broken gcc.
      # Instead, shared libraries are loaded at an image base (0x10000000 by
      # default) and relocated if they conflict, which is a slow very memory
      # consuming and fragmenting process.  To avoid this, we pick a random,
      # 256 KiB-aligned image base between 0x50000000 and 0x6FFC0000 at link
      # time.  Moving up from 0x10000000 also allows more sbrk(2) space.
      archive_cmds='$CC -shared $pic_flag $libobjs $deplibs $compiler_flags ${wl}-h,$soname ${wl}--image-base,`expr ${RANDOM-$$} % 4096 / 2 \* 262144 + 1342177280` -o $lib'
      archive_expsym_cmds='sed "s,^,_," $export_symbols >$output_objdir/$soname.expsym~$CC -shared $pic_flag $libobjs $deplibs $compiler_flags ${wl}-h,$soname ${wl}--retain-symbols-file,$output_objdir/$soname.expsym ${wl}--image-base,`expr ${RANDOM-$$} % 4096 / 2 \* 262144 + 1342177280` -o $lib'
      ;;

    gnu* | linux* | tpf* | k*bsd*-gnu | kopensolaris*-gnu)
      tmp_diet=no
      if test "$host_os" = linux-dietlibc; then
	case $cc_basename in
	  diet\ *) tmp_diet=yes;;	# linux-dietlibc with static linking (!diet-dyn)
	esac
      fi
      if $LD --help 2>&1 | $EGREP ': supported targets:.* elf' > /dev/null \
	 && test "$tmp_diet" = no
      then
	tmp_addflag=' $pic_flag'
	tmp_sharedflag='-shared'
	case $cc_basename,$host_cpu in
        pgcc*)				# Portland Group C compiler
	  whole_archive_flag_spec='${wl}--whole-archive`for conv in $convenience\"\"; do test  -n \"$conv\" && new_convenience=\"$new_convenience,$conv\"; done; func_echo_all \"$new_convenience\"` ${wl}--no-whole-archive'
	  tmp_addflag=' $pic_flag'
	  ;;
	pgf77* | pgf90* | pgf95* | pgfortran*)
					# Portland Group f77 and f90 compilers
	  whole_archive_flag_spec='${wl}--whole-archive`for conv in $convenience\"\"; do test  -n \"$conv\" && new_convenience=\"$new_convenience,$conv\"; done; func_echo_all \"$new_convenience\"` ${wl}--no-whole-archive'
	  tmp_addflag=' $pic_flag -Mnomain' ;;
	ecc*,ia64* | icc*,ia64*)	# Intel C compiler on ia64
	  tmp_addflag=' -i_dynamic' ;;
	efc*,ia64* | ifort*,ia64*)	# Intel Fortran compiler on ia64
	  tmp_addflag=' -i_dynamic -nofor_main' ;;
	ifc* | ifort*)			# Intel Fortran compiler
	  tmp_addflag=' -nofor_main' ;;
	lf95*)				# Lahey Fortran 8.1
	  whole_archive_flag_spec=
	  tmp_sharedflag='--shared' ;;
	xl[cC]* | bgxl[cC]* | mpixl[cC]*) # IBM XL C 8.0 on PPC (deal with xlf below)
	  tmp_sharedflag='-qmkshrobj'
	  tmp_addflag= ;;
	nvcc*)	# Cuda Compiler Driver 2.2
	  whole_archive_flag_spec='${wl}--whole-archive`for conv in $convenience\"\"; do test  -n \"$conv\" && new_convenience=\"$new_convenience,$conv\"; done; func_echo_all \"$new_convenience\"` ${wl}--no-whole-archive'
	  compiler_needs_object=yes
	  ;;
	esac
	case `$CC -V 2>&1 | sed 5q` in
	*Sun\ C*)			# Sun C 5.9
	  whole_archive_flag_spec='${wl}--whole-archive`new_convenience=; for conv in $convenience\"\"; do test -z \"$conv\" || new_convenience=\"$new_convenience,$conv\"; done; func_echo_all \"$new_convenience\"` ${wl}--no-whole-archive'
	  compiler_needs_object=yes
	  tmp_sharedflag='-G' ;;
	*Sun\ F*)			# Sun Fortran 8.3
	  tmp_sharedflag='-G' ;;
	esac
	archive_cmds='$CC '"$tmp_sharedflag""$tmp_addflag"' $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname -o $lib'

        if test "x$supports_anon_versioning" = xyes; then
          archive_expsym_cmds='echo "{ global:" > $output_objdir/$libname.ver~
	    cat $export_symbols | sed -e "s/\(.*\)/\1;/" >> $output_objdir/$libname.ver~
	    echo "local: *; };" >> $output_objdir/$libname.ver~
	    $CC '"$tmp_sharedflag""$tmp_addflag"' $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname ${wl}-version-script ${wl}$output_objdir/$libname.ver -o $lib'
        fi

	case $cc_basename in
	xlf* | bgf* | bgxlf* | mpixlf*)
	  # IBM XL Fortran 10.1 on PPC cannot create shared libs itself
	  whole_archive_flag_spec='--whole-archive$convenience --no-whole-archive'
	  hardcode_libdir_flag_spec='${wl}-rpath ${wl}$libdir'
	  archive_cmds='$LD -shared $libobjs $deplibs $linker_flags -soname $soname -o $lib'
	  if test "x$supports_anon_versioning" = xyes; then
	    archive_expsym_cmds='echo "{ global:" > $output_objdir/$libname.ver~
	      cat $export_symbols | sed -e "s/\(.*\)/\1;/" >> $output_objdir/$libname.ver~
	      echo "local: *; };" >> $output_objdir/$libname.ver~
	      $LD -shared $libobjs $deplibs $linker_flags -soname $soname -version-script $output_objdir/$libname.ver -o $lib'
	  fi
	  ;;
	esac
      else
        ld_shlibs=no
      fi
      ;;

    netbsd* | netbsdelf*-gnu)
      if echo __ELF__ | $CC -E - | $GREP __ELF__ >/dev/null; then
	archive_cmds='$LD -Bshareable $libobjs $deplibs $linker_flags -o $lib'
	wlarc=
      else
	archive_cmds='$CC -shared $pic_flag $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname -o $lib'
	archive_expsym_cmds='$CC -shared $pic_flag $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname ${wl}-retain-symbols-file $wl$export_symbols -o $lib'
      fi
      ;;

    solaris*)
      if $LD -v 2>&1 | $GREP 'BFD 2\.8' > /dev/null; then
	ld_shlibs=no
	cat <<_LT_EOF 1>&2

*** Warning: The releases 2.8.* of the GNU linker cannot reliably
*** create shared libraries on Solaris systems.  Therefore, libtool
*** is disabling shared libraries support.  We urge you to upgrade GNU
*** binutils to release 2.9.1 or newer.  Another option is to modify
*** your PATH or compiler configuration so that the native linker is
*** used, and then restart.

_LT_EOF
      elif $LD --help 2>&1 | $GREP ': supported targets:.* elf' > /dev/null; then
	archive_cmds='$CC -shared $pic_flag $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname -o $lib'
	archive_expsym_cmds='$CC -shared $pic_flag $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname ${wl}-retain-symbols-file $wl$export_symbols -o $lib'
      else
	ld_shlibs=no
      fi
      ;;

    sysv5* | sco3.2v5* | sco5v6* | unixware* | OpenUNIX*)
      case `$LD -v 2>&1` in
        *\ [01].* | *\ 2.[0-9].* | *\ 2.1[0-5].*)
	ld_shlibs=no
	cat <<_LT_EOF 1>&2

*** Warning: Releases of the GNU linker prior to 2.16.91.0.3 can not
*** reliably create shared libraries on SCO systems.  Therefore, libtool
*** is disabling shared libraries support.  We urge you to upgrade GNU
*** binutils to release 2.16.91.0.3 or newer.  Another option is to modify
*** your PATH or compiler configuration so that the native linker is
*** used, and then restart.

_LT_EOF
	;;
	*)
	  # For security reasons, it is highly recommended that you always
	  # use absolute paths for naming shared libraries, and exclude the
	  # DT_RUNPATH tag from executables and libraries.  But doing so
	  # requires that you compile everything twice, which is a pain.
	  if $LD --help 2>&1 | $GREP ': supported targets:.* elf' > /dev/null; then
	    hardcode_libdir_flag_spec='${wl}-rpath ${wl}$libdir'
	    archive_cmds='$CC -shared $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname -o $lib'
	    archive_expsym_cmds='$CC -shared $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname ${wl}-retain-symbols-file $wl$export_symbols -o $lib'
	  else
	    ld_shlibs=no
	  fi
	;;
      esac
      ;;

    sunos4*)
      archive_cmds='$LD -assert pure-text -Bshareable -o $lib $libobjs $deplibs $linker_flags'
      wlarc=
      hardcode_direct=yes
      hardcode_shlibpath_var=no
      ;;

    *)
      if $LD --help 2>&1 | $GREP ': supported targets:.* elf' > /dev/null; then
	archive_cmds='$CC -shared $pic_flag $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname -o $lib'
	archive_expsym_cmds='$CC -shared $pic_flag $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname ${wl}-retain-symbols-file $wl$export_symbols -o $lib'
      else
	ld_shlibs=no
      fi
      ;;
    esac

    if test "$ld_shlibs" = no; then
      runpath_var=
      hardcode_libdir_flag_spec=
      export_dynamic_flag_spec=
      whole_archive_flag_spec=
    fi
  else
    # PORTME fill in a description of your system's linker (not GNU ld)
    case $host_os in
    aix3*)
      allow_undefined_flag=unsupported
      always_export_symbols=yes
      archive_expsym_cmds='$LD -o $output_objdir/$soname $libobjs $deplibs $linker_flags -bE:$export_symbols -T512 -H512 -bM:SRE~$AR $AR_FLAGS $lib $output_objdir/$soname'
      # Note: this linker hardcodes the directories in LIBPATH if there
      # are no directories specified by -L.
      hardcode_minus_L=yes
      if test "$GCC" = yes && test -z "$lt_prog_compiler_static"; then
	# Neither direct hardcoding nor static linking is supported with a
	# broken collect2.
	hardcode_direct=unsupported
      fi
      ;;

    aix[4-9]*)
      if test "$host_cpu" = ia64; then
	# On IA64, the linker does run time linking by default, so we don't
	# have to do anything special.
	aix_use_runtimelinking=no
	exp_sym_flag='-Bexport'
	no_entry_flag=""
      else
	# If we're using GNU nm, then we don't want the "-C" option.
	# -C means demangle to AIX nm, but means don't demangle with GNU nm
	# Also, AIX nm treats weak defined symbols like other global
	# defined symbols, whereas GNU nm marks them as "W".
	if $NM -V 2>&1 | $GREP 'GNU' > /dev/null; then
	  export_symbols_cmds='$NM -Bpg $libobjs $convenience | awk '\''{ if (((\$ 2 == "T") || (\$ 2 == "D") || (\$ 2 == "B") || (\$ 2 == "W")) && (substr(\$ 3,1,1) != ".")) { print \$ 3 } }'\'' | sort -u > $export_symbols'
	else
	  export_symbols_cmds='$NM -BCpg $libobjs $convenience | awk '\''{ if (((\$ 2 == "T") || (\$ 2 == "D") || (\$ 2 == "B")) && (substr(\$ 3,1,1) != ".")) { print \$ 3 } }'\'' | sort -u > $export_symbols'
	fi
	aix_use_runtimelinking=no

	# Test if we are trying to use run time linking or normal
	# AIX style linking. If -brtl is somewhere in LDFLAGS, we
	# need to do runtime linking.
	case $host_os in aix4.[23]|aix4.[23].*|aix[5-9]*)
	  for ld_flag in $LDFLAGS; do
	  if (test $ld_flag = "-brtl" || test $ld_flag = "-Wl,-brtl"); then
	    aix_use_runtimelinking=yes
	    break
	  fi
	  done
	  ;;
	esac

	exp_sym_flag='-bexport'
	no_entry_flag='-bnoentry'
      fi

      # When large executables or shared objects are built, AIX ld can
      # have problems creating the table of contents.  If linking a library
      # or program results in "error TOC overflow" add -mminimal-toc to
      # CXXFLAGS/CFLAGS for g++/gcc.  In the cases where that is not
      # enough to fix the problem, add -Wl,-bbigtoc to LDFLAGS.

      archive_cmds=''
      hardcode_direct=yes
      hardcode_direct_absolute=yes
      hardcode_libdir_separator=':'
      link_all_deplibs=yes
      file_list_spec='${wl}-f,'

      if test "$GCC" = yes; then
	case $host_os in aix4.[012]|aix4.[012].*)
	# We only want to do this on AIX 4.2 and lower, the check
	# below for broken collect2 doesn't work under 4.3+
	  collect2name=`${CC} -print-prog-name=collect2`
	  if test -f "$collect2name" &&
	   strings "$collect2name" | $GREP resolve_lib_name >/dev/null
	  then
	  # We have reworked collect2
	  :
	  else
	  # We have old collect2
	  hardcode_direct=unsupported
	  # It fails to find uninstalled libraries when the uninstalled
	  # path is not listed in the libpath.  Setting hardcode_minus_L
	  # to unsupported forces relinking
	  hardcode_minus_L=yes
	  hardcode_libdir_flag_spec='-L$libdir'
	  hardcode_libdir_separator=
	  fi
	  ;;
	esac
	shared_flag='-shared'
	if test "$aix_use_runtimelinking" = yes; then
	  shared_flag="$shared_flag "'${wl}-G'
	fi
	link_all_deplibs=no
      else
	# not using gcc
	if test "$host_cpu" = ia64; then
	# VisualAge C++, Version 5.5 for AIX 5L for IA-64, Beta 3 Release
	# chokes on -Wl,-G. The following line is correct:
	  shared_flag='-G'
	else
	  if test "$aix_use_runtimelinking" = yes; then
	    shared_flag='${wl}-G'
	  else
	    shared_flag='${wl}-bM:SRE'
	  fi
	fi
      fi

      export_dynamic_flag_spec='${wl}-bexpall'
      # It seems that -bexpall does not export symbols beginning with
      # underscore (_), so it is better to generate a list of symbols to export.
      always_export_symbols=yes
      if test "$aix_use_runtimelinking" = yes; then
	# Warning - without using the other runtime loading flags (-brtl),
	# -berok will link without error, but may produce a broken library.
	allow_undefined_flag='-berok'
        # Determine the default libpath from the value encoded in an
        # empty executable.
        if test "${lt_cv_aix_libpath+set}" = set; then
  aix_libpath=$lt_cv_aix_libpath
else
  if ${lt_cv_aix_libpath_+:} false; then :
  $as_echo_n "(cached) " >&6
else
  cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */

int
main ()
{

  ;
  return 0;
}
_ACEOF
if ac_fn_c_try_link "$LINENO"; then :

  lt_aix_libpath_sed='
      /Import File Strings/,/^$/ {
	  /^0/ {
	      s/^0  *\([^ ]*\) *$/\1/
	      p
	  }
      }'
  lt_cv_aix_libpath_=`dump -H conftest$ac_exeext 2>/dev/null | $SED -n -e "$lt_aix_libpath_sed"`
  # Check for a 64-bit object if we didn't find anything.
  if test -z "$lt_cv_aix_libpath_"; then
    lt_cv_aix_libpath_=`dump -HX64 conftest$ac_exeext 2>/dev/null | $SED -n -e "$lt_aix_libpath_sed"`
  fi
fi
rm -f core conftest.err conftest.$ac_objext \
    conftest$ac_exeext conftest.$ac_ext
  if test -z "$lt_cv_aix_libpath_"; then
    lt_cv_aix_libpath_="/usr/lib:/lib"
  fi

fi

  aix_libpath=$lt_cv_aix_libpath_
fi

        hardcode_libdir_flag_spec='${wl}-blibpath:$libdir:'"$aix_libpath"
        archive_expsym_cmds='$CC -o $output_objdir/$soname $libobjs $deplibs '"\${wl}$no_entry_flag"' $compiler_flags `if test "x${allow_undefined_flag}" != "x"; then func_echo_all "${wl}${allow_undefined_flag}"; else :; fi` '"\${wl}$exp_sym_flag:\$export_symbols $shared_flag"
      else
	if test "$host_cpu" = ia64; then
	  hardcode_libdir_flag_spec='${wl}-R $libdir:/usr/lib:/lib'
	  allow_undefined_flag="-z nodefs"
	  archive_expsym_cmds="\$CC $shared_flag"' -o $output_objdir/$soname $libobjs $deplibs '"\${wl}$no_entry_flag"' $compiler_flags ${wl}${allow_undefined_flag} '"\${wl}$exp_sym_flag:\$export_symbols"
	else
	 # Determine the default libpath from the value encoded in an
	 # empty executable.
	 if test "${lt_cv_aix_libpath+set}" = set; then
  aix_libpath=$lt_cv_aix_libpath
else
  if ${lt_cv_aix_libpath_+:} false; then :
  $as_echo_n "(cached) " >&6
else
  cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */

int
main ()
{

  ;
  return 0;
}
_ACEOF
if ac_fn_c_try_link "$LINENO"; then :

  lt_aix_libpath_sed='
      /Import File Strings/,/^$/ {
	  /^0/ {
	      s/^0  *\([^ ]*\) *$/\1/
	      p
	  }
      }'
  lt_cv_aix_libpath_=`dump -H conftest$ac_exeext 2>/dev/null | $SED -n -e "$lt_aix_libpath_sed"`
  # Check for a 64-bit object if we didn't find anything.
  if test -z "$lt_cv_aix_libpath_"; then
    lt_cv_aix_libpath_=`dump -HX64 conftest$ac_exeext 2>/dev/null | $SED -n -e "$lt_aix_libpath_sed"`
  fi
fi
rm -f core conftest.err conftest.$ac_objext \
    conftest$ac_exeext conftest.$ac_ext
  if test -z "$lt_cv_aix_libpath_"; then
    lt_cv_aix_libpath_="/usr/lib:/lib"
  fi

fi

  aix_libpath=$lt_cv_aix_libpath_
fi

	 hardcode_libdir_flag_spec='${wl}-blibpath:$libdir:'"$aix_libpath"
	  # Warning - without using the other run time loading flags,
	  # -berok will link without error, but may produce a broken library.
	  no_undefined_flag=' ${wl}-bernotok'
	  allow_undefined_flag=' ${wl}-berok'
	  if test "$with_gnu_ld" = yes; then
	    # We only use this code for GNU lds that support --whole-archive.
	    whole_archive_flag_spec='${wl}--whole-archive$convenience ${wl}--no-whole-archive'
	  else
	    # Exported symbols can be pulled into shared objects from archives
	    whole_archive_flag_spec='$convenience'
	  fi
	  archive_cmds_need_lc=yes
	  # This is similar to how AIX traditionally builds its shared libraries.
	  archive_expsym_cmds="\$CC $shared_flag"' -o $output_objdir/$soname $libobjs $deplibs ${wl}-bnoentry $compiler_flags ${wl}-bE:$export_symbols${allow_undefined_flag}~$AR $AR_FLAGS $output_objdir/$libname$release.a $output_objdir/$soname'
	fi
      fi
      ;;

    amigaos*)
      case $host_cpu in
      powerpc)
            # see comment about AmigaOS4 .so support
            archive_cmds='$CC -shared $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname -o $lib'
            archive_expsym_cmds=''
        ;;
      m68k)
            archive_cmds='$RM $output_objdir/a2ixlibrary.data~$ECHO "#define NAME $libname" > $output_objdir/a2ixlibrary.data~$ECHO "#define LIBRARY_ID 1" >> $output_objdir/a2ixlibrary.data~$ECHO "#define VERSION $major" >> $output_objdir/a2ixlibrary.data~$ECHO "#define REVISION $revision" >> $output_objdir/a2ixlibrary.data~$AR $AR_FLAGS $lib $libobjs~$RANLIB $lib~(cd $output_objdir && a2ixlibrary -32)'
            hardcode_libdir_flag_spec='-L$libdir'
            hardcode_minus_L=yes
        ;;
      esac
      ;;

    bsdi[45]*)
      export_dynamic_flag_spec=-rdynamic
      ;;

    cygwin* | mingw* | pw32* | cegcc*)
      # When not using gcc, we currently assume that we are using
      # Microsoft Visual C++.
      # hardcode_libdir_flag_spec is actually meaningless, as there is
      # no search path for DLLs.
      case $cc_basename in
      cl*)
	# Native MSVC
	hardcode_libdir_flag_spec=' '
	allow_undefined_flag=unsupported
	always_export_symbols=yes
	file_list_spec='@'
	# Tell ltmain to make .lib files, not .a files.
	libext=lib
	# Tell ltmain to make .dll files, not .so files.
	shrext_cmds=".dll"
	# FIXME: Setting linknames here is a bad hack.
	archive_cmds='$CC -o $output_objdir/$soname $libobjs $compiler_flags $deplibs -Wl,-dll~linknames='
	archive_expsym_cmds='if test "x`$SED 1q $export_symbols`" = xEXPORTS; then
	    sed -n -e 's/\\\\\\\(.*\\\\\\\)/-link\\\ -EXPORT:\\\\\\\1/' -e '1\\\!p' < $export_symbols > $output_objdir/$soname.exp;
	  else
	    sed -e 's/\\\\\\\(.*\\\\\\\)/-link\\\ -EXPORT:\\\\\\\1/' < $export_symbols > $output_objdir/$soname.exp;
	  fi~
	  $CC -o $tool_output_objdir$soname $libobjs $compiler_flags $deplibs "@$tool_output_objdir$soname.exp" -Wl,-DLL,-IMPLIB:"$tool_output_objdir$libname.dll.lib"~
	  linknames='
	# The linker will not automatically build a static lib if we build a DLL.
	# _LT_TAGVAR(old_archive_from_new_cmds, )='true'
	enable_shared_with_static_runtimes=yes
	exclude_expsyms='_NULL_IMPORT_DESCRIPTOR|_IMPORT_DESCRIPTOR_.*'
	export_symbols_cmds='$NM $libobjs $convenience | $global_symbol_pipe | $SED -e '\''/^[BCDGRS][ ]/s/.*[ ]\([^ ]*\)/\1,DATA/'\'' | $SED -e '\''/^[AITW][ ]/s/.*[ ]//'\'' | sort | uniq > $export_symbols'
	# Don't use ranlib
	old_postinstall_cmds='chmod 644 $oldlib'
	postlink_cmds='lt_outputfile="@OUTPUT@"~
	  lt_tool_outputfile="@TOOL_OUTPUT@"~
	  case $lt_outputfile in
	    *.exe|*.EXE) ;;
	    *)
	      lt_outputfile="$lt_outputfile.exe"
	      lt_tool_outputfile="$lt_tool_outputfile.exe"
	      ;;
	  esac~
	  if test "$MANIFEST_TOOL" != ":" && test -f "$lt_outputfile.manifest"; then
	    $MANIFEST_TOOL -manifest "$lt_tool_outputfile.manifest" -outputresource:"$lt_tool_outputfile" || exit 1;
	    $RM "$lt_outputfile.manifest";
	  fi'
	;;
      *)
	# Assume MSVC wrapper
	hardcode_libdir_flag_spec=' '
	allow_undefined_flag=unsupported
	# Tell ltmain to make .lib files, not .a files.
	libext=lib
	# Tell ltmain to make .dll files, not .so files.
	shrext_cmds=".dll"
	# FIXME: Setting linknames here is a bad hack.
	archive_cmds='$CC -o $lib $libobjs $compiler_flags `func_echo_all "$deplibs" | $SED '\''s/ -lc$//'\''` -link -dll~linknames='
	# The linker will automatically build a .lib file if we build a DLL.
	old_archive_from_new_cmds='true'
	# FIXME: Should let the user specify the lib program.
	old_archive_cmds='lib -OUT:$oldlib$oldobjs$old_deplibs'
	enable_shared_with_static_runtimes=yes
	;;
      esac
      ;;

    darwin* | rhapsody*)


  archive_cmds_need_lc=no
  hardcode_direct=no
  hardcode_automatic=yes
  hardcode_shlibpath_var=unsupported
  if test "$lt_cv_ld_force_load" = "yes"; then
    whole_archive_flag_spec='`for conv in $convenience\"\"; do test  -n \"$conv\" && new_convenience=\"$new_convenience ${wl}-force_load,$conv\"; done; func_echo_all \"$new_convenience\"`'

  else
    whole_archive_flag_spec=''
  fi
  link_all_deplibs=yes
  allow_undefined_flag="$_lt_dar_allow_undefined"
  case $cc_basename in
     ifort*) _lt_dar_can_shared=yes ;;
     *) _lt_dar_can_shared=$GCC ;;
  esac
  if test "$_lt_dar_can_shared" = "yes"; then
    output_verbose_link_cmd=func_echo_all
    archive_cmds="\$CC -dynamiclib \$allow_undefined_flag -o \$lib \$libobjs \$deplibs \$compiler_flags -install_name \$rpath/\$soname \$verstring $_lt_dar_single_mod${_lt_dsymutil}"
    module_cmds="\$CC \$allow_undefined_flag -o \$lib -bundle \$libobjs \$deplibs \$compiler_flags${_lt_dsymutil}"
    archive_expsym_cmds="sed 's,^,_,' < \$export_symbols > \$output_objdir/\${libname}-symbols.expsym~\$CC -dynamiclib \$allow_undefined_flag -o \$lib \$libobjs \$deplibs \$compiler_flags -install_name \$rpath/\$soname \$verstring ${_lt_dar_single_mod}${_lt_dar_export_syms}${_lt_dsymutil}"
    module_expsym_cmds="sed -e 's,^,_,' < \$export_symbols > \$output_objdir/\${libname}-symbols.expsym~\$CC \$allow_undefined_flag -o \$lib -bundle \$libobjs \$deplibs \$compiler_flags${_lt_dar_export_syms}${_lt_dsymutil}"

  else
  ld_shlibs=no
  fi

      ;;

    dgux*)
      archive_cmds='$LD -G -h $soname -o $lib $libobjs $deplibs $linker_flags'
      hardcode_libdir_flag_spec='-L$libdir'
      hardcode_shlibpath_var=no
      ;;

    # FreeBSD 2.2.[012] allows us to include c++rt0.o to get C++ constructor
    # support.  Future versions do this automatically, but an explicit c++rt0.o
    # does not break anything, and helps significantly (at the cost of a little
    # extra space).
    freebsd2.2*)
      archive_cmds='$LD -Bshareable -o $lib $libobjs $deplibs $linker_flags /usr/lib/c++rt0.o'
      hardcode_libdir_flag_spec='-R$libdir'
      hardcode_direct=yes
      hardcode_shlibpath_var=no
      ;;

    # Unfortunately, older versions of FreeBSD 2 do not have this feature.
    freebsd2.*)
      archive_cmds='$LD -Bshareable -o $lib $libobjs $deplibs $linker_flags'
      hardcode_direct=yes
      hardcode_minus_L=yes
      hardcode_shlibpath_var=no
      ;;

    # FreeBSD 3 and greater uses gcc -shared to do shared libraries.
    freebsd* | dragonfly*)
      archive_cmds='$CC -shared $pic_flag -o $lib $libobjs $deplibs $compiler_flags'
      hardcode_libdir_flag_spec='-R$libdir'
      hardcode_direct=yes
      hardcode_shlibpath_var=no
      ;;

    hpux9*)
      if test "$GCC" = yes; then
	archive_cmds='$RM $output_objdir/$soname~$CC -shared $pic_flag ${wl}+b ${wl}$install_libdir -o $output_objdir/$soname $libobjs $deplibs $compiler_flags~test $output_objdir/$soname = $lib || mv $output_objdir/$soname $lib'
      else
	archive_cmds='$RM $output_objdir/$soname~$LD -b +b $install_libdir -o $output_objdir/$soname $libobjs $deplibs $linker_flags~test $output_objdir/$soname = $lib || mv $output_objdir/$soname $lib'
      fi
      hardcode_libdir_flag_spec='${wl}+b ${wl}$libdir'
      hardcode_libdir_separator=:
      hardcode_direct=yes

      # hardcode_minus_L: Not really in the search PATH,
      # but as the default location of the library.
      hardcode_minus_L=yes
      export_dynamic_flag_spec='${wl}-E'
      ;;

    hpux10*)
      if test "$GCC" = yes && test "$with_gnu_ld" = no; then
	archive_cmds='$CC -shared $pic_flag ${wl}+h ${wl}$soname ${wl}+b ${wl}$install_libdir -o $lib $libobjs $deplibs $compiler_flags'
      else
	archive_cmds='$LD -b +h $soname +b $install_libdir -o $lib $libobjs $deplibs $linker_flags'
      fi
      if test "$with_gnu_ld" = no; then
	hardcode_libdir_flag_spec='${wl}+b ${wl}$libdir'
	hardcode_libdir_separator=:
	hardcode_direct=yes
	hardcode_direct_absolute=yes
	export_dynamic_flag_spec='${wl}-E'
	# hardcode_minus_L: Not really in the search PATH,
	# but as the default location of the library.
	hardcode_minus_L=yes
      fi
      ;;

    hpux11*)
      if test "$GCC" = yes && test "$with_gnu_ld" = no; then
	case $host_cpu in
	hppa*64*)
	  archive_cmds='$CC -shared ${wl}+h ${wl}$soname -o $lib $libobjs $deplibs $compiler_flags'
	  ;;
	ia64*)
	  archive_cmds='$CC -shared $pic_flag ${wl}+h ${wl}$soname ${wl}+nodefaultrpath -o $lib $libobjs $deplibs $compiler_flags'
	  ;;
	*)
	  archive_cmds='$CC -shared $pic_flag ${wl}+h ${wl}$soname ${wl}+b ${wl}$install_libdir -o $lib $libobjs $deplibs $compiler_flags'
	  ;;
	esac
      else
	case $host_cpu in
	hppa*64*)
	  archive_cmds='$CC -b ${wl}+h ${wl}$soname -o $lib $libobjs $deplibs $compiler_flags'
	  ;;
	ia64*)
	  archive_cmds='$CC -b ${wl}+h ${wl}$soname ${wl}+nodefaultrpath -o $lib $libobjs $deplibs $compiler_flags'
	  ;;
	*)

	  # Older versions of the 11.00 compiler do not understand -b yet
	  # (HP92453-01 A.11.01.20 doesn't, HP92453-01 B.11.X.35175-35176.GP does)
	  { $as_echo "$as_me:${as_lineno-$LINENO}: checking if $CC understands -b" >&5
$as_echo_n "checking if $CC understands -b... " >&6; }
if ${lt_cv_prog_compiler__b+:} false; then :
  $as_echo_n "(cached) " >&6
else
  lt_cv_prog_compiler__b=no
   save_LDFLAGS="$LDFLAGS"
   LDFLAGS="$LDFLAGS -b"
   echo "$lt_simple_link_test_code" > conftest.$ac_ext
   if (eval $ac_link 2>conftest.err) && test -s conftest$ac_exeext; then
     # The linker can only warn and ignore the option if not recognized
     # So say no if there are warnings
     if test -s conftest.err; then
       # Append any errors to the config.log.
       cat conftest.err 1>&5
       $ECHO "$_lt_linker_boilerplate" | $SED '/^$/d' > conftest.exp
       $SED '/^$/d; /^ *+/d' conftest.err >conftest.er2
       if diff conftest.exp conftest.er2 >/dev/null; then
         lt_cv_prog_compiler__b=yes
       fi
     else
       lt_cv_prog_compiler__b=yes
     fi
   fi
   $RM -r conftest*
   LDFLAGS="$save_LDFLAGS"

fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_prog_compiler__b" >&5
$as_echo "$lt_cv_prog_compiler__b" >&6; }

if test x"$lt_cv_prog_compiler__b" = xyes; then
    archive_cmds='$CC -b ${wl}+h ${wl}$soname ${wl}+b ${wl}$install_libdir -o $lib $libobjs $deplibs $compiler_flags'
else
    archive_cmds='$LD -b +h $soname +b $install_libdir -o $lib $libobjs $deplibs $linker_flags'
fi

	  ;;
	esac
      fi
      if test "$with_gnu_ld" = no; then
	hardcode_libdir_flag_spec='${wl}+b ${wl}$libdir'
	hardcode_libdir_separator=:

	case $host_cpu in
	hppa*64*|ia64*)
	  hardcode_direct=no
	  hardcode_shlibpath_var=no
	  ;;
	*)
	  hardcode_direct=yes
	  hardcode_direct_absolute=yes
	  export_dynamic_flag_spec='${wl}-E'

	  # hardcode_minus_L: Not really in the search PATH,
	  # but as the default location of the library.
	  hardcode_minus_L=yes
	  ;;
	esac
      fi
      ;;

    irix5* | irix6* | nonstopux*)
      if test "$GCC" = yes; then
	archive_cmds='$CC -shared $pic_flag $libobjs $deplibs $compiler_flags ${wl}-soname ${wl}$soname `test -n "$verstring" && func_echo_all "${wl}-set_version ${wl}$verstring"` ${wl}-update_registry ${wl}${output_objdir}/so_locations -o $lib'
	# Try to use the -exported_symbol ld option, if it does not
	# work, assume that -exports_file does not work either and
	# implicitly export all symbols.
	# This should be the same for all languages, so no per-tag cache variable.
	{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether the $host_os linker accepts -exported_symbol" >&5
$as_echo_n "checking whether the $host_os linker accepts -exported_symbol... " >&6; }
if ${lt_cv_irix_exported_symbol+:} false; then :
  $as_echo_n "(cached) " >&6
else
  save_LDFLAGS="$LDFLAGS"
	   LDFLAGS="$LDFLAGS -shared ${wl}-exported_symbol ${wl}foo ${wl}-update_registry ${wl}/dev/null"
	   cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */
int foo (void) { return 0; }
_ACEOF
if ac_fn_c_try_link "$LINENO"; then :
  lt_cv_irix_exported_symbol=yes
else
  lt_cv_irix_exported_symbol=no
fi
rm -f core conftest.err conftest.$ac_objext \
    conftest$ac_exeext conftest.$ac_ext
           LDFLAGS="$save_LDFLAGS"
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_irix_exported_symbol" >&5
$as_echo "$lt_cv_irix_exported_symbol" >&6; }
	if test "$lt_cv_irix_exported_symbol" = yes; then
          archive_expsym_cmds='$CC -shared $pic_flag $libobjs $deplibs $compiler_flags ${wl}-soname ${wl}$soname `test -n "$verstring" && func_echo_all "${wl}-set_version ${wl}$verstring"` ${wl}-update_registry ${wl}${output_objdir}/so_locations ${wl}-exports_file ${wl}$export_symbols -o $lib'
	fi
      else
	archive_cmds='$CC -shared $libobjs $deplibs $compiler_flags -soname $soname `test -n "$verstring" && func_echo_all "-set_version $verstring"` -update_registry ${output_objdir}/so_locations -o $lib'
	archive_expsym_cmds='$CC -shared $libobjs $deplibs $compiler_flags -soname $soname `test -n "$verstring" && func_echo_all "-set_version $verstring"` -update_registry ${output_objdir}/so_locations -exports_file $export_symbols -o $lib'
      fi
      archive_cmds_need_lc='no'
      hardcode_libdir_flag_spec='${wl}-rpath ${wl}$libdir'
      hardcode_libdir_separator=:
      inherit_rpath=yes
      link_all_deplibs=yes
      ;;

    netbsd* | netbsdelf*-gnu)
      if echo __ELF__ | $CC -E - | $GREP __ELF__ >/dev/null; then
	archive_cmds='$LD -Bshareable -o $lib $libobjs $deplibs $linker_flags'  # a.out
      else
	archive_cmds='$LD -shared -o $lib $libobjs $deplibs $linker_flags'      # ELF
      fi
      hardcode_libdir_flag_spec='-R$libdir'
      hardcode_direct=yes
      hardcode_shlibpath_var=no
      ;;

    newsos6)
      archive_cmds='$LD -G -h $soname -o $lib $libobjs $deplibs $linker_flags'
      hardcode_direct=yes
      hardcode_libdir_flag_spec='${wl}-rpath ${wl}$libdir'
      hardcode_libdir_separator=:
      hardcode_shlibpath_var=no
      ;;

    *nto* | *qnx*)
      ;;

    openbsd*)
      if test -f /usr/libexec/ld.so; then
	hardcode_direct=yes
	hardcode_shlibpath_var=no
	hardcode_direct_absolute=yes
	if test -z "`echo __ELF__ | $CC -E - | $GREP __ELF__`" || test "$host_os-$host_cpu" = "openbsd2.8-powerpc"; then
	  archive_cmds='$CC -shared $pic_flag -o $lib $libobjs $deplibs $compiler_flags'
	  archive_expsym_cmds='$CC -shared $pic_flag -o $lib $libobjs $deplibs $compiler_flags ${wl}-retain-symbols-file,$export_symbols'
	  hardcode_libdir_flag_spec='${wl}-rpath,$libdir'
	  export_dynamic_flag_spec='${wl}-E'
	else
	  case $host_os in
	   openbsd[01].* | openbsd2.[0-7] | openbsd2.[0-7].*)
	     archive_cmds='$LD -Bshareable -o $lib $libobjs $deplibs $linker_flags'
	     hardcode_libdir_flag_spec='-R$libdir'
	     ;;
	   *)
	     archive_cmds='$CC -shared $pic_flag -o $lib $libobjs $deplibs $compiler_flags'
	     hardcode_libdir_flag_spec='${wl}-rpath,$libdir'
	     ;;
	  esac
	fi
      else
	ld_shlibs=no
      fi
      ;;

    os2*)
      hardcode_libdir_flag_spec='-L$libdir'
      hardcode_minus_L=yes
      allow_undefined_flag=unsupported
      archive_cmds='$ECHO "LIBRARY $libname INITINSTANCE" > $output_objdir/$libname.def~$ECHO "DESCRIPTION \"$libname\"" >> $output_objdir/$libname.def~echo DATA >> $output_objdir/$libname.def~echo " SINGLE NONSHARED" >> $output_objdir/$libname.def~echo EXPORTS >> $output_objdir/$libname.def~emxexp $libobjs >> $output_objdir/$libname.def~$CC -Zdll -Zcrtdll -o $lib $libobjs $deplibs $compiler_flags $output_objdir/$libname.def'
      old_archive_from_new_cmds='emximp -o $output_objdir/$libname.a $output_objdir/$libname.def'
      ;;

    osf3*)
      if test "$GCC" = yes; then
	allow_undefined_flag=' ${wl}-expect_unresolved ${wl}\*'
	archive_cmds='$CC -shared${allow_undefined_flag} $libobjs $deplibs $compiler_flags ${wl}-soname ${wl}$soname `test -n "$verstring" && func_echo_all "${wl}-set_version ${wl}$verstring"` ${wl}-update_registry ${wl}${output_objdir}/so_locations -o $lib'
      else
	allow_undefined_flag=' -expect_unresolved \*'
	archive_cmds='$CC -shared${allow_undefined_flag} $libobjs $deplibs $compiler_flags -soname $soname `test -n "$verstring" && func_echo_all "-set_version $verstring"` -update_registry ${output_objdir}/so_locations -o $lib'
      fi
      archive_cmds_need_lc='no'
      hardcode_libdir_flag_spec='${wl}-rpath ${wl}$libdir'
      hardcode_libdir_separator=:
      ;;

    osf4* | osf5*)	# as osf3* with the addition of -msym flag
      if test "$GCC" = yes; then
	allow_undefined_flag=' ${wl}-expect_unresolved ${wl}\*'
	archive_cmds='$CC -shared${allow_undefined_flag} $pic_flag $libobjs $deplibs $compiler_flags ${wl}-msym ${wl}-soname ${wl}$soname `test -n "$verstring" && func_echo_all "${wl}-set_version ${wl}$verstring"` ${wl}-update_registry ${wl}${output_objdir}/so_locations -o $lib'
	hardcode_libdir_flag_spec='${wl}-rpath ${wl}$libdir'
      else
	allow_undefined_flag=' -expect_unresolved \*'
	archive_cmds='$CC -shared${allow_undefined_flag} $libobjs $deplibs $compiler_flags -msym -soname $soname `test -n "$verstring" && func_echo_all "-set_version $verstring"` -update_registry ${output_objdir}/so_locations -o $lib'
	archive_expsym_cmds='for i in `cat $export_symbols`; do printf "%s %s\\n" -exported_symbol "\$i" >> $lib.exp; done; printf "%s\\n" "-hidden">> $lib.exp~
	$CC -shared${allow_undefined_flag} ${wl}-input ${wl}$lib.exp $compiler_flags $libobjs $deplibs -soname $soname `test -n "$verstring" && $ECHO "-set_version $verstring"` -update_registry ${output_objdir}/so_locations -o $lib~$RM $lib.exp'

	# Both c and cxx compiler support -rpath directly
	hardcode_libdir_flag_spec='-rpath $libdir'
      fi
      archive_cmds_need_lc='no'
      hardcode_libdir_separator=:
      ;;

    solaris*)
      no_undefined_flag=' -z defs'
      if test "$GCC" = yes; then
	wlarc='${wl}'
	archive_cmds='$CC -shared $pic_flag ${wl}-z ${wl}text ${wl}-h ${wl}$soname -o $lib $libobjs $deplibs $compiler_flags'
	archive_expsym_cmds='echo "{ global:" > $lib.exp~cat $export_symbols | $SED -e "s/\(.*\)/\1;/" >> $lib.exp~echo "local: *; };" >> $lib.exp~
	  $CC -shared $pic_flag ${wl}-z ${wl}text ${wl}-M ${wl}$lib.exp ${wl}-h ${wl}$soname -o $lib $libobjs $deplibs $compiler_flags~$RM $lib.exp'
      else
	case `$CC -V 2>&1` in
	*"Compilers 5.0"*)
	  wlarc=''
	  archive_cmds='$LD -G${allow_undefined_flag} -h $soname -o $lib $libobjs $deplibs $linker_flags'
	  archive_expsym_cmds='echo "{ global:" > $lib.exp~cat $export_symbols | $SED -e "s/\(.*\)/\1;/" >> $lib.exp~echo "local: *; };" >> $lib.exp~
	  $LD -G${allow_undefined_flag} -M $lib.exp -h $soname -o $lib $libobjs $deplibs $linker_flags~$RM $lib.exp'
	  ;;
	*)
	  wlarc='${wl}'
	  archive_cmds='$CC -G${allow_undefined_flag} -h $soname -o $lib $libobjs $deplibs $compiler_flags'
	  archive_expsym_cmds='echo "{ global:" > $lib.exp~cat $export_symbols | $SED -e "s/\(.*\)/\1;/" >> $lib.exp~echo "local: *; };" >> $lib.exp~
	  $CC -G${allow_undefined_flag} -M $lib.exp -h $soname -o $lib $libobjs $deplibs $compiler_flags~$RM $lib.exp'
	  ;;
	esac
      fi
      hardcode_libdir_flag_spec='-R$libdir'
      hardcode_shlibpath_var=no
      case $host_os in
      solaris2.[0-5] | solaris2.[0-5].*) ;;
      *)
	# The compiler driver will combine and reorder linker options,
	# but understands `-z linker_flag'.  GCC discards it without `$wl',
	# but is careful enough not to reorder.
	# Supported since Solaris 2.6 (maybe 2.5.1?)
	if test "$GCC" = yes; then
	  whole_archive_flag_spec='${wl}-z ${wl}allextract$convenience ${wl}-z ${wl}defaultextract'
	else
	  whole_archive_flag_spec='-z allextract$convenience -z defaultextract'
	fi
	;;
      esac
      link_all_deplibs=yes
      ;;

    sunos4*)
      if test "x$host_vendor" = xsequent; then
	# Use $CC to link under sequent, because it throws in some extra .o
	# files that make .init and .fini sections work.
	archive_cmds='$CC -G ${wl}-h $soname -o $lib $libobjs $deplibs $compiler_flags'
      else
	archive_cmds='$LD -assert pure-text -Bstatic -o $lib $libobjs $deplibs $linker_flags'
      fi
      hardcode_libdir_flag_spec='-L$libdir'
      hardcode_direct=yes
      hardcode_minus_L=yes
      hardcode_shlibpath_var=no
      ;;

    sysv4)
      case $host_vendor in
	sni)
	  archive_cmds='$LD -G -h $soname -o $lib $libobjs $deplibs $linker_flags'
	  hardcode_direct=yes # is this really true???
	;;
	siemens)
	  ## LD is ld it makes a PLAMLIB
	  ## CC just makes a GrossModule.
	  archive_cmds='$LD -G -o $lib $libobjs $deplibs $linker_flags'
	  reload_cmds='$CC -r -o $output$reload_objs'
	  hardcode_direct=no
        ;;
	motorola)
	  archive_cmds='$LD -G -h $soname -o $lib $libobjs $deplibs $linker_flags'
	  hardcode_direct=no #Motorola manual says yes, but my tests say they lie
	;;
      esac
      runpath_var='LD_RUN_PATH'
      hardcode_shlibpath_var=no
      ;;

    sysv4.3*)
      archive_cmds='$LD -G -h $soname -o $lib $libobjs $deplibs $linker_flags'
      hardcode_shlibpath_var=no
      export_dynamic_flag_spec='-Bexport'
      ;;

    sysv4*MP*)
      if test -d /usr/nec; then
	archive_cmds='$LD -G -h $soname -o $lib $libobjs $deplibs $linker_flags'
	hardcode_shlibpath_var=no
	runpath_var=LD_RUN_PATH
	hardcode_runpath_var=yes
	ld_shlibs=yes
      fi
      ;;

    sysv4*uw2* | sysv5OpenUNIX* | sysv5UnixWare7.[01].[10]* | unixware7* | sco3.2v5.0.[024]*)
      no_undefined_flag='${wl}-z,text'
      archive_cmds_need_lc=no
      hardcode_shlibpath_var=no
      runpath_var='LD_RUN_PATH'

      if test "$GCC" = yes; then
	archive_cmds='$CC -shared ${wl}-h,$soname -o $lib $libobjs $deplibs $compiler_flags'
	archive_expsym_cmds='$CC -shared ${wl}-Bexport:$export_symbols ${wl}-h,$soname -o $lib $libobjs $deplibs $compiler_flags'
      else
	archive_cmds='$CC -G ${wl}-h,$soname -o $lib $libobjs $deplibs $compiler_flags'
	archive_expsym_cmds='$CC -G ${wl}-Bexport:$export_symbols ${wl}-h,$soname -o $lib $libobjs $deplibs $compiler_flags'
      fi
      ;;

    sysv5* | sco3.2v5* | sco5v6*)
      # Note: We can NOT use -z defs as we might desire, because we do not
      # link with -lc, and that would cause any symbols used from libc to
      # always be unresolved, which means just about no library would
      # ever link correctly.  If we're not using GNU ld we use -z text
      # though, which does catch some bad symbols but isn't as heavy-handed
      # as -z defs.
      no_undefined_flag='${wl}-z,text'
      allow_undefined_flag='${wl}-z,nodefs'
      archive_cmds_need_lc=no
      hardcode_shlibpath_var=no
      hardcode_libdir_flag_spec='${wl}-R,$libdir'
      hardcode_libdir_separator=':'
      link_all_deplibs=yes
      export_dynamic_flag_spec='${wl}-Bexport'
      runpath_var='LD_RUN_PATH'

      if test "$GCC" = yes; then
	archive_cmds='$CC -shared ${wl}-h,$soname -o $lib $libobjs $deplibs $compiler_flags'
	archive_expsym_cmds='$CC -shared ${wl}-Bexport:$export_symbols ${wl}-h,$soname -o $lib $libobjs $deplibs $compiler_flags'
      else
	archive_cmds='$CC -G ${wl}-h,$soname -o $lib $libobjs $deplibs $compiler_flags'
	archive_expsym_cmds='$CC -G ${wl}-Bexport:$export_symbols ${wl}-h,$soname -o $lib $libobjs $deplibs $compiler_flags'
      fi
      ;;

    uts4*)
      archive_cmds='$LD -G -h $soname -o $lib $libobjs $deplibs $linker_flags'
      hardcode_libdir_flag_spec='-L$libdir'
      hardcode_shlibpath_var=no
      ;;

    *)
      ld_shlibs=no
      ;;
    esac

    if test x$host_vendor = xsni; then
      case $host in
      sysv4 | sysv4.2uw2* | sysv4.3* | sysv5*)
	export_dynamic_flag_spec='${wl}-Blargedynsym'
	;;
      esac
    fi
  fi

{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $ld_shlibs" >&5
$as_echo "$ld_shlibs" >&6; }
test "$ld_shlibs" = no && can_build_shared=no

with_gnu_ld=$with_gnu_ld















#
# Do we need to explicitly link libc?
#
case "x$archive_cmds_need_lc" in
x|xyes)
  # Assume -lc should be added
  archive_cmds_need_lc=yes

  if test "$enable_shared" = yes && test "$GCC" = yes; then
    case $archive_cmds in
    *'~'*)
      # FIXME: we may have to deal with multi-command sequences.
      ;;
    '$CC '*)
      # Test whether the compiler implicitly links with -lc since on some
      # systems, -lgcc has to come before -lc. If gcc already passes -lc
      # to ld, don't add -lc before -lgcc.
      { $as_echo "$as_me:${as_lineno-$LINENO}: checking whether -lc should be explicitly linked in" >&5
$as_echo_n "checking whether -lc should be explicitly linked in... " >&6; }
if ${lt_cv_archive_cmds_need_lc+:} false; then :
  $as_echo_n "(cached) " >&6
else
  $RM conftest*
	echo "$lt_simple_compile_test_code" > conftest.$ac_ext

	if { { eval echo "\"\$as_me\":${as_lineno-$LINENO}: \"$ac_compile\""; } >&5
  (eval $ac_compile) 2>&5
  ac_status=$?
  $as_echo "$as_me:${as_lineno-$LINENO}: \$? = $ac_status" >&5
  test $ac_status = 0; } 2>conftest.err; then
	  soname=conftest
	  lib=conftest
	  libobjs=conftest.$ac_objext
	  deplibs=
	  wl=$lt_prog_compiler_wl
	  pic_flag=$lt_prog_compiler_pic
	  compiler_flags=-v
	  linker_flags=-v
	  verstring=
	  output_objdir=.
	  libname=conftest
	  lt_save_allow_undefined_flag=$allow_undefined_flag
	  allow_undefined_flag=
	  if { { eval echo "\"\$as_me\":${as_lineno-$LINENO}: \"$archive_cmds 2\>\&1 \| $GREP \" -lc \" \>/dev/null 2\>\&1\""; } >&5
  (eval $archive_cmds 2\>\&1 \| $GREP \" -lc \" \>/dev/null 2\>\&1) 2>&5
  ac_status=$?
  $as_echo "$as_me:${as_lineno-$LINENO}: \$? = $ac_status" >&5
  test $ac_status = 0; }
	  then
	    lt_cv_archive_cmds_need_lc=no
	  else
	    lt_cv_archive_cmds_need_lc=yes
	  fi
	  allow_undefined_flag=$lt_save_allow_undefined_flag
	else
	  cat conftest.err 1>&5
	fi
	$RM conftest*

fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_archive_cmds_need_lc" >&5
$as_echo "$lt_cv_archive_cmds_need_lc" >&6; }
      archive_cmds_need_lc=$lt_cv_archive_cmds_need_lc
      ;;
    esac
  fi
  ;;
esac
























































































































































  { $as_echo "$as_me:${as_lineno-$LINENO}: checking dynamic linker characteristics" >&5
$as_echo_n "checking dynamic linker characteristics... " >&6; }

if test "$GCC" = yes; then
  case $host_os in
    darwin*) lt_awk_arg="/^libraries:/,/LR/" ;;
    *) lt_awk_arg="/^libraries:/" ;;
  esac
  case $host_os in
    mingw* | cegcc*) lt_sed_strip_eq="s,=\([A-Za-z]:\),\1,g" ;;
    *) lt_sed_strip_eq="s,=/,/,g" ;;
  esac
  lt_search_path_spec=`$CC -print-search-dirs | awk $lt_awk_arg | $SED -e "s/^libraries://" -e $lt_sed_strip_eq`
  case $lt_search_path_spec in
  *\;*)
    # if the path contains ";" then we assume it to be the separator
    # otherwise default to the standard path separator (i.e. ":") - it is
    # assumed that no part of a normal pathname contains ";" but that should
    # okay in the real world where ";" in dirpaths is itself problematic.
    lt_search_path_spec=`$ECHO "$lt_search_path_spec" | $SED 's/;/ /g'`
    ;;
  *)
    lt_search_path_spec=`$ECHO "$lt_search_path_spec" | $SED "s/$PATH_SEPARATOR/ /g"`
    ;;
  esac
  # Ok, now we have the path, separated by spaces, we can step through it
  # and add multilib dir if necessary.
  lt_tmp_lt_search_path_spec=
  lt_multi_os_dir=`$CC $CPPFLAGS $CFLAGS $LDFLAGS -print-multi-os-directory 2>/dev/null`
  for lt_sys_path in $lt_search_path_spec; do
    if test -d "$lt_sys_path/$lt_multi_os_dir"; then
      lt_tmp_lt_search_path_spec="$lt_tmp_lt_search_path_spec $lt_sys_path/$lt_multi_os_dir"
    else
      test -d "$lt_sys_path" && \
	lt_tmp_lt_search_path_spec="$lt_tmp_lt_search_path_spec $lt_sys_path"
    fi
  done
  lt_search_path_spec=`$ECHO "$lt_tmp_lt_search_path_spec" | awk '
BEGIN {RS=" "; FS="/|\n";} {
  lt_foo="";
  lt_count=0;
  for (lt_i = NF; lt_i > 0; lt_i--) {
    if ($lt_i != "" && $lt_i != ".") {
      if ($lt_i == "..") {
        lt_count++;
      } else {
        if (lt_count == 0) {
          lt_foo="/" $lt_i lt_foo;
        } else {
          lt_count--;
        }
      }
    }
  }
  if (lt_foo != "") { lt_freq[lt_foo]++; }
  if (lt_freq[lt_foo] == 1) { print lt_foo; }
}'`
  # AWK program above erroneously prepends '/' to C:/dos/paths
  # for these hosts.
  case $host_os in
    mingw* | cegcc*) lt_search_path_spec=`$ECHO "$lt_search_path_spec" |\
      $SED 's,/\([A-Za-z]:\),\1,g'` ;;
  esac
  sys_lib_search_path_spec=`$ECHO "$lt_search_path_spec" | $lt_NL2SP`
else
  sys_lib_search_path_spec="/lib /usr/lib /usr/local/lib"
fi
library_names_spec=
libname_spec='lib$name'
soname_spec=
shrext_cmds=".so"
postinstall_cmds=
postuninstall_cmds=
finish_cmds=
finish_eval=
shlibpath_var=
shlibpath_overrides_runpath=unknown
version_type=none
dynamic_linker="$host_os ld.so"
sys_lib_dlsearch_path_spec="/lib /usr/lib"
need_lib_prefix=unknown
hardcode_into_libs=no

# when you set need_version to no, make sure it does not cause -set_version
# flags to be left without arguments
need_version=unknown

case $host_os in
aix3*)
  version_type=linux # correct to gnu/linux during the next big refactor
  library_names_spec='${libname}${release}${shared_ext}$versuffix $libname.a'
  shlibpath_var=LIBPATH

  # AIX 3 has no versioning support, so we append a major version to the name.
  soname_spec='${libname}${release}${shared_ext}$major'
  ;;

aix[4-9]*)
  version_type=linux # correct to gnu/linux during the next big refactor
  need_lib_prefix=no
  need_version=no
  hardcode_into_libs=yes
  if test "$host_cpu" = ia64; then
    # AIX 5 supports IA64
    library_names_spec='${libname}${release}${shared_ext}$major ${libname}${release}${shared_ext}$versuffix $libname${shared_ext}'
    shlibpath_var=LD_LIBRARY_PATH
  else
    # With GCC up to 2.95.x, collect2 would create an import file
    # for dependence libraries.  The import file would start with
    # the line `#! .'.  This would cause the generated library to
    # depend on `.', always an invalid library.  This was fixed in
    # development snapshots of GCC prior to 3.0.
    case $host_os in
      aix4 | aix4.[01] | aix4.[01].*)
      if { echo '#if __GNUC__ > 2 || (__GNUC__ == 2 && __GNUC_MINOR__ >= 97)'
	   echo ' yes '
	   echo '#endif'; } | ${CC} -E - | $GREP yes > /dev/null; then
	:
      else
	can_build_shared=no
      fi
      ;;
    esac
    # AIX (on Power*) has no versioning support, so currently we can not hardcode correct
    # soname into executable. Probably we can add versioning support to
    # collect2, so additional links can be useful in future.
    if test "$aix_use_runtimelinking" = yes; then
      # If using run time linking (on AIX 4.2 or later) use lib<name>.so
      # instead of lib<name>.a to let people know that these are not
      # typical AIX shared libraries.
      library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
    else
      # We preserve .a as extension for shared libraries through AIX4.2
      # and later when we are not doing run time linking.
      library_names_spec='${libname}${release}.a $libname.a'
      soname_spec='${libname}${release}${shared_ext}$major'
    fi
    shlibpath_var=LIBPATH
  fi
  ;;

amigaos*)
  case $host_cpu in
  powerpc)
    # Since July 2007 AmigaOS4 officially supports .so libraries.
    # When compiling the executable, add -use-dynld -Lsobjs: to the compileline.
    library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
    ;;
  m68k)
    library_names_spec='$libname.ixlibrary $libname.a'
    # Create ${libname}_ixlibrary.a entries in /sys/libs.
    finish_eval='for lib in `ls $libdir/*.ixlibrary 2>/dev/null`; do libname=`func_echo_all "$lib" | $SED '\''s%^.*/\([^/]*\)\.ixlibrary$%\1%'\''`; test $RM /sys/libs/${libname}_ixlibrary.a; $show "cd /sys/libs && $LN_S $lib ${libname}_ixlibrary.a"; cd /sys/libs && $LN_S $lib ${libname}_ixlibrary.a || exit 1; done'
    ;;
  esac
  ;;

beos*)
  library_names_spec='${libname}${shared_ext}'
  dynamic_linker="$host_os ld.so"
  shlibpath_var=LIBRARY_PATH
  ;;

bsdi[45]*)
  version_type=linux # correct to gnu/linux during the next big refactor
  need_version=no
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
  soname_spec='${libname}${release}${shared_ext}$major'
  finish_cmds='PATH="\$PATH:/sbin" ldconfig $libdir'
  shlibpath_var=LD_LIBRARY_PATH
  sys_lib_search_path_spec="/shlib /usr/lib /usr/X11/lib /usr/contrib/lib /lib /usr/local/lib"
  sys_lib_dlsearch_path_spec="/shlib /usr/lib /usr/local/lib"
  # the default ld.so.conf also contains /usr/contrib/lib and
  # /usr/X11R6/lib (/usr/X11 is a link to /usr/X11R6), but let us allow
  # libtool to hard-code these into programs
  ;;

cygwin* | mingw* | pw32* | cegcc*)
  version_type=windows
  shrext_cmds=".dll"
  need_version=no
  need_lib_prefix=no

  case $GCC,$cc_basename in
  yes,*)
    # gcc
    library_names_spec='$libname.dll.a'
    # DLL is installed to $(libdir)/../bin by postinstall_cmds
    postinstall_cmds='base_file=`basename \${file}`~
      dlpath=`$SHELL 2>&1 -c '\''. $dir/'\''\${base_file}'\''i; echo \$dlname'\''`~
      dldir=$destdir/`dirname \$dlpath`~
      test -d \$dldir || mkdir -p \$dldir~
      $install_prog $dir/$dlname \$dldir/$dlname~
      chmod a+x \$dldir/$dlname~
      if test -n '\''$stripme'\'' && test -n '\''$striplib'\''; then
        eval '\''$striplib \$dldir/$dlname'\'' || exit \$?;
      fi'
    postuninstall_cmds='dldll=`$SHELL 2>&1 -c '\''. $file; echo \$dlname'\''`~
      dlpath=$dir/\$dldll~
       $RM \$dlpath'
    shlibpath_overrides_runpath=yes

    case $host_os in
    cygwin*)
      # Cygwin DLLs use 'cyg' prefix rather than 'lib'
      soname_spec='`echo ${libname} | sed -e 's/^lib/cyg/'``echo ${release} | $SED -e 's/[.]/-/g'`${versuffix}${shared_ext}'

      sys_lib_search_path_spec="$sys_lib_search_path_spec /usr/lib/w32api"
      ;;
    mingw* | cegcc*)
      # MinGW DLLs use traditional 'lib' prefix
      soname_spec='${libname}`echo ${release} | $SED -e 's/[.]/-/g'`${versuffix}${shared_ext}'
      ;;
    pw32*)
      # pw32 DLLs use 'pw' prefix rather than 'lib'
      library_names_spec='`echo ${libname} | sed -e 's/^lib/pw/'``echo ${release} | $SED -e 's/[.]/-/g'`${versuffix}${shared_ext}'
      ;;
    esac
    dynamic_linker='Win32 ld.exe'
    ;;

  *,cl*)
    # Native MSVC
    libname_spec='$name'
    soname_spec='${libname}`echo ${release} | $SED -e 's/[.]/-/g'`${versuffix}${shared_ext}'
    library_names_spec='${libname}.dll.lib'

    case $build_os in
    mingw*)
      sys_lib_search_path_spec=
      lt_save_ifs=$IFS
      IFS=';'
      for lt_path in $LIB
      do
        IFS=$lt_save_ifs
        # Let DOS variable expansion print the short 8.3 style file name.
        lt_path=`cd "$lt_path" 2>/dev/null && cmd //C "for %i in (".") do @echo %~si"`
        sys_lib_search_path_spec="$sys_lib_search_path_spec $lt_path"
      done
      IFS=$lt_save_ifs
      # Convert to MSYS style.
      sys_lib_search_path_spec=`$ECHO "$sys_lib_search_path_spec" | sed -e 's|\\\\|/|g' -e 's| \\([a-zA-Z]\\):| /\\1|g' -e 's|^ ||'`
      ;;
    cygwin*)
      # Convert to unix form, then to dos form, then back to unix form
      # but this time dos style (no spaces!) so that the unix form looks
      # like /cygdrive/c/PROGRA~1:/cygdr...
      sys_lib_search_path_spec=`cygpath --path --unix "$LIB"`
      sys_lib_search_path_spec=`cygpath --path --dos "$sys_lib_search_path_spec" 2>/dev/null`
      sys_lib_search_path_spec=`cygpath --path --unix "$sys_lib_search_path_spec" | $SED -e "s/$PATH_SEPARATOR/ /g"`
      ;;
    *)
      sys_lib_search_path_spec="$LIB"
      if $ECHO "$sys_lib_search_path_spec" | $GREP ';[c-zC-Z]:/' >/dev/null; then
        # It is most probably a Windows format PATH.
        sys_lib_search_path_spec=`$ECHO "$sys_lib_search_path_spec" | $SED -e 's/;/ /g'`
      else
        sys_lib_search_path_spec=`$ECHO "$sys_lib_search_path_spec" | $SED -e "s/$PATH_SEPARATOR/ /g"`
      fi
      # FIXME: find the short name or the path components, as spaces are
      # common. (e.g. "Program Files" -> "PROGRA~1")
      ;;
    esac

    # DLL is installed to $(libdir)/../bin by postinstall_cmds
    postinstall_cmds='base_file=`basename \${file}`~
      dlpath=`$SHELL 2>&1 -c '\''. $dir/'\''\${base_file}'\''i; echo \$dlname'\''`~
      dldir=$destdir/`dirname \$dlpath`~
      test -d \$dldir || mkdir -p \$dldir~
      $install_prog $dir/$dlname \$dldir/$dlname'
    postuninstall_cmds='dldll=`$SHELL 2>&1 -c '\''. $file; echo \$dlname'\''`~
      dlpath=$dir/\$dldll~
       $RM \$dlpath'
    shlibpath_overrides_runpath=yes
    dynamic_linker='Win32 link.exe'
    ;;

  *)
    # Assume MSVC wrapper
    library_names_spec='${libname}`echo ${release} | $SED -e 's/[.]/-/g'`${versuffix}${shared_ext} $libname.lib'
    dynamic_linker='Win32 ld.exe'
    ;;
  esac
  # FIXME: first we should search . and the directory the executable is in
  shlibpath_var=PATH
  ;;

darwin* | rhapsody*)
  dynamic_linker="$host_os dyld"
  version_type=darwin
  need_lib_prefix=no
  need_version=no
  library_names_spec='${libname}${release}${major}$shared_ext ${libname}$shared_ext'
  soname_spec='${libname}${release}${major}$shared_ext'
  shlibpath_overrides_runpath=yes
  shlibpath_var=DYLD_LIBRARY_PATH
  shrext_cmds='`test .$module = .yes && echo .so || echo .dylib`'

  sys_lib_search_path_spec="$sys_lib_search_path_spec /usr/local/lib"
  sys_lib_dlsearch_path_spec='/usr/local/lib /lib /usr/lib'
  ;;

dgux*)
  version_type=linux # correct to gnu/linux during the next big refactor
  need_lib_prefix=no
  need_version=no
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname$shared_ext'
  soname_spec='${libname}${release}${shared_ext}$major'
  shlibpath_var=LD_LIBRARY_PATH
  ;;

freebsd* | dragonfly*)
  # DragonFly does not have aout.  When/if they implement a new
  # versioning mechanism, adjust this.
  if test -x /usr/bin/objformat; then
    objformat=`/usr/bin/objformat`
  else
    case $host_os in
    freebsd[23].*) objformat=aout ;;
    *) objformat=elf ;;
    esac
  fi
  version_type=freebsd-$objformat
  case $version_type in
    freebsd-elf*)
      library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext} $libname${shared_ext}'
      need_version=no
      need_lib_prefix=no
      ;;
    freebsd-*)
      library_names_spec='${libname}${release}${shared_ext}$versuffix $libname${shared_ext}$versuffix'
      need_version=yes
      ;;
  esac
  shlibpath_var=LD_LIBRARY_PATH
  case $host_os in
  freebsd2.*)
    shlibpath_overrides_runpath=yes
    ;;
  freebsd3.[01]* | freebsdelf3.[01]*)
    shlibpath_overrides_runpath=yes
    hardcode_into_libs=yes
    ;;
  freebsd3.[2-9]* | freebsdelf3.[2-9]* | \
  freebsd4.[0-5] | freebsdelf4.[0-5] | freebsd4.1.1 | freebsdelf4.1.1)
    shlibpath_overrides_runpath=no
    hardcode_into_libs=yes
    ;;
  *) # from 4.6 on, and DragonFly
    shlibpath_overrides_runpath=yes
    hardcode_into_libs=yes
    ;;
  esac
  ;;

haiku*)
  version_type=linux # correct to gnu/linux during the next big refactor
  need_lib_prefix=no
  need_version=no
  dynamic_linker="$host_os runtime_loader"
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}${major} ${libname}${shared_ext}'
  soname_spec='${libname}${release}${shared_ext}$major'
  shlibpath_var=LIBRARY_PATH
  shlibpath_overrides_runpath=yes
  sys_lib_dlsearch_path_spec='/boot/home/config/lib /boot/common/lib /boot/system/lib'
  hardcode_into_libs=yes
  ;;

hpux9* | hpux10* | hpux11*)
  # Give a soname corresponding to the major version so that dld.sl refuses to
  # link against other versions.
  version_type=sunos
  need_lib_prefix=no
  need_version=no
  case $host_cpu in
  ia64*)
    shrext_cmds='.so'
    hardcode_into_libs=yes
    dynamic_linker="$host_os dld.so"
    shlibpath_var=LD_LIBRARY_PATH
    shlibpath_overrides_runpath=yes # Unless +noenvvar is specified.
    library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
    soname_spec='${libname}${release}${shared_ext}$major'
    if test "X$HPUX_IA64_MODE" = X32; then
      sys_lib_search_path_spec="/usr/lib/hpux32 /usr/local/lib/hpux32 /usr/local/lib"
    else
      sys_lib_search_path_spec="/usr/lib/hpux64 /usr/local/lib/hpux64"
    fi
    sys_lib_dlsearch_path_spec=$sys_lib_search_path_spec
    ;;
  hppa*64*)
    shrext_cmds='.sl'
    hardcode_into_libs=yes
    dynamic_linker="$host_os dld.sl"
    shlibpath_var=LD_LIBRARY_PATH # How should we handle SHLIB_PATH
    shlibpath_overrides_runpath=yes # Unless +noenvvar is specified.
    library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
    soname_spec='${libname}${release}${shared_ext}$major'
    sys_lib_search_path_spec="/usr/lib/pa20_64 /usr/ccs/lib/pa20_64"
    sys_lib_dlsearch_path_spec=$sys_lib_search_path_spec
    ;;
  *)
    shrext_cmds='.sl'
    dynamic_linker="$host_os dld.sl"
    shlibpath_var=SHLIB_PATH
    shlibpath_overrides_runpath=no # +s is required to enable SHLIB_PATH
    library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
    soname_spec='${libname}${release}${shared_ext}$major'
    ;;
  esac
  # HP-UX runs *really* slowly unless shared libraries are mode 555, ...
  postinstall_cmds='chmod 555 $lib'
  # or fails outright, so override atomically:
  install_override_mode=555
  ;;

interix[3-9]*)
  version_type=linux # correct to gnu/linux during the next big refactor
  need_lib_prefix=no
  need_version=no
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major ${libname}${shared_ext}'
  soname_spec='${libname}${release}${shared_ext}$major'
  dynamic_linker='Interix 3.x ld.so.1 (PE, like ELF)'
  shlibpath_var=LD_LIBRARY_PATH
  shlibpath_overrides_runpath=no
  hardcode_into_libs=yes
  ;;

irix5* | irix6* | nonstopux*)
  case $host_os in
    nonstopux*) version_type=nonstopux ;;
    *)
	if test "$lt_cv_prog_gnu_ld" = yes; then
		version_type=linux # correct to gnu/linux during the next big refactor
	else
		version_type=irix
	fi ;;
  esac
  need_lib_prefix=no
  need_version=no
  soname_spec='${libname}${release}${shared_ext}$major'
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major ${libname}${release}${shared_ext} $libname${shared_ext}'
  case $host_os in
  irix5* | nonstopux*)
    libsuff= shlibsuff=
    ;;
  *)
    case $LD in # libtool.m4 will add one of these switches to LD
    *-32|*"-32 "|*-melf32bsmip|*"-melf32bsmip ")
      libsuff= shlibsuff= libmagic=32-bit;;
    *-n32|*"-n32 "|*-melf32bmipn32|*"-melf32bmipn32 ")
      libsuff=32 shlibsuff=N32 libmagic=N32;;
    *-64|*"-64 "|*-melf64bmip|*"-melf64bmip ")
      libsuff=64 shlibsuff=64 libmagic=64-bit;;
    *) libsuff= shlibsuff= libmagic=never-match;;
    esac
    ;;
  esac
  shlibpath_var=LD_LIBRARY${shlibsuff}_PATH
  shlibpath_overrides_runpath=no
  sys_lib_search_path_spec="/usr/lib${libsuff} /lib${libsuff} /usr/local/lib${libsuff}"
  sys_lib_dlsearch_path_spec="/usr/lib${libsuff} /lib${libsuff}"
  hardcode_into_libs=yes
  ;;

# No shared lib support for Linux oldld, aout, or coff.
linux*oldld* | linux*aout* | linux*coff*)
  dynamic_linker=no
  ;;

# This must be glibc/ELF.
linux* | k*bsd*-gnu | kopensolaris*-gnu | gnu*)
  version_type=linux # correct to gnu/linux during the next big refactor
  need_lib_prefix=no
  need_version=no
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
  soname_spec='${libname}${release}${shared_ext}$major'
  finish_cmds='PATH="\$PATH:/sbin" ldconfig -n $libdir'
  shlibpath_var=LD_LIBRARY_PATH
  shlibpath_overrides_runpath=no

  # Some binutils ld are patched to set DT_RUNPATH
  if ${lt_cv_shlibpath_overrides_runpath+:} false; then :
  $as_echo_n "(cached) " >&6
else
  lt_cv_shlibpath_overrides_runpath=no
    save_LDFLAGS=$LDFLAGS
    save_libdir=$libdir
    eval "libdir=/foo; wl=\"$lt_prog_compiler_wl\"; \
	 LDFLAGS=\"\$LDFLAGS $hardcode_libdir_flag_spec\""
    cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */

int
main ()
{

  ;
  return 0;
}
_ACEOF
if ac_fn_c_try_link "$LINENO"; then :
  if  ($OBJDUMP -p conftest$ac_exeext) 2>/dev/null | grep "RUNPATH.*$libdir" >/dev/null; then :
  lt_cv_shlibpath_overrides_runpath=yes
fi
fi
rm -f core conftest.err conftest.$ac_objext \
    conftest$ac_exeext conftest.$ac_ext
    LDFLAGS=$save_LDFLAGS
    libdir=$save_libdir

fi

  shlibpath_overrides_runpath=$lt_cv_shlibpath_overrides_runpath

  # This implies no fast_install, which is unacceptable.
  # Some rework will be needed to allow for fast_install
  # before this can be enabled.
  hardcode_into_libs=yes

  # Append ld.so.conf contents to the search path
  if test -f /etc/ld.so.conf; then
    lt_ld_extra=`awk '/^include / { system(sprintf("cd /etc; cat %s 2>/dev/null", \$2)); skip = 1; } { if (!skip) print \$0; skip = 0; }' < /etc/ld.so.conf | $SED -e 's/#.*//;/^[	 ]*hwcap[	 ]/d;s/[:,	]/ /g;s/=[^=]*$//;s/=[^= ]* / /g;s/"//g;/^$/d' | tr '\n' ' '`
    sys_lib_dlsearch_path_spec="/lib /usr/lib $lt_ld_extra"
  fi

  # We used to test for /lib/ld.so.1 and disable shared libraries on
  # powerpc, because MkLinux only supported shared libraries with the
  # GNU dynamic linker.  Since this was broken with cross compilers,
  # most powerpc-linux boxes support dynamic linking these days and
  # people can always --disable-shared, the test was removed, and we
  # assume the GNU/Linux dynamic linker is in use.
  dynamic_linker='GNU/Linux ld.so'
  ;;

netbsdelf*-gnu)
  version_type=linux
  need_lib_prefix=no
  need_version=no
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major ${libname}${shared_ext}'
  soname_spec='${libname}${release}${shared_ext}$major'
  shlibpath_var=LD_LIBRARY_PATH
  shlibpath_overrides_runpath=no
  hardcode_into_libs=yes
  dynamic_linker='NetBSD ld.elf_so'
  ;;

netbsd*)
  version_type=sunos
  need_lib_prefix=no
  need_version=no
  if echo __ELF__ | $CC -E - | $GREP __ELF__ >/dev/null; then
    library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${shared_ext}$versuffix'
    finish_cmds='PATH="\$PATH:/sbin" ldconfig -m $libdir'
    dynamic_linker='NetBSD (a.out) ld.so'
  else
    library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major ${libname}${shared_ext}'
    soname_spec='${libname}${release}${shared_ext}$major'
    dynamic_linker='NetBSD ld.elf_so'
  fi
  shlibpath_var=LD_LIBRARY_PATH
  shlibpath_overrides_runpath=yes
  hardcode_into_libs=yes
  ;;

newsos6)
  version_type=linux # correct to gnu/linux during the next big refactor
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
  shlibpath_var=LD_LIBRARY_PATH
  shlibpath_overrides_runpath=yes
  ;;

*nto* | *qnx*)
  version_type=qnx
  need_lib_prefix=no
  need_version=no
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
  soname_spec='${libname}${release}${shared_ext}$major'
  shlibpath_var=LD_LIBRARY_PATH
  shlibpath_overrides_runpath=no
  hardcode_into_libs=yes
  dynamic_linker='ldqnx.so'
  ;;

openbsd*)
  version_type=sunos
  sys_lib_dlsearch_path_spec="/usr/lib"
  need_lib_prefix=no
  # Some older versions of OpenBSD (3.3 at least) *do* need versioned libs.
  case $host_os in
    openbsd3.3 | openbsd3.3.*)	need_version=yes ;;
    *)				need_version=no  ;;
  esac
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${shared_ext}$versuffix'
  finish_cmds='PATH="\$PATH:/sbin" ldconfig -m $libdir'
  shlibpath_var=LD_LIBRARY_PATH
  if test -z "`echo __ELF__ | $CC -E - | $GREP __ELF__`" || test "$host_os-$host_cpu" = "openbsd2.8-powerpc"; then
    case $host_os in
      openbsd2.[89] | openbsd2.[89].*)
	shlibpath_overrides_runpath=no
	;;
      *)
	shlibpath_overrides_runpath=yes
	;;
      esac
  else
    shlibpath_overrides_runpath=yes
  fi
  ;;

os2*)
  libname_spec='$name'
  shrext_cmds=".dll"
  need_lib_prefix=no
  library_names_spec='$libname${shared_ext} $libname.a'
  dynamic_linker='OS/2 ld.exe'
  shlibpath_var=LIBPATH
  ;;

osf3* | osf4* | osf5*)
  version_type=osf
  need_lib_prefix=no
  need_version=no
  soname_spec='${libname}${release}${shared_ext}$major'
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
  shlibpath_var=LD_LIBRARY_PATH
  sys_lib_search_path_spec="/usr/shlib /usr/ccs/lib /usr/lib/cmplrs/cc /usr/lib /usr/local/lib /var/shlib"
  sys_lib_dlsearch_path_spec="$sys_lib_search_path_spec"
  ;;

rdos*)
  dynamic_linker=no
  ;;

solaris*)
  version_type=linux # correct to gnu/linux during the next big refactor
  need_lib_prefix=no
  need_version=no
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
  soname_spec='${libname}${release}${shared_ext}$major'
  shlibpath_var=LD_LIBRARY_PATH
  shlibpath_overrides_runpath=yes
  hardcode_into_libs=yes
  # ldd complains unless libraries are executable
  postinstall_cmds='chmod +x $lib'
  ;;

sunos4*)
  version_type=sunos
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${shared_ext}$versuffix'
  finish_cmds='PATH="\$PATH:/usr/etc" ldconfig $libdir'
  shlibpath_var=LD_LIBRARY_PATH
  shlibpath_overrides_runpath=yes
  if test "$with_gnu_ld" = yes; then
    need_lib_prefix=no
  fi
  need_version=yes
  ;;

sysv4 | sysv4.3*)
  version_type=linux # correct to gnu/linux during the next big refactor
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
  soname_spec='${libname}${release}${shared_ext}$major'
  shlibpath_var=LD_LIBRARY_PATH
  case $host_vendor in
    sni)
      shlibpath_overrides_runpath=no
      need_lib_prefix=no
      runpath_var=LD_RUN_PATH
      ;;
    siemens)
      need_lib_prefix=no
      ;;
    motorola)
      need_lib_prefix=no
      need_version=no
      shlibpath_overrides_runpath=no
      sys_lib_search_path_spec='/lib /usr/lib /usr/ccs/lib'
      ;;
  esac
  ;;

sysv4*MP*)
  if test -d /usr/nec ;then
    version_type=linux # correct to gnu/linux during the next big refactor
    library_names_spec='$libname${shared_ext}.$versuffix $libname${shared_ext}.$major $libname${shared_ext}'
    soname_spec='$libname${shared_ext}.$major'
    shlibpath_var=LD_LIBRARY_PATH
  fi
  ;;

sysv5* | sco3.2v5* | sco5v6* | unixware* | OpenUNIX* | sysv4*uw2*)
  version_type=freebsd-elf
  need_lib_prefix=no
  need_version=no
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext} $libname${shared_ext}'
  soname_spec='${libname}${release}${shared_ext}$major'
  shlibpath_var=LD_LIBRARY_PATH
  shlibpath_overrides_runpath=yes
  hardcode_into_libs=yes
  if test "$with_gnu_ld" = yes; then
    sys_lib_search_path_spec='/usr/local/lib /usr/gnu/lib /usr/ccs/lib /usr/lib /lib'
  else
    sys_lib_search_path_spec='/usr/ccs/lib /usr/lib'
    case $host_os in
      sco3.2v5*)
        sys_lib_search_path_spec="$sys_lib_search_path_spec /lib"
	;;
    esac
  fi
  sys_lib_dlsearch_path_spec='/usr/lib'
  ;;

tpf*)
  # TPF is a cross-target only.  Preferred cross-host = GNU/Linux.
  version_type=linux # correct to gnu/linux during the next big refactor
  need_lib_prefix=no
  need_version=no
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
  shlibpath_var=LD_LIBRARY_PATH
  shlibpath_overrides_runpath=no
  hardcode_into_libs=yes
  ;;

uts4*)
  version_type=linux # correct to gnu/linux during the next big refactor
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
  soname_spec='${libname}${release}${shared_ext}$major'
  shlibpath_var=LD_LIBRARY_PATH
  ;;

*)
  dynamic_linker=no
  ;;
esac
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $dynamic_linker" >&5
$as_echo "$dynamic_linker" >&6; }
test "$dynamic_linker" = no && can_build_shared=no

variables_saved_for_relink="PATH $shlibpath_var $runpath_var"
if test "$GCC" = yes; then
  variables_saved_for_relink="$variables_saved_for_relink GCC_EXEC_PREFIX COMPILER_PATH LIBRARY_PATH"
fi

if test "${lt_cv_sys_lib_search_path_spec+set}" = set; then
  sys_lib_search_path_spec="$lt_cv_sys_lib_search_path_spec"
fi
if test "${lt_cv_sys_lib_dlsearch_path_spec+set}" = set; then
  sys_lib_dlsearch_path_spec="$lt_cv_sys_lib_dlsearch_path_spec"
fi




























































































  { $as_echo "$as_me:${as_lineno-$LINENO}: checking how to hardcode library paths into programs" >&5
$as_echo_n "checking how to hardcode library paths into programs... " >&6; }
hardcode_action=
if test -n "$hardcode_libdir_flag_spec" ||
   test -n "$runpath_var" ||
   test "X$hardcode_automatic" = "Xyes" ; then

  # We can hardcode non-existent directories.
  if test "$hardcode_direct" != no &&
     # If the only mechanism to avoid hardcoding is shlibpath_var, we
     # have to relink, otherwise we might link with an installed library
     # when we should be linking with a yet-to-be-installed one
     ## test "$_LT_TAGVAR(hardcode_shlibpath_var, )" != no &&
     test "$hardcode_minus_L" != no; then
    # Linking always hardcodes the temporary library directory.
    hardcode_action=relink
  else
    # We can link without hardcoding, and we can hardcode nonexisting dirs.
    hardcode_action=immediate
  fi
else
  # We cannot hardcode anything, or else we can only hardcode existing
  # directories.
  hardcode_action=unsupported
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $hardcode_action" >&5
$as_echo "$hardcode_action" >&6; }

if test "$hardcode_action" = relink ||
   test "$inherit_rpath" = yes; then
  # Fast installation is not supported
  enable_fast_install=no
elif test "$shlibpath_overrides_runpath" = yes ||
     test "$enable_shared" = no; then
  # Fast installation is not necessary
  enable_fast_install=needless
fi






  if test "x$enable_dlopen" != xyes; then
  enable_dlopen=unknown
  enable_dlopen_self=unknown
  enable_dlopen_self_static=unknown
else
  lt_cv_dlopen=no
  lt_cv_dlopen_libs=

  case $host_os in
  beos*)
    lt_cv_dlopen="load_add_on"
    lt_cv_dlopen_libs=
    lt_cv_dlopen_self=yes
    ;;

  mingw* | pw32* | cegcc*)
    lt_cv_dlopen="LoadLibrary"
    lt_cv_dlopen_libs=
    ;;

  cygwin*)
    lt_cv_dlopen="dlopen"
    lt_cv_dlopen_libs=
    ;;

  darwin*)
  # if libdl is installed we need to link against it
    { $as_echo "$as_me:${as_lineno-$LINENO}: checking for dlopen in -ldl" >&5
$as_echo_n "checking for dlopen in -ldl... " >&6; }
if ${ac_cv_lib_dl_dlopen+:} false; then :
  $as_echo_n "(cached) " >&6
else
  ac_check_lib_save_LIBS=$LIBS
LIBS="-ldl  $LIBS"
cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */

/* Override any GCC internal prototype to avoid an error.
   Use char because int might match the return type of a GCC
   builtin and then its argument prototype would still apply.  */
#ifdef __cplusplus
extern "C"
#endif
char dlopen ();
int
main ()
{
return dlopen ();
  ;
  return 0;
}
_ACEOF
if ac_fn_c_try_link "$LINENO"; then :
  ac_cv_lib_dl_dlopen=yes
else
  ac_cv_lib_dl_dlopen=no
fi
rm -f core conftest.err conftest.$ac_objext \
    conftest$ac_exeext conftest.$ac_ext
LIBS=$ac_check_lib_save_LIBS
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_cv_lib_dl_dlopen" >&5
$as_echo "$ac_cv_lib_dl_dlopen" >&6; }
if test "x$ac_cv_lib_dl_dlopen" = xyes; then :
  lt_cv_dlopen="dlopen" lt_cv_dlopen_libs="-ldl"
else

    lt_cv_dlopen="dyld"
    lt_cv_dlopen_libs=
    lt_cv_dlopen_self=yes

fi

    ;;

  *)
    ac_fn_c_check_func "$LINENO" "shl_load" "ac_cv_func_shl_load"
if test "x$ac_cv_func_shl_load" = xyes; then :
  lt_cv_dlopen="shl_load"
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for shl_load in -ldld" >&5
$as_echo_n "checking for shl_load in -ldld... " >&6; }
if ${ac_cv_lib_dld_shl_load+:} false; then :
  $as_echo_n "(cached) " >&6
else
  ac_check_lib_save_LIBS=$LIBS
LIBS="-ldld  $LIBS"
cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */

/* Override any GCC internal prototype to avoid an error.
   Use char because int might match the return type of a GCC
   builtin and then its argument prototype would still apply.  */
#ifdef __cplusplus
extern "C"
#endif
char shl_load ();
int
main ()
{
return shl_load ();
  ;
  return 0;
}
_ACEOF
if ac_fn_c_try_link "$LINENO"; then :
  ac_cv_lib_dld_shl_load=yes
else
  ac_cv_lib_dld_shl_load=no
fi
rm -f core conftest.err conftest.$ac_objext \
    conftest$ac_exeext conftest.$ac_ext
LIBS=$ac_check_lib_save_LIBS
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_cv_lib_dld_shl_load" >&5
$as_echo "$ac_cv_lib_dld_shl_load" >&6; }
if test "x$ac_cv_lib_dld_shl_load" = xyes; then :
  lt_cv_dlopen="shl_load" lt_cv_dlopen_libs="-ldld"
else
  ac_fn_c_check_func "$LINENO" "dlopen" "ac_cv_func_dlopen"
if test "x$ac_cv_func_dlopen" = xyes; then :
  lt_cv_dlopen="dlopen"
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for dlopen in -ldl" >&5
$as_echo_n "checking for dlopen in -ldl... " >&6; }
if ${ac_cv_lib_dl_dlopen+:} false; then :
  $as_echo_n "(cached) " >&6
else
  ac_check_lib_save_LIBS=$LIBS
LIBS="-ldl  $LIBS"
cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */

/* Override any GCC internal prototype to avoid an error.
   Use char because int might match the return type of a GCC
   builtin and then its argument prototype would still apply.  */
#ifdef __cplusplus
extern "C"
#endif
char dlopen ();
int
main ()
{
return dlopen ();
  ;
  return 0;
}
_ACEOF
if ac_fn_c_try_link "$LINENO"; then :
  ac_cv_lib_dl_dlopen=yes
else
  ac_cv_lib_dl_dlopen=no
fi
rm -f core conftest.err conftest.$ac_objext \
    conftest$ac_exeext conftest.$ac_ext
LIBS=$ac_check_lib_save_LIBS
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_cv_lib_dl_dlopen" >&5
$as_echo "$ac_cv_lib_dl_dlopen" >&6; }
if test "x$ac_cv_lib_dl_dlopen" = xyes; then :
  lt_cv_dlopen="dlopen" lt_cv_dlopen_libs="-ldl"
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for dlopen in -lsvld" >&5
$as_echo_n "checking for dlopen in -lsvld... " >&6; }
if ${ac_cv_lib_svld_dlopen+:} false; then :
  $as_echo_n "(cached) " >&6
else
  ac_check_lib_save_LIBS=$LIBS
LIBS="-lsvld  $LIBS"
cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */

/* Override any GCC internal prototype to avoid an error.
   Use char because int might match the return type of a GCC
   builtin and then its argument prototype would still apply.  */
#ifdef __cplusplus
extern "C"
#endif
char dlopen ();
int
main ()
{
return dlopen ();
  ;
  return 0;
}
_ACEOF
if ac_fn_c_try_link "$LINENO"; then :
  ac_cv_lib_svld_dlopen=yes
else
  ac_cv_lib_svld_dlopen=no
fi
rm -f core conftest.err conftest.$ac_objext \
    conftest$ac_exeext conftest.$ac_ext
LIBS=$ac_check_lib_save_LIBS
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_cv_lib_svld_dlopen" >&5
$as_echo "$ac_cv_lib_svld_dlopen" >&6; }
if test "x$ac_cv_lib_svld_dlopen" = xyes; then :
  lt_cv_dlopen="dlopen" lt_cv_dlopen_libs="-lsvld"
else
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking for dld_link in -ldld" >&5
$as_echo_n "checking for dld_link in -ldld... " >&6; }
if ${ac_cv_lib_dld_dld_link+:} false; then :
  $as_echo_n "(cached) " >&6
else
  ac_check_lib_save_LIBS=$LIBS
LIBS="-ldld  $LIBS"
cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */

/* Override any GCC internal prototype to avoid an error.
   Use char because int might match the return type of a GCC
   builtin and then its argument prototype would still apply.  */
#ifdef __cplusplus
extern "C"
#endif
char dld_link ();
int
main ()
{
return dld_link ();
  ;
  return 0;
}
_ACEOF
if ac_fn_c_try_link "$LINENO"; then :
  ac_cv_lib_dld_dld_link=yes
else
  ac_cv_lib_dld_dld_link=no
fi
rm -f core conftest.err conftest.$ac_objext \
    conftest$ac_exeext conftest.$ac_ext
LIBS=$ac_check_lib_save_LIBS
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_cv_lib_dld_dld_link" >&5
$as_echo "$ac_cv_lib_dld_dld_link" >&6; }
if test "x$ac_cv_lib_dld_dld_link" = xyes; then :
  lt_cv_dlopen="dld_link" lt_cv_dlopen_libs="-ldld"
fi


fi


fi


fi


fi


fi

    ;;
  esac

  if test "x$lt_cv_dlopen" != xno; then
    enable_dlopen=yes
  else
    enable_dlopen=no
  fi

  case $lt_cv_dlopen in
  dlopen)
    save_CPPFLAGS="$CPPFLAGS"
    test "x$ac_cv_header_dlfcn_h" = xyes && CPPFLAGS="$CPPFLAGS -DHAVE_DLFCN_H"

    save_LDFLAGS="$LDFLAGS"
    wl=$lt_prog_compiler_wl eval LDFLAGS=\"\$LDFLAGS $export_dynamic_flag_spec\"

    save_LIBS="$LIBS"
    LIBS="$lt_cv_dlopen_libs $LIBS"

    { $as_echo "$as_me:${as_lineno-$LINENO}: checking whether a program can dlopen itself" >&5
$as_echo_n "checking whether a program can dlopen itself... " >&6; }
if ${lt_cv_dlopen_self+:} false; then :
  $as_echo_n "(cached) " >&6
else
  	  if test "$cross_compiling" = yes; then :
  lt_cv_dlopen_self=cross
else
  lt_dlunknown=0; lt_dlno_uscore=1; lt_dlneed_uscore=2
  lt_status=$lt_dlunknown
  cat > conftest.$ac_ext <<_LT_EOF
#line $LINENO "configure"
#include "confdefs.h"

#if HAVE_DLFCN_H
#include <dlfcn.h>
#endif

#include <stdio.h>

#ifdef RTLD_GLOBAL
#  define LT_DLGLOBAL		RTLD_GLOBAL
#else
#  ifdef DL_GLOBAL
#    define LT_DLGLOBAL		DL_GLOBAL
#  else
#    define LT_DLGLOBAL		0
#  endif
#endif

/* We may have to define LT_DLLAZY_OR_NOW in the command line if we
   find out it does not work in some platform. */
#ifndef LT_DLLAZY_OR_NOW
#  ifdef RTLD_LAZY
#    define LT_DLLAZY_OR_NOW		RTLD_LAZY
#  else
#    ifdef DL_LAZY
#      define LT_DLLAZY_OR_NOW		DL_LAZY
#    else
#      ifdef RTLD_NOW
#        define LT_DLLAZY_OR_NOW	RTLD_NOW
#      else
#        ifdef DL_NOW
#          define LT_DLLAZY_OR_NOW	DL_NOW
#        else
#          define LT_DLLAZY_OR_NOW	0
#        endif
#      endif
#    endif
#  endif
#endif

/* When -fvisbility=hidden is used, assume the code has been annotated
   correspondingly for the symbols needed.  */
#if defined(__GNUC__) && (((__GNUC__ == 3) && (__GNUC_MINOR__ >= 3)) || (__GNUC__ > 3))
int fnord () __attribute__((visibility("default")));
#endif

int fnord () { return 42; }
int main ()
{
  void *self = dlopen (0, LT_DLGLOBAL|LT_DLLAZY_OR_NOW);
  int status = $lt_dlunknown;

  if (self)
    {
      if (dlsym (self,"fnord"))       status = $lt_dlno_uscore;
      else
        {
	  if (dlsym( self,"_fnord"))  status = $lt_dlneed_uscore;
          else puts (dlerror ());
	}
      /* dlclose (self); */
    }
  else
    puts (dlerror ());

  return status;
}
_LT_EOF
  if { { eval echo "\"\$as_me\":${as_lineno-$LINENO}: \"$ac_link\""; } >&5
  (eval $ac_link) 2>&5
  ac_status=$?
  $as_echo "$as_me:${as_lineno-$LINENO}: \$? = $ac_status" >&5
  test $ac_status = 0; } && test -s conftest${ac_exeext} 2>/dev/null; then
    (./conftest; exit; ) >&5 2>/dev/null
    lt_status=$?
    case x$lt_status in
      x$lt_dlno_uscore) lt_cv_dlopen_self=yes ;;
      x$lt_dlneed_uscore) lt_cv_dlopen_self=yes ;;
      x$lt_dlunknown|x*) lt_cv_dlopen_self=no ;;
    esac
  else :
    # compilation failed
    lt_cv_dlopen_self=no
  fi
fi
rm -fr conftest*


fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_dlopen_self" >&5
$as_echo "$lt_cv_dlopen_self" >&6; }

    if test "x$lt_cv_dlopen_self" = xyes; then
      wl=$lt_prog_compiler_wl eval LDFLAGS=\"\$LDFLAGS $lt_prog_compiler_static\"
      { $as_echo "$as_me:${as_lineno-$LINENO}: checking whether a statically linked program can dlopen itself" >&5
$as_echo_n "checking whether a statically linked program can dlopen itself... " >&6; }
if ${lt_cv_dlopen_self_static+:} false; then :
  $as_echo_n "(cached) " >&6
else
  	  if test "$cross_compiling" = yes; then :
  lt_cv_dlopen_self_static=cross
else
  lt_dlunknown=0; lt_dlno_uscore=1; lt_dlneed_uscore=2
  lt_status=$lt_dlunknown
  cat > conftest.$ac_ext <<_LT_EOF
#line $LINENO "configure"
#include "confdefs.h"

#if HAVE_DLFCN_H
#include <dlfcn.h>
#endif

#include <stdio.h>

#ifdef RTLD_GLOBAL
#  define LT_DLGLOBAL		RTLD_GLOBAL
#else
#  ifdef DL_GLOBAL
#    define LT_DLGLOBAL		DL_GLOBAL
#  else
#    define LT_DLGLOBAL		0
#  endif
#endif

/* We may have to define LT_DLLAZY_OR_NOW in the command line if we
   find out it does not work in some platform. */
#ifndef LT_DLLAZY_OR_NOW
#  ifdef RTLD_LAZY
#    define LT_DLLAZY_OR_NOW		RTLD_LAZY
#  else
#    ifdef DL_LAZY
#      define LT_DLLAZY_OR_NOW		DL_LAZY
#    else
#      ifdef RTLD_NOW
#        define LT_DLLAZY_OR_NOW	RTLD_NOW
#      else
#        ifdef DL_NOW
#          define LT_DLLAZY_OR_NOW	DL_NOW
#        else
#          define LT_DLLAZY_OR_NOW	0
#        endif
#      endif
#    endif
#  endif
#endif

/* When -fvisbility=hidden is used, assume the code has been annotated
   correspondingly for the symbols needed.  */
#if defined(__GNUC__) && (((__GNUC__ == 3) && (__GNUC_MINOR__ >= 3)) || (__GNUC__ > 3))
int fnord () __attribute__((visibility("default")));
#endif

int fnord () { return 42; }
int main ()
{
  void *self = dlopen (0, LT_DLGLOBAL|LT_DLLAZY_OR_NOW);
  int status = $lt_dlunknown;

  if (self)
    {
      if (dlsym (self,"fnord"))       status = $lt_dlno_uscore;
      else
        {
	  if (dlsym( self,"_fnord"))  status = $lt_dlneed_uscore;
          else puts (dlerror ());
	}
      /* dlclose (self); */
    }
  else
    puts (dlerror ());

  return status;
}
_LT_EOF
  if { { eval echo "\"\$as_me\":${as_lineno-$LINENO}: \"$ac_link\""; } >&5
  (eval $ac_link) 2>&5
  ac_status=$?
  $as_echo "$as_me:${as_lineno-$LINENO}: \$? = $ac_status" >&5
  test $ac_status = 0; } && test -s conftest${ac_exeext} 2>/dev/null; then
    (./conftest; exit; ) >&5 2>/dev/null
    lt_status=$?
    case x$lt_status in
      x$lt_dlno_uscore) lt_cv_dlopen_self_static=yes ;;
      x$lt_dlneed_uscore) lt_cv_dlopen_self_static=yes ;;
      x$lt_dlunknown|x*) lt_cv_dlopen_self_static=no ;;
    esac
  else :
    # compilation failed
    lt_cv_dlopen_self_static=no
  fi
fi
rm -fr conftest*


fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $lt_cv_dlopen_self_static" >&5
$as_echo "$lt_cv_dlopen_self_static" >&6; }
    fi

    CPPFLAGS="$save_CPPFLAGS"
    LDFLAGS="$save_LDFLAGS"
    LIBS="$save_LIBS"
    ;;
  esac

  case $lt_cv_dlopen_self in
  yes|no) enable_dlopen_self=$lt_cv_dlopen_self ;;
  *) enable_dlopen_self=unknown ;;
  esac

  case $lt_cv_dlopen_self_static in
  yes|no) enable_dlopen_self_static=$lt_cv_dlopen_self_static ;;
  *) enable_dlopen_self_static=unknown ;;
  esac
fi

















striplib=
old_striplib=
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking whether stripping libraries is possible" >&5
$as_echo_n "checking whether stripping libraries is possible... " >&6; }
if test -n "$STRIP" && $STRIP -V 2>&1 | $GREP "GNU strip" >/dev/null; then
  test -z "$old_striplib" && old_striplib="$STRIP --strip-debug"
  test -z "$striplib" && striplib="$STRIP --strip-unneeded"
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: yes" >&5
$as_echo "yes" >&6; }
else
# FIXME - insert some real tests, host_os isn't really good enough
  case $host_os in
  darwin*)
    if test -n "$STRIP" ; then
      striplib="$STRIP -x"
      old_striplib="$STRIP -S"
      { $as_echo "$as_me:${as_lineno-$LINENO}: result: yes" >&5
$as_echo "yes" >&6; }
    else
      { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
    fi
    ;;
  *)
    { $as_echo "$as_me:${as_lineno-$LINENO}: result: no" >&5
$as_echo "no" >&6; }
    ;;
  esac
fi












  # Report which library types will actually be built
  { $as_echo "$as_me:${as_lineno-$LINENO}: checking if libtool supports shared libraries" >&5
$as_echo_n "checking if libtool supports shared libraries... " >&6; }
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $can_build_shared" >&5
$as_echo "$can_build_shared" >&6; }

  { $as_echo "$as_me:${as_lineno-$LINENO}: checking whether to build shared libraries" >&5
$as_echo_n "checking whether to build shared libraries... " >&6; }
  test "$can_build_shared" = "no" && enable_shared=no

  # On AIX, shared libraries and static libraries use the same namespace, and
  # are all built from PIC.
  case $host_os in
  aix3*)
    test "$enable_shared" = yes && enable_static=no
    if test -n "$RANLIB"; then
      archive_cmds="$archive_cmds~\$RANLIB \$lib"
      postinstall_cmds='$RANLIB $lib'
    fi
    ;;

  aix[4-9]*)
    if test "$host_cpu" != ia64 && test "$aix_use_runtimelinking" = no ; then
      test "$enable_shared" = yes && enable_static=no
    fi
    ;;
  esac
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $enable_shared" >&5
$as_echo "$enable_shared" >&6; }

  { $as_echo "$as_me:${as_lineno-$LINENO}: checking whether to build static libraries" >&5
$as_echo_n "checking whether to build static libraries... " >&6; }
  # Make sure either enable_shared or enable_static is yes.
  test "$enable_shared" = yes || enable_static=yes
  { $as_echo "$as_me:${as_lineno-$LINENO}: result: $enable_static" >&5
$as_echo "$enable_static" >&6; }




fi
ac_ext=c
ac_cpp='$CPP $CPPFLAGS'
ac_compile='$CC -c $CFLAGS $CPPFLAGS conftest.$ac_ext >&5'
ac_link='$CC -o conftest$ac_exeext $CFLAGS $CPPFLAGS $LDFLAGS conftest.$ac_ext $LIBS >&5'
ac_compiler_gnu=$ac_cv_c_compiler_gnu

CC="$lt_save_CC"















        ac_config_commands="$ac_config_commands libtool"




# Only expand once:



   { $as_echo "$as_me:${as_lineno-$LINENO}: checking for $CC option to accept ISO C99" >&5
$as_echo_n "checking for $CC option to accept ISO C99... " >&6; }
if ${ac_cv_prog_cc_c99+:} false; then :
  $as_echo_n "(cached) " >&6
else
  ac_cv_prog_cc_c99=no
ac_save_CC=$CC
cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */
#include <stdarg.h>
#include <stdbool.h>
#include <stdlib.h>
#include <wchar.h>
#include <stdio.h>

// Check varargs macros.  These examples are taken from C99 6.10.3.5.
#define debug(...) fprintf (stderr, __VA_ARGS__)
#define showlist(...) puts (#__VA_ARGS__)
#define report(test,...) ((test) ? puts (#test) : printf (__VA_ARGS__))
static void
test_varargs_macros (void)
{
  int x = 1234;
  int y = 5678;
  debug ("Flag");
  debug ("X = %d\n", x);
  showlist (The first, second, and third items.);
  report (x>y, "x is %d but y is %d", x, y);
}

// Check long long types.
#define BIG64 18446744073709551615ull
#define BIG32 4294967295ul
#define BIG_OK (BIG64 / BIG32 == 4294967297ull && BIG64 % BIG32 == 0)
#if !BIG_OK
  your preprocessor is broken;
#endif
#if BIG_OK
#else
  your preprocessor is broken;
#endif
static long long int bignum = -9223372036854775807LL;
static unsigned long long int ubignum = BIG64;

struct incomplete_array
{
  int datasize;
  double data[];
};

struct named_init {
  int number;
  const wchar_t *name;
  double average;
};

typedef const char *ccp;

static inline int
test_restrict (ccp restrict text)
{
  // See if C++-style comments work.
  // Iterate through items via the restricted pointer.
  // Also check for declarations in for loops.
  for (unsigned int i = 0; *(text+i) != '\0'; ++i)
    continue;
  return 0;
}

// Check varargs and va_copy.
static void
test_varargs (const char *format, ...)
{
  va_list args;
  va_start (args, format);
  va_list args_copy;
  va_copy (args_copy, args);

  const char *str;
  int number;
  float fnumber;

  while (*format)
    {
      switch (*format++)
	{
	case 's': // string
	  str = va_arg (args_copy, const char *);
	  break;
	case 'd': // int
	  number = va_arg (args_copy, int);
	  break;
	case 'f': // float
	  fnumber = va_arg (args_copy, double);
	  break;
	default:
	  break;
	}
    }
  va_end (args_copy);
  va_end (args);
}

int
main ()
{

  // Check bool.
  _Bool success = false;

  // Check restrict.
  if (test_restrict ("String literal") == 0)
    success = true;
  char *restrict newvar = "Another string";

  // Check varargs.
  test_varargs ("s, d' f .", "string", 65, 34.234);
  test_varargs_macros ();

  // Check flexible array members.
  struct incomplete_array *ia =
    malloc (sizeof (struct incomplete_array) + (sizeof (double) * 10));
  ia->datasize = 10;
  for (int i = 0; i < ia->datasize; ++i)
    ia->data[i] = i * 1.234;

  // Check named initializers.
  struct named_init ni = {
    .number = 34,
    .name = L"Test wide string",
    .average = 543.34343,
  };

  ni.number = 58;

  int dynamic_array[ni.number];
  dynamic_array[ni.number - 1] = 543;

  // work around unused variable warnings
  return (!success || bignum == 0LL || ubignum == 0uLL || newvar[0] == 'x'
	  || dynamic_array[ni.number - 1] != 543);

  ;
  return 0;
}
_ACEOF
for ac_arg in '' -std=gnu99 -std=c99 -c99 -AC99 -D_STDC_C99= -qlanglvl=extc99
do
  CC="$ac_save_CC $ac_arg"
  if ac_fn_c_try_compile "$LINENO"; then :
  ac_cv_prog_cc_c99=$ac_arg
fi
rm -f core conftest.err conftest.$ac_objext
  test "x$ac_cv_prog_cc_c99" != "xno" && break
done
rm -f conftest.$ac_ext
CC=$ac_save_CC

fi
# AC_CACHE_VAL
case "x$ac_cv_prog_cc_c99" in
  x)
    { $as_echo "$as_me:${as_lineno-$LINENO}: result: none needed" >&5
$as_echo "none needed" >&6; } ;;
  xno)
    { $as_echo "$as_me:${as_lineno-$LINENO}: result: unsupported" >&5
$as_echo "unsupported" >&6; } ;;
  *)
    CC="$CC $ac_cv_prog_cc_c99"
    { $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_cv_prog_cc_c99" >&5
$as_echo "$ac_cv_prog_cc_c99" >&6; } ;;
esac
if test "x$ac_cv_prog_cc_c99" != xno; then :

fi


AM_CFLAGS="-pedantic -Wall -Werror"

ac_config_headers="$ac_config_headers config.h"
 # to avoid endless -D options
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for ANSI C header files" >&5
$as_echo_n "checking for ANSI C header files... " >&6; }
if ${ac_cv_header_stdc+:} false; then :
  $as_echo_n "(cached) " >&6
else
  cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */
#include <stdlib.h>
#include <stdarg.h>
#include <string.h>
#include <float.h>

int
main ()
{

  ;
  return 0;
}
_ACEOF
if ac_fn_c_try_compile "$LINENO"; then :
  ac_cv_header_stdc=yes
else
  ac_cv_header_stdc=no
fi
rm -f core conftest.err conftest.$ac_objext conftest.$ac_ext

if test $ac_cv_header_stdc = yes; then
  # SunOS 4.x string.h does not declare mem*, contrary to ANSI.
  cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */
#include <string.h>

_ACEOF
if (eval "$ac_cpp conftest.$ac_ext") 2>&5 |
  $EGREP "memchr" >/dev/null 2>&1; then :

else
  ac_cv_header_stdc=no
fi
rm -f conftest*

fi

if test $ac_cv_header_stdc = yes; then
  # ISC 2.0.2 stdlib.h does not declare free, contrary to ANSI.
  cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */
#include <stdlib.h>

_ACEOF
if (eval "$ac_cpp conftest.$ac_ext") 2>&5 |
  $EGREP "free" >/dev/null 2>&1; then :

else
  ac_cv_header_stdc=no
fi
rm -f conftest*

fi

if test $ac_cv_header_stdc = yes; then
  # /bin/cc in Irix-4.0.5 gets non-ANSI ctype macros unless using -ansi.
  if test "$cross_compiling" = yes; then :
  :
else
  cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */
#include <ctype.h>
#include <stdlib.h>
#if ((' ' & 0x0FF) == 0x020)
# define ISLOWER(c) ('a' <= (c) && (c) <= 'z')
# define TOUPPER(c) (ISLOWER(c) ? 'A' + ((c) - 'a') : (c))
#else
# define ISLOWER(c) \
		   (('a' <= (c) && (c) <= 'i') \
		     || ('j' <= (c) && (c) <= 'r') \
		     || ('s' <= (c) && (c) <= 'z'))
# define TOUPPER(c) (ISLOWER(c) ? ((c) | 0x40) : (c))
#endif

#define XOR(e, f) (((e) && !(f)) || (!(e) && (f)))
int
main ()
{
  int i;
  for (i = 0; i < 256; i++)
    if (XOR (islower (i), ISLOWER (i))
	|| toupper (i) != TOUPPER (i))
      return 2;
  return 0;
}
_ACEOF
if ac_fn_c_try_run "$LINENO"; then :

else
  ac_cv_header_stdc=no
fi
rm -f core *.core core.conftest.* gmon.out bb.out conftest$ac_exeext \
  conftest.$ac_objext conftest.beam conftest.$ac_ext
fi

fi
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_cv_header_stdc" >&5
$as_echo "$ac_cv_header_stdc" >&6; }
if test $ac_cv_header_stdc = yes; then

$as_echo "#define STDC_HEADERS 1" >>confdefs.h

fi


# consistency check: is source code present?
 # assure we have the right src dir

# dependency checks
{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for sin in -lm" >&5
$as_echo_n "checking for sin in -lm... " >&6; }
if ${ac_cv_lib_m_sin+:} false; then :
  $as_echo_n "(cached) " >&6
else
  ac_check_lib_save_LIBS=$LIBS
LIBS="-lm  $LIBS"
cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */

/* Override any GCC internal prototype to avoid an error.
   Use char because int might match the return type of a GCC
   builtin and then its argument prototype would still apply.  */
#ifdef __cplusplus
extern "C"
#endif
char sin ();
int
main ()
{
return sin ();
  ;
  return 0;
}
_ACEOF
if ac_fn_c_try_link "$LINENO"; then :
  ac_cv_lib_m_sin=yes
else
  ac_cv_lib_m_sin=no
fi
rm -f core conftest.err conftest.$ac_objext \
    conftest$ac_exeext conftest.$ac_ext
LIBS=$ac_check_lib_save_LIBS
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_cv_lib_m_sin" >&5
$as_echo "$ac_cv_lib_m_sin" >&6; }
if test "x$ac_cv_lib_m_sin" = xyes; then :
  cat >>confdefs.h <<_ACEOF
#define HAVE_LIBM 1
_ACEOF

  LIBS="-lm $LIBS"

else
  as_fn_error $? "libm not found" "$LINENO" 5
fi

{ $as_echo "$as_me:${as_lineno-$LINENO}: checking for erfc in -lm" >&5
$as_echo_n "checking for erfc in -lm... " >&6; }
if ${ac_cv_lib_m_erfc+:} false; then :
  $as_echo_n "(cached) " >&6
else
  ac_check_lib_save_LIBS=$LIBS
LIBS="-lm  $LIBS"
cat confdefs.h - <<_ACEOF >conftest.$ac_ext
/* end confdefs.h.  */

/* Override any GCC internal prototype to avoid an error.
   Use char because int might match the return type of a GCC
   builtin and then its argument prototype would still apply.  */
#ifdef __cplusplus
extern "C"
#endif
char erfc ();
int
main ()
{
return erfc ();
  ;
  return 0;
}
_ACEOF
if ac_fn_c_try_link "$LINENO"; then :
  ac_cv_lib_m_erfc=yes
else
  ac_cv_lib_m_erfc=no
fi
rm -f core conftest.err conftest.$ac_objext \
    conftest$ac_exeext conftest.$ac_ext
LIBS=$ac_check_lib_save_LIBS
fi
{ $as_echo "$as_me:${as_lineno-$LINENO}: result: $ac_cv_lib_m_erfc" >&5
$as_echo "$ac_cv_lib_m_erfc" >&6; }
if test "x$ac_cv_lib_m_erfc" = xyes; then :
  cat >>confdefs.h <<_ACEOF
#define HAVE_LIBM 1
_ACEOF

  LIBS="-lm $LIBS"

else
  as_fn_error $? "libm outdated: missing erfc" "$LINENO" 5
fi


# make these Makefiles
ac_config_files="$ac_config_files Makefile lib/Makefile man/Makefile test/Makefile libcerf.pc"

cat >confcache <<\_ACEOF
# This file is a shell script that caches the results of configure
# tests run on this system so they can be shared between configure
# scripts and configure runs, see configure's option --config-cache.
# It is not useful on other systems.  If it contains results you don't
# want to keep, you may remove or edit it.
#
# config.status only pays attention to the cache file if you give it
# the --recheck option to rerun configure.
#
# `ac_cv_env_foo' variables (set or unset) will be overridden when
# loading this file, other *unset* `ac_cv_foo' will be assigned the
# following values.

_ACEOF

# The following way of writing the cache mishandles newlines in values,
# but we know of no workaround that is simple, portable, and efficient.
# So, we kill variables containing newlines.
# Ultrix sh set writes to stderr and can't be redirected directly,
# and sets the high bit in the cache file unless we assign to the vars.
(
  for ac_var in `(set) 2>&1 | sed -n 's/^\([a-zA-Z_][a-zA-Z0-9_]*\)=.*/\1/p'`; do
    eval ac_val=\$$ac_var
    case $ac_val in #(
    *${as_nl}*)
      case $ac_var in #(
      *_cv_*) { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: cache variable $ac_var contains a newline" >&5
$as_echo "$as_me: WARNING: cache variable $ac_var contains a newline" >&2;} ;;
      esac
      case $ac_var in #(
      _ | IFS | as_nl) ;; #(
      BASH_ARGV | BASH_SOURCE) eval $ac_var= ;; #(
      *) { eval $ac_var=; unset $ac_var;} ;;
      esac ;;
    esac
  done

  (set) 2>&1 |
    case $as_nl`(ac_space=' '; set) 2>&1` in #(
    *${as_nl}ac_space=\ *)
      # `set' does not quote correctly, so add quotes: double-quote
      # substitution turns \\\\ into \\, and sed turns \\ into \.
      sed -n \
	"s/'/'\\\\''/g;
	  s/^\\([_$as_cr_alnum]*_cv_[_$as_cr_alnum]*\\)=\\(.*\\)/\\1='\\2'/p"
      ;; #(
    *)
      # `set' quotes correctly as required by POSIX, so do not add quotes.
      sed -n "/^[_$as_cr_alnum]*_cv_[_$as_cr_alnum]*=/p"
      ;;
    esac |
    sort
) |
  sed '
     /^ac_cv_env_/b end
     t clear
     :clear
     s/^\([^=]*\)=\(.*[{}].*\)$/test "${\1+set}" = set || &/
     t end
     s/^\([^=]*\)=\(.*\)$/\1=${\1=\2}/
     :end' >>confcache
if diff "$cache_file" confcache >/dev/null 2>&1; then :; else
  if test -w "$cache_file"; then
    if test "x$cache_file" != "x/dev/null"; then
      { $as_echo "$as_me:${as_lineno-$LINENO}: updating cache $cache_file" >&5
$as_echo "$as_me: updating cache $cache_file" >&6;}
      if test ! -f "$cache_file" || test -h "$cache_file"; then
	cat confcache >"$cache_file"
      else
        case $cache_file in #(
        */* | ?:*)
	  mv -f confcache "$cache_file"$$ &&
	  mv -f "$cache_file"$$ "$cache_file" ;; #(
        *)
	  mv -f confcache "$cache_file" ;;
	esac
      fi
    fi
  else
    { $as_echo "$as_me:${as_lineno-$LINENO}: not updating unwritable cache $cache_file" >&5
$as_echo "$as_me: not updating unwritable cache $cache_file" >&6;}
  fi
fi
rm -f confcache

test "x$prefix" = xNONE && prefix=$ac_default_prefix
# Let make expand exec_prefix.
test "x$exec_prefix" = xNONE && exec_prefix='${prefix}'

DEFS=-DHAVE_CONFIG_H

ac_libobjs=
ac_ltlibobjs=
U=
for ac_i in : $LIBOBJS; do test "x$ac_i" = x: && continue
  # 1. Remove the extension, and $U if already installed.
  ac_script='s/\$U\././;s/\.o$//;s/\.obj$//'
  ac_i=`$as_echo "$ac_i" | sed "$ac_script"`
  # 2. Prepend LIBOBJDIR.  When used with automake>=1.10 LIBOBJDIR
  #    will be set to the directory where LIBOBJS objects are built.
  as_fn_append ac_libobjs " \${LIBOBJDIR}$ac_i\$U.$ac_objext"
  as_fn_append ac_ltlibobjs " \${LIBOBJDIR}$ac_i"'$U.lo'
done
LIBOBJS=$ac_libobjs

LTLIBOBJS=$ac_ltlibobjs


{ $as_echo "$as_me:${as_lineno-$LINENO}: checking that generated files are newer than configure" >&5
$as_echo_n "checking that generated files are newer than configure... " >&6; }
   if test -n "$am_sleep_pid"; then
     # Hide warnings about reused PIDs.
     wait $am_sleep_pid 2>/dev/null
   fi
   { $as_echo "$as_me:${as_lineno-$LINENO}: result: done" >&5
$as_echo "done" >&6; }
 if test -n "$EXEEXT"; then
  am__EXEEXT_TRUE=
  am__EXEEXT_FALSE='#'
else
  am__EXEEXT_TRUE='#'
  am__EXEEXT_FALSE=
fi

if test -z "${AMDEP_TRUE}" && test -z "${AMDEP_FALSE}"; then
  as_fn_error $? "conditional \"AMDEP\" was never defined.
Usually this means the macro was only invoked conditionally." "$LINENO" 5
fi
if test -z "${am__fastdepCC_TRUE}" && test -z "${am__fastdepCC_FALSE}"; then
  as_fn_error $? "conditional \"am__fastdepCC\" was never defined.
Usually this means the macro was only invoked conditionally." "$LINENO" 5
fi

: "${CONFIG_STATUS=./config.status}"
ac_write_fail=0
ac_clean_files_save=$ac_clean_files
ac_clean_files="$ac_clean_files $CONFIG_STATUS"
{ $as_echo "$as_me:${as_lineno-$LINENO}: creating $CONFIG_STATUS" >&5
$as_echo "$as_me: creating $CONFIG_STATUS" >&6;}
as_write_fail=0
cat >$CONFIG_STATUS <<_ASEOF || as_write_fail=1
#! $SHELL
# Generated by $as_me.
# Run this file to recreate the current configuration.
# Compiler output produced by configure, useful for debugging
# configure, is in config.log if it exists.

debug=false
ac_cs_recheck=false
ac_cs_silent=false

SHELL=\${CONFIG_SHELL-$SHELL}
export SHELL
_ASEOF
cat >>$CONFIG_STATUS <<\_ASEOF || as_write_fail=1
## -------------------- ##
## M4sh Initialization. ##
## -------------------- ##

# Be more Bourne compatible
DUALCASE=1; export DUALCASE # for MKS sh
if test -n "${ZSH_VERSION+set}" && (emulate sh) >/dev/null 2>&1; then :
  emulate sh
  NULLCMD=:
  # Pre-4.2 versions of Zsh do word splitting on ${1+"$@"}, which
  # is contrary to our usage.  Disable this feature.
  alias -g '${1+"$@"}'='"$@"'
  setopt NO_GLOB_SUBST
else
  case `(set -o) 2>/dev/null` in #(
  *posix*) :
    set -o posix ;; #(
  *) :
     ;;
esac
fi


as_nl='
'
export as_nl
# Printing a long string crashes Solaris 7 /usr/bin/printf.
as_echo='\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\'
as_echo=$as_echo$as_echo$as_echo$as_echo$as_echo
as_echo=$as_echo$as_echo$as_echo$as_echo$as_echo$as_echo
# Prefer a ksh shell builtin over an external printf program on Solaris,
# but without wasting forks for bash or zsh.
if test -z "$BASH_VERSION$ZSH_VERSION" \
    && (test "X`print -r -- $as_echo`" = "X$as_echo") 2>/dev/null; then
  as_echo='print -r --'
  as_echo_n='print -rn --'
elif (test "X`printf %s $as_echo`" = "X$as_echo") 2>/dev/null; then
  as_echo='printf %s\n'
  as_echo_n='printf %s'
else
  if test "X`(/usr/ucb/echo -n -n $as_echo) 2>/dev/null`" = "X-n $as_echo"; then
    as_echo_body='eval /usr/ucb/echo -n "$1$as_nl"'
    as_echo_n='/usr/ucb/echo -n'
  else
    as_echo_body='eval expr "X$1" : "X\\(.*\\)"'
    as_echo_n_body='eval
      arg=$1;
      case $arg in #(
      *"$as_nl"*)
	expr "X$arg" : "X\\(.*\\)$as_nl";
	arg=`expr "X$arg" : ".*$as_nl\\(.*\\)"`;;
      esac;
      expr "X$arg" : "X\\(.*\\)" | tr -d "$as_nl"
    '
    export as_echo_n_body
    as_echo_n='sh -c $as_echo_n_body as_echo'
  fi
  export as_echo_body
  as_echo='sh -c $as_echo_body as_echo'
fi

# The user is always right.
if test "${PATH_SEPARATOR+set}" != set; then
  PATH_SEPARATOR=:
  (PATH='/bin;/bin'; FPATH=$PATH; sh -c :) >/dev/null 2>&1 && {
    (PATH='/bin:/bin'; FPATH=$PATH; sh -c :) >/dev/null 2>&1 ||
      PATH_SEPARATOR=';'
  }
fi


# IFS
# We need space, tab and new line, in precisely that order.  Quoting is
# there to prevent editors from complaining about space-tab.
# (If _AS_PATH_WALK were called with IFS unset, it would disable word
# splitting by setting IFS to empty value.)
IFS=" ""	$as_nl"

# Find who we are.  Look in the path if we contain no directory separator.
as_myself=
case $0 in #((
  *[\\/]* ) as_myself=$0 ;;
  *) as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
    test -r "$as_dir/$0" && as_myself=$as_dir/$0 && break
  done
IFS=$as_save_IFS

     ;;
esac
# We did not find ourselves, most probably we were run as `sh COMMAND'
# in which case we are not to be found in the path.
if test "x$as_myself" = x; then
  as_myself=$0
fi
if test ! -f "$as_myself"; then
  $as_echo "$as_myself: error: cannot find myself; rerun with an absolute file name" >&2
  exit 1
fi

# Unset variables that we do not need and which cause bugs (e.g. in
# pre-3.0 UWIN ksh).  But do not cause bugs in bash 2.01; the "|| exit 1"
# suppresses any "Segmentation fault" message there.  '((' could
# trigger a bug in pdksh 5.2.14.
for as_var in BASH_ENV ENV MAIL MAILPATH
do eval test x\${$as_var+set} = xset \
  && ( (unset $as_var) || exit 1) >/dev/null 2>&1 && unset $as_var || :
done
PS1='$ '
PS2='> '
PS4='+ '

# NLS nuisances.
LC_ALL=C
export LC_ALL
LANGUAGE=C
export LANGUAGE

# CDPATH.
(unset CDPATH) >/dev/null 2>&1 && unset CDPATH


# as_fn_error STATUS ERROR [LINENO LOG_FD]
# ----------------------------------------
# Output "`basename $0`: error: ERROR" to stderr. If LINENO and LOG_FD are
# provided, also output the error to LOG_FD, referencing LINENO. Then exit the
# script with STATUS, using 1 if that was 0.
as_fn_error ()
{
  as_status=$1; test $as_status -eq 0 && as_status=1
  if test "$4"; then
    as_lineno=${as_lineno-"$3"} as_lineno_stack=as_lineno_stack=$as_lineno_stack
    $as_echo "$as_me:${as_lineno-$LINENO}: error: $2" >&$4
  fi
  $as_echo "$as_me: error: $2" >&2
  as_fn_exit $as_status
} # as_fn_error


# as_fn_set_status STATUS
# -----------------------
# Set $? to STATUS, without forking.
as_fn_set_status ()
{
  return $1
} # as_fn_set_status

# as_fn_exit STATUS
# -----------------
# Exit the shell with STATUS, even in a "trap 0" or "set -e" context.
as_fn_exit ()
{
  set +e
  as_fn_set_status $1
  exit $1
} # as_fn_exit

# as_fn_unset VAR
# ---------------
# Portably unset VAR.
as_fn_unset ()
{
  { eval $1=; unset $1;}
}
as_unset=as_fn_unset
# as_fn_append VAR VALUE
# ----------------------
# Append the text in VALUE to the end of the definition contained in VAR. Take
# advantage of any shell optimizations that allow amortized linear growth over
# repeated appends, instead of the typical quadratic growth present in naive
# implementations.
if (eval "as_var=1; as_var+=2; test x\$as_var = x12") 2>/dev/null; then :
  eval 'as_fn_append ()
  {
    eval $1+=\$2
  }'
else
  as_fn_append ()
  {
    eval $1=\$$1\$2
  }
fi # as_fn_append

# as_fn_arith ARG...
# ------------------
# Perform arithmetic evaluation on the ARGs, and store the result in the
# global $as_val. Take advantage of shells that can avoid forks. The arguments
# must be portable across $(()) and expr.
if (eval "test \$(( 1 + 1 )) = 2") 2>/dev/null; then :
  eval 'as_fn_arith ()
  {
    as_val=$(( $* ))
  }'
else
  as_fn_arith ()
  {
    as_val=`expr "$@" || test $? -eq 1`
  }
fi # as_fn_arith


if expr a : '\(a\)' >/dev/null 2>&1 &&
   test "X`expr 00001 : '.*\(...\)'`" = X001; then
  as_expr=expr
else
  as_expr=false
fi

if (basename -- /) >/dev/null 2>&1 && test "X`basename -- / 2>&1`" = "X/"; then
  as_basename=basename
else
  as_basename=false
fi

if (as_dir=`dirname -- /` && test "X$as_dir" = X/) >/dev/null 2>&1; then
  as_dirname=dirname
else
  as_dirname=false
fi

as_me=`$as_basename -- "$0" ||
$as_expr X/"$0" : '.*/\([^/][^/]*\)/*$' \| \
	 X"$0" : 'X\(//\)$' \| \
	 X"$0" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X/"$0" |
    sed '/^.*\/\([^/][^/]*\)\/*$/{
	    s//\1/
	    q
	  }
	  /^X\/\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\/\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`

# Avoid depending upon Character Ranges.
as_cr_letters='abcdefghijklmnopqrstuvwxyz'
as_cr_LETTERS='ABCDEFGHIJKLMNOPQRSTUVWXYZ'
as_cr_Letters=$as_cr_letters$as_cr_LETTERS
as_cr_digits='0123456789'
as_cr_alnum=$as_cr_Letters$as_cr_digits

ECHO_C= ECHO_N= ECHO_T=
case `echo -n x` in #(((((
-n*)
  case `echo 'xy\c'` in
  *c*) ECHO_T='	';;	# ECHO_T is single tab character.
  xy)  ECHO_C='\c';;
  *)   echo `echo ksh88 bug on AIX 6.1` > /dev/null
       ECHO_T='	';;
  esac;;
*)
  ECHO_N='-n';;
esac

rm -f conf$$ conf$$.exe conf$$.file
if test -d conf$$.dir; then
  rm -f conf$$.dir/conf$$.file
else
  rm -f conf$$.dir
  mkdir conf$$.dir 2>/dev/null
fi
if (echo >conf$$.file) 2>/dev/null; then
  if ln -s conf$$.file conf$$ 2>/dev/null; then
    as_ln_s='ln -s'
    # ... but there are two gotchas:
    # 1) On MSYS, both `ln -s file dir' and `ln file dir' fail.
    # 2) DJGPP < 2.04 has no symlinks; `ln -s' creates a wrapper executable.
    # In both cases, we have to default to `cp -pR'.
    ln -s conf$$.file conf$$.dir 2>/dev/null && test ! -f conf$$.exe ||
      as_ln_s='cp -pR'
  elif ln conf$$.file conf$$ 2>/dev/null; then
    as_ln_s=ln
  else
    as_ln_s='cp -pR'
  fi
else
  as_ln_s='cp -pR'
fi
rm -f conf$$ conf$$.exe conf$$.dir/conf$$.file conf$$.file
rmdir conf$$.dir 2>/dev/null


# as_fn_mkdir_p
# -------------
# Create "$as_dir" as a directory, including parents if necessary.
as_fn_mkdir_p ()
{

  case $as_dir in #(
  -*) as_dir=./$as_dir;;
  esac
  test -d "$as_dir" || eval $as_mkdir_p || {
    as_dirs=
    while :; do
      case $as_dir in #(
      *\'*) as_qdir=`$as_echo "$as_dir" | sed "s/'/'\\\\\\\\''/g"`;; #'(
      *) as_qdir=$as_dir;;
      esac
      as_dirs="'$as_qdir' $as_dirs"
      as_dir=`$as_dirname -- "$as_dir" ||
$as_expr X"$as_dir" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$as_dir" : 'X\(//\)[^/]' \| \
	 X"$as_dir" : 'X\(//\)$' \| \
	 X"$as_dir" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$as_dir" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
      test -d "$as_dir" && break
    done
    test -z "$as_dirs" || eval "mkdir $as_dirs"
  } || test -d "$as_dir" || as_fn_error $? "cannot create directory $as_dir"


} # as_fn_mkdir_p
if mkdir -p . 2>/dev/null; then
  as_mkdir_p='mkdir -p "$as_dir"'
else
  test -d ./-p && rmdir ./-p
  as_mkdir_p=false
fi


# as_fn_executable_p FILE
# -----------------------
# Test if FILE is an executable regular file.
as_fn_executable_p ()
{
  test -f "$1" && test -x "$1"
} # as_fn_executable_p
as_test_x='test -x'
as_executable_p=as_fn_executable_p

# Sed expression to map a string onto a valid CPP name.
as_tr_cpp="eval sed 'y%*$as_cr_letters%P$as_cr_LETTERS%;s%[^_$as_cr_alnum]%_%g'"

# Sed expression to map a string onto a valid variable name.
as_tr_sh="eval sed 'y%*+%pp%;s%[^_$as_cr_alnum]%_%g'"


exec 6>&1
## ----------------------------------- ##
## Main body of $CONFIG_STATUS script. ##
## ----------------------------------- ##
_ASEOF
test $as_write_fail = 0 && chmod +x $CONFIG_STATUS || ac_write_fail=1

cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
# Save the log message, to keep $0 and so on meaningful, and to
# report actual input values of CONFIG_FILES etc. instead of their
# values after options handling.
ac_log="
This file was extended by cerf $as_me 1:3, which was
generated by GNU Autoconf 2.69.  Invocation command line was

  CONFIG_FILES    = $CONFIG_FILES
  CONFIG_HEADERS  = $CONFIG_HEADERS
  CONFIG_LINKS    = $CONFIG_LINKS
  CONFIG_COMMANDS = $CONFIG_COMMANDS
  $ $0 $@

on `(hostname || uname -n) 2>/dev/null | sed 1q`
"

_ACEOF

case $ac_config_files in *"
"*) set x $ac_config_files; shift; ac_config_files=$*;;
esac

case $ac_config_headers in *"
"*) set x $ac_config_headers; shift; ac_config_headers=$*;;
esac


cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
# Files that config.status was made for.
config_files="$ac_config_files"
config_headers="$ac_config_headers"
config_commands="$ac_config_commands"

_ACEOF

cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
ac_cs_usage="\
\`$as_me' instantiates files and other configuration actions
from templates according to the current configuration.  Unless the files
and actions are specified as TAGs, all are instantiated by default.

Usage: $0 [OPTION]... [TAG]...

  -h, --help       print this help, then exit
  -V, --version    print version number and configuration settings, then exit
      --config     print configuration, then exit
  -q, --quiet, --silent
                   do not print progress messages
  -d, --debug      don't remove temporary files
      --recheck    update $as_me by reconfiguring in the same conditions
      --file=FILE[:TEMPLATE]
                   instantiate the configuration file FILE
      --header=FILE[:TEMPLATE]
                   instantiate the configuration header FILE

Configuration files:
$config_files

Configuration headers:
$config_headers

Configuration commands:
$config_commands

Report bugs to <http://apps.jcns.fz-juelich.de/libcerf>."

_ACEOF
cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
ac_cs_config="`$as_echo "$ac_configure_args" | sed 's/^ //; s/[\\""\`\$]/\\\\&/g'`"
ac_cs_version="\\
cerf config.status 1:3
configured by $0, generated by GNU Autoconf 2.69,
  with options \\"\$ac_cs_config\\"

Copyright (C) 2012 Free Software Foundation, Inc.
This config.status script is free software; the Free Software Foundation
gives unlimited permission to copy, distribute and modify it."

ac_pwd='$ac_pwd'
srcdir='$srcdir'
INSTALL='$INSTALL'
MKDIR_P='$MKDIR_P'
AWK='$AWK'
test -n "\$AWK" || AWK=awk
_ACEOF

cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
# The default lists apply if the user does not specify any file.
ac_need_defaults=:
while test $# != 0
do
  case $1 in
  --*=?*)
    ac_option=`expr "X$1" : 'X\([^=]*\)='`
    ac_optarg=`expr "X$1" : 'X[^=]*=\(.*\)'`
    ac_shift=:
    ;;
  --*=)
    ac_option=`expr "X$1" : 'X\([^=]*\)='`
    ac_optarg=
    ac_shift=:
    ;;
  *)
    ac_option=$1
    ac_optarg=$2
    ac_shift=shift
    ;;
  esac

  case $ac_option in
  # Handling of the options.
  -recheck | --recheck | --rechec | --reche | --rech | --rec | --re | --r)
    ac_cs_recheck=: ;;
  --version | --versio | --versi | --vers | --ver | --ve | --v | -V )
    $as_echo "$ac_cs_version"; exit ;;
  --config | --confi | --conf | --con | --co | --c )
    $as_echo "$ac_cs_config"; exit ;;
  --debug | --debu | --deb | --de | --d | -d )
    debug=: ;;
  --file | --fil | --fi | --f )
    $ac_shift
    case $ac_optarg in
    *\'*) ac_optarg=`$as_echo "$ac_optarg" | sed "s/'/'\\\\\\\\''/g"` ;;
    '') as_fn_error $? "missing file argument" ;;
    esac
    as_fn_append CONFIG_FILES " '$ac_optarg'"
    ac_need_defaults=false;;
  --header | --heade | --head | --hea )
    $ac_shift
    case $ac_optarg in
    *\'*) ac_optarg=`$as_echo "$ac_optarg" | sed "s/'/'\\\\\\\\''/g"` ;;
    esac
    as_fn_append CONFIG_HEADERS " '$ac_optarg'"
    ac_need_defaults=false;;
  --he | --h)
    # Conflict between --help and --header
    as_fn_error $? "ambiguous option: \`$1'
Try \`$0 --help' for more information.";;
  --help | --hel | -h )
    $as_echo "$ac_cs_usage"; exit ;;
  -q | -quiet | --quiet | --quie | --qui | --qu | --q \
  | -silent | --silent | --silen | --sile | --sil | --si | --s)
    ac_cs_silent=: ;;

  # This is an error.
  -*) as_fn_error $? "unrecognized option: \`$1'
Try \`$0 --help' for more information." ;;

  *) as_fn_append ac_config_targets " $1"
     ac_need_defaults=false ;;

  esac
  shift
done

ac_configure_extra_args=

if $ac_cs_silent; then
  exec 6>/dev/null
  ac_configure_extra_args="$ac_configure_extra_args --silent"
fi

_ACEOF
cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
if \$ac_cs_recheck; then
  set X $SHELL '$0' $ac_configure_args \$ac_configure_extra_args --no-create --no-recursion
  shift
  \$as_echo "running CONFIG_SHELL=$SHELL \$*" >&6
  CONFIG_SHELL='$SHELL'
  export CONFIG_SHELL
  exec "\$@"
fi

_ACEOF
cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
exec 5>>config.log
{
  echo
  sed 'h;s/./-/g;s/^.../## /;s/...$/ ##/;p;x;p;x' <<_ASBOX
## Running $as_me. ##
_ASBOX
  $as_echo "$ac_log"
} >&5

_ACEOF
cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
#
# INIT-COMMANDS
#
AMDEP_TRUE="$AMDEP_TRUE" ac_aux_dir="$ac_aux_dir"


# The HP-UX ksh and POSIX shell print the target directory to stdout
# if CDPATH is set.
(unset CDPATH) >/dev/null 2>&1 && unset CDPATH

sed_quote_subst='$sed_quote_subst'
double_quote_subst='$double_quote_subst'
delay_variable_subst='$delay_variable_subst'
macro_version='`$ECHO "$macro_version" | $SED "$delay_single_quote_subst"`'
macro_revision='`$ECHO "$macro_revision" | $SED "$delay_single_quote_subst"`'
enable_static='`$ECHO "$enable_static" | $SED "$delay_single_quote_subst"`'
enable_shared='`$ECHO "$enable_shared" | $SED "$delay_single_quote_subst"`'
pic_mode='`$ECHO "$pic_mode" | $SED "$delay_single_quote_subst"`'
enable_fast_install='`$ECHO "$enable_fast_install" | $SED "$delay_single_quote_subst"`'
SHELL='`$ECHO "$SHELL" | $SED "$delay_single_quote_subst"`'
ECHO='`$ECHO "$ECHO" | $SED "$delay_single_quote_subst"`'
PATH_SEPARATOR='`$ECHO "$PATH_SEPARATOR" | $SED "$delay_single_quote_subst"`'
host_alias='`$ECHO "$host_alias" | $SED "$delay_single_quote_subst"`'
host='`$ECHO "$host" | $SED "$delay_single_quote_subst"`'
host_os='`$ECHO "$host_os" | $SED "$delay_single_quote_subst"`'
build_alias='`$ECHO "$build_alias" | $SED "$delay_single_quote_subst"`'
build='`$ECHO "$build" | $SED "$delay_single_quote_subst"`'
build_os='`$ECHO "$build_os" | $SED "$delay_single_quote_subst"`'
SED='`$ECHO "$SED" | $SED "$delay_single_quote_subst"`'
Xsed='`$ECHO "$Xsed" | $SED "$delay_single_quote_subst"`'
GREP='`$ECHO "$GREP" | $SED "$delay_single_quote_subst"`'
EGREP='`$ECHO "$EGREP" | $SED "$delay_single_quote_subst"`'
FGREP='`$ECHO "$FGREP" | $SED "$delay_single_quote_subst"`'
LD='`$ECHO "$LD" | $SED "$delay_single_quote_subst"`'
NM='`$ECHO "$NM" | $SED "$delay_single_quote_subst"`'
LN_S='`$ECHO "$LN_S" | $SED "$delay_single_quote_subst"`'
max_cmd_len='`$ECHO "$max_cmd_len" | $SED "$delay_single_quote_subst"`'
ac_objext='`$ECHO "$ac_objext" | $SED "$delay_single_quote_subst"`'
exeext='`$ECHO "$exeext" | $SED "$delay_single_quote_subst"`'
lt_unset='`$ECHO "$lt_unset" | $SED "$delay_single_quote_subst"`'
lt_SP2NL='`$ECHO "$lt_SP2NL" | $SED "$delay_single_quote_subst"`'
lt_NL2SP='`$ECHO "$lt_NL2SP" | $SED "$delay_single_quote_subst"`'
lt_cv_to_host_file_cmd='`$ECHO "$lt_cv_to_host_file_cmd" | $SED "$delay_single_quote_subst"`'
lt_cv_to_tool_file_cmd='`$ECHO "$lt_cv_to_tool_file_cmd" | $SED "$delay_single_quote_subst"`'
reload_flag='`$ECHO "$reload_flag" | $SED "$delay_single_quote_subst"`'
reload_cmds='`$ECHO "$reload_cmds" | $SED "$delay_single_quote_subst"`'
OBJDUMP='`$ECHO "$OBJDUMP" | $SED "$delay_single_quote_subst"`'
deplibs_check_method='`$ECHO "$deplibs_check_method" | $SED "$delay_single_quote_subst"`'
file_magic_cmd='`$ECHO "$file_magic_cmd" | $SED "$delay_single_quote_subst"`'
file_magic_glob='`$ECHO "$file_magic_glob" | $SED "$delay_single_quote_subst"`'
want_nocaseglob='`$ECHO "$want_nocaseglob" | $SED "$delay_single_quote_subst"`'
DLLTOOL='`$ECHO "$DLLTOOL" | $SED "$delay_single_quote_subst"`'
sharedlib_from_linklib_cmd='`$ECHO "$sharedlib_from_linklib_cmd" | $SED "$delay_single_quote_subst"`'
AR='`$ECHO "$AR" | $SED "$delay_single_quote_subst"`'
AR_FLAGS='`$ECHO "$AR_FLAGS" | $SED "$delay_single_quote_subst"`'
archiver_list_spec='`$ECHO "$archiver_list_spec" | $SED "$delay_single_quote_subst"`'
STRIP='`$ECHO "$STRIP" | $SED "$delay_single_quote_subst"`'
RANLIB='`$ECHO "$RANLIB" | $SED "$delay_single_quote_subst"`'
old_postinstall_cmds='`$ECHO "$old_postinstall_cmds" | $SED "$delay_single_quote_subst"`'
old_postuninstall_cmds='`$ECHO "$old_postuninstall_cmds" | $SED "$delay_single_quote_subst"`'
old_archive_cmds='`$ECHO "$old_archive_cmds" | $SED "$delay_single_quote_subst"`'
lock_old_archive_extraction='`$ECHO "$lock_old_archive_extraction" | $SED "$delay_single_quote_subst"`'
CC='`$ECHO "$CC" | $SED "$delay_single_quote_subst"`'
CFLAGS='`$ECHO "$CFLAGS" | $SED "$delay_single_quote_subst"`'
compiler='`$ECHO "$compiler" | $SED "$delay_single_quote_subst"`'
GCC='`$ECHO "$GCC" | $SED "$delay_single_quote_subst"`'
lt_cv_sys_global_symbol_pipe='`$ECHO "$lt_cv_sys_global_symbol_pipe" | $SED "$delay_single_quote_subst"`'
lt_cv_sys_global_symbol_to_cdecl='`$ECHO "$lt_cv_sys_global_symbol_to_cdecl" | $SED "$delay_single_quote_subst"`'
lt_cv_sys_global_symbol_to_c_name_address='`$ECHO "$lt_cv_sys_global_symbol_to_c_name_address" | $SED "$delay_single_quote_subst"`'
lt_cv_sys_global_symbol_to_c_name_address_lib_prefix='`$ECHO "$lt_cv_sys_global_symbol_to_c_name_address_lib_prefix" | $SED "$delay_single_quote_subst"`'
nm_file_list_spec='`$ECHO "$nm_file_list_spec" | $SED "$delay_single_quote_subst"`'
lt_sysroot='`$ECHO "$lt_sysroot" | $SED "$delay_single_quote_subst"`'
objdir='`$ECHO "$objdir" | $SED "$delay_single_quote_subst"`'
MAGIC_CMD='`$ECHO "$MAGIC_CMD" | $SED "$delay_single_quote_subst"`'
lt_prog_compiler_no_builtin_flag='`$ECHO "$lt_prog_compiler_no_builtin_flag" | $SED "$delay_single_quote_subst"`'
lt_prog_compiler_pic='`$ECHO "$lt_prog_compiler_pic" | $SED "$delay_single_quote_subst"`'
lt_prog_compiler_wl='`$ECHO "$lt_prog_compiler_wl" | $SED "$delay_single_quote_subst"`'
lt_prog_compiler_static='`$ECHO "$lt_prog_compiler_static" | $SED "$delay_single_quote_subst"`'
lt_cv_prog_compiler_c_o='`$ECHO "$lt_cv_prog_compiler_c_o" | $SED "$delay_single_quote_subst"`'
need_locks='`$ECHO "$need_locks" | $SED "$delay_single_quote_subst"`'
MANIFEST_TOOL='`$ECHO "$MANIFEST_TOOL" | $SED "$delay_single_quote_subst"`'
DSYMUTIL='`$ECHO "$DSYMUTIL" | $SED "$delay_single_quote_subst"`'
NMEDIT='`$ECHO "$NMEDIT" | $SED "$delay_single_quote_subst"`'
LIPO='`$ECHO "$LIPO" | $SED "$delay_single_quote_subst"`'
OTOOL='`$ECHO "$OTOOL" | $SED "$delay_single_quote_subst"`'
OTOOL64='`$ECHO "$OTOOL64" | $SED "$delay_single_quote_subst"`'
libext='`$ECHO "$libext" | $SED "$delay_single_quote_subst"`'
shrext_cmds='`$ECHO "$shrext_cmds" | $SED "$delay_single_quote_subst"`'
extract_expsyms_cmds='`$ECHO "$extract_expsyms_cmds" | $SED "$delay_single_quote_subst"`'
archive_cmds_need_lc='`$ECHO "$archive_cmds_need_lc" | $SED "$delay_single_quote_subst"`'
enable_shared_with_static_runtimes='`$ECHO "$enable_shared_with_static_runtimes" | $SED "$delay_single_quote_subst"`'
export_dynamic_flag_spec='`$ECHO "$export_dynamic_flag_spec" | $SED "$delay_single_quote_subst"`'
whole_archive_flag_spec='`$ECHO "$whole_archive_flag_spec" | $SED "$delay_single_quote_subst"`'
compiler_needs_object='`$ECHO "$compiler_needs_object" | $SED "$delay_single_quote_subst"`'
old_archive_from_new_cmds='`$ECHO "$old_archive_from_new_cmds" | $SED "$delay_single_quote_subst"`'
old_archive_from_expsyms_cmds='`$ECHO "$old_archive_from_expsyms_cmds" | $SED "$delay_single_quote_subst"`'
archive_cmds='`$ECHO "$archive_cmds" | $SED "$delay_single_quote_subst"`'
archive_expsym_cmds='`$ECHO "$archive_expsym_cmds" | $SED "$delay_single_quote_subst"`'
module_cmds='`$ECHO "$module_cmds" | $SED "$delay_single_quote_subst"`'
module_expsym_cmds='`$ECHO "$module_expsym_cmds" | $SED "$delay_single_quote_subst"`'
with_gnu_ld='`$ECHO "$with_gnu_ld" | $SED "$delay_single_quote_subst"`'
allow_undefined_flag='`$ECHO "$allow_undefined_flag" | $SED "$delay_single_quote_subst"`'
no_undefined_flag='`$ECHO "$no_undefined_flag" | $SED "$delay_single_quote_subst"`'
hardcode_libdir_flag_spec='`$ECHO "$hardcode_libdir_flag_spec" | $SED "$delay_single_quote_subst"`'
hardcode_libdir_separator='`$ECHO "$hardcode_libdir_separator" | $SED "$delay_single_quote_subst"`'
hardcode_direct='`$ECHO "$hardcode_direct" | $SED "$delay_single_quote_subst"`'
hardcode_direct_absolute='`$ECHO "$hardcode_direct_absolute" | $SED "$delay_single_quote_subst"`'
hardcode_minus_L='`$ECHO "$hardcode_minus_L" | $SED "$delay_single_quote_subst"`'
hardcode_shlibpath_var='`$ECHO "$hardcode_shlibpath_var" | $SED "$delay_single_quote_subst"`'
hardcode_automatic='`$ECHO "$hardcode_automatic" | $SED "$delay_single_quote_subst"`'
inherit_rpath='`$ECHO "$inherit_rpath" | $SED "$delay_single_quote_subst"`'
link_all_deplibs='`$ECHO "$link_all_deplibs" | $SED "$delay_single_quote_subst"`'
always_export_symbols='`$ECHO "$always_export_symbols" | $SED "$delay_single_quote_subst"`'
export_symbols_cmds='`$ECHO "$export_symbols_cmds" | $SED "$delay_single_quote_subst"`'
exclude_expsyms='`$ECHO "$exclude_expsyms" | $SED "$delay_single_quote_subst"`'
include_expsyms='`$ECHO "$include_expsyms" | $SED "$delay_single_quote_subst"`'
prelink_cmds='`$ECHO "$prelink_cmds" | $SED "$delay_single_quote_subst"`'
postlink_cmds='`$ECHO "$postlink_cmds" | $SED "$delay_single_quote_subst"`'
file_list_spec='`$ECHO "$file_list_spec" | $SED "$delay_single_quote_subst"`'
variables_saved_for_relink='`$ECHO "$variables_saved_for_relink" | $SED "$delay_single_quote_subst"`'
need_lib_prefix='`$ECHO "$need_lib_prefix" | $SED "$delay_single_quote_subst"`'
need_version='`$ECHO "$need_version" | $SED "$delay_single_quote_subst"`'
version_type='`$ECHO "$version_type" | $SED "$delay_single_quote_subst"`'
runpath_var='`$ECHO "$runpath_var" | $SED "$delay_single_quote_subst"`'
shlibpath_var='`$ECHO "$shlibpath_var" | $SED "$delay_single_quote_subst"`'
shlibpath_overrides_runpath='`$ECHO "$shlibpath_overrides_runpath" | $SED "$delay_single_quote_subst"`'
libname_spec='`$ECHO "$libname_spec" | $SED "$delay_single_quote_subst"`'
library_names_spec='`$ECHO "$library_names_spec" | $SED "$delay_single_quote_subst"`'
soname_spec='`$ECHO "$soname_spec" | $SED "$delay_single_quote_subst"`'
install_override_mode='`$ECHO "$install_override_mode" | $SED "$delay_single_quote_subst"`'
postinstall_cmds='`$ECHO "$postinstall_cmds" | $SED "$delay_single_quote_subst"`'
postuninstall_cmds='`$ECHO "$postuninstall_cmds" | $SED "$delay_single_quote_subst"`'
finish_cmds='`$ECHO "$finish_cmds" | $SED "$delay_single_quote_subst"`'
finish_eval='`$ECHO "$finish_eval" | $SED "$delay_single_quote_subst"`'
hardcode_into_libs='`$ECHO "$hardcode_into_libs" | $SED "$delay_single_quote_subst"`'
sys_lib_search_path_spec='`$ECHO "$sys_lib_search_path_spec" | $SED "$delay_single_quote_subst"`'
sys_lib_dlsearch_path_spec='`$ECHO "$sys_lib_dlsearch_path_spec" | $SED "$delay_single_quote_subst"`'
hardcode_action='`$ECHO "$hardcode_action" | $SED "$delay_single_quote_subst"`'
enable_dlopen='`$ECHO "$enable_dlopen" | $SED "$delay_single_quote_subst"`'
enable_dlopen_self='`$ECHO "$enable_dlopen_self" | $SED "$delay_single_quote_subst"`'
enable_dlopen_self_static='`$ECHO "$enable_dlopen_self_static" | $SED "$delay_single_quote_subst"`'
old_striplib='`$ECHO "$old_striplib" | $SED "$delay_single_quote_subst"`'
striplib='`$ECHO "$striplib" | $SED "$delay_single_quote_subst"`'

LTCC='$LTCC'
LTCFLAGS='$LTCFLAGS'
compiler='$compiler_DEFAULT'

# A function that is used when there is no print builtin or printf.
func_fallback_echo ()
{
  eval 'cat <<_LTECHO_EOF
\$1
_LTECHO_EOF'
}

# Quote evaled strings.
for var in SHELL \
ECHO \
PATH_SEPARATOR \
SED \
GREP \
EGREP \
FGREP \
LD \
NM \
LN_S \
lt_SP2NL \
lt_NL2SP \
reload_flag \
OBJDUMP \
deplibs_check_method \
file_magic_cmd \
file_magic_glob \
want_nocaseglob \
DLLTOOL \
sharedlib_from_linklib_cmd \
AR \
AR_FLAGS \
archiver_list_spec \
STRIP \
RANLIB \
CC \
CFLAGS \
compiler \
lt_cv_sys_global_symbol_pipe \
lt_cv_sys_global_symbol_to_cdecl \
lt_cv_sys_global_symbol_to_c_name_address \
lt_cv_sys_global_symbol_to_c_name_address_lib_prefix \
nm_file_list_spec \
lt_prog_compiler_no_builtin_flag \
lt_prog_compiler_pic \
lt_prog_compiler_wl \
lt_prog_compiler_static \
lt_cv_prog_compiler_c_o \
need_locks \
MANIFEST_TOOL \
DSYMUTIL \
NMEDIT \
LIPO \
OTOOL \
OTOOL64 \
shrext_cmds \
export_dynamic_flag_spec \
whole_archive_flag_spec \
compiler_needs_object \
with_gnu_ld \
allow_undefined_flag \
no_undefined_flag \
hardcode_libdir_flag_spec \
hardcode_libdir_separator \
exclude_expsyms \
include_expsyms \
file_list_spec \
variables_saved_for_relink \
libname_spec \
library_names_spec \
soname_spec \
install_override_mode \
finish_eval \
old_striplib \
striplib; do
    case \`eval \\\\\$ECHO \\\\""\\\\\$\$var"\\\\"\` in
    *[\\\\\\\`\\"\\\$]*)
      eval "lt_\$var=\\\\\\"\\\`\\\$ECHO \\"\\\$\$var\\" | \\\$SED \\"\\\$sed_quote_subst\\"\\\`\\\\\\""
      ;;
    *)
      eval "lt_\$var=\\\\\\"\\\$\$var\\\\\\""
      ;;
    esac
done

# Double-quote double-evaled strings.
for var in reload_cmds \
old_postinstall_cmds \
old_postuninstall_cmds \
old_archive_cmds \
extract_expsyms_cmds \
old_archive_from_new_cmds \
old_archive_from_expsyms_cmds \
archive_cmds \
archive_expsym_cmds \
module_cmds \
module_expsym_cmds \
export_symbols_cmds \
prelink_cmds \
postlink_cmds \
postinstall_cmds \
postuninstall_cmds \
finish_cmds \
sys_lib_search_path_spec \
sys_lib_dlsearch_path_spec; do
    case \`eval \\\\\$ECHO \\\\""\\\\\$\$var"\\\\"\` in
    *[\\\\\\\`\\"\\\$]*)
      eval "lt_\$var=\\\\\\"\\\`\\\$ECHO \\"\\\$\$var\\" | \\\$SED -e \\"\\\$double_quote_subst\\" -e \\"\\\$sed_quote_subst\\" -e \\"\\\$delay_variable_subst\\"\\\`\\\\\\""
      ;;
    *)
      eval "lt_\$var=\\\\\\"\\\$\$var\\\\\\""
      ;;
    esac
done

ac_aux_dir='$ac_aux_dir'
xsi_shell='$xsi_shell'
lt_shell_append='$lt_shell_append'

# See if we are running on zsh, and set the options which allow our
# commands through without removal of \ escapes INIT.
if test -n "\${ZSH_VERSION+set}" ; then
   setopt NO_GLOB_SUBST
fi


    PACKAGE='$PACKAGE'
    VERSION='$VERSION'
    TIMESTAMP='$TIMESTAMP'
    RM='$RM'
    ofile='$ofile'




_ACEOF

cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1

# Handling of arguments.
for ac_config_target in $ac_config_targets
do
  case $ac_config_target in
    "depfiles") CONFIG_COMMANDS="$CONFIG_COMMANDS depfiles" ;;
    "libtool") CONFIG_COMMANDS="$CONFIG_COMMANDS libtool" ;;
    "config.h") CONFIG_HEADERS="$CONFIG_HEADERS config.h" ;;
    "Makefile") CONFIG_FILES="$CONFIG_FILES Makefile" ;;
    "lib/Makefile") CONFIG_FILES="$CONFIG_FILES lib/Makefile" ;;
    "man/Makefile") CONFIG_FILES="$CONFIG_FILES man/Makefile" ;;
    "test/Makefile") CONFIG_FILES="$CONFIG_FILES test/Makefile" ;;
    "libcerf.pc") CONFIG_FILES="$CONFIG_FILES libcerf.pc" ;;

  *) as_fn_error $? "invalid argument: \`$ac_config_target'" "$LINENO" 5;;
  esac
done


# If the user did not use the arguments to specify the items to instantiate,
# then the envvar interface is used.  Set only those that are not.
# We use the long form for the default assignment because of an extremely
# bizarre bug on SunOS 4.1.3.
if $ac_need_defaults; then
  test "${CONFIG_FILES+set}" = set || CONFIG_FILES=$config_files
  test "${CONFIG_HEADERS+set}" = set || CONFIG_HEADERS=$config_headers
  test "${CONFIG_COMMANDS+set}" = set || CONFIG_COMMANDS=$config_commands
fi

# Have a temporary directory for convenience.  Make it in the build tree
# simply because there is no reason against having it here, and in addition,
# creating and moving files from /tmp can sometimes cause problems.
# Hook for its removal unless debugging.
# Note that there is a small window in which the directory will not be cleaned:
# after its creation but before its name has been assigned to `$tmp'.
$debug ||
{
  tmp= ac_tmp=
  trap 'exit_status=$?
  : "${ac_tmp:=$tmp}"
  { test ! -d "$ac_tmp" || rm -fr "$ac_tmp"; } && exit $exit_status
' 0
  trap 'as_fn_exit 1' 1 2 13 15
}
# Create a (secure) tmp directory for tmp files.

{
  tmp=`(umask 077 && mktemp -d "./confXXXXXX") 2>/dev/null` &&
  test -d "$tmp"
}  ||
{
  tmp=./conf$$-$RANDOM
  (umask 077 && mkdir "$tmp")
} || as_fn_error $? "cannot create a temporary directory in ." "$LINENO" 5
ac_tmp=$tmp

# Set up the scripts for CONFIG_FILES section.
# No need to generate them if there are no CONFIG_FILES.
# This happens for instance with `./config.status config.h'.
if test -n "$CONFIG_FILES"; then


ac_cr=`echo X | tr X '\015'`
# On cygwin, bash can eat \r inside `` if the user requested igncr.
# But we know of no other shell where ac_cr would be empty at this
# point, so we can use a bashism as a fallback.
if test "x$ac_cr" = x; then
  eval ac_cr=\$\'\\r\'
fi
ac_cs_awk_cr=`$AWK 'BEGIN { print "a\rb" }' </dev/null 2>/dev/null`
if test "$ac_cs_awk_cr" = "a${ac_cr}b"; then
  ac_cs_awk_cr='\\r'
else
  ac_cs_awk_cr=$ac_cr
fi

echo 'BEGIN {' >"$ac_tmp/subs1.awk" &&
_ACEOF


{
  echo "cat >conf$$subs.awk <<_ACEOF" &&
  echo "$ac_subst_vars" | sed 's/.*/&!$&$ac_delim/' &&
  echo "_ACEOF"
} >conf$$subs.sh ||
  as_fn_error $? "could not make $CONFIG_STATUS" "$LINENO" 5
ac_delim_num=`echo "$ac_subst_vars" | grep -c '^'`
ac_delim='%!_!# '
for ac_last_try in false false false false false :; do
  . ./conf$$subs.sh ||
    as_fn_error $? "could not make $CONFIG_STATUS" "$LINENO" 5

  ac_delim_n=`sed -n "s/.*$ac_delim\$/X/p" conf$$subs.awk | grep -c X`
  if test $ac_delim_n = $ac_delim_num; then
    break
  elif $ac_last_try; then
    as_fn_error $? "could not make $CONFIG_STATUS" "$LINENO" 5
  else
    ac_delim="$ac_delim!$ac_delim _$ac_delim!! "
  fi
done
rm -f conf$$subs.sh

cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
cat >>"\$ac_tmp/subs1.awk" <<\\_ACAWK &&
_ACEOF
sed -n '
h
s/^/S["/; s/!.*/"]=/
p
g
s/^[^!]*!//
:repl
t repl
s/'"$ac_delim"'$//
t delim
:nl
h
s/\(.\{148\}\)..*/\1/
t more1
s/["\\]/\\&/g; s/^/"/; s/$/\\n"\\/
p
n
b repl
:more1
s/["\\]/\\&/g; s/^/"/; s/$/"\\/
p
g
s/.\{148\}//
t nl
:delim
h
s/\(.\{148\}\)..*/\1/
t more2
s/["\\]/\\&/g; s/^/"/; s/$/"/
p
b
:more2
s/["\\]/\\&/g; s/^/"/; s/$/"\\/
p
g
s/.\{148\}//
t delim
' <conf$$subs.awk | sed '
/^[^""]/{
  N
  s/\n//
}
' >>$CONFIG_STATUS || ac_write_fail=1
rm -f conf$$subs.awk
cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
_ACAWK
cat >>"\$ac_tmp/subs1.awk" <<_ACAWK &&
  for (key in S) S_is_set[key] = 1
  FS = ""

}
{
  line = $ 0
  nfields = split(line, field, "@")
  substed = 0
  len = length(field[1])
  for (i = 2; i < nfields; i++) {
    key = field[i]
    keylen = length(key)
    if (S_is_set[key]) {
      value = S[key]
      line = substr(line, 1, len) "" value "" substr(line, len + keylen + 3)
      len += length(value) + length(field[++i])
      substed = 1
    } else
      len += 1 + keylen
  }

  print line
}

_ACAWK
_ACEOF
cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
if sed "s/$ac_cr//" < /dev/null > /dev/null 2>&1; then
  sed "s/$ac_cr\$//; s/$ac_cr/$ac_cs_awk_cr/g"
else
  cat
fi < "$ac_tmp/subs1.awk" > "$ac_tmp/subs.awk" \
  || as_fn_error $? "could not setup config files machinery" "$LINENO" 5
_ACEOF

# VPATH may cause trouble with some makes, so we remove sole $(srcdir),
# ${srcdir} and @srcdir@ entries from VPATH if srcdir is ".", strip leading and
# trailing colons and then remove the whole line if VPATH becomes empty
# (actually we leave an empty line to preserve line numbers).
if test "x$srcdir" = x.; then
  ac_vpsub='/^[	 ]*VPATH[	 ]*=[	 ]*/{
h
s///
s/^/:/
s/[	 ]*$/:/
s/:\$(srcdir):/:/g
s/:\${srcdir}:/:/g
s/:@srcdir@:/:/g
s/^:*//
s/:*$//
x
s/\(=[	 ]*\).*/\1/
G
s/\n//
s/^[^=]*=[	 ]*$//
}'
fi

cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
fi # test -n "$CONFIG_FILES"

# Set up the scripts for CONFIG_HEADERS section.
# No need to generate them if there are no CONFIG_HEADERS.
# This happens for instance with `./config.status Makefile'.
if test -n "$CONFIG_HEADERS"; then
cat >"$ac_tmp/defines.awk" <<\_ACAWK ||
BEGIN {
_ACEOF

# Transform confdefs.h into an awk script `defines.awk', embedded as
# here-document in config.status, that substitutes the proper values into
# config.h.in to produce config.h.

# Create a delimiter string that does not exist in confdefs.h, to ease
# handling of long lines.
ac_delim='%!_!# '
for ac_last_try in false false :; do
  ac_tt=`sed -n "/$ac_delim/p" confdefs.h`
  if test -z "$ac_tt"; then
    break
  elif $ac_last_try; then
    as_fn_error $? "could not make $CONFIG_HEADERS" "$LINENO" 5
  else
    ac_delim="$ac_delim!$ac_delim _$ac_delim!! "
  fi
done

# For the awk script, D is an array of macro values keyed by name,
# likewise P contains macro parameters if any.  Preserve backslash
# newline sequences.

ac_word_re=[_$as_cr_Letters][_$as_cr_alnum]*
sed -n '
s/.\{148\}/&'"$ac_delim"'/g
t rset
:rset
s/^[	 ]*#[	 ]*define[	 ][	 ]*/ /
t def
d
:def
s/\\$//
t bsnl
s/["\\]/\\&/g
s/^ \('"$ac_word_re"'\)\(([^()]*)\)[	 ]*\(.*\)/P["\1"]="\2"\
D["\1"]=" \3"/p
s/^ \('"$ac_word_re"'\)[	 ]*\(.*\)/D["\1"]=" \2"/p
d
:bsnl
s/["\\]/\\&/g
s/^ \('"$ac_word_re"'\)\(([^()]*)\)[	 ]*\(.*\)/P["\1"]="\2"\
D["\1"]=" \3\\\\\\n"\\/p
t cont
s/^ \('"$ac_word_re"'\)[	 ]*\(.*\)/D["\1"]=" \2\\\\\\n"\\/p
t cont
d
:cont
n
s/.\{148\}/&'"$ac_delim"'/g
t clear
:clear
s/\\$//
t bsnlc
s/["\\]/\\&/g; s/^/"/; s/$/"/p
d
:bsnlc
s/["\\]/\\&/g; s/^/"/; s/$/\\\\\\n"\\/p
b cont
' <confdefs.h | sed '
s/'"$ac_delim"'/"\\\
"/g' >>$CONFIG_STATUS || ac_write_fail=1

cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
  for (key in D) D_is_set[key] = 1
  FS = ""
}
/^[\t ]*#[\t ]*(define|undef)[\t ]+$ac_word_re([\t (]|\$)/ {
  line = \$ 0
  split(line, arg, " ")
  if (arg[1] == "#") {
    defundef = arg[2]
    mac1 = arg[3]
  } else {
    defundef = substr(arg[1], 2)
    mac1 = arg[2]
  }
  split(mac1, mac2, "(") #)
  macro = mac2[1]
  prefix = substr(line, 1, index(line, defundef) - 1)
  if (D_is_set[macro]) {
    # Preserve the white space surrounding the "#".
    print prefix "define", macro P[macro] D[macro]
    next
  } else {
    # Replace #undef with comments.  This is necessary, for example,
    # in the case of _POSIX_SOURCE, which is predefined and required
    # on some systems where configure will not decide to define it.
    if (defundef == "undef") {
      print "/*", prefix defundef, macro, "*/"
      next
    }
  }
}
{ print }
_ACAWK
_ACEOF
cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
  as_fn_error $? "could not setup config headers machinery" "$LINENO" 5
fi # test -n "$CONFIG_HEADERS"


eval set X "  :F $CONFIG_FILES  :H $CONFIG_HEADERS    :C $CONFIG_COMMANDS"
shift
for ac_tag
do
  case $ac_tag in
  :[FHLC]) ac_mode=$ac_tag; continue;;
  esac
  case $ac_mode$ac_tag in
  :[FHL]*:*);;
  :L* | :C*:*) as_fn_error $? "invalid tag \`$ac_tag'" "$LINENO" 5;;
  :[FH]-) ac_tag=-:-;;
  :[FH]*) ac_tag=$ac_tag:$ac_tag.in;;
  esac
  ac_save_IFS=$IFS
  IFS=:
  set x $ac_tag
  IFS=$ac_save_IFS
  shift
  ac_file=$1
  shift

  case $ac_mode in
  :L) ac_source=$1;;
  :[FH])
    ac_file_inputs=
    for ac_f
    do
      case $ac_f in
      -) ac_f="$ac_tmp/stdin";;
      *) # Look for the file first in the build tree, then in the source tree
	 # (if the path is not absolute).  The absolute path cannot be DOS-style,
	 # because $ac_f cannot contain `:'.
	 test -f "$ac_f" ||
	   case $ac_f in
	   [\\/$]*) false;;
	   *) test -f "$srcdir/$ac_f" && ac_f="$srcdir/$ac_f";;
	   esac ||
	   as_fn_error 1 "cannot find input file: \`$ac_f'" "$LINENO" 5;;
      esac
      case $ac_f in *\'*) ac_f=`$as_echo "$ac_f" | sed "s/'/'\\\\\\\\''/g"`;; esac
      as_fn_append ac_file_inputs " '$ac_f'"
    done

    # Let's still pretend it is `configure' which instantiates (i.e., don't
    # use $as_me), people would be surprised to read:
    #    /* config.h.  Generated by config.status.  */
    configure_input='Generated from '`
	  $as_echo "$*" | sed 's|^[^:]*/||;s|:[^:]*/|, |g'
	`' by configure.'
    if test x"$ac_file" != x-; then
      configure_input="$ac_file.  $configure_input"
      { $as_echo "$as_me:${as_lineno-$LINENO}: creating $ac_file" >&5
$as_echo "$as_me: creating $ac_file" >&6;}
    fi
    # Neutralize special characters interpreted by sed in replacement strings.
    case $configure_input in #(
    *\&* | *\|* | *\\* )
       ac_sed_conf_input=`$as_echo "$configure_input" |
       sed 's/[\\\\&|]/\\\\&/g'`;; #(
    *) ac_sed_conf_input=$configure_input;;
    esac

    case $ac_tag in
    *:-:* | *:-) cat >"$ac_tmp/stdin" \
      || as_fn_error $? "could not create $ac_file" "$LINENO" 5 ;;
    esac
    ;;
  esac

  ac_dir=`$as_dirname -- "$ac_file" ||
$as_expr X"$ac_file" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$ac_file" : 'X\(//\)[^/]' \| \
	 X"$ac_file" : 'X\(//\)$' \| \
	 X"$ac_file" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$ac_file" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
  as_dir="$ac_dir"; as_fn_mkdir_p
  ac_builddir=.

case "$ac_dir" in
.) ac_dir_suffix= ac_top_builddir_sub=. ac_top_build_prefix= ;;
*)
  ac_dir_suffix=/`$as_echo "$ac_dir" | sed 's|^\.[\\/]||'`
  # A ".." for each directory in $ac_dir_suffix.
  ac_top_builddir_sub=`$as_echo "$ac_dir_suffix" | sed 's|/[^\\/]*|/..|g;s|/||'`
  case $ac_top_builddir_sub in
  "") ac_top_builddir_sub=. ac_top_build_prefix= ;;
  *)  ac_top_build_prefix=$ac_top_builddir_sub/ ;;
  esac ;;
esac
ac_abs_top_builddir=$ac_pwd
ac_abs_builddir=$ac_pwd$ac_dir_suffix
# for backward compatibility:
ac_top_builddir=$ac_top_build_prefix

case $srcdir in
  .)  # We are building in place.
    ac_srcdir=.
    ac_top_srcdir=$ac_top_builddir_sub
    ac_abs_top_srcdir=$ac_pwd ;;
  [\\/]* | ?:[\\/]* )  # Absolute name.
    ac_srcdir=$srcdir$ac_dir_suffix;
    ac_top_srcdir=$srcdir
    ac_abs_top_srcdir=$srcdir ;;
  *) # Relative name.
    ac_srcdir=$ac_top_build_prefix$srcdir$ac_dir_suffix
    ac_top_srcdir=$ac_top_build_prefix$srcdir
    ac_abs_top_srcdir=$ac_pwd/$srcdir ;;
esac
ac_abs_srcdir=$ac_abs_top_srcdir$ac_dir_suffix


  case $ac_mode in
  :F)
  #
  # CONFIG_FILE
  #

  case $INSTALL in
  [\\/$]* | ?:[\\/]* ) ac_INSTALL=$INSTALL ;;
  *) ac_INSTALL=$ac_top_build_prefix$INSTALL ;;
  esac
  ac_MKDIR_P=$MKDIR_P
  case $MKDIR_P in
  [\\/$]* | ?:[\\/]* ) ;;
  */*) ac_MKDIR_P=$ac_top_build_prefix$MKDIR_P ;;
  esac
_ACEOF

cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
# If the template does not know about datarootdir, expand it.
# FIXME: This hack should be removed a few years after 2.60.
ac_datarootdir_hack=; ac_datarootdir_seen=
ac_sed_dataroot='
/datarootdir/ {
  p
  q
}
/@datadir@/p
/@docdir@/p
/@infodir@/p
/@localedir@/p
/@mandir@/p'
case `eval "sed -n \"\$ac_sed_dataroot\" $ac_file_inputs"` in
*datarootdir*) ac_datarootdir_seen=yes;;
*@datadir@*|*@docdir@*|*@infodir@*|*@localedir@*|*@mandir@*)
  { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: $ac_file_inputs seems to ignore the --datarootdir setting" >&5
$as_echo "$as_me: WARNING: $ac_file_inputs seems to ignore the --datarootdir setting" >&2;}
_ACEOF
cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
  ac_datarootdir_hack='
  s&@datadir@&$datadir&g
  s&@docdir@&$docdir&g
  s&@infodir@&$infodir&g
  s&@localedir@&$localedir&g
  s&@mandir@&$mandir&g
  s&\\\${datarootdir}&$datarootdir&g' ;;
esac
_ACEOF

# Neutralize VPATH when `$srcdir' = `.'.
# Shell code in configure.ac might set extrasub.
# FIXME: do we really want to maintain this feature?
cat >>$CONFIG_STATUS <<_ACEOF || ac_write_fail=1
ac_sed_extra="$ac_vpsub
$extrasub
_ACEOF
cat >>$CONFIG_STATUS <<\_ACEOF || ac_write_fail=1
:t
/@[a-zA-Z_][a-zA-Z_0-9]*@/!b
s|@configure_input@|$ac_sed_conf_input|;t t
s&@top_builddir@&$ac_top_builddir_sub&;t t
s&@top_build_prefix@&$ac_top_build_prefix&;t t
s&@srcdir@&$ac_srcdir&;t t
s&@abs_srcdir@&$ac_abs_srcdir&;t t
s&@top_srcdir@&$ac_top_srcdir&;t t
s&@abs_top_srcdir@&$ac_abs_top_srcdir&;t t
s&@builddir@&$ac_builddir&;t t
s&@abs_builddir@&$ac_abs_builddir&;t t
s&@abs_top_builddir@&$ac_abs_top_builddir&;t t
s&@INSTALL@&$ac_INSTALL&;t t
s&@MKDIR_P@&$ac_MKDIR_P&;t t
$ac_datarootdir_hack
"
eval sed \"\$ac_sed_extra\" "$ac_file_inputs" | $AWK -f "$ac_tmp/subs.awk" \
  >$ac_tmp/out || as_fn_error $? "could not create $ac_file" "$LINENO" 5

test -z "$ac_datarootdir_hack$ac_datarootdir_seen" &&
  { ac_out=`sed -n '/\${datarootdir}/p' "$ac_tmp/out"`; test -n "$ac_out"; } &&
  { ac_out=`sed -n '/^[	 ]*datarootdir[	 ]*:*=/p' \
      "$ac_tmp/out"`; test -z "$ac_out"; } &&
  { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: $ac_file contains a reference to the variable \`datarootdir'
which seems to be undefined.  Please make sure it is defined" >&5
$as_echo "$as_me: WARNING: $ac_file contains a reference to the variable \`datarootdir'
which seems to be undefined.  Please make sure it is defined" >&2;}

  rm -f "$ac_tmp/stdin"
  case $ac_file in
  -) cat "$ac_tmp/out" && rm -f "$ac_tmp/out";;
  *) rm -f "$ac_file" && mv "$ac_tmp/out" "$ac_file";;
  esac \
  || as_fn_error $? "could not create $ac_file" "$LINENO" 5
 ;;
  :H)
  #
  # CONFIG_HEADER
  #
  if test x"$ac_file" != x-; then
    {
      $as_echo "/* $configure_input  */" \
      && eval '$AWK -f "$ac_tmp/defines.awk"' "$ac_file_inputs"
    } >"$ac_tmp/config.h" \
      || as_fn_error $? "could not create $ac_file" "$LINENO" 5
    if diff "$ac_file" "$ac_tmp/config.h" >/dev/null 2>&1; then
      { $as_echo "$as_me:${as_lineno-$LINENO}: $ac_file is unchanged" >&5
$as_echo "$as_me: $ac_file is unchanged" >&6;}
    else
      rm -f "$ac_file"
      mv "$ac_tmp/config.h" "$ac_file" \
	|| as_fn_error $? "could not create $ac_file" "$LINENO" 5
    fi
  else
    $as_echo "/* $configure_input  */" \
      && eval '$AWK -f "$ac_tmp/defines.awk"' "$ac_file_inputs" \
      || as_fn_error $? "could not create -" "$LINENO" 5
  fi
# Compute "$ac_file"'s index in $config_headers.
_am_arg="$ac_file"
_am_stamp_count=1
for _am_header in $config_headers :; do
  case $_am_header in
    $_am_arg | $_am_arg:* )
      break ;;
    * )
      _am_stamp_count=`expr $_am_stamp_count + 1` ;;
  esac
done
echo "timestamp for $_am_arg" >`$as_dirname -- "$_am_arg" ||
$as_expr X"$_am_arg" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$_am_arg" : 'X\(//\)[^/]' \| \
	 X"$_am_arg" : 'X\(//\)$' \| \
	 X"$_am_arg" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$_am_arg" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`/stamp-h$_am_stamp_count
 ;;

  :C)  { $as_echo "$as_me:${as_lineno-$LINENO}: executing $ac_file commands" >&5
$as_echo "$as_me: executing $ac_file commands" >&6;}
 ;;
  esac


  case $ac_file$ac_mode in
    "depfiles":C) test x"$AMDEP_TRUE" != x"" || {
  # Older Autoconf quotes --file arguments for eval, but not when files
  # are listed without --file.  Let's play safe and only enable the eval
  # if we detect the quoting.
  case $CONFIG_FILES in
  *\'*) eval set x "$CONFIG_FILES" ;;
  *)   set x $CONFIG_FILES ;;
  esac
  shift
  for mf
  do
    # Strip MF so we end up with the name of the file.
    mf=`echo "$mf" | sed -e 's/:.*$//'`
    # Check whether this is an Automake generated Makefile or not.
    # We used to match only the files named 'Makefile.in', but
    # some people rename them; so instead we look at the file content.
    # Grep'ing the first line is not enough: some people post-process
    # each Makefile.in and add a new line on top of each file to say so.
    # Grep'ing the whole file is not good either: AIX grep has a line
    # limit of 2048, but all sed's we know have understand at least 4000.
    if sed -n 's,^#.*generated by automake.*,X,p' "$mf" | grep X >/dev/null 2>&1; then
      dirpart=`$as_dirname -- "$mf" ||
$as_expr X"$mf" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$mf" : 'X\(//\)[^/]' \| \
	 X"$mf" : 'X\(//\)$' \| \
	 X"$mf" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$mf" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
    else
      continue
    fi
    # Extract the definition of DEPDIR, am__include, and am__quote
    # from the Makefile without running 'make'.
    DEPDIR=`sed -n 's/^DEPDIR = //p' < "$mf"`
    test -z "$DEPDIR" && continue
    am__include=`sed -n 's/^am__include = //p' < "$mf"`
    test -z "$am__include" && continue
    am__quote=`sed -n 's/^am__quote = //p' < "$mf"`
    # Find all dependency output files, they are included files with
    # $(DEPDIR) in their names.  We invoke sed twice because it is the
    # simplest approach to changing $(DEPDIR) to its actual value in the
    # expansion.
    for file in `sed -n "
      s/^$am__include $am__quote\(.*(DEPDIR).*\)$am__quote"'$/\1/p' <"$mf" | \
	 sed -e 's/\$(DEPDIR)/'"$DEPDIR"'/g'`; do
      # Make sure the directory exists.
      test -f "$dirpart/$file" && continue
      fdir=`$as_dirname -- "$file" ||
$as_expr X"$file" : 'X\(.*[^/]\)//*[^/][^/]*/*$' \| \
	 X"$file" : 'X\(//\)[^/]' \| \
	 X"$file" : 'X\(//\)$' \| \
	 X"$file" : 'X\(/\)' \| . 2>/dev/null ||
$as_echo X"$file" |
    sed '/^X\(.*[^/]\)\/\/*[^/][^/]*\/*$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)[^/].*/{
	    s//\1/
	    q
	  }
	  /^X\(\/\/\)$/{
	    s//\1/
	    q
	  }
	  /^X\(\/\).*/{
	    s//\1/
	    q
	  }
	  s/.*/./; q'`
      as_dir=$dirpart/$fdir; as_fn_mkdir_p
      # echo "creating $dirpart/$file"
      echo '# dummy' > "$dirpart/$file"
    done
  done
}
 ;;
    "libtool":C)

    # See if we are running on zsh, and set the options which allow our
    # commands through without removal of \ escapes.
    if test -n "${ZSH_VERSION+set}" ; then
      setopt NO_GLOB_SUBST
    fi

    cfgfile="${ofile}T"
    trap "$RM \"$cfgfile\"; exit 1" 1 2 15
    $RM "$cfgfile"

    cat <<_LT_EOF >> "$cfgfile"
#! $SHELL

# `$ECHO "$ofile" | sed 's%^.*/%%'` - Provide generalized library-building support services.
# Generated automatically by $as_me ($PACKAGE$TIMESTAMP) $VERSION
# Libtool was configured on host `(hostname || uname -n) 2>/dev/null | sed 1q`:
# NOTE: Changes made to this file will be lost: look at ltmain.sh.
#
#   Copyright (C) 1996, 1997, 1998, 1999, 2000, 2001, 2003, 2004, 2005,
#                 2006, 2007, 2008, 2009, 2010, 2011 Free Software
#                 Foundation, Inc.
#   Written by Gordon Matzigkeit, 1996
#
#   This file is part of GNU Libtool.
#
# GNU Libtool is free software; you can redistribute it and/or
# modify it under the terms of the GNU General Public License as
# published by the Free Software Foundation; either version 2 of
# the License, or (at your option) any later version.
#
# As a special exception to the GNU General Public License,
# if you distribute this file as part of a program or library that
# is built using GNU Libtool, you may include this file under the
# same distribution terms that you use for the rest of that program.
#
# GNU Libtool is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with GNU Libtool; see the file COPYING.  If not, a copy
# can be downloaded from http://www.gnu.org/licenses/gpl.html, or
# obtained by writing to the Free Software Foundation, Inc.,
# 51 Franklin Street, Fifth Floor, Boston, MA 02110-1301, USA.


# The names of the tagged configurations supported by this script.
available_tags=""

# ### BEGIN LIBTOOL CONFIG

# Which release of libtool.m4 was used?
macro_version=$macro_version
macro_revision=$macro_revision

# Whether or not to build static libraries.
build_old_libs=$enable_static

# Whether or not to build shared libraries.
build_libtool_libs=$enable_shared

# What type of objects to build.
pic_mode=$pic_mode

# Whether or not to optimize for fast installation.
fast_install=$enable_fast_install

# Shell to use when invoking shell scripts.
SHELL=$lt_SHELL

# An echo program that protects backslashes.
ECHO=$lt_ECHO

# The PATH separator for the build system.
PATH_SEPARATOR=$lt_PATH_SEPARATOR

# The host system.
host_alias=$host_alias
host=$host
host_os=$host_os

# The build system.
build_alias=$build_alias
build=$build
build_os=$build_os

# A sed program that does not truncate output.
SED=$lt_SED

# Sed that helps us avoid accidentally triggering echo(1) options like -n.
Xsed="\$SED -e 1s/^X//"

# A grep program that handles long lines.
GREP=$lt_GREP

# An ERE matcher.
EGREP=$lt_EGREP

# A literal string matcher.
FGREP=$lt_FGREP

# A BSD- or MS-compatible name lister.
NM=$lt_NM

# Whether we need soft or hard links.
LN_S=$lt_LN_S

# What is the maximum length of a command?
max_cmd_len=$max_cmd_len

# Object file suffix (normally "o").
objext=$ac_objext

# Executable file suffix (normally "").
exeext=$exeext

# whether the shell understands "unset".
lt_unset=$lt_unset

# turn spaces into newlines.
SP2NL=$lt_lt_SP2NL

# turn newlines into spaces.
NL2SP=$lt_lt_NL2SP

# convert \$build file names to \$host format.
to_host_file_cmd=$lt_cv_to_host_file_cmd

# convert \$build files to toolchain format.
to_tool_file_cmd=$lt_cv_to_tool_file_cmd

# An object symbol dumper.
OBJDUMP=$lt_OBJDUMP

# Method to check whether dependent libraries are shared objects.
deplibs_check_method=$lt_deplibs_check_method

# Command to use when deplibs_check_method = "file_magic".
file_magic_cmd=$lt_file_magic_cmd

# How to find potential files when deplibs_check_method = "file_magic".
file_magic_glob=$lt_file_magic_glob

# Find potential files using nocaseglob when deplibs_check_method = "file_magic".
want_nocaseglob=$lt_want_nocaseglob

# DLL creation program.
DLLTOOL=$lt_DLLTOOL

# Command to associate shared and link libraries.
sharedlib_from_linklib_cmd=$lt_sharedlib_from_linklib_cmd

# The archiver.
AR=$lt_AR

# Flags to create an archive.
AR_FLAGS=$lt_AR_FLAGS

# How to feed a file listing to the archiver.
archiver_list_spec=$lt_archiver_list_spec

# A symbol stripping program.
STRIP=$lt_STRIP

# Commands used to install an old-style archive.
RANLIB=$lt_RANLIB
old_postinstall_cmds=$lt_old_postinstall_cmds
old_postuninstall_cmds=$lt_old_postuninstall_cmds

# Whether to use a lock for old archive extraction.
lock_old_archive_extraction=$lock_old_archive_extraction

# A C compiler.
LTCC=$lt_CC

# LTCC compiler flags.
LTCFLAGS=$lt_CFLAGS

# Take the output of nm and produce a listing of raw symbols and C names.
global_symbol_pipe=$lt_lt_cv_sys_global_symbol_pipe

# Transform the output of nm in a proper C declaration.
global_symbol_to_cdecl=$lt_lt_cv_sys_global_symbol_to_cdecl

# Transform the output of nm in a C name address pair.
global_symbol_to_c_name_address=$lt_lt_cv_sys_global_symbol_to_c_name_address

# Transform the output of nm in a C name address pair when lib prefix is needed.
global_symbol_to_c_name_address_lib_prefix=$lt_lt_cv_sys_global_symbol_to_c_name_address_lib_prefix

# Specify filename containing input files for \$NM.
nm_file_list_spec=$lt_nm_file_list_spec

# The root where to search for dependent libraries,and in which our libraries should be installed.
lt_sysroot=$lt_sysroot

# The name of the directory that contains temporary libtool files.
objdir=$objdir

# Used to examine libraries when file_magic_cmd begins with "file".
MAGIC_CMD=$MAGIC_CMD

# Must we lock files when doing compilation?
need_locks=$lt_need_locks

# Manifest tool.
MANIFEST_TOOL=$lt_MANIFEST_TOOL

# Tool to manipulate archived DWARF debug symbol files on Mac OS X.
DSYMUTIL=$lt_DSYMUTIL

# Tool to change global to local symbols on Mac OS X.
NMEDIT=$lt_NMEDIT

# Tool to manipulate fat objects and archives on Mac OS X.
LIPO=$lt_LIPO

# ldd/readelf like tool for Mach-O binaries on Mac OS X.
OTOOL=$lt_OTOOL

# ldd/readelf like tool for 64 bit Mach-O binaries on Mac OS X 10.4.
OTOOL64=$lt_OTOOL64

# Old archive suffix (normally "a").
libext=$libext

# Shared library suffix (normally ".so").
shrext_cmds=$lt_shrext_cmds

# The commands to extract the exported symbol list from a shared archive.
extract_expsyms_cmds=$lt_extract_expsyms_cmds

# Variables whose values should be saved in libtool wrapper scripts and
# restored at link time.
variables_saved_for_relink=$lt_variables_saved_for_relink

# Do we need the "lib" prefix for modules?
need_lib_prefix=$need_lib_prefix

# Do we need a version for libraries?
need_version=$need_version

# Library versioning type.
version_type=$version_type

# Shared library runtime path variable.
runpath_var=$runpath_var

# Shared library path variable.
shlibpath_var=$shlibpath_var

# Is shlibpath searched before the hard-coded library search path?
shlibpath_overrides_runpath=$shlibpath_overrides_runpath

# Format of library name prefix.
libname_spec=$lt_libname_spec

# List of archive names.  First name is the real one, the rest are links.
# The last name is the one that the linker finds with -lNAME
library_names_spec=$lt_library_names_spec

# The coded name of the library, if different from the real name.
soname_spec=$lt_soname_spec

# Permission mode override for installation of shared libraries.
install_override_mode=$lt_install_override_mode

# Command to use after installation of a shared archive.
postinstall_cmds=$lt_postinstall_cmds

# Command to use after uninstallation of a shared archive.
postuninstall_cmds=$lt_postuninstall_cmds

# Commands used to finish a libtool library installation in a directory.
finish_cmds=$lt_finish_cmds

# As "finish_cmds", except a single script fragment to be evaled but
# not shown.
finish_eval=$lt_finish_eval

# Whether we should hardcode library paths into libraries.
hardcode_into_libs=$hardcode_into_libs

# Compile-time system search path for libraries.
sys_lib_search_path_spec=$lt_sys_lib_search_path_spec

# Run-time system search path for libraries.
sys_lib_dlsearch_path_spec=$lt_sys_lib_dlsearch_path_spec

# Whether dlopen is supported.
dlopen_support=$enable_dlopen

# Whether dlopen of programs is supported.
dlopen_self=$enable_dlopen_self

# Whether dlopen of statically linked programs is supported.
dlopen_self_static=$enable_dlopen_self_static

# Commands to strip libraries.
old_striplib=$lt_old_striplib
striplib=$lt_striplib


# The linker used to build libraries.
LD=$lt_LD

# How to create reloadable object files.
reload_flag=$lt_reload_flag
reload_cmds=$lt_reload_cmds

# Commands used to build an old-style archive.
old_archive_cmds=$lt_old_archive_cmds

# A language specific compiler.
CC=$lt_compiler

# Is the compiler the GNU compiler?
with_gcc=$GCC

# Compiler flag to turn off builtin functions.
no_builtin_flag=$lt_lt_prog_compiler_no_builtin_flag

# Additional compiler flags for building library objects.
pic_flag=$lt_lt_prog_compiler_pic

# How to pass a linker flag through the compiler.
wl=$lt_lt_prog_compiler_wl

# Compiler flag to prevent dynamic linking.
link_static_flag=$lt_lt_prog_compiler_static

# Does compiler simultaneously support -c and -o options?
compiler_c_o=$lt_lt_cv_prog_compiler_c_o

# Whether or not to add -lc for building shared libraries.
build_libtool_need_lc=$archive_cmds_need_lc

# Whether or not to disallow shared libs when runtime libs are static.
allow_libtool_libs_with_static_runtimes=$enable_shared_with_static_runtimes

# Compiler flag to allow reflexive dlopens.
export_dynamic_flag_spec=$lt_export_dynamic_flag_spec

# Compiler flag to generate shared objects directly from archives.
whole_archive_flag_spec=$lt_whole_archive_flag_spec

# Whether the compiler copes with passing no objects directly.
compiler_needs_object=$lt_compiler_needs_object

# Create an old-style archive from a shared archive.
old_archive_from_new_cmds=$lt_old_archive_from_new_cmds

# Create a temporary old-style archive to link instead of a shared archive.
old_archive_from_expsyms_cmds=$lt_old_archive_from_expsyms_cmds

# Commands used to build a shared archive.
archive_cmds=$lt_archive_cmds
archive_expsym_cmds=$lt_archive_expsym_cmds

# Commands used to build a loadable module if different from building
# a shared archive.
module_cmds=$lt_module_cmds
module_expsym_cmds=$lt_module_expsym_cmds

# Whether we are building with GNU ld or not.
with_gnu_ld=$lt_with_gnu_ld

# Flag that allows shared libraries with undefined symbols to be built.
allow_undefined_flag=$lt_allow_undefined_flag

# Flag that enforces no undefined symbols.
no_undefined_flag=$lt_no_undefined_flag

# Flag to hardcode \$libdir into a binary during linking.
# This must work even if \$libdir does not exist
hardcode_libdir_flag_spec=$lt_hardcode_libdir_flag_spec

# Whether we need a single "-rpath" flag with a separated argument.
hardcode_libdir_separator=$lt_hardcode_libdir_separator

# Set to "yes" if using DIR/libNAME\${shared_ext} during linking hardcodes
# DIR into the resulting binary.
hardcode_direct=$hardcode_direct

# Set to "yes" if using DIR/libNAME\${shared_ext} during linking hardcodes
# DIR into the resulting binary and the resulting library dependency is
# "absolute",i.e impossible to change by setting \${shlibpath_var} if the
# library is relocated.
hardcode_direct_absolute=$hardcode_direct_absolute

# Set to "yes" if using the -LDIR flag during linking hardcodes DIR
# into the resulting binary.
hardcode_minus_L=$hardcode_minus_L

# Set to "yes" if using SHLIBPATH_VAR=DIR during linking hardcodes DIR
# into the resulting binary.
hardcode_shlibpath_var=$hardcode_shlibpath_var

# Set to "yes" if building a shared library automatically hardcodes DIR
# into the library and all subsequent libraries and executables linked
# against it.
hardcode_automatic=$hardcode_automatic

# Set to yes if linker adds runtime paths of dependent libraries
# to runtime path list.
inherit_rpath=$inherit_rpath

# Whether libtool must link a program against all its dependency libraries.
link_all_deplibs=$link_all_deplibs

# Set to "yes" if exported symbols are required.
always_export_symbols=$always_export_symbols

# The commands to list exported symbols.
export_symbols_cmds=$lt_export_symbols_cmds

# Symbols that should not be listed in the preloaded symbols.
exclude_expsyms=$lt_exclude_expsyms

# Symbols that must always be exported.
include_expsyms=$lt_include_expsyms

# Commands necessary for linking programs (against libraries) with templates.
prelink_cmds=$lt_prelink_cmds

# Commands necessary for finishing linking programs.
postlink_cmds=$lt_postlink_cmds

# Specify filename containing input files.
file_list_spec=$lt_file_list_spec

# How to hardcode a shared library path into an executable.
hardcode_action=$hardcode_action

# ### END LIBTOOL CONFIG

_LT_EOF

  case $host_os in
  aix3*)
    cat <<\_LT_EOF >> "$cfgfile"
# AIX sometimes has problems with the GCC collect2 program.  For some
# reason, if we set the COLLECT_NAMES environment variable, the problems
# vanish in a puff of smoke.
if test "X${COLLECT_NAMES+set}" != Xset; then
  COLLECT_NAMES=
  export COLLECT_NAMES
fi
_LT_EOF
    ;;
  esac


ltmain="$ac_aux_dir/ltmain.sh"


  # We use sed instead of cat because bash on DJGPP gets confused if
  # if finds mixed CR/LF and LF-only lines.  Since sed operates in
  # text mode, it properly converts lines to CR/LF.  This bash problem
  # is reportedly fixed, but why not run on old versions too?
  sed '$q' "$ltmain" >> "$cfgfile" \
     || (rm -f "$cfgfile"; exit 1)

  if test x"$xsi_shell" = xyes; then
  sed -e '/^func_dirname ()$/,/^} # func_dirname /c\
func_dirname ()\
{\
\    case ${1} in\
\      */*) func_dirname_result="${1%/*}${2}" ;;\
\      *  ) func_dirname_result="${3}" ;;\
\    esac\
} # Extended-shell func_dirname implementation' "$cfgfile" > $cfgfile.tmp \
  && mv -f "$cfgfile.tmp" "$cfgfile" \
    || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
test 0 -eq $? || _lt_function_replace_fail=:


  sed -e '/^func_basename ()$/,/^} # func_basename /c\
func_basename ()\
{\
\    func_basename_result="${1##*/}"\
} # Extended-shell func_basename implementation' "$cfgfile" > $cfgfile.tmp \
  && mv -f "$cfgfile.tmp" "$cfgfile" \
    || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
test 0 -eq $? || _lt_function_replace_fail=:


  sed -e '/^func_dirname_and_basename ()$/,/^} # func_dirname_and_basename /c\
func_dirname_and_basename ()\
{\
\    case ${1} in\
\      */*) func_dirname_result="${1%/*}${2}" ;;\
\      *  ) func_dirname_result="${3}" ;;\
\    esac\
\    func_basename_result="${1##*/}"\
} # Extended-shell func_dirname_and_basename implementation' "$cfgfile" > $cfgfile.tmp \
  && mv -f "$cfgfile.tmp" "$cfgfile" \
    || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
test 0 -eq $? || _lt_function_replace_fail=:


  sed -e '/^func_stripname ()$/,/^} # func_stripname /c\
func_stripname ()\
{\
\    # pdksh 5.2.14 does not do ${X%$Y} correctly if both X and Y are\
\    # positional parameters, so assign one to ordinary parameter first.\
\    func_stripname_result=${3}\
\    func_stripname_result=${func_stripname_result#"${1}"}\
\    func_stripname_result=${func_stripname_result%"${2}"}\
} # Extended-shell func_stripname implementation' "$cfgfile" > $cfgfile.tmp \
  && mv -f "$cfgfile.tmp" "$cfgfile" \
    || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
test 0 -eq $? || _lt_function_replace_fail=:


  sed -e '/^func_split_long_opt ()$/,/^} # func_split_long_opt /c\
func_split_long_opt ()\
{\
\    func_split_long_opt_name=${1%%=*}\
\    func_split_long_opt_arg=${1#*=}\
} # Extended-shell func_split_long_opt implementation' "$cfgfile" > $cfgfile.tmp \
  && mv -f "$cfgfile.tmp" "$cfgfile" \
    || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
test 0 -eq $? || _lt_function_replace_fail=:


  sed -e '/^func_split_short_opt ()$/,/^} # func_split_short_opt /c\
func_split_short_opt ()\
{\
\    func_split_short_opt_arg=${1#??}\
\    func_split_short_opt_name=${1%"$func_split_short_opt_arg"}\
} # Extended-shell func_split_short_opt implementation' "$cfgfile" > $cfgfile.tmp \
  && mv -f "$cfgfile.tmp" "$cfgfile" \
    || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
test 0 -eq $? || _lt_function_replace_fail=:


  sed -e '/^func_lo2o ()$/,/^} # func_lo2o /c\
func_lo2o ()\
{\
\    case ${1} in\
\      *.lo) func_lo2o_result=${1%.lo}.${objext} ;;\
\      *)    func_lo2o_result=${1} ;;\
\    esac\
} # Extended-shell func_lo2o implementation' "$cfgfile" > $cfgfile.tmp \
  && mv -f "$cfgfile.tmp" "$cfgfile" \
    || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
test 0 -eq $? || _lt_function_replace_fail=:


  sed -e '/^func_xform ()$/,/^} # func_xform /c\
func_xform ()\
{\
    func_xform_result=${1%.*}.lo\
} # Extended-shell func_xform implementation' "$cfgfile" > $cfgfile.tmp \
  && mv -f "$cfgfile.tmp" "$cfgfile" \
    || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
test 0 -eq $? || _lt_function_replace_fail=:


  sed -e '/^func_arith ()$/,/^} # func_arith /c\
func_arith ()\
{\
    func_arith_result=$(( $* ))\
} # Extended-shell func_arith implementation' "$cfgfile" > $cfgfile.tmp \
  && mv -f "$cfgfile.tmp" "$cfgfile" \
    || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
test 0 -eq $? || _lt_function_replace_fail=:


  sed -e '/^func_len ()$/,/^} # func_len /c\
func_len ()\
{\
    func_len_result=${#1}\
} # Extended-shell func_len implementation' "$cfgfile" > $cfgfile.tmp \
  && mv -f "$cfgfile.tmp" "$cfgfile" \
    || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
test 0 -eq $? || _lt_function_replace_fail=:

fi

if test x"$lt_shell_append" = xyes; then
  sed -e '/^func_append ()$/,/^} # func_append /c\
func_append ()\
{\
    eval "${1}+=\\${2}"\
} # Extended-shell func_append implementation' "$cfgfile" > $cfgfile.tmp \
  && mv -f "$cfgfile.tmp" "$cfgfile" \
    || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
test 0 -eq $? || _lt_function_replace_fail=:


  sed -e '/^func_append_quoted ()$/,/^} # func_append_quoted /c\
func_append_quoted ()\
{\
\    func_quote_for_eval "${2}"\
\    eval "${1}+=\\\\ \\$func_quote_for_eval_result"\
} # Extended-shell func_append_quoted implementation' "$cfgfile" > $cfgfile.tmp \
  && mv -f "$cfgfile.tmp" "$cfgfile" \
    || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
test 0 -eq $? || _lt_function_replace_fail=:


  # Save a `func_append' function call where possible by direct use of '+='
  sed -e 's%func_append \([a-zA-Z_]\{1,\}\) "%\1+="%g' $cfgfile > $cfgfile.tmp \
    && mv -f "$cfgfile.tmp" "$cfgfile" \
      || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
  test 0 -eq $? || _lt_function_replace_fail=:
else
  # Save a `func_append' function call even when '+=' is not available
  sed -e 's%func_append \([a-zA-Z_]\{1,\}\) "%\1="$\1%g' $cfgfile > $cfgfile.tmp \
    && mv -f "$cfgfile.tmp" "$cfgfile" \
      || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
  test 0 -eq $? || _lt_function_replace_fail=:
fi

if test x"$_lt_function_replace_fail" = x":"; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: Unable to substitute extended shell functions in $ofile" >&5
$as_echo "$as_me: WARNING: Unable to substitute extended shell functions in $ofile" >&2;}
fi


   mv -f "$cfgfile" "$ofile" ||
    (rm -f "$ofile" && cp "$cfgfile" "$ofile" && rm -f "$cfgfile")
  chmod +x "$ofile"

 ;;

  esac
done # for ac_tag


as_fn_exit 0
_ACEOF
ac_clean_files=$ac_clean_files_save

test $ac_write_fail = 0 ||
  as_fn_error $? "write failure creating $CONFIG_STATUS" "$LINENO" 5


# configure is writing to config.log, and then calls config.status.
# config.status does its own redirection, appending to config.log.
# Unfortunately, on DOS this fails, as config.log is still kept open
# by configure, so config.status won't be able to write to it; its
# output is simply discarded.  So we exec the FD to /dev/null,
# effectively closing config.log, so it can be properly (re)opened and
# appended to by config.status.  When coming back to configure, we
# need to make the FD available again.
if test "$no_create" != yes; then
  ac_cs_success=:
  ac_config_status_args=
  test "$silent" = yes &&
    ac_config_status_args="$ac_config_status_args --quiet"
  exec 5>/dev/null
  $SHELL $CONFIG_STATUS $ac_config_status_args || ac_cs_success=false
  exec 5>>config.log
  # Use ||, not &&, to avoid exiting from the if with $? = 1, which
  # would make configure fail if this is the last instruction.
  $ac_cs_success || as_fn_exit 1
fi
if test -n "$ac_unrecognized_opts" && test "$enable_option_checking" != no; then
  { $as_echo "$as_me:${as_lineno-$LINENO}: WARNING: unrecognized options: $ac_unrecognized_opts" >&5
$as_echo "$as_me: WARNING: unrecognized options: $ac_unrecognized_opts" >&2;}
fi



==> anc/code/src/libcerf-1.3/configure.ac <==
# Library libcerf:
#   Compute complex error functions, based on a new implementation of
#   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
# 
# File configure.ac:
#   Input for the build process using GNU autotools.
# 
# Copyright:
#   (C) 2012 Massachusetts Institute of Technology
#   (C) 2013 Forschungszentrum Jülich GmbH
# 
# Licence:
#   MIT Licence. See ../COPYING.
# 
# Authors:
#   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
#   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
# 
# Website:
#   http://apps.jcns.fz-juelich.de/libcerf

AC_INIT([cerf],[1:3],[http://apps.jcns.fz-juelich.de/libcerf])
  # version is current:revision:age; for simplicity, we always put age=0
  # <- http://www.sourceware.org/autobook/autobook/autobook_91.html

# standard configuration for shared libraries
AC_CONFIG_AUX_DIR([build-aux])
AC_CONFIG_MACRO_DIR([m4])

AM_INIT_AUTOMAKE([foreign]) # don't insert GNU standard text files
LT_INIT([disable-static])

AC_PROG_CC_C99
AC_SUBST(AM_CFLAGS,"-pedantic -Wall -Werror")
AC_CONFIG_HEADERS([config.h]) # to avoid endless -D options
AC_HEADER_STDC

# consistency check: is source code present?
AC_CONFIG_SRCDIR([lib/w_of_z.c]) # assure we have the right src dir

# dependency checks
AC_CHECK_LIB([m], [sin], , [AC_MSG_ERROR(libm not found)])
AC_CHECK_LIB([m], [erfc], , [AC_MSG_ERROR(libm outdated: missing erfc)])

# make these Makefiles
AC_CONFIG_FILES([Makefile lib/Makefile man/Makefile test/Makefile libcerf.pc])
AC_OUTPUT


==> anc/code/src/libcerf-1.3/fortran/ccerflib_f95_interface/LICENSE <==
!#############################################################################################
! Copyright (C) 2013 Antonio Cervellino
! 
! Permission is hereby granted, free of charge, to any person obtaining a copy of
! this software and associated documentation files (the "Software"), to deal in
! the Software without restriction, including without limitation the rights to
! use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of
! the Software, and to permit persons to whom the Software is furnished to do so,
! subject to the following conditions:
! 
! The above copyright notice and this permission notice shall be included in all
! copies or substantial portions of the Software.
! 
! THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
! IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS
! FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR
! COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER
! IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN
! CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.
!
!  Authors:
!    Antonio Cervellino
!
!  E-mail:
!    antonio.cervellino@psi.ch
! 
!#############################################################################################


==> anc/code/src/libcerf-1.3/fortran/ccerflib_f95_interface/README <==
Files:
- this README file
- a LICENSE statement
- use_libcerf_mod.f90 : the f95 interface to cerflib
- cerflib_main_test.f90 : a main program exemplifying the calls to the cerflib functions 
  from Fortran95
  
Prerequisites: 
- a modern f95 compiler including a f2003-standard ISO_C_BINDING module, 
  like e.g. gfortran (4.6 or better) or ifort
- libcerf installed and in the path where the linker searches for libraries 
  (if this is not so, you have to give the path in the command line when compiling, 
  preceded by -L, as usual)




Compiling:
- Put the two .f90 files in the same folder, then on the console give the following commands
(example with gfortran as compiler):

gfortran -c use_libcerf_mod.f90
gfortran -o cerflib_main_test cerflib_main_test.f90 use_libcerf_mod.o -lcerf

You may add compiler options (e.g. -O2, -fbounds-check, ...) as you see fit. 

Coding:
  The use_libcerf_mod.f90 file contains a module 

  MODULE use_libcerf
  
  that interfaces Fortran95 code to the libcerf library. 
  To call the cerflib functions, you need to use the module, that is, in your scoping unit 
  there must be the code line

  use use_libcerf

  Fortran function names are like in the libcerf 
  (see http://apps.jcns.fz-juelich.de/libcerf), 
  with a _F at the end;
  e.g. erfcx of libcerf becomes erfcx_F in the Fortran95 version. 
  Arguments are the same, see code for details. 
  Arguments and results are the equivalent Fortran types to the C types of libcerf
  (double precision real / 8-byte real) for C double, 
  double precision complex / 16-byte complex for C double complex).
  Fortran types are matched to those of your compiler/machine in use_libcerf_mod.f90;
  arguments are then converted to C types if needed, C-type results are back-converted 
  into Fortran types. 
  You may (must not, however) declare your variables using the autodetect types
  as defined in use_libcerf_mod.f90, that is, 
  REAL(DP)         for double precision real
  COMPLEX(DPC)     for double precision complex


==> anc/code/src/libcerf-1.3/fortran/ccerflib_f95_interface/cerflib_main_test.f90 <==
!#############################################################################################
! Copyright (C) 2013 Antonio Cervellino
! 
! Permission is hereby granted, free of charge, to any person obtaining a copy of
! this software and associated documentation files (the "Software"), to deal in
! the Software without restriction, including without limitation the rights to
! use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of
! the Software, and to permit persons to whom the Software is furnished to do so,
! subject to the following conditions:
! 
! The above copyright notice and this permission notice shall be included in all
! copies or substantial portions of the Software.
! 
! THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
! IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS
! FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR
! COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER
! IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN
! CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.
!
!  Authors:
!    Antonio Cervellino
!
!  E-mail:
!    antonio.cervellino@psi.ch
! 
!#############################################################################################
program callcerf
use use_libcerf
implicit none
real(DP) :: x,sigma, wid, y
complex(DPC) :: z, u

print*,'*********************************************************'
print*,'Calling Voigt_F'
print*,'Please give as input a real number x [abscissa], '
print*,' a real number sigma [Gaussian width],'
print*,' a real number wid [Lorentzian HWHM]:'
read(*,*) x, sigma, wid

y = Voigt_F( x, sigma, wid )

print*,'Voigt_F( ',x,', ',sigma,', ',wid,' ) = ',y

print*,'*********************************************************'
print*,'Calling erfcx_F'
print*,'Please give as input a real number x:'
read(*,*) x

y = Erfcx_F( x )

print*,'erfcx_F( ',x,' ) = ',y

print*,'*********************************************************'
print*,'Calling erfi_F'
print*,'Please give as input a real number x:'
read(*,*) x

y = Erfi_F( x )

print*,'erfi_F( ',x,' ) = ',y

print*,'*********************************************************'
print*,'Calling im_w_of_x_F'
print*,'Please give as input a real number x:'
read(*,*) x

y = Im_w_of_x_F( x )

print*,'im_w_of_x_F( ',x,' ) = ',y

print*,'*********************************************************'
print*,'Calling Dawson_F'
print*,'Please give as input a real number x:'
read(*,*) x

y = Dawson_F( x )

print*,'Dawson_F( ',x,' ) = ',y



print*,'*********************************************************'
print*,'Calling cerf_F'
print*,'Please give as input a complex number number z,'
print*,' as two space-separated real numbers Re(z), Im(z) :'
read(*,*) x,y
z=CMPLX(x,y,DPC)

u = cerf_F( z )

print*,'cerf_F( ',z,' ) = ',u

print*,'*********************************************************'
print*,'Calling cerfc_F'
print*,'Please give as input a complex number number z,'
print*,' as two space-separated real numbers Re(z), Im(z) :'
read(*,*) x,y
z=CMPLX(x,y,DPC)

u = cerfc_F( z )

print*,'cerfc_F( ',z,' ) = ',u

print*,'*********************************************************'
print*,'Calling cerfcx_F'
print*,'Please give as input a complex number number z,'
print*,' as two space-separated real numbers Re(z), Im(z) :'
read(*,*) x,y
z=CMPLX(x,y,DPC)

u = cerfcx_F( z )

print*,'cerfcx_F( ',z,' ) = ',u

print*,'*********************************************************'
print*,'Calling cerfi_F'
print*,'Please give as input a complex number number z,'
print*,' as two space-separated real numbers Re(z), Im(z) :'
read(*,*) x,y
z=CMPLX(x,y,DPC)

u = cerfi_F( z )

print*,'cerfi_F( ',z,' ) = ',u

print*,'*********************************************************'
print*,'Calling w_of_z_F'
print*,'Please give as input a complex number number z,'
print*,' as two space-separated real numbers Re(z), Im(z) :'
read(*,*) x,y
z=CMPLX(x,y,DPC)

u = w_of_z_F( z )

print*,'w_of_z_F( ',z,' ) = ',u

print*,'*********************************************************'
print*,'Calling cdawson_F'
print*,'Please give as input a complex number number z,'
print*,' as two space-separated real numbers Re(z), Im(z) :'
read(*,*) x,y
z=CMPLX(x,y,DPC)

u = cdawson_F( z )

print*,'cdawson_F( ',z,' ) = ',u

end program callcerf

==> anc/code/src/libcerf-1.3/fortran/ccerflib_f95_interface/use_libcerf_mod.f90 <==
!#############################################################################################
! Copyright (C) 2013 Antonio Cervellino
! 
! Permission is hereby granted, free of charge, to any person obtaining a copy of
! this software and associated documentation files (the "Software"), to deal in
! the Software without restriction, including without limitation the rights to
! use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of
! the Software, and to permit persons to whom the Software is furnished to do so,
! subject to the following conditions:
! 
! The above copyright notice and this permission notice shall be included in all
! copies or substantial portions of the Software.
! 
! THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
! IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS
! FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR
! COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER
! IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN
! CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.
!
!  Authors:
!    Antonio Cervellino
!
!  E-mail:
!    antonio.cervellino@psi.ch
! 
!#############################################################################################
module use_libcerf
! f95 interfaces for the libcerf.* c library of error functions
! http://apps.jcns.fz-juelich.de/libcerf
! 
use ISO_C_BINDING 

private
public :: Voigt_F, Erfcx_F, Erfi_F, Im_w_of_x_F, Dawson_F, &
          cerf_F, cerfc_F, cerfcx_F, cerfi_F, w_of_z_F, cdawson_F
public :: DP,DPC
! - - - - - - - - - - - - 

! Fortran DOUBLE and DOUBLE COMPLEX types
INTEGER, PARAMETER :: DP  = KIND(1.0D0)
INTEGER, PARAMETER :: DPC = KIND((1.0D0,1.0D0))

! - - - - - - - - - - - - 
INTERFACE
FUNCTION voigt ( x, sigma, gamma ) bind(c)
USE ISO_C_BINDING
IMPLICIT NONE
! voigt(x,sigma,gamma) = \int_|R G(t,sigma) L(x-t,gamma) dt
! WITH: G(x,sigma) = (1/(sqrt(2*pi)*|sigma|)) * exp(-x**2/(2*sigma**2)) ;
!       L(x,gamma) = |gamma| / (pi * ( x**2 + gamma**2 )) .
real(C_DOUBLE),intent(IN),VALUE :: x, sigma, gamma
real(C_DOUBLE) :: voigt
END FUNCTION
END INTERFACE
! - - - - - - - - - - - - 
INTERFACE
FUNCTION cerf ( z ) bind(c)
!  cerf(z) = erf(z)
USE ISO_C_BINDING
IMPLICIT NONE
complex(C_DOUBLE_COMPLEX),intent(IN),VALUE :: z
complex(C_DOUBLE_COMPLEX) :: cerf
END FUNCTION
END INTERFACE
! - - - - - - - - - - - - 
INTERFACE
FUNCTION cerfc ( z ) bind(c)
!  cerfc(z) = erfc(z)
USE ISO_C_BINDING
IMPLICIT NONE
complex(C_DOUBLE_COMPLEX),intent(IN),VALUE :: z
complex(C_DOUBLE_COMPLEX) :: cerfc
END FUNCTION
END INTERFACE
! - - - - - - - - - - - - 
INTERFACE
FUNCTION cerfcx ( z ) bind(c)
USE ISO_C_BINDING
IMPLICIT NONE
!  cerfcx(z) = exp(z**2) * erfc(z)
complex(C_DOUBLE_COMPLEX),intent(IN),VALUE :: z
complex(C_DOUBLE_COMPLEX) :: cerfcx
END FUNCTION
END INTERFACE
! - - - - - - - - - - - - 
INTERFACE
FUNCTION erfcx ( x ) bind(c)
USE ISO_C_BINDING
IMPLICIT NONE
!  erfcx(x) = exp(x**2) * erfc(x)
real(C_DOUBLE),intent(IN),VALUE :: x
real(C_DOUBLE) :: erfcx
END FUNCTION
END INTERFACE
! - - - - - - - - - - - - 
INTERFACE
FUNCTION cerfi ( z ) bind(c)
USE ISO_C_BINDING
IMPLICIT NONE
!  cerfi(z) = -I * erf(I*z)
complex(C_DOUBLE_COMPLEX),intent(IN),VALUE :: z
complex(C_DOUBLE_COMPLEX) :: cerfi
END FUNCTION
END INTERFACE
! - - - - - - - - - - - - 
INTERFACE
FUNCTION erfi ( x ) bind(c)
USE ISO_C_BINDING
IMPLICIT NONE
!  erfi(x) = -I * erf(I*x)
real(C_DOUBLE),intent(IN),VALUE :: x
real(C_DOUBLE) :: erfi
END FUNCTION
END INTERFACE
! - - - - - - - - - - - - 
INTERFACE
FUNCTION w_of_z ( z ) bind(c)
USE ISO_C_BINDING
IMPLICIT NONE
!  w_of_z(z) = [ Faddeeva function w(z) ] 
!            = exp(-z**2) * erfc(-I*z)
complex(C_DOUBLE_COMPLEX),intent(IN),VALUE :: z
complex(C_DOUBLE_COMPLEX) :: w_of_z
END FUNCTION
END INTERFACE
! - - - - - - - - - - - - 
INTERFACE
FUNCTION im_w_of_x ( x ) bind(c)
USE ISO_C_BINDING
IMPLICIT NONE
!  Im_w_of_x(x) = Im[w(x)]
real(C_DOUBLE),intent(IN),VALUE :: x
real(C_DOUBLE) :: im_w_of_x
END FUNCTION
END INTERFACE
! - - - - - - - - - - - - 
INTERFACE
FUNCTION cdawson ( z ) bind(c)
USE ISO_C_BINDING
IMPLICIT NONE
!  cdawson(z) = [ Dawson's integral D(z) ] 
!             = exp(-z**2) \int_0^z exp(t**2) dt 
!             = sqrt(pi)/2 * exp(-z**2) * erfi(z)
complex(C_DOUBLE_COMPLEX),intent(IN),VALUE :: z
complex(C_DOUBLE_COMPLEX) :: cdawson
END FUNCTION
END INTERFACE
! - - - - - - - - - - - - 
INTERFACE
FUNCTION dawson ( x ) bind(c)
USE ISO_C_BINDING
IMPLICIT NONE
!  dawson(x) = [ Dawson's integral D(x) ] 
!            = exp(-x**2) \int_0^x exp(t**2) dt 
!            = sqrt(pi)/2 * exp(-x**2) * erfi(x)
real(C_DOUBLE),intent(IN),VALUE :: x
real(C_DOUBLE) :: dawson
END FUNCTION
END INTERFACE

contains
!********************************************************
function Voigt_F(x,sig,w) !bind(c)
! voigt(x,sigma,gamma) = \int_|R G(t,sigma) L(x-t,gamma) dt
! WITH: G(x,sigma) = (1/(sqrt(2*pi)*|sigma|)) * exp(-x**2/(2*sigma**2)) ;
!       L(x,gamma) = |gamma| / (pi * ( x**2 + gamma**2 )) .
implicit none
real(DP),intent(IN) :: x,sig,w
real(DP) :: Voigt_F

Voigt_F = real(voigt( x=real(x,C_DOUBLE), sigma=real(sig,C_DOUBLE), gamma=real(w,C_DOUBLE) ), DP)

end function Voigt_F
!********************************************************
function Erfcx_F(x) !bind(c)
!  erfcx(x) = exp(x**2) * erfc(x)
implicit none
real(DP),intent(IN) :: x
real(DP) :: Erfcx_F

Erfcx_F = real(erfcx( x=real(x,C_DOUBLE) ), DP)

end function Erfcx_F
!********************************************************
function Erfi_F(x) !bind(c)
!  erfi(x) = -I * erf(I*x)
implicit none
real(DP),intent(IN) :: x
real(DP) :: Erfi_F

Erfi_F = real(erfi( x=real(x,C_DOUBLE) ), DP)

end function Erfi_F
!********************************************************
function Im_w_of_x_F(x) !bind(c)
!  Im_w_of_x(x) = Im[w(x)]
implicit none
real(DP),intent(IN) :: x
real(DP) :: Im_w_of_x_F

Im_w_of_x_F = real(im_w_of_x( x=real(x,C_DOUBLE) ), DP)

end function Im_w_of_x_F
!********************************************************
function Dawson_F(x) !bind(c)
!  dawson(x) = [ Dawson's integral D(x) ] 
!            = exp(-x**2) \int_0^x exp(t**2) dt 
!            = sqrt(pi)/2 * exp(-x**2) * erfi(x)
implicit none
real(DP),intent(IN) :: x
real(DP) :: Dawson_F

Dawson_F = real(dawson( x=real(x,C_DOUBLE) ), DP)

end function Dawson_F
!********************************************************
! Complex
!********************************************************
function cerf_F ( z ) !bind(c)
!  cerf(z) = erf(z)
implicit none
complex(DPC),intent(IN) :: z
complex(DPC) :: cerf_F

cerf_F = CMPLX(cerf( z=CMPLX(z,kind=C_DOUBLE_COMPLEX) ), kind=DPC)

end function cerf_F
!********************************************************
function cerfc_F ( z ) !bind(c)
!  cerfc(z) = erfc(z)
implicit none
complex(DPC),intent(IN) :: z
complex(DPC) :: cerfc_F

cerfc_F = CMPLX(cerfc( z=CMPLX(z,kind=C_DOUBLE_COMPLEX) ), kind=DPC)

end function cerfc_F
!********************************************************
function cerfcx_F ( z ) !bind(c)
implicit none
!  cerfcx(z) = exp(z**2) * erfc(z)
complex(DPC),intent(IN) :: z
complex(DPC) :: cerfcx_F

cerfcx_F = CMPLX(cerfcx( z=CMPLX(z,kind=C_DOUBLE_COMPLEX) ), kind=DPC)

end function cerfcx_F
!********************************************************
function cerfi_F ( z ) !bind(c)
implicit none
!  cerfi(z) = -I * erf(I*z)
complex(DPC),intent(IN) :: z
complex(DPC) :: cerfi_F

cerfi_F = CMPLX(cerfi( z=CMPLX(z,kind=C_DOUBLE_COMPLEX) ), kind=DPC)

end function cerfi_F
!********************************************************
function w_of_z_F ( z ) !bind(c)
implicit none
!  w_of_z(z) = [ Faddeeva function w(z) ] 
!            = exp(-z**2) * erfc(-I*z)
complex(DPC),intent(IN) :: z
complex(DPC) :: w_of_z_F

w_of_z_F = CMPLX(w_of_z( z=CMPLX(z,kind=C_DOUBLE_COMPLEX) ), kind=DPC)

end function w_of_z_F
!********************************************************
function cdawson_F ( z ) !bind(c)
implicit none
!  cdawson(z) = [ Dawson's integral D(z) ] 
!             = exp(-z**2) \int_0^z exp(t**2) dt 
!             = sqrt(pi)/2 * exp(-z**2) * erfi(z)
complex(DPC),intent(IN) :: z
complex(DPC) :: cdawson_F

cdawson_F = CMPLX(cdawson( z=CMPLX(z,kind=C_DOUBLE_COMPLEX) ), kind=DPC)

end function cdawson_F
!********************************************************
end module use_libcerf


==> anc/code/src/libcerf-1.3/lib/.deps/erfcx.Plo <==
erfcx.lo: erfcx.c cerf.h /usr/include/complex.h /usr/include/features.h \
 /usr/include/stdc-predef.h /usr/include/sys/cdefs.h \
 /usr/include/bits/wordsize.h /usr/include/gnu/stubs.h \
 /usr/include/gnu/stubs-64.h /usr/include/bits/mathdef.h \
 /usr/include/bits/cmathcalls.h \
 /usr/lib64/gcc/x86_64-suse-linux/4.7/include/float.h /usr/include/math.h \
 /usr/include/bits/huge_val.h /usr/include/bits/huge_valf.h \
 /usr/include/bits/huge_vall.h /usr/include/bits/inf.h \
 /usr/include/bits/nan.h /usr/include/bits/mathcalls.h \
 /usr/include/bits/mathinline.h defs.h

cerf.h:

/usr/include/complex.h:

/usr/include/features.h:

/usr/include/stdc-predef.h:

/usr/include/sys/cdefs.h:

/usr/include/bits/wordsize.h:

/usr/include/gnu/stubs.h:

/usr/include/gnu/stubs-64.h:

/usr/include/bits/mathdef.h:

/usr/include/bits/cmathcalls.h:

/usr/lib64/gcc/x86_64-suse-linux/4.7/include/float.h:

/usr/include/math.h:

/usr/include/bits/huge_val.h:

/usr/include/bits/huge_valf.h:

/usr/include/bits/huge_vall.h:

/usr/include/bits/inf.h:

/usr/include/bits/nan.h:

/usr/include/bits/mathcalls.h:

/usr/include/bits/mathinline.h:

defs.h:


==> anc/code/src/libcerf-1.3/lib/.deps/err_fcts.Plo <==
err_fcts.lo: err_fcts.c cerf.h /usr/include/complex.h \
 /usr/include/features.h /usr/include/stdc-predef.h \
 /usr/include/sys/cdefs.h /usr/include/bits/wordsize.h \
 /usr/include/gnu/stubs.h /usr/include/gnu/stubs-64.h \
 /usr/include/bits/mathdef.h /usr/include/bits/cmathcalls.h \
 /usr/lib64/gcc/x86_64-suse-linux/4.7/include/float.h /usr/include/math.h \
 /usr/include/bits/huge_val.h /usr/include/bits/huge_valf.h \
 /usr/include/bits/huge_vall.h /usr/include/bits/inf.h \
 /usr/include/bits/nan.h /usr/include/bits/mathcalls.h \
 /usr/include/bits/mathinline.h /usr/include/stdlib.h \
 /usr/lib64/gcc/x86_64-suse-linux/4.7/include/stddef.h \
 /usr/include/bits/waitflags.h /usr/include/bits/waitstatus.h \
 /usr/include/endian.h /usr/include/bits/endian.h \
 /usr/include/bits/byteswap.h /usr/include/bits/types.h \
 /usr/include/bits/typesizes.h /usr/include/bits/byteswap-16.h \
 /usr/include/sys/types.h /usr/include/time.h /usr/include/sys/select.h \
 /usr/include/bits/select.h /usr/include/bits/sigset.h \
 /usr/include/bits/time.h /usr/include/sys/sysmacros.h \
 /usr/include/bits/pthreadtypes.h /usr/include/alloca.h \
 /usr/include/bits/stdlib-float.h /usr/include/stdio.h \
 /usr/include/libio.h /usr/include/_G_config.h /usr/include/wchar.h \
 /usr/lib64/gcc/x86_64-suse-linux/4.7/include/stdarg.h \
 /usr/include/bits/stdio_lim.h /usr/include/bits/sys_errlist.h \
 /usr/include/bits/stdio.h defs.h

cerf.h:

/usr/include/complex.h:

/usr/include/features.h:

/usr/include/stdc-predef.h:

/usr/include/sys/cdefs.h:

/usr/include/bits/wordsize.h:

/usr/include/gnu/stubs.h:

/usr/include/gnu/stubs-64.h:

/usr/include/bits/mathdef.h:

/usr/include/bits/cmathcalls.h:

/usr/lib64/gcc/x86_64-suse-linux/4.7/include/float.h:

/usr/include/math.h:

/usr/include/bits/huge_val.h:

/usr/include/bits/huge_valf.h:

/usr/include/bits/huge_vall.h:

/usr/include/bits/inf.h:

/usr/include/bits/nan.h:

/usr/include/bits/mathcalls.h:

/usr/include/bits/mathinline.h:

/usr/include/stdlib.h:

/usr/lib64/gcc/x86_64-suse-linux/4.7/include/stddef.h:

/usr/include/bits/waitflags.h:

/usr/include/bits/waitstatus.h:

/usr/include/endian.h:

/usr/include/bits/endian.h:

/usr/include/bits/byteswap.h:

/usr/include/bits/types.h:

/usr/include/bits/typesizes.h:

/usr/include/bits/byteswap-16.h:

/usr/include/sys/types.h:

/usr/include/time.h:

/usr/include/sys/select.h:

/usr/include/bits/select.h:

/usr/include/bits/sigset.h:

/usr/include/bits/time.h:

/usr/include/sys/sysmacros.h:

/usr/include/bits/pthreadtypes.h:

/usr/include/alloca.h:

/usr/include/bits/stdlib-float.h:

/usr/include/stdio.h:

/usr/include/libio.h:

/usr/include/_G_config.h:

/usr/include/wchar.h:

/usr/lib64/gcc/x86_64-suse-linux/4.7/include/stdarg.h:

/usr/include/bits/stdio_lim.h:

/usr/include/bits/sys_errlist.h:

/usr/include/bits/stdio.h:

defs.h:


==> anc/code/src/libcerf-1.3/lib/.deps/im_w_of_x.Plo <==
im_w_of_x.lo: im_w_of_x.c cerf.h /usr/include/complex.h \
 /usr/include/features.h /usr/include/stdc-predef.h \
 /usr/include/sys/cdefs.h /usr/include/bits/wordsize.h \
 /usr/include/gnu/stubs.h /usr/include/gnu/stubs-64.h \
 /usr/include/bits/mathdef.h /usr/include/bits/cmathcalls.h \
 /usr/lib64/gcc/x86_64-suse-linux/4.7/include/float.h /usr/include/math.h \
 /usr/include/bits/huge_val.h /usr/include/bits/huge_valf.h \
 /usr/include/bits/huge_vall.h /usr/include/bits/inf.h \
 /usr/include/bits/nan.h /usr/include/bits/mathcalls.h \
 /usr/include/bits/mathinline.h defs.h

cerf.h:

/usr/include/complex.h:

/usr/include/features.h:

/usr/include/stdc-predef.h:

/usr/include/sys/cdefs.h:

/usr/include/bits/wordsize.h:

/usr/include/gnu/stubs.h:

/usr/include/gnu/stubs-64.h:

/usr/include/bits/mathdef.h:

/usr/include/bits/cmathcalls.h:

/usr/lib64/gcc/x86_64-suse-linux/4.7/include/float.h:

/usr/include/math.h:

/usr/include/bits/huge_val.h:

/usr/include/bits/huge_valf.h:

/usr/include/bits/huge_vall.h:

/usr/include/bits/inf.h:

/usr/include/bits/nan.h:

/usr/include/bits/mathcalls.h:

/usr/include/bits/mathinline.h:

defs.h:


==> anc/code/src/libcerf-1.3/lib/.deps/w_of_z.Plo <==
w_of_z.lo: w_of_z.c cerf.h /usr/include/complex.h /usr/include/features.h \
 /usr/include/stdc-predef.h /usr/include/sys/cdefs.h \
 /usr/include/bits/wordsize.h /usr/include/gnu/stubs.h \
 /usr/include/gnu/stubs-64.h /usr/include/bits/mathdef.h \
 /usr/include/bits/cmathcalls.h \
 /usr/lib64/gcc/x86_64-suse-linux/4.7/include/float.h /usr/include/math.h \
 /usr/include/bits/huge_val.h /usr/include/bits/huge_valf.h \
 /usr/include/bits/huge_vall.h /usr/include/bits/inf.h \
 /usr/include/bits/nan.h /usr/include/bits/mathcalls.h \
 /usr/include/bits/mathinline.h defs.h

cerf.h:

/usr/include/complex.h:

/usr/include/features.h:

/usr/include/stdc-predef.h:

/usr/include/sys/cdefs.h:

/usr/include/bits/wordsize.h:

/usr/include/gnu/stubs.h:

/usr/include/gnu/stubs-64.h:

/usr/include/bits/mathdef.h:

/usr/include/bits/cmathcalls.h:

/usr/lib64/gcc/x86_64-suse-linux/4.7/include/float.h:

/usr/include/math.h:

/usr/include/bits/huge_val.h:

/usr/include/bits/huge_valf.h:

/usr/include/bits/huge_vall.h:

/usr/include/bits/inf.h:

/usr/include/bits/nan.h:

/usr/include/bits/mathcalls.h:

/usr/include/bits/mathinline.h:

defs.h:


==> anc/code/src/libcerf-1.3/lib/.libs/libcerf.lai <==
# libcerf.la - a libtool library file
# Generated by libtool (GNU libtool) 2.4.2 Debian-2.4.2-1.3
#
# Please DO NOT delete this file!
# It is necessary for linking the library.

# The name that we can dlopen(3).
dlname='libcerf.so.1'

# Names of this library.
library_names='libcerf.so.1.0.3 libcerf.so.1 libcerf.so'

# The name of the static archive.
old_library=''

# Linker flags that can not go in dependency_libs.
inherited_linker_flags=''

# Libraries that this one depends upon.
dependency_libs=' -lm'

# Names of additional weak libraries provided by this library
weak_library_names=''

# Version information for libcerf.
current=1
age=0
revision=3

# Is this an already installed library?
installed=yes

# Should we warn about portability when linking against -modules?
shouldnotlink=no

# Files to dlopen/dlpreopen
dlopen=''
dlpreopen=''

# Directory that this library needs to be installed in:
libdir='/usr/local/lib64'


==> anc/code/src/libcerf-1.3/lib/Makefile <==
# Makefile.in generated by automake 1.13.3 from Makefile.am.
# lib/Makefile.  Generated from Makefile.in by configure.

# Copyright (C) 1994-2013 Free Software Foundation, Inc.

# This Makefile.in is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY, to the extent permitted by law; without
# even the implied warranty of MERCHANTABILITY or FITNESS FOR A
# PARTICULAR PURPOSE.



# Library libcerf:
#   Compute complex error functions, based on a new implementation of
#   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
# 
# File lib/Makefile.am:
#   Input for the build process using GNU autotools.
# 
# Copyright:
#   (C) 2012 Massachusetts Institute of Technology
#   (C) 2013 Forschungszentrum Jülich GmbH
# 
# Licence:
#   MIT Licence. See ../COPYING.
# 
# Authors:
#   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
#   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
# 
# Website:
#   http://apps.jcns.fz-juelich.de/libcerf



am__is_gnu_make = test -n '$(MAKEFILE_LIST)' && test -n '$(MAKELEVEL)'
am__make_running_with_option = \
  case $${target_option-} in \
      ?) ;; \
      *) echo "am__make_running_with_option: internal error: invalid" \
              "target option '$${target_option-}' specified" >&2; \
         exit 1;; \
  esac; \
  has_opt=no; \
  sane_makeflags=$$MAKEFLAGS; \
  if $(am__is_gnu_make); then \
    sane_makeflags=$$MFLAGS; \
  else \
    case $$MAKEFLAGS in \
      *\\[\ \	]*) \
        bs=\\; \
        sane_makeflags=`printf '%s\n' "$$MAKEFLAGS" \
          | sed "s/$$bs$$bs[$$bs $$bs	]*//g"`;; \
    esac; \
  fi; \
  skip_next=no; \
  strip_trailopt () \
  { \
    flg=`printf '%s\n' "$$flg" | sed "s/$$1.*$$//"`; \
  }; \
  for flg in $$sane_makeflags; do \
    test $$skip_next = yes && { skip_next=no; continue; }; \
    case $$flg in \
      *=*|--*) continue;; \
        -*I) strip_trailopt 'I'; skip_next=yes;; \
      -*I?*) strip_trailopt 'I';; \
        -*O) strip_trailopt 'O'; skip_next=yes;; \
      -*O?*) strip_trailopt 'O';; \
        -*l) strip_trailopt 'l'; skip_next=yes;; \
      -*l?*) strip_trailopt 'l';; \
      -[dEDm]) skip_next=yes;; \
      -[JT]) skip_next=yes;; \
    esac; \
    case $$flg in \
      *$$target_option*) has_opt=yes; break;; \
    esac; \
  done; \
  test $$has_opt = yes
am__make_dryrun = (target_option=n; $(am__make_running_with_option))
am__make_keepgoing = (target_option=k; $(am__make_running_with_option))
pkgdatadir = $(datadir)/cerf
pkgincludedir = $(includedir)/cerf
pkglibdir = $(libdir)/cerf
pkglibexecdir = $(libexecdir)/cerf
am__cd = CDPATH="$${ZSH_VERSION+.}$(PATH_SEPARATOR)" && cd
install_sh_DATA = $(install_sh) -c -m 644
install_sh_PROGRAM = $(install_sh) -c
install_sh_SCRIPT = $(install_sh) -c
INSTALL_HEADER = $(INSTALL_DATA)
transform = $(program_transform_name)
NORMAL_INSTALL = :
PRE_INSTALL = :
POST_INSTALL = :
NORMAL_UNINSTALL = :
PRE_UNINSTALL = :
POST_UNINSTALL = :
build_triplet = x86_64-unknown-linux-gnu
host_triplet = x86_64-unknown-linux-gnu
subdir = lib
DIST_COMMON = $(srcdir)/Makefile.in $(srcdir)/Makefile.am \
	$(top_srcdir)/build-aux/depcomp $(include_HEADERS)
ACLOCAL_M4 = $(top_srcdir)/aclocal.m4
am__aclocal_m4_deps = $(top_srcdir)/m4/libtool.m4 \
	$(top_srcdir)/m4/ltoptions.m4 $(top_srcdir)/m4/ltsugar.m4 \
	$(top_srcdir)/m4/ltversion.m4 $(top_srcdir)/m4/lt~obsolete.m4 \
	$(top_srcdir)/configure.ac
am__configure_deps = $(am__aclocal_m4_deps) $(CONFIGURE_DEPENDENCIES) \
	$(ACLOCAL_M4)
mkinstalldirs = $(install_sh) -d
CONFIG_HEADER = $(top_builddir)/config.h
CONFIG_CLEAN_FILES =
CONFIG_CLEAN_VPATH_FILES =
am__vpath_adj_setup = srcdirstrip=`echo "$(srcdir)" | sed 's|.|.|g'`;
am__vpath_adj = case $$p in \
    $(srcdir)/*) f=`echo "$$p" | sed "s|^$$srcdirstrip/||"`;; \
    *) f=$$p;; \
  esac;
am__strip_dir = f=`echo $$p | sed -e 's|^.*/||'`;
am__install_max = 40
am__nobase_strip_setup = \
  srcdirstrip=`echo "$(srcdir)" | sed 's/[].[^$$\\*|]/\\\\&/g'`
am__nobase_strip = \
  for p in $$list; do echo "$$p"; done | sed -e "s|$$srcdirstrip/||"
am__nobase_list = $(am__nobase_strip_setup); \
  for p in $$list; do echo "$$p $$p"; done | \
  sed "s| $$srcdirstrip/| |;"' / .*\//!s/ .*/ ./; s,\( .*\)/[^/]*$$,\1,' | \
  $(AWK) 'BEGIN { files["."] = "" } { files[$$2] = files[$$2] " " $$1; \
    if (++n[$$2] == $(am__install_max)) \
      { print $$2, files[$$2]; n[$$2] = 0; files[$$2] = "" } } \
    END { for (dir in files) print dir, files[dir] }'
am__base_list = \
  sed '$$!N;$$!N;$$!N;$$!N;$$!N;$$!N;$$!N;s/\n/ /g' | \
  sed '$$!N;$$!N;$$!N;$$!N;s/\n/ /g'
am__uninstall_files_from_dir = { \
  test -z "$$files" \
    || { test ! -d "$$dir" && test ! -f "$$dir" && test ! -r "$$dir"; } \
    || { echo " ( cd '$$dir' && rm -f" $$files ")"; \
         $(am__cd) "$$dir" && rm -f $$files; }; \
  }
am__installdirs = "$(DESTDIR)$(libdir)" "$(DESTDIR)$(includedir)"
LTLIBRARIES = $(lib_LTLIBRARIES)
libcerf_la_LIBADD =
am_libcerf_la_OBJECTS = im_w_of_x.lo erfcx.lo w_of_z.lo err_fcts.lo
libcerf_la_OBJECTS = $(am_libcerf_la_OBJECTS)
AM_V_lt = $(am__v_lt_$(V))
am__v_lt_ = $(am__v_lt_$(AM_DEFAULT_VERBOSITY))
am__v_lt_0 = --silent
am__v_lt_1 = 
libcerf_la_LINK = $(LIBTOOL) $(AM_V_lt) --tag=CC $(AM_LIBTOOLFLAGS) \
	$(LIBTOOLFLAGS) --mode=link $(CCLD) $(AM_CFLAGS) $(CFLAGS) \
	$(libcerf_la_LDFLAGS) $(LDFLAGS) -o $@
AM_V_P = $(am__v_P_$(V))
am__v_P_ = $(am__v_P_$(AM_DEFAULT_VERBOSITY))
am__v_P_0 = false
am__v_P_1 = :
AM_V_GEN = $(am__v_GEN_$(V))
am__v_GEN_ = $(am__v_GEN_$(AM_DEFAULT_VERBOSITY))
am__v_GEN_0 = @echo "  GEN     " $@;
am__v_GEN_1 = 
AM_V_at = $(am__v_at_$(V))
am__v_at_ = $(am__v_at_$(AM_DEFAULT_VERBOSITY))
am__v_at_0 = @
am__v_at_1 = 
DEFAULT_INCLUDES = -I. -I$(top_builddir)
depcomp = $(SHELL) $(top_srcdir)/build-aux/depcomp
am__depfiles_maybe = depfiles
am__mv = mv -f
COMPILE = $(CC) $(DEFS) $(DEFAULT_INCLUDES) $(INCLUDES) $(AM_CPPFLAGS) \
	$(CPPFLAGS) $(AM_CFLAGS) $(CFLAGS)
LTCOMPILE = $(LIBTOOL) $(AM_V_lt) --tag=CC $(AM_LIBTOOLFLAGS) \
	$(LIBTOOLFLAGS) --mode=compile $(CC) $(DEFS) \
	$(DEFAULT_INCLUDES) $(INCLUDES) $(AM_CPPFLAGS) $(CPPFLAGS) \
	$(AM_CFLAGS) $(CFLAGS)
AM_V_CC = $(am__v_CC_$(V))
am__v_CC_ = $(am__v_CC_$(AM_DEFAULT_VERBOSITY))
am__v_CC_0 = @echo "  CC      " $@;
am__v_CC_1 = 
CCLD = $(CC)
LINK = $(LIBTOOL) $(AM_V_lt) --tag=CC $(AM_LIBTOOLFLAGS) \
	$(LIBTOOLFLAGS) --mode=link $(CCLD) $(AM_CFLAGS) $(CFLAGS) \
	$(AM_LDFLAGS) $(LDFLAGS) -o $@
AM_V_CCLD = $(am__v_CCLD_$(V))
am__v_CCLD_ = $(am__v_CCLD_$(AM_DEFAULT_VERBOSITY))
am__v_CCLD_0 = @echo "  CCLD    " $@;
am__v_CCLD_1 = 
SOURCES = $(libcerf_la_SOURCES)
DIST_SOURCES = $(libcerf_la_SOURCES)
am__can_run_installinfo = \
  case $$AM_UPDATE_INFO_DIR in \
    n|no|NO) false;; \
    *) (install-info --version) >/dev/null 2>&1;; \
  esac
HEADERS = $(include_HEADERS)
am__tagged_files = $(HEADERS) $(SOURCES) $(TAGS_FILES) $(LISP)
# Read a list of newline-separated strings from the standard input,
# and print each of them once, without duplicates.  Input order is
# *not* preserved.
am__uniquify_input = $(AWK) '\
  BEGIN { nonempty = 0; } \
  { items[$$0] = 1; nonempty = 1; } \
  END { if (nonempty) { for (i in items) print i; }; } \
'
# Make sure the list of sources is unique.  This is necessary because,
# e.g., the same source file might be shared among _SOURCES variables
# for different programs/libraries.
am__define_uniq_tagged_files = \
  list='$(am__tagged_files)'; \
  unique=`for i in $$list; do \
    if test -f "$$i"; then echo $$i; else echo $(srcdir)/$$i; fi; \
  done | $(am__uniquify_input)`
ETAGS = etags
CTAGS = ctags
DISTFILES = $(DIST_COMMON) $(DIST_SOURCES) $(TEXINFOS) $(EXTRA_DIST)
ACLOCAL = ${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing aclocal-1.13
AMTAR = $${TAR-tar}
AM_CFLAGS = -pedantic -Wall -Werror
AM_DEFAULT_VERBOSITY = 1
AR = ar
AUTOCONF = ${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing autoconf
AUTOHEADER = ${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing autoheader
AUTOMAKE = ${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing automake-1.13
AWK = gawk
CC = gcc -std=gnu99
CCDEPMODE = depmode=gcc3
CFLAGS = -g -O2
CPP = gcc -E
CPPFLAGS = 
CYGPATH_W = echo
DEFS = -DHAVE_CONFIG_H
DEPDIR = .deps
DLLTOOL = false
DSYMUTIL = 
DUMPBIN = 
ECHO_C = 
ECHO_N = -n
ECHO_T = 
EGREP = /usr/bin/grep -E
EXEEXT = 
FGREP = /usr/bin/grep -F
GREP = /usr/bin/grep
INSTALL = /usr/bin/install -c
INSTALL_DATA = ${INSTALL} -m 644
INSTALL_PROGRAM = ${INSTALL}
INSTALL_SCRIPT = ${INSTALL}
INSTALL_STRIP_PROGRAM = $(install_sh) -c -s
LD = /usr/x86_64-suse-linux/bin/ld -m elf_x86_64
LDFLAGS = 
LIBOBJS = 
LIBS = -lm -lm 
LIBTOOL = $(SHELL) $(top_builddir)/libtool
LIPO = 
LN_S = ln -s
LTLIBOBJS = 
MAKEINFO = ${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing makeinfo
MANIFEST_TOOL = :
MKDIR_P = /usr/bin/mkdir -p
NM = /usr/bin/nm -B
NMEDIT = 
OBJDUMP = objdump
OBJEXT = o
OTOOL = 
OTOOL64 = 
PACKAGE = cerf
PACKAGE_BUGREPORT = http://apps.jcns.fz-juelich.de/libcerf
PACKAGE_NAME = cerf
PACKAGE_STRING = cerf 1:3
PACKAGE_TARNAME = cerf
PACKAGE_URL = 
PACKAGE_VERSION = 1:3
PATH_SEPARATOR = :
RANLIB = ranlib
SED = /usr/bin/sed
SET_MAKE = 
SHELL = /bin/sh
STRIP = strip
VERSION = 1:3
abs_builddir = /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/lib
abs_srcdir = /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/lib
abs_top_builddir = /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3
abs_top_srcdir = /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3
ac_ct_AR = ar
ac_ct_CC = gcc
ac_ct_DUMPBIN = 
am__include = include
am__leading_dot = .
am__quote = 
am__tar = $${TAR-tar} chof - "$$tardir"
am__untar = $${TAR-tar} xf -
bindir = ${exec_prefix}/bin
build = x86_64-unknown-linux-gnu
build_alias = 
build_cpu = x86_64
build_os = linux-gnu
build_vendor = unknown
builddir = .
datadir = ${datarootdir}
datarootdir = ${prefix}/share
docdir = ${datarootdir}/doc/${PACKAGE_TARNAME}
dvidir = ${docdir}
exec_prefix = ${prefix}
host = x86_64-unknown-linux-gnu
host_alias = 
host_cpu = x86_64
host_os = linux-gnu
host_vendor = unknown
htmldir = ${docdir}
includedir = ${prefix}/include
infodir = ${datarootdir}/info
install_sh = ${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/install-sh
libdir = ${exec_prefix}/lib64
libexecdir = ${exec_prefix}/lib
localedir = ${datarootdir}/locale
localstatedir = ${prefix}/var
mandir = ${datarootdir}/man
mkdir_p = $(MKDIR_P)
oldincludedir = /usr/include
pdfdir = ${docdir}
prefix = /usr/local
program_transform_name = s,x,x,
psdir = ${docdir}
sbindir = ${exec_prefix}/sbin
sharedstatedir = ${prefix}/com
srcdir = .
sysconfdir = ${prefix}/etc
target_alias = 
top_build_prefix = ../
top_builddir = ..
top_srcdir = ..
lib_LTLIBRARIES = libcerf.la
libcerf_la_SOURCES = cerf.h im_w_of_x.c erfcx.c w_of_z.c err_fcts.c 
include_HEADERS = cerf.h
libcerf_la_LDFLAGS = -version-info $(VERSION)
all: all-am

.SUFFIXES:
.SUFFIXES: .c .lo .o .obj
$(srcdir)/Makefile.in:  $(srcdir)/Makefile.am  $(am__configure_deps)
	@for dep in $?; do \
	  case '$(am__configure_deps)' in \
	    *$$dep*) \
	      ( cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh ) \
	        && { if test -f $@; then exit 0; else break; fi; }; \
	      exit 1;; \
	  esac; \
	done; \
	echo ' cd $(top_srcdir) && $(AUTOMAKE) --foreign lib/Makefile'; \
	$(am__cd) $(top_srcdir) && \
	  $(AUTOMAKE) --foreign lib/Makefile
.PRECIOUS: Makefile
Makefile: $(srcdir)/Makefile.in $(top_builddir)/config.status
	@case '$?' in \
	  *config.status*) \
	    cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh;; \
	  *) \
	    echo ' cd $(top_builddir) && $(SHELL) ./config.status $(subdir)/$@ $(am__depfiles_maybe)'; \
	    cd $(top_builddir) && $(SHELL) ./config.status $(subdir)/$@ $(am__depfiles_maybe);; \
	esac;

$(top_builddir)/config.status: $(top_srcdir)/configure $(CONFIG_STATUS_DEPENDENCIES)
	cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh

$(top_srcdir)/configure:  $(am__configure_deps)
	cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh
$(ACLOCAL_M4):  $(am__aclocal_m4_deps)
	cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh
$(am__aclocal_m4_deps):

install-libLTLIBRARIES: $(lib_LTLIBRARIES)
	@$(NORMAL_INSTALL)
	@list='$(lib_LTLIBRARIES)'; test -n "$(libdir)" || list=; \
	list2=; for p in $$list; do \
	  if test -f $$p; then \
	    list2="$$list2 $$p"; \
	  else :; fi; \
	done; \
	test -z "$$list2" || { \
	  echo " $(MKDIR_P) '$(DESTDIR)$(libdir)'"; \
	  $(MKDIR_P) "$(DESTDIR)$(libdir)" || exit 1; \
	  echo " $(LIBTOOL) $(AM_LIBTOOLFLAGS) $(LIBTOOLFLAGS) --mode=install $(INSTALL) $(INSTALL_STRIP_FLAG) $$list2 '$(DESTDIR)$(libdir)'"; \
	  $(LIBTOOL) $(AM_LIBTOOLFLAGS) $(LIBTOOLFLAGS) --mode=install $(INSTALL) $(INSTALL_STRIP_FLAG) $$list2 "$(DESTDIR)$(libdir)"; \
	}

uninstall-libLTLIBRARIES:
	@$(NORMAL_UNINSTALL)
	@list='$(lib_LTLIBRARIES)'; test -n "$(libdir)" || list=; \
	for p in $$list; do \
	  $(am__strip_dir) \
	  echo " $(LIBTOOL) $(AM_LIBTOOLFLAGS) $(LIBTOOLFLAGS) --mode=uninstall rm -f '$(DESTDIR)$(libdir)/$$f'"; \
	  $(LIBTOOL) $(AM_LIBTOOLFLAGS) $(LIBTOOLFLAGS) --mode=uninstall rm -f "$(DESTDIR)$(libdir)/$$f"; \
	done

clean-libLTLIBRARIES:
	-test -z "$(lib_LTLIBRARIES)" || rm -f $(lib_LTLIBRARIES)
	@list='$(lib_LTLIBRARIES)'; \
	locs=`for p in $$list; do echo $$p; done | \
	      sed 's|^[^/]*$$|.|; s|/[^/]*$$||; s|$$|/so_locations|' | \
	      sort -u`; \
	test -z "$$locs" || { \
	  echo rm -f $${locs}; \
	  rm -f $${locs}; \
	}

libcerf.la: $(libcerf_la_OBJECTS) $(libcerf_la_DEPENDENCIES) $(EXTRA_libcerf_la_DEPENDENCIES) 
	$(AM_V_CCLD)$(libcerf_la_LINK) -rpath $(libdir) $(libcerf_la_OBJECTS) $(libcerf_la_LIBADD) $(LIBS)

mostlyclean-compile:
	-rm -f *.$(OBJEXT)

distclean-compile:
	-rm -f *.tab.c

include ./$(DEPDIR)/erfcx.Plo
include ./$(DEPDIR)/err_fcts.Plo
include ./$(DEPDIR)/im_w_of_x.Plo
include ./$(DEPDIR)/w_of_z.Plo

.c.o:
	$(AM_V_CC)$(COMPILE) -MT $@ -MD -MP -MF $(DEPDIR)/$*.Tpo -c -o $@ $<
	$(AM_V_at)$(am__mv) $(DEPDIR)/$*.Tpo $(DEPDIR)/$*.Po
#	$(AM_V_CC)source='$<' object='$@' libtool=no \
#	DEPDIR=$(DEPDIR) $(CCDEPMODE) $(depcomp) \
#	$(AM_V_CC_no)$(COMPILE) -c $<

.c.obj:
	$(AM_V_CC)$(COMPILE) -MT $@ -MD -MP -MF $(DEPDIR)/$*.Tpo -c -o $@ `$(CYGPATH_W) '$<'`
	$(AM_V_at)$(am__mv) $(DEPDIR)/$*.Tpo $(DEPDIR)/$*.Po
#	$(AM_V_CC)source='$<' object='$@' libtool=no \
#	DEPDIR=$(DEPDIR) $(CCDEPMODE) $(depcomp) \
#	$(AM_V_CC_no)$(COMPILE) -c `$(CYGPATH_W) '$<'`

.c.lo:
	$(AM_V_CC)$(LTCOMPILE) -MT $@ -MD -MP -MF $(DEPDIR)/$*.Tpo -c -o $@ $<
	$(AM_V_at)$(am__mv) $(DEPDIR)/$*.Tpo $(DEPDIR)/$*.Plo
#	$(AM_V_CC)source='$<' object='$@' libtool=yes \
#	DEPDIR=$(DEPDIR) $(CCDEPMODE) $(depcomp) \
#	$(AM_V_CC_no)$(LTCOMPILE) -c -o $@ $<

mostlyclean-libtool:
	-rm -f *.lo

clean-libtool:
	-rm -rf .libs _libs
install-includeHEADERS: $(include_HEADERS)
	@$(NORMAL_INSTALL)
	@list='$(include_HEADERS)'; test -n "$(includedir)" || list=; \
	if test -n "$$list"; then \
	  echo " $(MKDIR_P) '$(DESTDIR)$(includedir)'"; \
	  $(MKDIR_P) "$(DESTDIR)$(includedir)" || exit 1; \
	fi; \
	for p in $$list; do \
	  if test -f "$$p"; then d=; else d="$(srcdir)/"; fi; \
	  echo "$$d$$p"; \
	done | $(am__base_list) | \
	while read files; do \
	  echo " $(INSTALL_HEADER) $$files '$(DESTDIR)$(includedir)'"; \
	  $(INSTALL_HEADER) $$files "$(DESTDIR)$(includedir)" || exit $$?; \
	done

uninstall-includeHEADERS:
	@$(NORMAL_UNINSTALL)
	@list='$(include_HEADERS)'; test -n "$(includedir)" || list=; \
	files=`for p in $$list; do echo $$p; done | sed -e 's|^.*/||'`; \
	dir='$(DESTDIR)$(includedir)'; $(am__uninstall_files_from_dir)

ID: $(am__tagged_files)
	$(am__define_uniq_tagged_files); mkid -fID $$unique
tags: tags-am
TAGS: tags

tags-am: $(TAGS_DEPENDENCIES) $(am__tagged_files)
	set x; \
	here=`pwd`; \
	$(am__define_uniq_tagged_files); \
	shift; \
	if test -z "$(ETAGS_ARGS)$$*$$unique"; then :; else \
	  test -n "$$unique" || unique=$$empty_fix; \
	  if test $$# -gt 0; then \
	    $(ETAGS) $(ETAGSFLAGS) $(AM_ETAGSFLAGS) $(ETAGS_ARGS) \
	      "$$@" $$unique; \
	  else \
	    $(ETAGS) $(ETAGSFLAGS) $(AM_ETAGSFLAGS) $(ETAGS_ARGS) \
	      $$unique; \
	  fi; \
	fi
ctags: ctags-am

CTAGS: ctags
ctags-am: $(TAGS_DEPENDENCIES) $(am__tagged_files)
	$(am__define_uniq_tagged_files); \
	test -z "$(CTAGS_ARGS)$$unique" \
	  || $(CTAGS) $(CTAGSFLAGS) $(AM_CTAGSFLAGS) $(CTAGS_ARGS) \
	     $$unique

GTAGS:
	here=`$(am__cd) $(top_builddir) && pwd` \
	  && $(am__cd) $(top_srcdir) \
	  && gtags -i $(GTAGS_ARGS) "$$here"
cscopelist: cscopelist-am

cscopelist-am: $(am__tagged_files)
	list='$(am__tagged_files)'; \
	case "$(srcdir)" in \
	  [\\/]* | ?:[\\/]*) sdir="$(srcdir)" ;; \
	  *) sdir=$(subdir)/$(srcdir) ;; \
	esac; \
	for i in $$list; do \
	  if test -f "$$i"; then \
	    echo "$(subdir)/$$i"; \
	  else \
	    echo "$$sdir/$$i"; \
	  fi; \
	done >> $(top_builddir)/cscope.files

distclean-tags:
	-rm -f TAGS ID GTAGS GRTAGS GSYMS GPATH tags

distdir: $(DISTFILES)
	@srcdirstrip=`echo "$(srcdir)" | sed 's/[].[^$$\\*]/\\\\&/g'`; \
	topsrcdirstrip=`echo "$(top_srcdir)" | sed 's/[].[^$$\\*]/\\\\&/g'`; \
	list='$(DISTFILES)'; \
	  dist_files=`for file in $$list; do echo $$file; done | \
	  sed -e "s|^$$srcdirstrip/||;t" \
	      -e "s|^$$topsrcdirstrip/|$(top_builddir)/|;t"`; \
	case $$dist_files in \
	  */*) $(MKDIR_P) `echo "$$dist_files" | \
			   sed '/\//!d;s|^|$(distdir)/|;s,/[^/]*$$,,' | \
			   sort -u` ;; \
	esac; \
	for file in $$dist_files; do \
	  if test -f $$file || test -d $$file; then d=.; else d=$(srcdir); fi; \
	  if test -d $$d/$$file; then \
	    dir=`echo "/$$file" | sed -e 's,/[^/]*$$,,'`; \
	    if test -d "$(distdir)/$$file"; then \
	      find "$(distdir)/$$file" -type d ! -perm -700 -exec chmod u+rwx {} \;; \
	    fi; \
	    if test -d $(srcdir)/$$file && test $$d != $(srcdir); then \
	      cp -fpR $(srcdir)/$$file "$(distdir)$$dir" || exit 1; \
	      find "$(distdir)/$$file" -type d ! -perm -700 -exec chmod u+rwx {} \;; \
	    fi; \
	    cp -fpR $$d/$$file "$(distdir)$$dir" || exit 1; \
	  else \
	    test -f "$(distdir)/$$file" \
	    || cp -p $$d/$$file "$(distdir)/$$file" \
	    || exit 1; \
	  fi; \
	done
check-am: all-am
check: check-am
all-am: Makefile $(LTLIBRARIES) $(HEADERS)
installdirs:
	for dir in "$(DESTDIR)$(libdir)" "$(DESTDIR)$(includedir)"; do \
	  test -z "$$dir" || $(MKDIR_P) "$$dir"; \
	done
install: install-am
install-exec: install-exec-am
install-data: install-data-am
uninstall: uninstall-am

install-am: all-am
	@$(MAKE) $(AM_MAKEFLAGS) install-exec-am install-data-am

installcheck: installcheck-am
install-strip:
	if test -z '$(STRIP)'; then \
	  $(MAKE) $(AM_MAKEFLAGS) INSTALL_PROGRAM="$(INSTALL_STRIP_PROGRAM)" \
	    install_sh_PROGRAM="$(INSTALL_STRIP_PROGRAM)" INSTALL_STRIP_FLAG=-s \
	      install; \
	else \
	  $(MAKE) $(AM_MAKEFLAGS) INSTALL_PROGRAM="$(INSTALL_STRIP_PROGRAM)" \
	    install_sh_PROGRAM="$(INSTALL_STRIP_PROGRAM)" INSTALL_STRIP_FLAG=-s \
	    "INSTALL_PROGRAM_ENV=STRIPPROG='$(STRIP)'" install; \
	fi
mostlyclean-generic:

clean-generic:

distclean-generic:
	-test -z "$(CONFIG_CLEAN_FILES)" || rm -f $(CONFIG_CLEAN_FILES)
	-test . = "$(srcdir)" || test -z "$(CONFIG_CLEAN_VPATH_FILES)" || rm -f $(CONFIG_CLEAN_VPATH_FILES)

maintainer-clean-generic:
	@echo "This command is intended for maintainers to use"
	@echo "it deletes files that may require special tools to rebuild."
clean: clean-am

clean-am: clean-generic clean-libLTLIBRARIES clean-libtool \
	mostlyclean-am

distclean: distclean-am
	-rm -rf ./$(DEPDIR)
	-rm -f Makefile
distclean-am: clean-am distclean-compile distclean-generic \
	distclean-tags

dvi: dvi-am

dvi-am:

html: html-am

html-am:

info: info-am

info-am:

install-data-am: install-includeHEADERS

install-dvi: install-dvi-am

install-dvi-am:

install-exec-am: install-libLTLIBRARIES

install-html: install-html-am

install-html-am:

install-info: install-info-am

install-info-am:

install-man:

install-pdf: install-pdf-am

install-pdf-am:

install-ps: install-ps-am

install-ps-am:

installcheck-am:

maintainer-clean: maintainer-clean-am
	-rm -rf ./$(DEPDIR)
	-rm -f Makefile
maintainer-clean-am: distclean-am maintainer-clean-generic

mostlyclean: mostlyclean-am

mostlyclean-am: mostlyclean-compile mostlyclean-generic \
	mostlyclean-libtool

pdf: pdf-am

pdf-am:

ps: ps-am

ps-am:

uninstall-am: uninstall-includeHEADERS uninstall-libLTLIBRARIES

.MAKE: install-am install-strip

.PHONY: CTAGS GTAGS TAGS all all-am check check-am clean clean-generic \
	clean-libLTLIBRARIES clean-libtool cscopelist-am ctags \
	ctags-am distclean distclean-compile distclean-generic \
	distclean-libtool distclean-tags distdir dvi dvi-am html \
	html-am info info-am install install-am install-data \
	install-data-am install-dvi install-dvi-am install-exec \
	install-exec-am install-html install-html-am \
	install-includeHEADERS install-info install-info-am \
	install-libLTLIBRARIES install-man install-pdf install-pdf-am \
	install-ps install-ps-am install-strip installcheck \
	installcheck-am installdirs maintainer-clean \
	maintainer-clean-generic mostlyclean mostlyclean-compile \
	mostlyclean-generic mostlyclean-libtool pdf pdf-am ps ps-am \
	tags tags-am uninstall uninstall-am uninstall-includeHEADERS \
	uninstall-libLTLIBRARIES


# Tell versions [3.59,3.63) of GNU make to not export all variables.
# Otherwise a system limit (for SysV at least) may be exceeded.
.NOEXPORT:


==> anc/code/src/libcerf-1.3/lib/Makefile.am <==
# Library libcerf:
#   Compute complex error functions, based on a new implementation of
#   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
# 
# File lib/Makefile.am:
#   Input for the build process using GNU autotools.
# 
# Copyright:
#   (C) 2012 Massachusetts Institute of Technology
#   (C) 2013 Forschungszentrum Jülich GmbH
# 
# Licence:
#   MIT Licence. See ../COPYING.
# 
# Authors:
#   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
#   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
# 
# Website:
#   http://apps.jcns.fz-juelich.de/libcerf

lib_LTLIBRARIES = libcerf.la
libcerf_la_SOURCES = cerf.h im_w_of_x.c erfcx.c w_of_z.c err_fcts.c 
include_HEADERS = cerf.h
libcerf_la_LDFLAGS = -version-info $(VERSION)

==> anc/code/src/libcerf-1.3/lib/Makefile.in <==
# Makefile.in generated by automake 1.13.3 from Makefile.am.
# @configure_input@

# Copyright (C) 1994-2013 Free Software Foundation, Inc.

# This Makefile.in is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY, to the extent permitted by law; without
# even the implied warranty of MERCHANTABILITY or FITNESS FOR A
# PARTICULAR PURPOSE.

@SET_MAKE@

# Library libcerf:
#   Compute complex error functions, based on a new implementation of
#   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
# 
# File lib/Makefile.am:
#   Input for the build process using GNU autotools.
# 
# Copyright:
#   (C) 2012 Massachusetts Institute of Technology
#   (C) 2013 Forschungszentrum Jülich GmbH
# 
# Licence:
#   MIT Licence. See ../COPYING.
# 
# Authors:
#   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
#   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
# 
# Website:
#   http://apps.jcns.fz-juelich.de/libcerf


VPATH = @srcdir@
am__is_gnu_make = test -n '$(MAKEFILE_LIST)' && test -n '$(MAKELEVEL)'
am__make_running_with_option = \
  case $${target_option-} in \
      ?) ;; \
      *) echo "am__make_running_with_option: internal error: invalid" \
              "target option '$${target_option-}' specified" >&2; \
         exit 1;; \
  esac; \
  has_opt=no; \
  sane_makeflags=$$MAKEFLAGS; \
  if $(am__is_gnu_make); then \
    sane_makeflags=$$MFLAGS; \
  else \
    case $$MAKEFLAGS in \
      *\\[\ \	]*) \
        bs=\\; \
        sane_makeflags=`printf '%s\n' "$$MAKEFLAGS" \
          | sed "s/$$bs$$bs[$$bs $$bs	]*//g"`;; \
    esac; \
  fi; \
  skip_next=no; \
  strip_trailopt () \
  { \
    flg=`printf '%s\n' "$$flg" | sed "s/$$1.*$$//"`; \
  }; \
  for flg in $$sane_makeflags; do \
    test $$skip_next = yes && { skip_next=no; continue; }; \
    case $$flg in \
      *=*|--*) continue;; \
        -*I) strip_trailopt 'I'; skip_next=yes;; \
      -*I?*) strip_trailopt 'I';; \
        -*O) strip_trailopt 'O'; skip_next=yes;; \
      -*O?*) strip_trailopt 'O';; \
        -*l) strip_trailopt 'l'; skip_next=yes;; \
      -*l?*) strip_trailopt 'l';; \
      -[dEDm]) skip_next=yes;; \
      -[JT]) skip_next=yes;; \
    esac; \
    case $$flg in \
      *$$target_option*) has_opt=yes; break;; \
    esac; \
  done; \
  test $$has_opt = yes
am__make_dryrun = (target_option=n; $(am__make_running_with_option))
am__make_keepgoing = (target_option=k; $(am__make_running_with_option))
pkgdatadir = $(datadir)/@PACKAGE@
pkgincludedir = $(includedir)/@PACKAGE@
pkglibdir = $(libdir)/@PACKAGE@
pkglibexecdir = $(libexecdir)/@PACKAGE@
am__cd = CDPATH="$${ZSH_VERSION+.}$(PATH_SEPARATOR)" && cd
install_sh_DATA = $(install_sh) -c -m 644
install_sh_PROGRAM = $(install_sh) -c
install_sh_SCRIPT = $(install_sh) -c
INSTALL_HEADER = $(INSTALL_DATA)
transform = $(program_transform_name)
NORMAL_INSTALL = :
PRE_INSTALL = :
POST_INSTALL = :
NORMAL_UNINSTALL = :
PRE_UNINSTALL = :
POST_UNINSTALL = :
build_triplet = @build@
host_triplet = @host@
subdir = lib
DIST_COMMON = $(srcdir)/Makefile.in $(srcdir)/Makefile.am \
	$(top_srcdir)/build-aux/depcomp $(include_HEADERS)
ACLOCAL_M4 = $(top_srcdir)/aclocal.m4
am__aclocal_m4_deps = $(top_srcdir)/m4/libtool.m4 \
	$(top_srcdir)/m4/ltoptions.m4 $(top_srcdir)/m4/ltsugar.m4 \
	$(top_srcdir)/m4/ltversion.m4 $(top_srcdir)/m4/lt~obsolete.m4 \
	$(top_srcdir)/configure.ac
am__configure_deps = $(am__aclocal_m4_deps) $(CONFIGURE_DEPENDENCIES) \
	$(ACLOCAL_M4)
mkinstalldirs = $(install_sh) -d
CONFIG_HEADER = $(top_builddir)/config.h
CONFIG_CLEAN_FILES =
CONFIG_CLEAN_VPATH_FILES =
am__vpath_adj_setup = srcdirstrip=`echo "$(srcdir)" | sed 's|.|.|g'`;
am__vpath_adj = case $$p in \
    $(srcdir)/*) f=`echo "$$p" | sed "s|^$$srcdirstrip/||"`;; \
    *) f=$$p;; \
  esac;
am__strip_dir = f=`echo $$p | sed -e 's|^.*/||'`;
am__install_max = 40
am__nobase_strip_setup = \
  srcdirstrip=`echo "$(srcdir)" | sed 's/[].[^$$\\*|]/\\\\&/g'`
am__nobase_strip = \
  for p in $$list; do echo "$$p"; done | sed -e "s|$$srcdirstrip/||"
am__nobase_list = $(am__nobase_strip_setup); \
  for p in $$list; do echo "$$p $$p"; done | \
  sed "s| $$srcdirstrip/| |;"' / .*\//!s/ .*/ ./; s,\( .*\)/[^/]*$$,\1,' | \
  $(AWK) 'BEGIN { files["."] = "" } { files[$$2] = files[$$2] " " $$1; \
    if (++n[$$2] == $(am__install_max)) \
      { print $$2, files[$$2]; n[$$2] = 0; files[$$2] = "" } } \
    END { for (dir in files) print dir, files[dir] }'
am__base_list = \
  sed '$$!N;$$!N;$$!N;$$!N;$$!N;$$!N;$$!N;s/\n/ /g' | \
  sed '$$!N;$$!N;$$!N;$$!N;s/\n/ /g'
am__uninstall_files_from_dir = { \
  test -z "$$files" \
    || { test ! -d "$$dir" && test ! -f "$$dir" && test ! -r "$$dir"; } \
    || { echo " ( cd '$$dir' && rm -f" $$files ")"; \
         $(am__cd) "$$dir" && rm -f $$files; }; \
  }
am__installdirs = "$(DESTDIR)$(libdir)" "$(DESTDIR)$(includedir)"
LTLIBRARIES = $(lib_LTLIBRARIES)
libcerf_la_LIBADD =
am_libcerf_la_OBJECTS = im_w_of_x.lo erfcx.lo w_of_z.lo err_fcts.lo
libcerf_la_OBJECTS = $(am_libcerf_la_OBJECTS)
AM_V_lt = $(am__v_lt_@AM_V@)
am__v_lt_ = $(am__v_lt_@AM_DEFAULT_V@)
am__v_lt_0 = --silent
am__v_lt_1 = 
libcerf_la_LINK = $(LIBTOOL) $(AM_V_lt) --tag=CC $(AM_LIBTOOLFLAGS) \
	$(LIBTOOLFLAGS) --mode=link $(CCLD) $(AM_CFLAGS) $(CFLAGS) \
	$(libcerf_la_LDFLAGS) $(LDFLAGS) -o $@
AM_V_P = $(am__v_P_@AM_V@)
am__v_P_ = $(am__v_P_@AM_DEFAULT_V@)
am__v_P_0 = false
am__v_P_1 = :
AM_V_GEN = $(am__v_GEN_@AM_V@)
am__v_GEN_ = $(am__v_GEN_@AM_DEFAULT_V@)
am__v_GEN_0 = @echo "  GEN     " $@;
am__v_GEN_1 = 
AM_V_at = $(am__v_at_@AM_V@)
am__v_at_ = $(am__v_at_@AM_DEFAULT_V@)
am__v_at_0 = @
am__v_at_1 = 
DEFAULT_INCLUDES = -I.@am__isrc@ -I$(top_builddir)
depcomp = $(SHELL) $(top_srcdir)/build-aux/depcomp
am__depfiles_maybe = depfiles
am__mv = mv -f
COMPILE = $(CC) $(DEFS) $(DEFAULT_INCLUDES) $(INCLUDES) $(AM_CPPFLAGS) \
	$(CPPFLAGS) $(AM_CFLAGS) $(CFLAGS)
LTCOMPILE = $(LIBTOOL) $(AM_V_lt) --tag=CC $(AM_LIBTOOLFLAGS) \
	$(LIBTOOLFLAGS) --mode=compile $(CC) $(DEFS) \
	$(DEFAULT_INCLUDES) $(INCLUDES) $(AM_CPPFLAGS) $(CPPFLAGS) \
	$(AM_CFLAGS) $(CFLAGS)
AM_V_CC = $(am__v_CC_@AM_V@)
am__v_CC_ = $(am__v_CC_@AM_DEFAULT_V@)
am__v_CC_0 = @echo "  CC      " $@;
am__v_CC_1 = 
CCLD = $(CC)
LINK = $(LIBTOOL) $(AM_V_lt) --tag=CC $(AM_LIBTOOLFLAGS) \
	$(LIBTOOLFLAGS) --mode=link $(CCLD) $(AM_CFLAGS) $(CFLAGS) \
	$(AM_LDFLAGS) $(LDFLAGS) -o $@
AM_V_CCLD = $(am__v_CCLD_@AM_V@)
am__v_CCLD_ = $(am__v_CCLD_@AM_DEFAULT_V@)
am__v_CCLD_0 = @echo "  CCLD    " $@;
am__v_CCLD_1 = 
SOURCES = $(libcerf_la_SOURCES)
DIST_SOURCES = $(libcerf_la_SOURCES)
am__can_run_installinfo = \
  case $$AM_UPDATE_INFO_DIR in \
    n|no|NO) false;; \
    *) (install-info --version) >/dev/null 2>&1;; \
  esac
HEADERS = $(include_HEADERS)
am__tagged_files = $(HEADERS) $(SOURCES) $(TAGS_FILES) $(LISP)
# Read a list of newline-separated strings from the standard input,
# and print each of them once, without duplicates.  Input order is
# *not* preserved.
am__uniquify_input = $(AWK) '\
  BEGIN { nonempty = 0; } \
  { items[$$0] = 1; nonempty = 1; } \
  END { if (nonempty) { for (i in items) print i; }; } \
'
# Make sure the list of sources is unique.  This is necessary because,
# e.g., the same source file might be shared among _SOURCES variables
# for different programs/libraries.
am__define_uniq_tagged_files = \
  list='$(am__tagged_files)'; \
  unique=`for i in $$list; do \
    if test -f "$$i"; then echo $$i; else echo $(srcdir)/$$i; fi; \
  done | $(am__uniquify_input)`
ETAGS = etags
CTAGS = ctags
DISTFILES = $(DIST_COMMON) $(DIST_SOURCES) $(TEXINFOS) $(EXTRA_DIST)
ACLOCAL = @ACLOCAL@
AMTAR = @AMTAR@
AM_CFLAGS = @AM_CFLAGS@
AM_DEFAULT_VERBOSITY = @AM_DEFAULT_VERBOSITY@
AR = @AR@
AUTOCONF = @AUTOCONF@
AUTOHEADER = @AUTOHEADER@
AUTOMAKE = @AUTOMAKE@
AWK = @AWK@
CC = @CC@
CCDEPMODE = @CCDEPMODE@
CFLAGS = @CFLAGS@
CPP = @CPP@
CPPFLAGS = @CPPFLAGS@
CYGPATH_W = @CYGPATH_W@
DEFS = @DEFS@
DEPDIR = @DEPDIR@
DLLTOOL = @DLLTOOL@
DSYMUTIL = @DSYMUTIL@
DUMPBIN = @DUMPBIN@
ECHO_C = @ECHO_C@
ECHO_N = @ECHO_N@
ECHO_T = @ECHO_T@
EGREP = @EGREP@
EXEEXT = @EXEEXT@
FGREP = @FGREP@
GREP = @GREP@
INSTALL = @INSTALL@
INSTALL_DATA = @INSTALL_DATA@
INSTALL_PROGRAM = @INSTALL_PROGRAM@
INSTALL_SCRIPT = @INSTALL_SCRIPT@
INSTALL_STRIP_PROGRAM = @INSTALL_STRIP_PROGRAM@
LD = @LD@
LDFLAGS = @LDFLAGS@
LIBOBJS = @LIBOBJS@
LIBS = @LIBS@
LIBTOOL = @LIBTOOL@
LIPO = @LIPO@
LN_S = @LN_S@
LTLIBOBJS = @LTLIBOBJS@
MAKEINFO = @MAKEINFO@
MANIFEST_TOOL = @MANIFEST_TOOL@
MKDIR_P = @MKDIR_P@
NM = @NM@
NMEDIT = @NMEDIT@
OBJDUMP = @OBJDUMP@
OBJEXT = @OBJEXT@
OTOOL = @OTOOL@
OTOOL64 = @OTOOL64@
PACKAGE = @PACKAGE@
PACKAGE_BUGREPORT = @PACKAGE_BUGREPORT@
PACKAGE_NAME = @PACKAGE_NAME@
PACKAGE_STRING = @PACKAGE_STRING@
PACKAGE_TARNAME = @PACKAGE_TARNAME@
PACKAGE_URL = @PACKAGE_URL@
PACKAGE_VERSION = @PACKAGE_VERSION@
PATH_SEPARATOR = @PATH_SEPARATOR@
RANLIB = @RANLIB@
SED = @SED@
SET_MAKE = @SET_MAKE@
SHELL = @SHELL@
STRIP = @STRIP@
VERSION = @VERSION@
abs_builddir = @abs_builddir@
abs_srcdir = @abs_srcdir@
abs_top_builddir = @abs_top_builddir@
abs_top_srcdir = @abs_top_srcdir@
ac_ct_AR = @ac_ct_AR@
ac_ct_CC = @ac_ct_CC@
ac_ct_DUMPBIN = @ac_ct_DUMPBIN@
am__include = @am__include@
am__leading_dot = @am__leading_dot@
am__quote = @am__quote@
am__tar = @am__tar@
am__untar = @am__untar@
bindir = @bindir@
build = @build@
build_alias = @build_alias@
build_cpu = @build_cpu@
build_os = @build_os@
build_vendor = @build_vendor@
builddir = @builddir@
datadir = @datadir@
datarootdir = @datarootdir@
docdir = @docdir@
dvidir = @dvidir@
exec_prefix = @exec_prefix@
host = @host@
host_alias = @host_alias@
host_cpu = @host_cpu@
host_os = @host_os@
host_vendor = @host_vendor@
htmldir = @htmldir@
includedir = @includedir@
infodir = @infodir@
install_sh = @install_sh@
libdir = @libdir@
libexecdir = @libexecdir@
localedir = @localedir@
localstatedir = @localstatedir@
mandir = @mandir@
mkdir_p = @mkdir_p@
oldincludedir = @oldincludedir@
pdfdir = @pdfdir@
prefix = @prefix@
program_transform_name = @program_transform_name@
psdir = @psdir@
sbindir = @sbindir@
sharedstatedir = @sharedstatedir@
srcdir = @srcdir@
sysconfdir = @sysconfdir@
target_alias = @target_alias@
top_build_prefix = @top_build_prefix@
top_builddir = @top_builddir@
top_srcdir = @top_srcdir@
lib_LTLIBRARIES = libcerf.la
libcerf_la_SOURCES = cerf.h im_w_of_x.c erfcx.c w_of_z.c err_fcts.c 
include_HEADERS = cerf.h
libcerf_la_LDFLAGS = -version-info $(VERSION)
all: all-am

.SUFFIXES:
.SUFFIXES: .c .lo .o .obj
$(srcdir)/Makefile.in:  $(srcdir)/Makefile.am  $(am__configure_deps)
	@for dep in $?; do \
	  case '$(am__configure_deps)' in \
	    *$$dep*) \
	      ( cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh ) \
	        && { if test -f $@; then exit 0; else break; fi; }; \
	      exit 1;; \
	  esac; \
	done; \
	echo ' cd $(top_srcdir) && $(AUTOMAKE) --foreign lib/Makefile'; \
	$(am__cd) $(top_srcdir) && \
	  $(AUTOMAKE) --foreign lib/Makefile
.PRECIOUS: Makefile
Makefile: $(srcdir)/Makefile.in $(top_builddir)/config.status
	@case '$?' in \
	  *config.status*) \
	    cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh;; \
	  *) \
	    echo ' cd $(top_builddir) && $(SHELL) ./config.status $(subdir)/$@ $(am__depfiles_maybe)'; \
	    cd $(top_builddir) && $(SHELL) ./config.status $(subdir)/$@ $(am__depfiles_maybe);; \
	esac;

$(top_builddir)/config.status: $(top_srcdir)/configure $(CONFIG_STATUS_DEPENDENCIES)
	cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh

$(top_srcdir)/configure:  $(am__configure_deps)
	cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh
$(ACLOCAL_M4):  $(am__aclocal_m4_deps)
	cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh
$(am__aclocal_m4_deps):

install-libLTLIBRARIES: $(lib_LTLIBRARIES)
	@$(NORMAL_INSTALL)
	@list='$(lib_LTLIBRARIES)'; test -n "$(libdir)" || list=; \
	list2=; for p in $$list; do \
	  if test -f $$p; then \
	    list2="$$list2 $$p"; \
	  else :; fi; \
	done; \
	test -z "$$list2" || { \
	  echo " $(MKDIR_P) '$(DESTDIR)$(libdir)'"; \
	  $(MKDIR_P) "$(DESTDIR)$(libdir)" || exit 1; \
	  echo " $(LIBTOOL) $(AM_LIBTOOLFLAGS) $(LIBTOOLFLAGS) --mode=install $(INSTALL) $(INSTALL_STRIP_FLAG) $$list2 '$(DESTDIR)$(libdir)'"; \
	  $(LIBTOOL) $(AM_LIBTOOLFLAGS) $(LIBTOOLFLAGS) --mode=install $(INSTALL) $(INSTALL_STRIP_FLAG) $$list2 "$(DESTDIR)$(libdir)"; \
	}

uninstall-libLTLIBRARIES:
	@$(NORMAL_UNINSTALL)
	@list='$(lib_LTLIBRARIES)'; test -n "$(libdir)" || list=; \
	for p in $$list; do \
	  $(am__strip_dir) \
	  echo " $(LIBTOOL) $(AM_LIBTOOLFLAGS) $(LIBTOOLFLAGS) --mode=uninstall rm -f '$(DESTDIR)$(libdir)/$$f'"; \
	  $(LIBTOOL) $(AM_LIBTOOLFLAGS) $(LIBTOOLFLAGS) --mode=uninstall rm -f "$(DESTDIR)$(libdir)/$$f"; \
	done

clean-libLTLIBRARIES:
	-test -z "$(lib_LTLIBRARIES)" || rm -f $(lib_LTLIBRARIES)
	@list='$(lib_LTLIBRARIES)'; \
	locs=`for p in $$list; do echo $$p; done | \
	      sed 's|^[^/]*$$|.|; s|/[^/]*$$||; s|$$|/so_locations|' | \
	      sort -u`; \
	test -z "$$locs" || { \
	  echo rm -f $${locs}; \
	  rm -f $${locs}; \
	}

libcerf.la: $(libcerf_la_OBJECTS) $(libcerf_la_DEPENDENCIES) $(EXTRA_libcerf_la_DEPENDENCIES) 
	$(AM_V_CCLD)$(libcerf_la_LINK) -rpath $(libdir) $(libcerf_la_OBJECTS) $(libcerf_la_LIBADD) $(LIBS)

mostlyclean-compile:
	-rm -f *.$(OBJEXT)

distclean-compile:
	-rm -f *.tab.c

@AMDEP_TRUE@@am__include@ @am__quote@./$(DEPDIR)/erfcx.Plo@am__quote@
@AMDEP_TRUE@@am__include@ @am__quote@./$(DEPDIR)/err_fcts.Plo@am__quote@
@AMDEP_TRUE@@am__include@ @am__quote@./$(DEPDIR)/im_w_of_x.Plo@am__quote@
@AMDEP_TRUE@@am__include@ @am__quote@./$(DEPDIR)/w_of_z.Plo@am__quote@

.c.o:
@am__fastdepCC_TRUE@	$(AM_V_CC)$(COMPILE) -MT $@ -MD -MP -MF $(DEPDIR)/$*.Tpo -c -o $@ $<
@am__fastdepCC_TRUE@	$(AM_V_at)$(am__mv) $(DEPDIR)/$*.Tpo $(DEPDIR)/$*.Po
@AMDEP_TRUE@@am__fastdepCC_FALSE@	$(AM_V_CC)source='$<' object='$@' libtool=no @AMDEPBACKSLASH@
@AMDEP_TRUE@@am__fastdepCC_FALSE@	DEPDIR=$(DEPDIR) $(CCDEPMODE) $(depcomp) @AMDEPBACKSLASH@
@am__fastdepCC_FALSE@	$(AM_V_CC@am__nodep@)$(COMPILE) -c $<

.c.obj:
@am__fastdepCC_TRUE@	$(AM_V_CC)$(COMPILE) -MT $@ -MD -MP -MF $(DEPDIR)/$*.Tpo -c -o $@ `$(CYGPATH_W) '$<'`
@am__fastdepCC_TRUE@	$(AM_V_at)$(am__mv) $(DEPDIR)/$*.Tpo $(DEPDIR)/$*.Po
@AMDEP_TRUE@@am__fastdepCC_FALSE@	$(AM_V_CC)source='$<' object='$@' libtool=no @AMDEPBACKSLASH@
@AMDEP_TRUE@@am__fastdepCC_FALSE@	DEPDIR=$(DEPDIR) $(CCDEPMODE) $(depcomp) @AMDEPBACKSLASH@
@am__fastdepCC_FALSE@	$(AM_V_CC@am__nodep@)$(COMPILE) -c `$(CYGPATH_W) '$<'`

.c.lo:
@am__fastdepCC_TRUE@	$(AM_V_CC)$(LTCOMPILE) -MT $@ -MD -MP -MF $(DEPDIR)/$*.Tpo -c -o $@ $<
@am__fastdepCC_TRUE@	$(AM_V_at)$(am__mv) $(DEPDIR)/$*.Tpo $(DEPDIR)/$*.Plo
@AMDEP_TRUE@@am__fastdepCC_FALSE@	$(AM_V_CC)source='$<' object='$@' libtool=yes @AMDEPBACKSLASH@
@AMDEP_TRUE@@am__fastdepCC_FALSE@	DEPDIR=$(DEPDIR) $(CCDEPMODE) $(depcomp) @AMDEPBACKSLASH@
@am__fastdepCC_FALSE@	$(AM_V_CC@am__nodep@)$(LTCOMPILE) -c -o $@ $<

mostlyclean-libtool:
	-rm -f *.lo

clean-libtool:
	-rm -rf .libs _libs
install-includeHEADERS: $(include_HEADERS)
	@$(NORMAL_INSTALL)
	@list='$(include_HEADERS)'; test -n "$(includedir)" || list=; \
	if test -n "$$list"; then \
	  echo " $(MKDIR_P) '$(DESTDIR)$(includedir)'"; \
	  $(MKDIR_P) "$(DESTDIR)$(includedir)" || exit 1; \
	fi; \
	for p in $$list; do \
	  if test -f "$$p"; then d=; else d="$(srcdir)/"; fi; \
	  echo "$$d$$p"; \
	done | $(am__base_list) | \
	while read files; do \
	  echo " $(INSTALL_HEADER) $$files '$(DESTDIR)$(includedir)'"; \
	  $(INSTALL_HEADER) $$files "$(DESTDIR)$(includedir)" || exit $$?; \
	done

uninstall-includeHEADERS:
	@$(NORMAL_UNINSTALL)
	@list='$(include_HEADERS)'; test -n "$(includedir)" || list=; \
	files=`for p in $$list; do echo $$p; done | sed -e 's|^.*/||'`; \
	dir='$(DESTDIR)$(includedir)'; $(am__uninstall_files_from_dir)

ID: $(am__tagged_files)
	$(am__define_uniq_tagged_files); mkid -fID $$unique
tags: tags-am
TAGS: tags

tags-am: $(TAGS_DEPENDENCIES) $(am__tagged_files)
	set x; \
	here=`pwd`; \
	$(am__define_uniq_tagged_files); \
	shift; \
	if test -z "$(ETAGS_ARGS)$$*$$unique"; then :; else \
	  test -n "$$unique" || unique=$$empty_fix; \
	  if test $$# -gt 0; then \
	    $(ETAGS) $(ETAGSFLAGS) $(AM_ETAGSFLAGS) $(ETAGS_ARGS) \
	      "$$@" $$unique; \
	  else \
	    $(ETAGS) $(ETAGSFLAGS) $(AM_ETAGSFLAGS) $(ETAGS_ARGS) \
	      $$unique; \
	  fi; \
	fi
ctags: ctags-am

CTAGS: ctags
ctags-am: $(TAGS_DEPENDENCIES) $(am__tagged_files)
	$(am__define_uniq_tagged_files); \
	test -z "$(CTAGS_ARGS)$$unique" \
	  || $(CTAGS) $(CTAGSFLAGS) $(AM_CTAGSFLAGS) $(CTAGS_ARGS) \
	     $$unique

GTAGS:
	here=`$(am__cd) $(top_builddir) && pwd` \
	  && $(am__cd) $(top_srcdir) \
	  && gtags -i $(GTAGS_ARGS) "$$here"
cscopelist: cscopelist-am

cscopelist-am: $(am__tagged_files)
	list='$(am__tagged_files)'; \
	case "$(srcdir)" in \
	  [\\/]* | ?:[\\/]*) sdir="$(srcdir)" ;; \
	  *) sdir=$(subdir)/$(srcdir) ;; \
	esac; \
	for i in $$list; do \
	  if test -f "$$i"; then \
	    echo "$(subdir)/$$i"; \
	  else \
	    echo "$$sdir/$$i"; \
	  fi; \
	done >> $(top_builddir)/cscope.files

distclean-tags:
	-rm -f TAGS ID GTAGS GRTAGS GSYMS GPATH tags

distdir: $(DISTFILES)
	@srcdirstrip=`echo "$(srcdir)" | sed 's/[].[^$$\\*]/\\\\&/g'`; \
	topsrcdirstrip=`echo "$(top_srcdir)" | sed 's/[].[^$$\\*]/\\\\&/g'`; \
	list='$(DISTFILES)'; \
	  dist_files=`for file in $$list; do echo $$file; done | \
	  sed -e "s|^$$srcdirstrip/||;t" \
	      -e "s|^$$topsrcdirstrip/|$(top_builddir)/|;t"`; \
	case $$dist_files in \
	  */*) $(MKDIR_P) `echo "$$dist_files" | \
			   sed '/\//!d;s|^|$(distdir)/|;s,/[^/]*$$,,' | \
			   sort -u` ;; \
	esac; \
	for file in $$dist_files; do \
	  if test -f $$file || test -d $$file; then d=.; else d=$(srcdir); fi; \
	  if test -d $$d/$$file; then \
	    dir=`echo "/$$file" | sed -e 's,/[^/]*$$,,'`; \
	    if test -d "$(distdir)/$$file"; then \
	      find "$(distdir)/$$file" -type d ! -perm -700 -exec chmod u+rwx {} \;; \
	    fi; \
	    if test -d $(srcdir)/$$file && test $$d != $(srcdir); then \
	      cp -fpR $(srcdir)/$$file "$(distdir)$$dir" || exit 1; \
	      find "$(distdir)/$$file" -type d ! -perm -700 -exec chmod u+rwx {} \;; \
	    fi; \
	    cp -fpR $$d/$$file "$(distdir)$$dir" || exit 1; \
	  else \
	    test -f "$(distdir)/$$file" \
	    || cp -p $$d/$$file "$(distdir)/$$file" \
	    || exit 1; \
	  fi; \
	done
check-am: all-am
check: check-am
all-am: Makefile $(LTLIBRARIES) $(HEADERS)
installdirs:
	for dir in "$(DESTDIR)$(libdir)" "$(DESTDIR)$(includedir)"; do \
	  test -z "$$dir" || $(MKDIR_P) "$$dir"; \
	done
install: install-am
install-exec: install-exec-am
install-data: install-data-am
uninstall: uninstall-am

install-am: all-am
	@$(MAKE) $(AM_MAKEFLAGS) install-exec-am install-data-am

installcheck: installcheck-am
install-strip:
	if test -z '$(STRIP)'; then \
	  $(MAKE) $(AM_MAKEFLAGS) INSTALL_PROGRAM="$(INSTALL_STRIP_PROGRAM)" \
	    install_sh_PROGRAM="$(INSTALL_STRIP_PROGRAM)" INSTALL_STRIP_FLAG=-s \
	      install; \
	else \
	  $(MAKE) $(AM_MAKEFLAGS) INSTALL_PROGRAM="$(INSTALL_STRIP_PROGRAM)" \
	    install_sh_PROGRAM="$(INSTALL_STRIP_PROGRAM)" INSTALL_STRIP_FLAG=-s \
	    "INSTALL_PROGRAM_ENV=STRIPPROG='$(STRIP)'" install; \
	fi
mostlyclean-generic:

clean-generic:

distclean-generic:
	-test -z "$(CONFIG_CLEAN_FILES)" || rm -f $(CONFIG_CLEAN_FILES)
	-test . = "$(srcdir)" || test -z "$(CONFIG_CLEAN_VPATH_FILES)" || rm -f $(CONFIG_CLEAN_VPATH_FILES)

maintainer-clean-generic:
	@echo "This command is intended for maintainers to use"
	@echo "it deletes files that may require special tools to rebuild."
clean: clean-am

clean-am: clean-generic clean-libLTLIBRARIES clean-libtool \
	mostlyclean-am

distclean: distclean-am
	-rm -rf ./$(DEPDIR)
	-rm -f Makefile
distclean-am: clean-am distclean-compile distclean-generic \
	distclean-tags

dvi: dvi-am

dvi-am:

html: html-am

html-am:

info: info-am

info-am:

install-data-am: install-includeHEADERS

install-dvi: install-dvi-am

install-dvi-am:

install-exec-am: install-libLTLIBRARIES

install-html: install-html-am

install-html-am:

install-info: install-info-am

install-info-am:

install-man:

install-pdf: install-pdf-am

install-pdf-am:

install-ps: install-ps-am

install-ps-am:

installcheck-am:

maintainer-clean: maintainer-clean-am
	-rm -rf ./$(DEPDIR)
	-rm -f Makefile
maintainer-clean-am: distclean-am maintainer-clean-generic

mostlyclean: mostlyclean-am

mostlyclean-am: mostlyclean-compile mostlyclean-generic \
	mostlyclean-libtool

pdf: pdf-am

pdf-am:

ps: ps-am

ps-am:

uninstall-am: uninstall-includeHEADERS uninstall-libLTLIBRARIES

.MAKE: install-am install-strip

.PHONY: CTAGS GTAGS TAGS all all-am check check-am clean clean-generic \
	clean-libLTLIBRARIES clean-libtool cscopelist-am ctags \
	ctags-am distclean distclean-compile distclean-generic \
	distclean-libtool distclean-tags distdir dvi dvi-am html \
	html-am info info-am install install-am install-data \
	install-data-am install-dvi install-dvi-am install-exec \
	install-exec-am install-html install-html-am \
	install-includeHEADERS install-info install-info-am \
	install-libLTLIBRARIES install-man install-pdf install-pdf-am \
	install-ps install-ps-am install-strip installcheck \
	installcheck-am installdirs maintainer-clean \
	maintainer-clean-generic mostlyclean mostlyclean-compile \
	mostlyclean-generic mostlyclean-libtool pdf pdf-am ps ps-am \
	tags tags-am uninstall uninstall-am uninstall-includeHEADERS \
	uninstall-libLTLIBRARIES


# Tell versions [3.59,3.63) of GNU make to not export all variables.
# Otherwise a system limit (for SysV at least) may be exceeded.
.NOEXPORT:


==> anc/code/src/libcerf-1.3/lib/cerf.h <==
/* Library libcerf:
 *   Compute complex error functions, based on a new implementation of
 *   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
 *
 * File cerf.h:
 *   Declare exported functions.
 * 
 * Copyright:
 *   (C) 2012 Massachusetts Institute of Technology
 *   (C) 2013 Forschungszentrum Jülich GmbH
 * 
 * Licence:
 *   Permission is hereby granted, free of charge, to any person obtaining
 *   a copy of this software and associated documentation files (the
 *   "Software"), to deal in the Software without restriction, including
 *   without limitation the rights to use, copy, modify, merge, publish,
 *   distribute, sublicense, and/or sell copies of the Software, and to
 *   permit persons to whom the Software is furnished to do so, subject to
 *   the following conditions:
 * 
 *   The above copyright notice and this permission notice shall be
 *   included in all copies or substantial portions of the Software.
 * 
 *   THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
 *   EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
 *   MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
 *   NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
 *   LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
 *   OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
 *   WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE. 
 *
 * Authors:
 *   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
 *   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
 *
 * Website:
 *   http://apps.jcns.fz-juelich.de/libcerf
 *
 * Revision history:
 *   ../CHANGELOG
 *
 * Man pages:
 *   w_of_z(3), dawson(3), voigt(3), cerf(3), erfcx(3), erfi(3)
 */

#include <complex.h> // C99 complex-number support

#ifndef __CERF_H
#  define __CERF_H
#  undef __BEGIN_DECLS
#  undef __END_DECLS
#  ifdef __cplusplus
#    define __BEGIN_DECLS extern "C" {
#    define __END_DECLS }
#  else
#    define __BEGIN_DECLS
#    define __END_DECLS
#  endif
__BEGIN_DECLS

// compute w(z) = exp(-z^2) erfc(-iz), Faddeeva's scaled complex error function
double _Complex w_of_z   (double _Complex z);
double         im_w_of_x(double x); // special case Im[w(x)] of real x
double re_w_of_z( double x, double y );
double im_w_of_z( double x, double y );

// compute erf(z), the error function of complex arguments
double _Complex cerf  (double _Complex z);

// compute erfc(z) = 1 - erf(z), the complementary error function
double _Complex cerfc(double _Complex z);

// compute erfcx(z) = exp(z^2) erfc(z), an underflow-compensated version of erfc
double _Complex cerfcx(double _Complex z);
double         erfcx (double x); // special case for real x

// compute erfi(z) = -i erf(iz), the imaginary error function
double _Complex cerfi(double _Complex z);
double         erfi (double x); // special case for real x

// compute dawson(z) = sqrt(pi)/2 * exp(-z^2) * erfi(z), Dawson's integral
double _Complex cdawson(double _Complex z);
double         dawson (double x); // special case for real x

// compute voigt(x,??), the convolution of a Gaussian and a Lorentzian
double voigt( double x, double sigma, double gamma );

// EXPERIMENTAL
double cerf_experimental_imw( double x, double y );
double cerf_experimental_rew( double x, double y );

__END_DECLS
#endif /* __CERF_H__ */


==> anc/code/src/libcerf-1.3/lib/defs.h <==
/* Library libcerf:
 *   compute complex error functions,
 *   along with Dawson, Faddeeva and Voigt functions
 *
 * File defs.h:
 *   Define cmplx, CMPLX, NaN, for internal use.
 * 
 * Copyright:
 *   (C) 2012 Massachusetts Institute of Technology
 *   (C) 2013 Forschungszentrum Jülich GmbH
 * 
 * Licence:
 *   MIT Licence.
 *   See ../COPYING
 *
 * Authors:
 *   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
 *   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
 *
 * Website:
 *   http://apps.jcns.fz-juelich.de/libcerf
 */


typedef double _Complex cmplx;

/* Constructing complex numbers like 0+i*NaN is problematic in C99
   without the C11 CMPLX macro, because 0.+I*NAN may give NaN+i*NAN if
   I is a complex (rather than imaginary) constant.  For some reason,
   however, it works fine in (pre-4.7) gcc if I define Inf and NaN as
   1/0 and 0/0 (and only if I compile with optimization -O1 or more),
   but not if I use the INFINITY or NAN macros. */

/* __builtin_complex was introduced in gcc 4.7, but the C11 CMPLX macro
   may not be defined unless we are using a recent (2012) version of
   glibc and compile with -std=c11... note that icc lies about being
   gcc and probably doesn't have this builtin(?), so exclude icc explicitly */

#if !defined(CMPLX) && \
    ( __GNUC__ > 4 || (__GNUC__ == 4 && __GNUC_MINOR__ >= 7)) && \
    !(defined(__ICC) || defined(__INTEL_COMPILER))
#  define CMPLX(a,b) __builtin_complex((double) (a), (double) (b))
#endif

#ifdef CMPLX // C11
#  define C(a,b) CMPLX(a,b)
#  define Inf INFINITY // C99 infinity
#  ifdef NAN // GNU libc extension
#    define NaN NAN
#  else
#    define NaN (0./0.) // NaN
#  endif
#else
#  define C(a,b) ((a) + I*(b))
#  define Inf (1./0.) 
#  define NaN (0./0.) 
#endif


==> anc/code/src/libcerf-1.3/lib/erfcx.c <==
/* Library libcerf:
 *   Compute complex error functions, based on a new implementation of
 *   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
 *
 * File erfcx.c:
 *   Compute erfcx(x) = exp(x^2) erfc(x) function, for real x,
 *   using a novel algorithm that is much faster than DERFC of SLATEC.
 *   This function is used in the computation of Faddeeva, Dawson, and
 *   other complex error functions.
 * 
 * Copyright:
 *   (C) 2012 Massachusetts Institute of Technology
 *   (C) 2013 Forschungszentrum Jülich GmbH
 * 
 * Licence:
 *   Permission is hereby granted, free of charge, to any person obtaining
 *   a copy of this software and associated documentation files (the
 *   "Software"), to deal in the Software without restriction, including
 *   without limitation the rights to use, copy, modify, merge, publish,
 *   distribute, sublicense, and/or sell copies of the Software, and to
 *   permit persons to whom the Software is furnished to do so, subject to
 *   the following conditions:
 * 
 *   The above copyright notice and this permission notice shall be
 *   included in all copies or substantial portions of the Software.
 * 
 *   THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
 *   EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
 *   MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
 *   NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
 *   LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
 *   OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
 *   WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE. 
 *
 * Authors:
 *   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
 *   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
 *
 * Website:
 *   http://apps.jcns.fz-juelich.de/libcerf
 *
 * Revision history:
 *   ../CHANGELOG
 *
 * Manual page:
 *   man 3 erfcx
 */

#include "cerf.h"

#define _GNU_SOURCE // enable GNU libc NAN extension if possible

#include <float.h>
#include <math.h>

#include "defs.h" // defines cmplx, CMPLX, NaN

/******************************************************************************/
/* Lookup-table for Chebyshev polynomials for smaller |x|                     */
/******************************************************************************/

static double erfcx_y100(double y100)
{
    // Steven G. Johnson, October 2012.

    // Given y100=100*y, where y = 4/(4+x) for x >= 0, compute erfc(x).

    // Uses a look-up table of 100 different Chebyshev polynomials
    // for y intervals [0,0.01], [0.01,0.02], ...., [0.99,1], generated
    // with the help of Maple and a little shell script.  This allows
    // the Chebyshev polynomials to be of significantly lower degree (about 1/4)
    // compared to fitting the whole [0,1] interval with a single polynomial.

    switch ((int) y100) {
    case 0: {
        double t = 2*y100 - 1;
        return 0.70878032454106438663e-3 + (0.71234091047026302958e-3 + (0.35779077297597742384e-5 + (0.17403143962587937815e-7 + (0.81710660047307788845e-10 + (0.36885022360434957634e-12 + 0.15917038551111111111e-14 * t) * t) * t) * t) * t) * t;
    }
    case 1: {
        double t = 2*y100 - 3;
        return 0.21479143208285144230e-2 + (0.72686402367379996033e-3 + (0.36843175430938995552e-5 + (0.18071841272149201685e-7 + (0.85496449296040325555e-10 + (0.38852037518534291510e-12 + 0.16868473576888888889e-14 * t) * t) * t) * t) * t) * t;
    }
    case 2: {
        double t = 2*y100 - 5;
        return 0.36165255935630175090e-2 + (0.74182092323555510862e-3 + (0.37948319957528242260e-5 + (0.18771627021793087350e-7 + (0.89484715122415089123e-10 + (0.40935858517772440862e-12 + 0.17872061464888888889e-14 * t) * t) * t) * t) * t) * t;
    }
    case 3: {
        double t = 2*y100 - 7;
        return 0.51154983860031979264e-2 + (0.75722840734791660540e-3 + (0.39096425726735703941e-5 + (0.19504168704300468210e-7 + (0.93687503063178993915e-10 + (0.43143925959079664747e-12 + 0.18939926435555555556e-14 * t) * t) * t) * t) * t) * t;
    }
    case 4: {
        double t = 2*y100 - 9;
        return 0.66457513172673049824e-2 + (0.77310406054447454920e-3 + (0.40289510589399439385e-5 + (0.20271233238288381092e-7 + (0.98117631321709100264e-10 + (0.45484207406017752971e-12 + 0.20076352213333333333e-14 * t) * t) * t) * t) * t) * t;
    }
    case 5: {
        double t = 2*y100 - 11;
        return 0.82082389970241207883e-2 + (0.78946629611881710721e-3 + (0.41529701552622656574e-5 + (0.21074693344544655714e-7 + (0.10278874108587317989e-9 + (0.47965201390613339638e-12 + 0.21285907413333333333e-14 * t) * t) * t) * t) * t) * t;
    }
    case 6: {
        double t = 2*y100 - 13;
        return 0.98039537275352193165e-2 + (0.80633440108342840956e-3 + (0.42819241329736982942e-5 + (0.21916534346907168612e-7 + (0.10771535136565470914e-9 + (0.50595972623692822410e-12 + 0.22573462684444444444e-14 * t) * t) * t) * t) * t) * t;
    }
    case 7: {
        double t = 2*y100 - 15;
        return 0.11433927298290302370e-1 + (0.82372858383196561209e-3 + (0.44160495311765438816e-5 + (0.22798861426211986056e-7 + (0.11291291745879239736e-9 + (0.53386189365816880454e-12 + 0.23944209546666666667e-14 * t) * t) * t) * t) * t) * t;
    }
    case 8: {
        double t = 2*y100 - 17;
        return 0.13099232878814653979e-1 + (0.84167002467906968214e-3 + (0.45555958988457506002e-5 + (0.23723907357214175198e-7 + (0.11839789326602695603e-9 + (0.56346163067550237877e-12 + 0.25403679644444444444e-14 * t) * t) * t) * t) * t) * t;
    }
    case 9: {
        double t = 2*y100 - 19;
        return 0.14800987015587535621e-1 + (0.86018092946345943214e-3 + (0.47008265848816866105e-5 + (0.24694040760197315333e-7 + (0.12418779768752299093e-9 + (0.59486890370320261949e-12 + 0.26957764568888888889e-14 * t) * t) * t) * t) * t) * t;
    }
    case 10: {
        double t = 2*y100 - 21;
        return 0.16540351739394069380e-1 + (0.87928458641241463952e-3 + (0.48520195793001753903e-5 + (0.25711774900881709176e-7 + (0.13030128534230822419e-9 + (0.62820097586874779402e-12 + 0.28612737351111111111e-14 * t) * t) * t) * t) * t) * t;
    }
    case 11: {
        double t = 2*y100 - 23;
        return 0.18318536789842392647e-1 + (0.89900542647891721692e-3 + (0.50094684089553365810e-5 + (0.26779777074218070482e-7 + (0.13675822186304615566e-9 + (0.66358287745352705725e-12 + 0.30375273884444444444e-14 * t) * t) * t) * t) * t) * t;
    }
    case 12: {
        double t = 2*y100 - 25;
        return 0.20136801964214276775e-1 + (0.91936908737673676012e-3 + (0.51734830914104276820e-5 + (0.27900878609710432673e-7 + (0.14357976402809042257e-9 + (0.70114790311043728387e-12 + 0.32252476000000000000e-14 * t) * t) * t) * t) * t) * t;
    }
    case 13: {
        double t = 2*y100 - 27;
        return 0.21996459598282740954e-1 + (0.94040248155366777784e-3 + (0.53443911508041164739e-5 + (0.29078085538049374673e-7 + (0.15078844500329731137e-9 + (0.74103813647499204269e-12 + 0.34251892320000000000e-14 * t) * t) * t) * t) * t) * t;
    }
    case 14: {
        double t = 2*y100 - 29;
        return 0.23898877187226319502e-1 + (0.96213386835900177540e-3 + (0.55225386998049012752e-5 + (0.30314589961047687059e-7 + (0.15840826497296335264e-9 + (0.78340500472414454395e-12 + 0.36381553564444444445e-14 * t) * t) * t) * t) * t) * t;
    }
    case 15: {
        double t = 2*y100 - 31;
        return 0.25845480155298518485e-1 + (0.98459293067820123389e-3 + (0.57082915920051843672e-5 + (0.31613782169164830118e-7 + (0.16646478745529630813e-9 + (0.82840985928785407942e-12 + 0.38649975768888888890e-14 * t) * t) * t) * t) * t) * t;
    }
    case 16: {
        double t = 2*y100 - 33;
        return 0.27837754783474696598e-1 + (0.10078108563256892757e-2 + (0.59020366493792212221e-5 + (0.32979263553246520417e-7 + (0.17498524159268458073e-9 + (0.87622459124842525110e-12 + 0.41066206488888888890e-14 * t) * t) * t) * t) * t) * t;
    }
    case 17: {
        double t = 2*y100 - 35;
        return 0.29877251304899307550e-1 + (0.10318204245057349310e-2 + (0.61041829697162055093e-5 + (0.34414860359542720579e-7 + (0.18399863072934089607e-9 + (0.92703227366365046533e-12 + 0.43639844053333333334e-14 * t) * t) * t) * t) * t) * t;
    }
    case 18: {
        double t = 2*y100 - 37;
        return 0.31965587178596443475e-1 + (0.10566560976716574401e-2 + (0.63151633192414586770e-5 + (0.35924638339521924242e-7 + (0.19353584758781174038e-9 + (0.98102783859889264382e-12 + 0.46381060817777777779e-14 * t) * t) * t) * t) * t) * t;
    }
    case 19: {
        double t = 2*y100 - 39;
        return 0.34104450552588334840e-1 + (0.10823541191350532574e-2 + (0.65354356159553934436e-5 + (0.37512918348533521149e-7 + (0.20362979635817883229e-9 + (0.10384187833037282363e-11 + 0.49300625262222222221e-14 * t) * t) * t) * t) * t) * t;
    }
    case 20: {
        double t = 2*y100 - 41;
        return 0.36295603928292425716e-1 + (0.11089526167995268200e-2 + (0.67654845095518363577e-5 + (0.39184292949913591646e-7 + (0.21431552202133775150e-9 + (0.10994259106646731797e-11 + 0.52409949102222222221e-14 * t) * t) * t) * t) * t) * t;
    }
    case 21: {
        double t = 2*y100 - 43;
        return 0.38540888038840509795e-1 + (0.11364917134175420009e-2 + (0.70058230641246312003e-5 + (0.40943644083718586939e-7 + (0.22563034723692881631e-9 + (0.11642841011361992885e-11 + 0.55721092871111111110e-14 * t) * t) * t) * t) * t) * t;
    }
    case 22: {
        double t = 2*y100 - 45;
        return 0.40842225954785960651e-1 + (0.11650136437945673891e-2 + (0.72569945502343006619e-5 + (0.42796161861855042273e-7 + (0.23761401711005024162e-9 + (0.12332431172381557035e-11 + 0.59246802364444444445e-14 * t) * t) * t) * t) * t) * t;
    }
    case 23: {
        double t = 2*y100 - 47;
        return 0.43201627431540222422e-1 + (0.11945628793917272199e-2 + (0.75195743532849206263e-5 + (0.44747364553960993492e-7 + (0.25030885216472953674e-9 + (0.13065684400300476484e-11 + 0.63000532853333333334e-14 * t) * t) * t) * t) * t) * t;
    }
    case 24: {
        double t = 2*y100 - 49;
        return 0.45621193513810471438e-1 + (0.12251862608067529503e-2 + (0.77941720055551920319e-5 + (0.46803119830954460212e-7 + (0.26375990983978426273e-9 + (0.13845421370977119765e-11 + 0.66996477404444444445e-14 * t) * t) * t) * t) * t) * t;
    }
    case 25: {
        double t = 2*y100 - 51;
        return 0.48103121413299865517e-1 + (0.12569331386432195113e-2 + (0.80814333496367673980e-5 + (0.48969667335682018324e-7 + (0.27801515481905748484e-9 + (0.14674637611609884208e-11 + 0.71249589351111111110e-14 * t) * t) * t) * t) * t) * t;
    }
    case 26: {
        double t = 2*y100 - 53;
        return 0.50649709676983338501e-1 + (0.12898555233099055810e-2 + (0.83820428414568799654e-5 + (0.51253642652551838659e-7 + (0.29312563849675507232e-9 + (0.15556512782814827846e-11 + 0.75775607822222222221e-14 * t) * t) * t) * t) * t) * t;
    }
    case 27: {
        double t = 2*y100 - 55;
        return 0.53263363664388864181e-1 + (0.13240082443256975769e-2 + (0.86967260015007658418e-5 + (0.53662102750396795566e-7 + (0.30914568786634796807e-9 + (0.16494420240828493176e-11 + 0.80591079644444444445e-14 * t) * t) * t) * t) * t) * t;
    }
    case 28: {
        double t = 2*y100 - 57;
        return 0.55946601353500013794e-1 + (0.13594491197408190706e-2 + (0.90262520233016380987e-5 + (0.56202552975056695376e-7 + (0.32613310410503135996e-9 + (0.17491936862246367398e-11 + 0.85713381688888888890e-14 * t) * t) * t) * t) * t) * t;
    }
    case 29: {
        double t = 2*y100 - 59;
        return 0.58702059496154081813e-1 + (0.13962391363223647892e-2 + (0.93714365487312784270e-5 + (0.58882975670265286526e-7 + (0.34414937110591753387e-9 + (0.18552853109751857859e-11 + 0.91160736711111111110e-14 * t) * t) * t) * t) * t) * t;
    }
    case 30: {
        double t = 2*y100 - 61;
        return 0.61532500145144778048e-1 + (0.14344426411912015247e-2 + (0.97331446201016809696e-5 + (0.61711860507347175097e-7 + (0.36325987418295300221e-9 + (0.19681183310134518232e-11 + 0.96952238400000000000e-14 * t) * t) * t) * t) * t) * t;
    }
    case 31: {
        double t = 2*y100 - 63;
        return 0.64440817576653297993e-1 + (0.14741275456383131151e-2 + (0.10112293819576437838e-4 + (0.64698236605933246196e-7 + (0.38353412915303665586e-9 + (0.20881176114385120186e-11 + 0.10310784480000000000e-13 * t) * t) * t) * t) * t) * t;
    }
    case 32: {
        double t = 2*y100 - 65;
        return 0.67430045633130393282e-1 + (0.15153655418916540370e-2 + (0.10509857606888328667e-4 + (0.67851706529363332855e-7 + (0.40504602194811140006e-9 + (0.22157325110542534469e-11 + 0.10964842115555555556e-13 * t) * t) * t) * t) * t) * t;
    }
    case 33: {
        double t = 2*y100 - 67;
        return 0.70503365513338850709e-1 + (0.15582323336495709827e-2 + (0.10926868866865231089e-4 + (0.71182482239613507542e-7 + (0.42787405890153386710e-9 + (0.23514379522274416437e-11 + 0.11659571751111111111e-13 * t) * t) * t) * t) * t) * t;
    }
    case 34: {
        double t = 2*y100 - 69;
        return 0.73664114037944596353e-1 + (0.16028078812438820413e-2 + (0.11364423678778207991e-4 + (0.74701423097423182009e-7 + (0.45210162777476488324e-9 + (0.24957355004088569134e-11 + 0.12397238257777777778e-13 * t) * t) * t) * t) * t) * t;
    }
    case 35: {
        double t = 2*y100 - 71;
        return 0.76915792420819562379e-1 + (0.16491766623447889354e-2 + (0.11823685320041302169e-4 + (0.78420075993781544386e-7 + (0.47781726956916478925e-9 + (0.26491544403815724749e-11 + 0.13180196462222222222e-13 * t) * t) * t) * t) * t) * t;
    }
    case 36: {
        double t = 2*y100 - 73;
        return 0.80262075578094612819e-1 + (0.16974279491709504117e-2 + (0.12305888517309891674e-4 + (0.82350717698979042290e-7 + (0.50511496109857113929e-9 + (0.28122528497626897696e-11 + 0.14010889635555555556e-13 * t) * t) * t) * t) * t) * t;
    }
    case 37: {
        double t = 2*y100 - 75;
        return 0.83706822008980357446e-1 + (0.17476561032212656962e-2 + (0.12812343958540763368e-4 + (0.86506399515036435592e-7 + (0.53409440823869467453e-9 + (0.29856186620887555043e-11 + 0.14891851591111111111e-13 * t) * t) * t) * t) * t) * t;
    }
    case 38: {
        double t = 2*y100 - 77;
        return 0.87254084284461718231e-1 + (0.17999608886001962327e-2 + (0.13344443080089492218e-4 + (0.90900994316429008631e-7 + (0.56486134972616465316e-9 + (0.31698707080033956934e-11 + 0.15825697795555555556e-13 * t) * t) * t) * t) * t) * t;
    }
    case 39: {
        double t = 2*y100 - 79;
        return 0.90908120182172748487e-1 + (0.18544478050657699758e-2 + (0.13903663143426120077e-4 + (0.95549246062549906177e-7 + (0.59752787125242054315e-9 + (0.33656597366099099413e-11 + 0.16815130613333333333e-13 * t) * t) * t) * t) * t) * t;
    }
    case 40: {
        double t = 2*y100 - 81;
        return 0.94673404508075481121e-1 + (0.19112284419887303347e-2 + (0.14491572616545004930e-4 + (0.10046682186333613697e-6 + (0.63221272959791000515e-9 + (0.35736693975589130818e-11 + 0.17862931591111111111e-13 * t) * t) * t) * t) * t) * t;
    }
    case 41: {
        double t = 2*y100 - 83;
        return 0.98554641648004456555e-1 + (0.19704208544725622126e-2 + (0.15109836875625443935e-4 + (0.10567036667675984067e-6 + (0.66904168640019354565e-9 + (0.37946171850824333014e-11 + 0.18971959040000000000e-13 * t) * t) * t) * t) * t) * t;
    }
    case 42: {
        double t = 2*y100 - 85;
        return 0.10255677889470089531e0 + (0.20321499629472857418e-2 + (0.15760224242962179564e-4 + (0.11117756071353507391e-6 + (0.70814785110097658502e-9 + (0.40292553276632563925e-11 + 0.20145143075555555556e-13 * t) * t) * t) * t) * t) * t;
    }
    case 43: {
        double t = 2*y100 - 87;
        return 0.10668502059865093318e0 + (0.20965479776148731610e-2 + (0.16444612377624983565e-4 + (0.11700717962026152749e-6 + (0.74967203250938418991e-9 + (0.42783716186085922176e-11 + 0.21385479360000000000e-13 * t) * t) * t) * t) * t) * t;
    }
    case 44: {
        double t = 2*y100 - 89;
        return 0.11094484319386444474e0 + (0.21637548491908170841e-2 + (0.17164995035719657111e-4 + (0.12317915750735938089e-6 + (0.79376309831499633734e-9 + (0.45427901763106353914e-11 + 0.22696025653333333333e-13 * t) * t) * t) * t) * t) * t;
    }
    case 45: {
        double t = 2*y100 - 91;
        return 0.11534201115268804714e0 + (0.22339187474546420375e-2 + (0.17923489217504226813e-4 + (0.12971465288245997681e-6 + (0.84057834180389073587e-9 + (0.48233721206418027227e-11 + 0.24079890062222222222e-13 * t) * t) * t) * t) * t) * t;
    }
    case 46: {
        double t = 2*y100 - 93;
        return 0.11988259392684094740e0 + (0.23071965691918689601e-2 + (0.18722342718958935446e-4 + (0.13663611754337957520e-6 + (0.89028385488493287005e-9 + (0.51210161569225846701e-11 + 0.25540227111111111111e-13 * t) * t) * t) * t) * t) * t;
    }
    case 47: {
        double t = 2*y100 - 95;
        return 0.12457298393509812907e0 + (0.23837544771809575380e-2 + (0.19563942105711612475e-4 + (0.14396736847739470782e-6 + (0.94305490646459247016e-9 + (0.54366590583134218096e-11 + 0.27080225920000000000e-13 * t) * t) * t) * t) * t) * t;
    }
    case 48: {
        double t = 2*y100 - 97;
        return 0.12941991566142438816e0 + (0.24637684719508859484e-2 + (0.20450821127475879816e-4 + (0.15173366280523906622e-6 + (0.99907632506389027739e-9 + (0.57712760311351625221e-11 + 0.28703099555555555556e-13 * t) * t) * t) * t) * t) * t;
    }
    case 49: {
        double t = 2*y100 - 99;
        return 0.13443048593088696613e0 + (0.25474249981080823877e-2 + (0.21385669591362915223e-4 + (0.15996177579900443030e-6 + (0.10585428844575134013e-8 + (0.61258809536787882989e-11 + 0.30412080142222222222e-13 * t) * t) * t) * t) * t) * t;
    }
    case 50: {
        double t = 2*y100 - 101;
        return 0.13961217543434561353e0 + (0.26349215871051761416e-2 + (0.22371342712572567744e-4 + (0.16868008199296822247e-6 + (0.11216596910444996246e-8 + (0.65015264753090890662e-11 + 0.32210394506666666666e-13 * t) * t) * t) * t) * t) * t;
    }
    case 51: {
        double t = 2*y100 - 103;
        return 0.14497287157673800690e0 + (0.27264675383982439814e-2 + (0.23410870961050950197e-4 + (0.17791863939526376477e-6 + (0.11886425714330958106e-8 + (0.68993039665054288034e-11 + 0.34101266222222222221e-13 * t) * t) * t) * t) * t) * t;
    }
    case 52: {
        double t = 2*y100 - 105;
        return 0.15052089272774618151e0 + (0.28222846410136238008e-2 + (0.24507470422713397006e-4 + (0.18770927679626136909e-6 + (0.12597184587583370712e-8 + (0.73203433049229821618e-11 + 0.36087889048888888890e-13 * t) * t) * t) * t) * t) * t;
    }
    case 53: {
        double t = 2*y100 - 107;
        return 0.15626501395774612325e0 + (0.29226079376196624949e-2 + (0.25664553693768450545e-4 + (0.19808568415654461964e-6 + (0.13351257759815557897e-8 + (0.77658124891046760667e-11 + 0.38173420035555555555e-13 * t) * t) * t) * t) * t) * t;
    }
    case 54: {
        double t = 2*y100 - 109;
        return 0.16221449434620737567e0 + (0.30276865332726475672e-2 + (0.26885741326534564336e-4 + (0.20908350604346384143e-6 + (0.14151148144240728728e-8 + (0.82369170665974313027e-11 + 0.40360957457777777779e-13 * t) * t) * t) * t) * t) * t;
    }
    case 55: {
        double t = 2*y100 - 111;
        return 0.16837910595412130659e0 + (0.31377844510793082301e-2 + (0.28174873844911175026e-4 + (0.22074043807045782387e-6 + (0.14999481055996090039e-8 + (0.87348993661930809254e-11 + 0.42653528977777777779e-13 * t) * t) * t) * t) * t) * t;
    }
    case 56: {
        double t = 2*y100 - 113;
        return 0.17476916455659369953e0 + (0.32531815370903068316e-2 + (0.29536024347344364074e-4 + (0.23309632627767074202e-6 + (0.15899007843582444846e-8 + (0.92610375235427359475e-11 + 0.45054073102222222221e-13 * t) * t) * t) * t) * t) * t;
    }
    case 57: {
        double t = 2*y100 - 115;
        return 0.18139556223643701364e0 + (0.33741744168096996041e-2 + (0.30973511714709500836e-4 + (0.24619326937592290996e-6 + (0.16852609412267750744e-8 + (0.98166442942854895573e-11 + 0.47565418097777777779e-13 * t) * t) * t) * t) * t) * t;
    }
    case 58: {
        double t = 2*y100 - 117;
        return 0.18826980194443664549e0 + (0.35010775057740317997e-2 + (0.32491914440014267480e-4 + (0.26007572375886319028e-6 + (0.17863299617388376116e-8 + (0.10403065638343878679e-10 + 0.50190265831111111110e-13 * t) * t) * t) * t) * t) * t;
    }
    case 59: {
        double t = 2*y100 - 119;
        return 0.19540403413693967350e0 + (0.36342240767211326315e-2 + (0.34096085096200907289e-4 + (0.27479061117017637474e-6 + (0.18934228504790032826e-8 + (0.11021679075323598664e-10 + 0.52931171733333333334e-13 * t) * t) * t) * t) * t) * t;
    }
    case 60: {
        double t = 2*y100 - 121;
        return 0.20281109560651886959e0 + (0.37739673859323597060e-2 + (0.35791165457592409054e-4 + (0.29038742889416172404e-6 + (0.20068685374849001770e-8 + (0.11673891799578381999e-10 + 0.55790523093333333334e-13 * t) * t) * t) * t) * t) * t;
    }
    case 61: {
        double t = 2*y100 - 123;
        return 0.21050455062669334978e0 + (0.39206818613925652425e-2 + (0.37582602289680101704e-4 + (0.30691836231886877385e-6 + (0.21270101645763677824e-8 + (0.12361138551062899455e-10 + 0.58770520160000000000e-13 * t) * t) * t) * t) * t) * t;
    }
    case 62: {
        double t = 2*y100 - 125;
        return 0.21849873453703332479e0 + (0.40747643554689586041e-2 + (0.39476163820986711501e-4 + (0.32443839970139918836e-6 + (0.22542053491518680200e-8 + (0.13084879235290858490e-10 + 0.61873153262222222221e-13 * t) * t) * t) * t) * t) * t;
    }
    case 63: {
        double t = 2*y100 - 127;
        return 0.22680879990043229327e0 + (0.42366354648628516935e-2 + (0.41477956909656896779e-4 + (0.34300544894502810002e-6 + (0.23888264229264067658e-8 + (0.13846596292818514601e-10 + 0.65100183751111111110e-13 * t) * t) * t) * t) * t) * t;
    }
    case 64: {
        double t = 2*y100 - 129;
        return 0.23545076536988703937e0 + (0.44067409206365170888e-2 + (0.43594444916224700881e-4 + (0.36268045617760415178e-6 + (0.25312606430853202748e-8 + (0.14647791812837903061e-10 + 0.68453122631111111110e-13 * t) * t) * t) * t) * t) * t;
    }
    case 65: {
        double t = 2*y100 - 131;
        return 0.24444156740777432838e0 + (0.45855530511605787178e-2 + (0.45832466292683085475e-4 + (0.38352752590033030472e-6 + (0.26819103733055603460e-8 + (0.15489984390884756993e-10 + 0.71933206364444444445e-13 * t) * t) * t) * t) * t) * t;
    }
    case 66: {
        double t = 2*y100 - 133;
        return 0.25379911500634264643e0 + (0.47735723208650032167e-2 + (0.48199253896534185372e-4 + (0.40561404245564732314e-6 + (0.28411932320871165585e-8 + (0.16374705736458320149e-10 + 0.75541379822222222221e-13 * t) * t) * t) * t) * t) * t;
    }
    case 67: {
        double t = 2*y100 - 135;
        return 0.26354234756393613032e0 + (0.49713289477083781266e-2 + (0.50702455036930367504e-4 + (0.42901079254268185722e-6 + (0.30095422058900481753e-8 + (0.17303497025347342498e-10 + 0.79278273368888888890e-13 * t) * t) * t) * t) * t) * t;
    }
    case 68: {
        double t = 2*y100 - 137;
        return 0.27369129607732343398e0 + (0.51793846023052643767e-2 + (0.53350152258326602629e-4 + (0.45379208848865015485e-6 + (0.31874057245814381257e-8 + (0.18277905010245111046e-10 + 0.83144182364444444445e-13 * t) * t) * t) * t) * t) * t;
    }
    case 69: {
        double t = 2*y100 - 139;
        return 0.28426714781640316172e0 + (0.53983341916695141966e-2 + (0.56150884865255810638e-4 + (0.48003589196494734238e-6 + (0.33752476967570796349e-8 + (0.19299477888083469086e-10 + 0.87139049137777777779e-13 * t) * t) * t) * t) * t) * t;
    }
    case 70: {
        double t = 2*y100 - 141;
        return 0.29529231465348519920e0 + (0.56288077305420795663e-2 + (0.59113671189913307427e-4 + (0.50782393781744840482e-6 + (0.35735475025851713168e-8 + (0.20369760937017070382e-10 + 0.91262442613333333334e-13 * t) * t) * t) * t) * t) * t;
    }
    case 71: {
        double t = 2*y100 - 143;
        return 0.30679050522528838613e0 + (0.58714723032745403331e-2 + (0.62248031602197686791e-4 + (0.53724185766200945789e-6 + (0.37827999418960232678e-8 + (0.21490291930444538307e-10 + 0.95513539182222222221e-13 * t) * t) * t) * t) * t) * t;
    }
    case 72: {
        double t = 2*y100 - 145;
        return 0.31878680111173319425e0 + (0.61270341192339103514e-2 + (0.65564012259707640976e-4 + (0.56837930287837738996e-6 + (0.40035151353392378882e-8 + (0.22662596341239294792e-10 + 0.99891109760000000000e-13 * t) * t) * t) * t) * t) * t;
    }
    case 73: {
        double t = 2*y100 - 147;
        return 0.33130773722152622027e0 + (0.63962406646798080903e-2 + (0.69072209592942396666e-4 + (0.60133006661885941812e-6 + (0.42362183765883466691e-8 + (0.23888182347073698382e-10 + 0.10439349811555555556e-12 * t) * t) * t) * t) * t) * t;
    }
    case 74: {
        double t = 2*y100 - 149;
        return 0.34438138658041336523e0 + (0.66798829540414007258e-2 + (0.72783795518603561144e-4 + (0.63619220443228800680e-6 + (0.44814499336514453364e-8 + (0.25168535651285475274e-10 + 0.10901861383111111111e-12 * t) * t) * t) * t) * t) * t;
    }
    case 75: {
        double t = 2*y100 - 151;
        return 0.35803744972380175583e0 + (0.69787978834882685031e-2 + (0.76710543371454822497e-4 + (0.67306815308917386747e-6 + (0.47397647975845228205e-8 + (0.26505114141143050509e-10 + 0.11376390933333333333e-12 * t) * t) * t) * t) * t) * t;
    }
    case 76: {
        double t = 2*y100 - 153;
        return 0.37230734890119724188e0 + (0.72938706896461381003e-2 + (0.80864854542670714092e-4 + (0.71206484718062688779e-6 + (0.50117323769745883805e-8 + (0.27899342394100074165e-10 + 0.11862637614222222222e-12 * t) * t) * t) * t) * t) * t;
    }
    case 77: {
        double t = 2*y100 - 155;
        return 0.38722432730555448223e0 + (0.76260375162549802745e-2 + (0.85259785810004603848e-4 + (0.75329383305171327677e-6 + (0.52979361368388119355e-8 + (0.29352606054164086709e-10 + 0.12360253370666666667e-12 * t) * t) * t) * t) * t) * t;
    }
    case 78: {
        double t = 2*y100 - 157;
        return 0.40282355354616940667e0 + (0.79762880915029728079e-2 + (0.89909077342438246452e-4 + (0.79687137961956194579e-6 + (0.55989731807360403195e-8 + (0.30866246101464869050e-10 + 0.12868841946666666667e-12 * t) * t) * t) * t) * t) * t;
    }
    case 79: {
        double t = 2*y100 - 159;
        return 0.41914223158913787649e0 + (0.83456685186950463538e-2 + (0.94827181359250161335e-4 + (0.84291858561783141014e-6 + (0.59154537751083485684e-8 + (0.32441553034347469291e-10 + 0.13387957943111111111e-12 * t) * t) * t) * t) * t) * t;
    }
    case 80: {
        double t = 2*y100 - 161;
        return 0.43621971639463786896e0 + (0.87352841828289495773e-2 + (0.10002929142066799966e-3 + (0.89156148280219880024e-6 + (0.62480008150788597147e-8 + (0.34079760983458878910e-10 + 0.13917107176888888889e-12 * t) * t) * t) * t) * t) * t;
    }
    case 81: {
        double t = 2*y100 - 163;
        return 0.45409763548534330981e0 + (0.91463027755548240654e-2 + (0.10553137232446167258e-3 + (0.94293113464638623798e-6 + (0.65972492312219959885e-8 + (0.35782041795476563662e-10 + 0.14455745872000000000e-12 * t) * t) * t) * t) * t) * t;
    }
    case 82: {
        double t = 2*y100 - 165;
        return 0.47282001668512331468e0 + (0.95799574408860463394e-2 + (0.11135019058000067469e-3 + (0.99716373005509038080e-6 + (0.69638453369956970347e-8 + (0.37549499088161345850e-10 + 0.15003280712888888889e-12 * t) * t) * t) * t) * t) * t;
    }
    case 83: {
        double t = 2*y100 - 167;
        return 0.49243342227179841649e0 + (0.10037550043909497071e-1 + (0.11750334542845234952e-3 + (0.10544006716188967172e-5 + (0.73484461168242224872e-8 + (0.39383162326435752965e-10 + 0.15559069118222222222e-12 * t) * t) * t) * t) * t) * t;
    }
    case 84: {
        double t = 2*y100 - 169;
        return 0.51298708979209258326e0 + (0.10520454564612427224e-1 + (0.12400930037494996655e-3 + (0.11147886579371265246e-5 + (0.77517184550568711454e-8 + (0.41283980931872622611e-10 + 0.16122419680000000000e-12 * t) * t) * t) * t) * t) * t;
    }
    case 85: {
        double t = 2*y100 - 171;
        return 0.53453307979101369843e0 + (0.11030120618800726938e-1 + (0.13088741519572269581e-3 + (0.11784797595374515432e-5 + (0.81743383063044825400e-8 + (0.43252818449517081051e-10 + 0.16692592640000000000e-12 * t) * t) * t) * t) * t) * t;
    }
    case 86: {
        double t = 2*y100 - 173;
        return 0.55712643071169299478e0 + (0.11568077107929735233e-1 + (0.13815797838036651289e-3 + (0.12456314879260904558e-5 + (0.86169898078969313597e-8 + (0.45290446811539652525e-10 + 0.17268801084444444444e-12 * t) * t) * t) * t) * t) * t;
    }
    case 87: {
        double t = 2*y100 - 175;
        return 0.58082532122519320968e0 + (0.12135935999503877077e-1 + (0.14584223996665838559e-3 + (0.13164068573095710742e-5 + (0.90803643355106020163e-8 + (0.47397540713124619155e-10 + 0.17850211608888888889e-12 * t) * t) * t) * t) * t) * t;
    }
    case 88: {
        double t = 2*y100 - 177;
        return 0.60569124025293375554e0 + (0.12735396239525550361e-1 + (0.15396244472258863344e-3 + (0.13909744385382818253e-5 + (0.95651595032306228245e-8 + (0.49574672127669041550e-10 + 0.18435945564444444444e-12 * t) * t) * t) * t) * t) * t;
    }
    case 89: {
        double t = 2*y100 - 179;
        return 0.63178916494715716894e0 + (0.13368247798287030927e-1 + (0.16254186562762076141e-3 + (0.14695084048334056083e-5 + (0.10072078109604152350e-7 + (0.51822304995680707483e-10 + 0.19025081422222222222e-12 * t) * t) * t) * t) * t) * t;
    }
    case 90: {
        double t = 2*y100 - 181;
        return 0.65918774689725319200e0 + (0.14036375850601992063e-1 + (0.17160483760259706354e-3 + (0.15521885688723188371e-5 + (0.10601827031535280590e-7 + (0.54140790105837520499e-10 + 0.19616655146666666667e-12 * t) * t) * t) * t) * t) * t;
    }
    case 91: {
        double t = 2*y100 - 183;
        return 0.68795950683174433822e0 + (0.14741765091365869084e-1 + (0.18117679143520433835e-3 + (0.16392004108230585213e-5 + (0.11155116068018043001e-7 + (0.56530360194925690374e-10 + 0.20209663662222222222e-12 * t) * t) * t) * t) * t) * t;
    }
    case 92: {
        double t = 2*y100 - 185;
        return 0.71818103808729967036e0 + (0.15486504187117112279e-1 + (0.19128428784550923217e-3 + (0.17307350969359975848e-5 + (0.11732656736113607751e-7 + (0.58991125287563833603e-10 + 0.20803065333333333333e-12 * t) * t) * t) * t) * t) * t;
    }
    case 93: {
        double t = 2*y100 - 187;
        return 0.74993321911726254661e0 + (0.16272790364044783382e-1 + (0.20195505163377912645e-3 + (0.18269894883203346953e-5 + (0.12335161021630225535e-7 + (0.61523068312169087227e-10 + 0.21395783431111111111e-12 * t) * t) * t) * t) * t) * t;
    }
    case 94: {
        double t = 2*y100 - 189;
        return 0.78330143531283492729e0 + (0.17102934132652429240e-1 + (0.21321800585063327041e-3 + (0.19281661395543913713e-5 + (0.12963340087354341574e-7 + (0.64126040998066348872e-10 + 0.21986708942222222222e-12 * t) * t) * t) * t) * t) * t;
    }
    case 95: {
        double t = 2*y100 - 191;
        return 0.81837581041023811832e0 + (0.17979364149044223802e-1 + (0.22510330592753129006e-3 + (0.20344732868018175389e-5 + (0.13617902941839949718e-7 + (0.66799760083972474642e-10 + 0.22574701262222222222e-12 * t) * t) * t) * t) * t) * t;
    }
    case 96: {
        double t = 2*y100 - 193;
        return 0.85525144775685126237e0 + (0.18904632212547561026e-1 + (0.23764237370371255638e-3 + (0.21461248251306387979e-5 + (0.14299555071870523786e-7 + (0.69543803864694171934e-10 + 0.23158593688888888889e-12 * t) * t) * t) * t) * t) * t;
    }
    case 97: {
        double t = 2*y100 - 195;
        return 0.89402868170849933734e0 + (0.19881418399127202569e-1 + (0.25086793128395995798e-3 + (0.22633402747585233180e-5 + (0.15008997042116532283e-7 + (0.72357609075043941261e-10 + 0.23737194737777777778e-12 * t) * t) * t) * t) * t) * t;
    }
    case 98: {
        double t = 2*y100 - 197;
        return 0.93481333942870796363e0 + (0.20912536329780368893e-1 + (0.26481403465998477969e-3 + (0.23863447359754921676e-5 + (0.15746923065472184451e-7 + (0.75240468141720143653e-10 + 0.24309291271111111111e-12 * t) * t) * t) * t) * t) * t;
    }
    case 99: {
        double t = 2*y100 - 199;
        return 0.97771701335885035464e0 + (0.22000938572830479551e-1 + (0.27951610702682383001e-3 + (0.25153688325245314530e-5 + (0.16514019547822821453e-7 + (0.78191526829368231251e-10 + 0.24873652355555555556e-12 * t) * t) * t) * t) * t) * t;
    }
    }
    // we only get here if y = 1, i.e. |x| < 4*eps, in which case
    // erfcx is within 1e-15 of 1..
    return 1.0;
} // erfcx_y100

/******************************************************************************/
/*  Library function erfcx                                                    */
/******************************************************************************/

double erfcx(double x)
{
    // Steven G. Johnson, October 2012.

    // This function combines a few different ideas.

    // First, for x > 50, it uses a continued-fraction expansion (same as
    // for the Faddeeva function, but with algebraic simplifications for z=i*x).

    // Second, for 0 <= x <= 50, it uses Chebyshev polynomial approximations,
    // but with two twists:
    //
    // a) It maps x to y = 4 / (4+x) in [0,1].  This simple transformation,
    // inspired by a similar transformation in the octave-forge/specfun
    // erfcx by Soren Hauberg, results in much faster Chebyshev convergence
    // than other simple transformations I have examined.
    // 
    // b) Instead of using a single Chebyshev polynomial for the entire
    // [0,1] y interval, we break the interval up into 100 equal
    // subintervals, with a switch/lookup table, and use much lower
    // degree Chebyshev polynomials in each subinterval. This greatly
    // improves performance in my tests.
    // 
    // For x < 0, we use the relationship erfcx(-x) = 2 exp(x^2) - erfc(x),
    // with the usual checks for overflow etcetera.

    // Performance-wise, it seems to be substantially faster than either
    // the SLATEC DERFC function [or an erfcx function derived therefrom]
    // or Cody's CALERF function (from netlib.org/specfun), while
    // retaining near machine precision in accuracy.

    if (x >= 0) {
        if (x > 50) { // continued-fraction expansion is faster
            const double ispi = 0.56418958354775628694807945156; // 1 / sqrt(pi)
            if (x > 5e7) // 1-term expansion, important to avoid overflow
                return ispi / x;
            /* 5-term expansion (rely on compiler for CSE), simplified from:
               ispi / (x+0.5/(x+1/(x+1.5/(x+2/x))))  */
            return ispi*((x*x) * (x*x+4.5) + 2) / (x * ((x*x) * (x*x+5) + 3.75));
        }
        return erfcx_y100(400/(4+x));
    }
    else
        return x < -26.7 ? HUGE_VAL : (x < -6.1 ? 2*exp(x*x) 
                                       : 2*exp(x*x) - erfcx_y100(400/(4-x)));
} // erfcx


==> anc/code/src/libcerf-1.3/lib/erfcx.lo <==
# erfcx.lo - a libtool object file
# Generated by libtool (GNU libtool) 2.4.2 Debian-2.4.2-1.3
#
# Please DO NOT delete this file!
# It is necessary for linking the library.

# Name of the PIC object.
pic_object='.libs/erfcx.o'

# Name of the non-PIC object
non_pic_object=none



==> anc/code/src/libcerf-1.3/lib/err_fcts.c <==
/* Library libcerf:
 *   Compute complex error functions, based on a new implementation of
 *   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
 *
 * File err_fcts.c:
 *   Computate Dawson, Voigt, and several error functions,
 *   based on erfcx, im_w_of_x, w_of_z as implemented in separate files.
 *
 *   Given w(z), the error functions are mostly straightforward
 *   to compute, except for certain regions where we have to
 *   switch to Taylor expansions to avoid cancellation errors
 *   [e.g. near the origin for erf(z)].
 * 
 * Copyright:
 *   (C) 2012 Massachusetts Institute of Technology
 *   (C) 2013 Forschungszentrum Jülich GmbH
 * 
 * Licence:
 *   Permission is hereby granted, free of charge, to any person obtaining
 *   a copy of this software and associated documentation files (the
 *   "Software"), to deal in the Software without restriction, including
 *   without limitation the rights to use, copy, modify, merge, publish,
 *   distribute, sublicense, and/or sell copies of the Software, and to
 *   permit persons to whom the Software is furnished to do so, subject to
 *   the following conditions:
 * 
 *   The above copyright notice and this permission notice shall be
 *   included in all copies or substantial portions of the Software.
 * 
 *   THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
 *   EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
 *   MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
 *   NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
 *   LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
 *   OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
 *   WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE. 
 *
 * Authors:
 *   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
 *   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
 *
 * Website:
 *   http://apps.jcns.fz-juelich.de/libcerf
 *
 * Revision history:
 *   ../CHANGELOG
 *
 * Man pages:
 *   cerf(3), dawson(3), voigt(3)
 */

#include "cerf.h"

#define _GNU_SOURCE // enable GNU libc NAN extension if possible

#include <float.h>
#include <math.h>
#include <stdlib.h>
#include <stdio.h>

#include "defs.h" // defines cmplx, CMPLX, NaN

const double spi2 = 0.8862269254527580136490837416705725913990; // sqrt(pi)/2
const double s2pi = 2.5066282746310005024157652848110; // sqrt(2*pi)
const double pi   = 3.141592653589793238462643383279503;

/******************************************************************************/
/*  Simple wrappers: cerfcx, cerfi, erfi, dawson                              */
/******************************************************************************/

cmplx cerfcx(cmplx z)
{
    // Compute erfcx(z) = exp(z^2) erfc(z),
    // the complex underflow-compensated complementary error function,
    // trivially related to Faddeeva's w_of_z.

    return w_of_z(C(-cimag(z), creal(z)));
}

cmplx cerfi(cmplx z)
{
    // Compute erfi(z) = -i erf(iz),
    // the rotated complex error function.

    cmplx e = cerf(C(-cimag(z),creal(z)));
    return C(cimag(e), -creal(e));
}

double erfi(double x)
{
    // Compute erfi(x) = -i erf(ix),
    // the imaginary error function.

    return x*x > 720 ? (x > 0 ? Inf : -Inf) : exp(x*x) * im_w_of_x(x);
}

double dawson(double x)
{

    // Compute dawson(x) = sqrt(pi)/2 * exp(-x^2) * erfi(x),
    // Dawson's integral for a real argument.

    return spi2 * im_w_of_x(x);
}

double re_w_of_z( double x, double y )
{
    return creal( w_of_z( C(x,y) ) );
}

double im_w_of_z( double x, double y )
{
    return cimag( w_of_z( C(x,y) ) );
}

/******************************************************************************/
/*  voigt                                                                     */
/******************************************************************************/

double voigt( double x, double sigma, double gamma )
{
    // Joachim Wuttke, January 2013.

    // Compute Voigt's convolution of a Gaussian
    //    G(x,sigma) = 1/sqrt(2*pi)/|sigma| * exp(-x^2/2/sigma^2)
    // and a Lorentzian
    //    L(x,gamma) = |gamma| / pi / ( x^2 + gamma^2 ),
    // namely
    //    voigt(x,sigma,gamma) =
    //          \int_{-infty}^{infty} dx' G(x',sigma) L(x-x',gamma)
    // using the relation
    //    voigt(x,sigma,gamma) = Re{ w(z) } / sqrt(2*pi) / |sigma|
    // with
    //    z = (x+i*|gamma|) / sqrt(2) / |sigma|.

    // Reference: Abramowitz&Stegun (1964), formula (7.4.13).

    double gam = gamma < 0 ? -gamma : gamma;
    double sig = sigma < 0 ? -sigma : sigma;

    if ( gam==0 ) {
        if ( sig==0 ) {
            // It's kind of a delta function
            return x ? 0 : Inf;
        } else {
            // It's a pure Gaussian
            return exp( -x*x/2/(sig*sig) ) / s2pi / sig;
        }
    } else {
        if ( sig==0 ) {
            // It's a pure Lorentzian
            return gam / pi / (x*x + gam*gam);
        } else {
            // Regular case, both parameters are nonzero
            cmplx z = C(x,gam) / sqrt(2) / sig;
            return creal( w_of_z(z) ) / s2pi / sig;
        }
    }
}

/******************************************************************************/
/*  cerf                                                                      */
/******************************************************************************/

cmplx cerf(cmplx z)
{

    // Steven G. Johnson, October 2012.

    // Compute erf(z), the complex error function,
    // using w_of_z except for certain regions.

    double x = creal(z), y = cimag(z);

    if (y == 0)
        return C(erf(x), y); // preserve sign of 0
    if (x == 0) // handle separately for speed & handling of y = Inf or NaN
        return C(x, // preserve sign of 0
                 /* handle y -> Inf limit manually, since
                    exp(y^2) -> Inf but Im[w(y)] -> 0, so
                    IEEE will give us a NaN when it should be Inf */
                 y*y > 720 ? (y > 0 ? Inf : -Inf)
                 : exp(y*y) * im_w_of_x(y));
  
    double mRe_z2 = (y - x) * (x + y); // Re(-z^2), being careful of overflow
    double mIm_z2 = -2*x*y; // Im(-z^2)
    if (mRe_z2 < -750) // underflow
        return (x >= 0 ? 1.0 : -1.0);

    /* Handle positive and negative x via different formulas,
       using the mirror symmetries of w, to avoid overflow/underflow
       problems from multiplying exponentially large and small quantities. */
    if (x >= 0) {
        if (x < 8e-2) {
            if (fabs(y) < 1e-2)
                goto taylor;
            else if (fabs(mIm_z2) < 5e-3 && x < 5e-3)
                goto taylor_erfi;
        }
        /* don't use complex exp function, since that will produce spurious NaN
           values when multiplying w in an overflow situation. */
        return 1.0 - exp(mRe_z2) *
            (C(cos(mIm_z2), sin(mIm_z2))
             * w_of_z(C(-y,x)));
    }
    else { // x < 0
        if (x > -8e-2) { // duplicate from above to avoid fabs(x) call
            if (fabs(y) < 1e-2)
                goto taylor;
            else if (fabs(mIm_z2) < 5e-3 && x > -5e-3)
                goto taylor_erfi;
        }
        else if (isnan(x))
            return C(NaN, y == 0 ? 0 : NaN);
        /* don't use complex exp function, since that will produce spurious NaN
           values when multiplying w in an overflow situation. */
        return exp(mRe_z2) *
            (C(cos(mIm_z2), sin(mIm_z2))
             * w_of_z(C(y,-x))) - 1.0;
    }

    // Use Taylor series for small |z|, to avoid cancellation inaccuracy
    //   erf(z) = 2/sqrt(pi) * z * (1 - z^2/3 + z^4/10 - z^6/42 + z^8/216 + ...)
taylor:
    {
        cmplx mz2 = C(mRe_z2, mIm_z2); // -z^2
        return z * (1.1283791670955125739
                    + mz2 * (0.37612638903183752464
                             + mz2 * (0.11283791670955125739
                                      + mz2 * (0.026866170645131251760
                                               + mz2 * 0.0052239776254421878422))));
    }

    /* for small |x| and small |xy|, 
       use Taylor series to avoid cancellation inaccuracy:
       erf(x+iy) = erf(iy)
       + 2*exp(y^2)/sqrt(pi) *
       [ x * (1 - x^2 * (1+2y^2)/3 + x^4 * (3+12y^2+4y^4)/30 + ... 
       - i * x^2 * y * (1 - x^2 * (3+2y^2)/6 + ...) ]
       where:
       erf(iy) = exp(y^2) * Im[w(y)]
    */
taylor_erfi:
    {
        double x2 = x*x, y2 = y*y;
        double expy2 = exp(y2);
        return C
            (expy2 * x * (1.1283791670955125739
                          - x2 * (0.37612638903183752464
                                  + 0.75225277806367504925*y2)
                          + x2*x2 * (0.11283791670955125739
                                     + y2 * (0.45135166683820502956
                                             + 0.15045055561273500986*y2))),
             expy2 * (im_w_of_x(y)
                      - x2*y * (1.1283791670955125739 
                                - x2 * (0.56418958354775628695 
                                        + 0.37612638903183752464*y2))));
    }
} // cerf

/******************************************************************************/
/*  cerfc                                                                     */
/******************************************************************************/

cmplx cerfc(cmplx z)
{
    // Steven G. Johnson, October 2012.

    // Compute erfc(z) = 1 - erf(z), the complex complementary error function,
    // using w_of_z except for certain regions.

    double x = creal(z), y = cimag(z);

    if (x == 0.)
        return C(1,
                 /* handle y -> Inf limit manually, since
                    exp(y^2) -> Inf but Im[w(y)] -> 0, so
                    IEEE will give us a NaN when it should be Inf */
                 y*y > 720 ? (y > 0 ? -Inf : Inf)
                 : -exp(y*y) * im_w_of_x(y));
    if (y == 0.) {
        if (x*x > 750) // underflow
            return C(x >= 0 ? 0.0 : 2.0,
                     -y); // preserve sign of 0
        return C(x >= 0 ? exp(-x*x) * erfcx(x) 
                 : 2. - exp(-x*x) * erfcx(-x),
                 -y); // preserve sign of zero
    }

    double mRe_z2 = (y - x) * (x + y); // Re(-z^2), being careful of overflow
    double mIm_z2 = -2*x*y; // Im(-z^2)
    if (mRe_z2 < -750) // underflow
        return (x >= 0 ? 0.0 : 2.0);

    if (x >= 0)
        return cexp(C(mRe_z2, mIm_z2))
            * w_of_z(C(-y,x));
    else
        return 2.0 - cexp(C(mRe_z2, mIm_z2))
            * w_of_z(C(y,-x));
} // cerfc

/******************************************************************************/
/*  cdawson                                                                   */
/******************************************************************************/

cmplx cdawson(cmplx z)
{

    // Steven G. Johnson, October 2012.

    // Compute Dawson(z) = sqrt(pi)/2  *  exp(-z^2) * erfi(z),
    // Dawson's integral for a complex argument,
    // using w_of_z except for certain regions.

    double x = creal(z), y = cimag(z);

    // handle axes separately for speed & proper handling of x or y = Inf or NaN
    if (y == 0)
        return C(spi2 * im_w_of_x(x),
                 -y); // preserve sign of 0
    if (x == 0) {
        double y2 = y*y;
        if (y2 < 2.5e-5) { // Taylor expansion
            return C(x, // preserve sign of 0
                     y * (1.
                          + y2 * (0.6666666666666666666666666666666666666667
                                  + y2 * 0.26666666666666666666666666666666666667)));
        }
        return C(x, // preserve sign of 0
                 spi2 * (y >= 0 
                         ? exp(y2) - erfcx(y)
                         : erfcx(-y) - exp(y2)));
    }

    double mRe_z2 = (y - x) * (x + y); // Re(-z^2), being careful of overflow
    double mIm_z2 = -2*x*y; // Im(-z^2)
    cmplx mz2 = C(mRe_z2, mIm_z2); // -z^2

    /* Handle positive and negative x via different formulas,
       using the mirror symmetries of w, to avoid overflow/underflow
       problems from multiplying exponentially large and small quantities. */
    if (y >= 0) {
        if (y < 5e-3) {
            if (fabs(x) < 5e-3)
                goto taylor;
            else if (fabs(mIm_z2) < 5e-3)
                goto taylor_realaxis;
        }
        cmplx res = cexp(mz2) - w_of_z(z);
        return spi2 * C(-cimag(res), creal(res));
    }
    else { // y < 0
        if (y > -5e-3) { // duplicate from above to avoid fabs(x) call
            if (fabs(x) < 5e-3)
                goto taylor;
            else if (fabs(mIm_z2) < 5e-3)
                goto taylor_realaxis;
        }
        else if (isnan(y))
            return C(x == 0 ? 0 : NaN, NaN);
        cmplx res = w_of_z(-z) - cexp(mz2);
        return spi2 * C(-cimag(res), creal(res));
    }

    // Use Taylor series for small |z|, to avoid cancellation inaccuracy
    //     dawson(z) = z - 2/3 z^3 + 4/15 z^5 + ...
taylor:
    return z * (1.
                + mz2 * (0.6666666666666666666666666666666666666667
                         + mz2 * 0.2666666666666666666666666666666666666667));

    /* for small |y| and small |xy|, 
       use Taylor series to avoid cancellation inaccuracy:
       dawson(x + iy)
       = D + y^2 (D + x - 2Dx^2)
       + y^4 (D/2 + 5x/6 - 2Dx^2 - x^3/3 + 2Dx^4/3)
       + iy [ (1-2Dx) + 2/3 y^2 (1 - 3Dx - x^2 + 2Dx^3)
       + y^4/15 (4 - 15Dx - 9x^2 + 20Dx^3 + 2x^4 - 4Dx^5) ] + ...
       where D = dawson(x) 

       However, for large |x|, 2Dx -> 1 which gives cancellation problems in
       this series (many of the leading terms cancel).  So, for large |x|,
       we need to substitute a continued-fraction expansion for D.

       dawson(x) = 0.5 / (x-0.5/(x-1/(x-1.5/(x-2/(x-2.5/(x...))))))

       The 6 terms shown here seems to be the minimum needed to be
       accurate as soon as the simpler Taylor expansion above starts
       breaking down.  Using this 6-term expansion, factoring out the
       denominator, and simplifying with Maple, we obtain:

       Re dawson(x + iy) * (-15 + 90x^2 - 60x^4 + 8x^6) / x
       = 33 - 28x^2 + 4x^4 + y^2 (18 - 4x^2) + 4 y^4
       Im dawson(x + iy) * (-15 + 90x^2 - 60x^4 + 8x^6) / y
       = -15 + 24x^2 - 4x^4 + 2/3 y^2 (6x^2 - 15) - 4 y^4

       Finally, for |x| > 5e7, we can use a simpler 1-term continued-fraction
       expansion for the real part, and a 2-term expansion for the imaginary
       part.  (This avoids overflow problems for huge |x|.)  This yields:
     
       Re dawson(x + iy) = [1 + y^2 (1 + y^2/2 - (xy)^2/3)] / (2x)
       Im dawson(x + iy) = y [ -1 - 2/3 y^2 + y^4/15 (2x^2 - 4) ] / (2x^2 - 1)

    */
taylor_realaxis:
    {
        double x2 = x*x;
        if (x2 > 1600) { // |x| > 40
            double y2 = y*y;
            if (x2 > 25e14) {// |x| > 5e7
                double xy2 = (x*y)*(x*y);
                return C((0.5 + y2 * (0.5 + 0.25*y2
                                      - 0.16666666666666666667*xy2)) / x,
                         y * (-1 + y2 * (-0.66666666666666666667
                                         + 0.13333333333333333333*xy2
                                         - 0.26666666666666666667*y2))
                         / (2*x2 - 1));
            }
            return (1. / (-15 + x2*(90 + x2*(-60 + 8*x2)))) *
                C(x * (33 + x2 * (-28 + 4*x2)
                       + y2 * (18 - 4*x2 + 4*y2)),
                  y * (-15 + x2 * (24 - 4*x2)
                       + y2 * (4*x2 - 10 - 4*y2)));
        }
        else {
            double D = spi2 * im_w_of_x(x);
            double y2 = y*y;
            return C
                (D + y2 * (D + x - 2*D*x2)
                 + y2*y2 * (D * (0.5 - x2 * (2 - 0.66666666666666666667*x2))
                            + x * (0.83333333333333333333
                                   - 0.33333333333333333333 * x2)),
                 y * (1 - 2*D*x
                      + y2 * 0.66666666666666666667 * (1 - x2 - D*x * (3 - 2*x2))
                      + y2*y2 * (0.26666666666666666667 -
                                 x2 * (0.6 - 0.13333333333333333333 * x2)
                                 - D*x * (1 - x2 * (1.3333333333333333333
                                                    - 0.26666666666666666667 * x2)))));
        }
    }
} // cdawson


==> anc/code/src/libcerf-1.3/lib/err_fcts.lo <==
# err_fcts.lo - a libtool object file
# Generated by libtool (GNU libtool) 2.4.2 Debian-2.4.2-1.3
#
# Please DO NOT delete this file!
# It is necessary for linking the library.

# Name of the PIC object.
pic_object='.libs/err_fcts.o'

# Name of the non-PIC object
non_pic_object=none



==> anc/code/src/libcerf-1.3/lib/experimental.c <==
/******************************************************************************/
/*  Experimental code                                                         */
/******************************************************************************/

/*
    Compute w_of_z via Fourier integration using Ooura-Mori transform.
    Agreement with Johnson's code usually < 1E-15, so far always < 1E-13.
    Todo:
    - sign for negative x or y
    - determine application limits
    - more systematical comparison with Johnson's code
    - comparison with Abrarov&Quine
 */

#define max_iter_int 10
#define num_range 5
#define PI           3.14159265358979323846L  /* pi */
#define SQR(x) ((x)*(x))
#include <errno.h>

double cerf_experimental_integration( int kind, double x, double y )
// kind: 0 cos, 1 sin transform (precomputing arrays[2] depend on this)
{
    // unused parameters
    static int mu = 0;
    int intgr_debug = 0;
    static double intgr_delta=2.2e-16, intgr_eps=5.5e-20;

    if( x<0 || y<0 ) {
        fprintf( stderr, "negative arguments not yet implemented\n" );
        exit( EDOM );
    }

    double w = sqrt(2)*x;
    double gamma = sqrt(2)*y;

    int iter;
    int kaux;
    int isig;
    int N;
    int j;               // range
    long double S=0;     // trapezoid sum
    long double S_last;  // - in last iteration
    long double s;       // term contributing to S
    long double T;       // sum of abs(s)
    // precomputed coefficients
    static int firstCall=1;
    static int iterDone[2][num_range]; // Nm,Np,ak,bk are precomputed up to this
    static int Nm[num_range][max_iter_int];
    static int Np[num_range][max_iter_int];
    static long double *ak[2][num_range][max_iter_int];
    static long double *bk[2][num_range][max_iter_int];
    // auxiliary for computing ak and bk
    long double u;
    long double e;
    long double tk;
    long double chi;
    long double dchi;
    long double h;
    long double k;
    long double f;
    long double ahk;
    long double chk;
    long double dhk;
    double p;
    double q;
    const double Smin=2e-20; // to assess worst truncation error

    // dynamic initialization upon first call
    if ( firstCall ) {
        for ( j=0; j<num_range; ++ j ) {
            iterDone[0][j] = -1;
            iterDone[1][j] = -1;
        }
        firstCall = 0;
    }

    // determine range, set p,q
    j=1; p=1.4; q=0.6;
        
    // iterative integration
    if( intgr_debug & 4 )
        N = 100;
    else
        N = 40;
    for ( iter=0; iter<max_iter_int; ++iter ) {
        // static initialisation of Nm, Np, ak, bk for given 'iter'
        if ( iter>iterDone[kind][j] ) {
            if ( N>1e6 )
                return -3; // integral limits overflow
            Nm[j][iter] = N;
            Np[j][iter] = N;
            if ( !( ak[kind][j][iter]=malloc((sizeof(long double))*
                                         (Nm[j][iter]+1+Np[j][iter])) ) ||
                !( bk[kind][j][iter]=malloc((sizeof(long double))*
                                         (Nm[j][iter]+1+Np[j][iter])) ) ) {
                fprintf( stderr, "Workspace allocation failed\n" );
                exit( ENOMEM );
            }
            h = logl( logl( 42*N/intgr_delta/Smin ) / p ) / N; // 42=(pi+1)*10
            isig=1-2*(Nm[j][iter]&1);
            for ( kaux=-Nm[j][iter]; kaux<=Np[j][iter]; ++kaux ) {
                k = kaux;
                if( !kind )
                    k -= 0.5;
                u = k*h;
                chi  = 2*p*sinhl(u) + 2*q*u;
                dchi = 2*p*coshl(u) + 2*q;
                if ( u==0 ) {
                    if ( k!=0 )
                        return -4; // integration variable underflow
                    // special treatment to bridge singularity at u=0
                    ahk = PI/h/dchi;
                    dhk = 0.5;
                    chk = sin( ahk );
                } else {
                    if ( -chi>DBL_MAX_EXP/2 )
                        return -5; // integral transformation overflow
                    e = expl( -chi );
                    ahk = PI/h * u/(1-e);
                    dhk = 1/(1-e) - u*e*dchi/SQR(1-e);
                    chk = e>1 ?
                        ( kind ? sinl( PI*k/(1-e) ) : cosl( PI*k/(1-e) ) ) :
                        isig * sinl( PI*k*e/(1-e) );
                }
                ak[kind][j][iter][kaux+Nm[j][iter]] = ahk;
                bk[kind][j][iter][kaux+Nm[j][iter]] = dhk * chk;
                isig = -isig;
            }
            iterDone[kind][j] = iter;
        }
        // integrate according to trapezoidal rule
        S_last = S;
        S = 0;
        T = 0;
        for ( kaux=-Nm[j][iter]; kaux<=Np[j][iter]; ++kaux ) {
            tk = ak[kind][j][iter][kaux+Nm[j][iter]] / w;
            f = expl(-tk*gamma-SQR(tk)/2); // Fourier kernel
            if ( mu )
                f /= tk; // TODO
            s = bk[kind][j][iter][kaux+Nm[j][iter]] * f;
            S += s;
            T += fabsl(s);
            if( intgr_debug & 2 )
                printf( "%2i %6i %12.4Lg %12.4Lg"
                        " %12.4Lg %12.4Lg %12.4Lg %12.4Lg\n", 
                        iter, kaux, ak[kind][j][iter][kaux+Nm[j][iter]],
                        bk[kind][j][iter][kaux+Nm[j][iter]], f, s, S, T );
        }
        if( intgr_debug & 1 )
            printf( "%23.17Le  %23.17Le\n", S, T );
        // intgr_num_of_terms += Np[j][iter]-(-Nm[j][iter])+1;
        // termination criteria
        if      ( intgr_debug & 4 )
            return -1; // we want to inspect just one sum
        else if ( S < 0 )
            return -6; // cancelling terms lead to negative S
        else if ( intgr_eps*T > intgr_delta*fabs(S) )
            return -2; // cancellation
        else if ( iter && fabs(S-S_last) + intgr_eps*T < intgr_delta*fabs(S) )
            return S*sqrt(2*PI)/w; // success
            // factor 2 from int_-infty^+infty = 2 * int_0^+infty
            // factor pi/w from formula 48 in kww paper
            // factor 1/sqrt(2*pi) from Gaussian
        N *= 2; // retry with more points
    }
    return -9; // not converged
}

double cerf_experimental_imw( double x, double y )
{
    return cerf_experimental_integration( 1, x, y );
}

double cerf_experimental_rew( double x, double y )
{
    return cerf_experimental_integration( 0, x, y );
}


==> anc/code/src/libcerf-1.3/lib/im_w_of_x.c <==
/* Library libcerf:
 *   Compute complex error functions, based on a new implementation of
 *   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
 *
 * File im_w_of_x.c:
 *   Compute scaled Dawson integral im_w_of_x(x) = 2*dawson(x)/sqrt(pi),
 *   equivalent to the imaginary part of the Faddeeva function w(x) for real x.
 * 
 * Copyright:
 *   (C) 2012 Massachusetts Institute of Technology
 *   (C) 2013 Forschungszentrum Jülich GmbH
 * 
 * Licence:
 *   Permission is hereby granted, free of charge, to any person obtaining
 *   a copy of this software and associated documentation files (the
 *   "Software"), to deal in the Software without restriction, including
 *   without limitation the rights to use, copy, modify, merge, publish,
 *   distribute, sublicense, and/or sell copies of the Software, and to
 *   permit persons to whom the Software is furnished to do so, subject to
 *   the following conditions:
 * 
 *   The above copyright notice and this permission notice shall be
 *   included in all copies or substantial portions of the Software.
 * 
 *   THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
 *   EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
 *   MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
 *   NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
 *   LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
 *   OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
 *   WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE. 
 *
 * Authors:
 *   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
 *   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
 *
 * Website:
 *   http://apps.jcns.fz-juelich.de/libcerf
 *
 * Revision history:
 *   ../CHANGELOG
 *
 * Manual page:
 *   man 3 im_w_of_x
 */

#include "cerf.h"

#define _GNU_SOURCE // enable GNU libc NAN extension if possible

#include <float.h>
#include <math.h>

#include "defs.h" // defines cmplx, CMPLX, NaN

/******************************************************************************/
/* Lookup-table for Chebyshev polynomials for smaller |x|                     */
/******************************************************************************/

static double w_im_y100(double y100, double x)
{

    // Steven G. Johnson, October 2012.

    // Given y100=100*y, where y = 1/(1+x) for x >= 0, compute w_im(x).

    // Uses a look-up table of 100 different Chebyshev polynomials
    // for y intervals [0,0.01], [0.01,0.02], ...., [0.99,1], generated
    // with the help of Maple and a little shell script.
    // This allows the Chebyshev polynomials to be of significantly lower
    // degree (about 1/30) compared to fitting the whole [0,1] interval
    // with a single polynomial.

    switch ((int) y100) {
    case 0: {
        double t = 2*y100 - 1;
        return 0.28351593328822191546e-2 + (0.28494783221378400759e-2 + (0.14427470563276734183e-4 + (0.10939723080231588129e-6 + (0.92474307943275042045e-9 + (0.89128907666450075245e-11 + 0.92974121935111111110e-13 * t) * t) * t) * t) * t) * t;
    }
    case 1: {
        double t = 2*y100 - 3;
        return 0.85927161243940350562e-2 + (0.29085312941641339862e-2 + (0.15106783707725582090e-4 + (0.11716709978531327367e-6 + (0.10197387816021040024e-8 + (0.10122678863073360769e-10 + 0.10917479678400000000e-12 * t) * t) * t) * t) * t) * t;
    }
    case 2: {
        double t = 2*y100 - 5;
        return 0.14471159831187703054e-1 + (0.29703978970263836210e-2 + (0.15835096760173030976e-4 + (0.12574803383199211596e-6 + (0.11278672159518415848e-8 + (0.11547462300333495797e-10 + 0.12894535335111111111e-12 * t) * t) * t) * t) * t) * t;
    }
    case 3: {
        double t = 2*y100 - 7;
        return 0.20476320420324610618e-1 + (0.30352843012898665856e-2 + (0.16617609387003727409e-4 + (0.13525429711163116103e-6 + (0.12515095552507169013e-8 + (0.13235687543603382345e-10 + 0.15326595042666666667e-12 * t) * t) * t) * t) * t) * t;
    }
    case 4: {
        double t = 2*y100 - 9;
        return 0.26614461952489004566e-1 + (0.31034189276234947088e-2 + (0.17460268109986214274e-4 + (0.14582130824485709573e-6 + (0.13935959083809746345e-8 + (0.15249438072998932900e-10 + 0.18344741882133333333e-12 * t) * t) * t) * t) * t) * t;
    }
    case 5: {
        double t = 2*y100 - 11;
        return 0.32892330248093586215e-1 + (0.31750557067975068584e-2 + (0.18369907582308672632e-4 + (0.15761063702089457882e-6 + (0.15577638230480894382e-8 + (0.17663868462699097951e-10 + (0.22126732680711111111e-12 + 0.30273474177737853668e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 6: {
        double t = 2*y100 - 13;
        return 0.39317207681134336024e-1 + (0.32504779701937539333e-2 + (0.19354426046513400534e-4 + (0.17081646971321290539e-6 + (0.17485733959327106250e-8 + (0.20593687304921961410e-10 + (0.26917401949155555556e-12 + 0.38562123837725712270e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 7: {
        double t = 2*y100 - 15;
        return 0.45896976511367738235e-1 + (0.33300031273110976165e-2 + (0.20423005398039037313e-4 + (0.18567412470376467303e-6 + (0.19718038363586588213e-8 + (0.24175006536781219807e-10 + (0.33059982791466666666e-12 + 0.49756574284439426165e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 8: {
        double t = 2*y100 - 17;
        return 0.52640192524848962855e-1 + (0.34139883358846720806e-2 + (0.21586390240603337337e-4 + (0.20247136501568904646e-6 + (0.22348696948197102935e-8 + (0.28597516301950162548e-10 + (0.41045502119111111110e-12 + 0.65151614515238361946e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 9: {
        double t = 2*y100 - 19;
        return 0.59556171228656770456e-1 + (0.35028374386648914444e-2 + (0.22857246150998562824e-4 + (0.22156372146525190679e-6 + (0.25474171590893813583e-8 + (0.34122390890697400584e-10 + (0.51593189879111111110e-12 + 0.86775076853908006938e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 10: {
        double t = 2*y100 - 21;
        return 0.66655089485108212551e-1 + (0.35970095381271285568e-2 + (0.24250626164318672928e-4 + (0.24339561521785040536e-6 + (0.29221990406518411415e-8 + (0.41117013527967776467e-10 + (0.65786450716444444445e-12 + 0.11791885745450623331e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 11: {
        double t = 2*y100 - 23;
        return 0.73948106345519174661e-1 + (0.36970297216569341748e-2 + (0.25784588137312868792e-4 + (0.26853012002366752770e-6 + (0.33763958861206729592e-8 + (0.50111549981376976397e-10 + (0.85313857496888888890e-12 + 0.16417079927706899860e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 12: {
        double t = 2*y100 - 25;
        return 0.81447508065002963203e-1 + (0.38035026606492705117e-2 + (0.27481027572231851896e-4 + (0.29769200731832331364e-6 + (0.39336816287457655076e-8 + (0.61895471132038157624e-10 + (0.11292303213511111111e-11 + 0.23558532213703884304e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 13: {
        double t = 2*y100 - 27;
        return 0.89166884027582716628e-1 + (0.39171301322438946014e-2 + (0.29366827260422311668e-4 + (0.33183204390350724895e-6 + (0.46276006281647330524e-8 + (0.77692631378169813324e-10 + (0.15335153258844444444e-11 + 0.35183103415916026911e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 14: {
        double t = 2*y100 - 29;
        return 0.97121342888032322019e-1 + (0.40387340353207909514e-2 + (0.31475490395950776930e-4 + (0.37222714227125135042e-6 + (0.55074373178613809996e-8 + (0.99509175283990337944e-10 + (0.21552645758222222222e-11 + 0.55728651431872687605e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 15: {
        double t = 2*y100 - 31;
        return 0.10532778218603311137e0 + (0.41692873614065380607e-2 + (0.33849549774889456984e-4 + (0.42064596193692630143e-6 + (0.66494579697622432987e-8 + (0.13094103581931802337e-9 + (0.31896187409777777778e-11 + 0.97271974184476560742e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 16: {
        double t = 2*y100 - 33;
        return 0.11380523107427108222e0 + (0.43099572287871821013e-2 + (0.36544324341565929930e-4 + (0.47965044028581857764e-6 + (0.81819034238463698796e-8 + (0.17934133239549647357e-9 + (0.50956666166186293627e-11 + (0.18850487318190638010e-12 + 0.79697813173519853340e-14 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 17: {
        double t = 2*y100 - 35;
        return 0.12257529703447467345e0 + (0.44621675710026986366e-2 + (0.39634304721292440285e-4 + (0.55321553769873381819e-6 + (0.10343619428848520870e-7 + (0.26033830170470368088e-9 + (0.87743837749108025357e-11 + (0.34427092430230063401e-12 + 0.10205506615709843189e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 18: {
        double t = 2*y100 - 37;
        return 0.13166276955656699478e0 + (0.46276970481783001803e-2 + (0.43225026380496399310e-4 + (0.64799164020016902656e-6 + (0.13580082794704641782e-7 + (0.39839800853954313927e-9 + (0.14431142411840000000e-10 + 0.42193457308830027541e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 19: {
        double t = 2*y100 - 39;
        return 0.14109647869803356475e0 + (0.48088424418545347758e-2 + (0.47474504753352150205e-4 + (0.77509866468724360352e-6 + (0.18536851570794291724e-7 + (0.60146623257887570439e-9 + (0.18533978397305276318e-10 + (0.41033845938901048380e-13 - 0.46160680279304825485e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 20: {
        double t = 2*y100 - 41;
        return 0.15091057940548936603e0 + (0.50086864672004685703e-2 + (0.52622482832192230762e-4 + (0.95034664722040355212e-6 + (0.25614261331144718769e-7 + (0.80183196716888606252e-9 + (0.12282524750534352272e-10 + (-0.10531774117332273617e-11 - 0.86157181395039646412e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 21: {
        double t = 2*y100 - 43;
        return 0.16114648116017010770e0 + (0.52314661581655369795e-2 + (0.59005534545908331315e-4 + (0.11885518333915387760e-5 + (0.33975801443239949256e-7 + (0.82111547144080388610e-9 + (-0.12357674017312854138e-10 + (-0.24355112256914479176e-11 - 0.75155506863572930844e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 22: {
        double t = 2*y100 - 45;
        return 0.17185551279680451144e0 + (0.54829002967599420860e-2 + (0.67013226658738082118e-4 + (0.14897400671425088807e-5 + (0.40690283917126153701e-7 + (0.44060872913473778318e-9 + (-0.52641873433280000000e-10 - 0.30940587864543343124e-11 * t) * t) * t) * t) * t) * t) * t;
    }
    case 23: {
        double t = 2*y100 - 47;
        return 0.18310194559815257381e0 + (0.57701559375966953174e-2 + (0.76948789401735193483e-4 + (0.18227569842290822512e-5 + (0.41092208344387212276e-7 + (-0.44009499965694442143e-9 + (-0.92195414685628803451e-10 + (-0.22657389705721753299e-11 + 0.10004784908106839254e-12 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 24: {
        double t = 2*y100 - 49;
        return 0.19496527191546630345e0 + (0.61010853144364724856e-2 + (0.88812881056342004864e-4 + (0.21180686746360261031e-5 + (0.30652145555130049203e-7 + (-0.16841328574105890409e-8 + (-0.11008129460612823934e-9 + (-0.12180794204544515779e-12 + 0.15703325634590334097e-12 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 25: {
        double t = 2*y100 - 51;
        return 0.20754006813966575720e0 + (0.64825787724922073908e-2 + (0.10209599627522311893e-3 + (0.22785233392557600468e-5 + (0.73495224449907568402e-8 + (-0.29442705974150112783e-8 + (-0.94082603434315016546e-10 + (0.23609990400179321267e-11 + 0.14141908654269023788e-12 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 26: {
        double t = 2*y100 - 53;
        return 0.22093185554845172146e0 + (0.69182878150187964499e-2 + (0.11568723331156335712e-3 + (0.22060577946323627739e-5 + (-0.26929730679360840096e-7 + (-0.38176506152362058013e-8 + (-0.47399503861054459243e-10 + (0.40953700187172127264e-11 + 0.69157730376118511127e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 27: {
        double t = 2*y100 - 55;
        return 0.23524827304057813918e0 + (0.74063350762008734520e-2 + (0.12796333874615790348e-3 + (0.18327267316171054273e-5 + (-0.66742910737957100098e-7 + (-0.40204740975496797870e-8 + (0.14515984139495745330e-10 + (0.44921608954536047975e-11 - 0.18583341338983776219e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 28: {
        double t = 2*y100 - 57;
        return 0.25058626331812744775e0 + (0.79377285151602061328e-2 + (0.13704268650417478346e-3 + (0.11427511739544695861e-5 + (-0.10485442447768377485e-6 + (-0.34850364756499369763e-8 + (0.72656453829502179208e-10 + (0.36195460197779299406e-11 - 0.84882136022200714710e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 29: {
        double t = 2*y100 - 59;
        return 0.26701724900280689785e0 + (0.84959936119625864274e-2 + (0.14112359443938883232e-3 + (0.17800427288596909634e-6 + (-0.13443492107643109071e-6 + (-0.23512456315677680293e-8 + (0.11245846264695936769e-9 + (0.19850501334649565404e-11 - 0.11284666134635050832e-12 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 30: {
        double t = 2*y100 - 61;
        return 0.28457293586253654144e0 + (0.90581563892650431899e-2 + (0.13880520331140646738e-3 + (-0.97262302362522896157e-6 + (-0.15077100040254187366e-6 + (-0.88574317464577116689e-9 + (0.12760311125637474581e-9 + (0.20155151018282695055e-12 - 0.10514169375181734921e-12 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 31: {
        double t = 2*y100 - 63;
        return 0.30323425595617385705e0 + (0.95968346790597422934e-2 + (0.12931067776725883939e-3 + (-0.21938741702795543986e-5 + (-0.15202888584907373963e-6 + (0.61788350541116331411e-9 + (0.11957835742791248256e-9 + (-0.12598179834007710908e-11 - 0.75151817129574614194e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 32: {
        double t = 2*y100 - 65;
        return 0.32292521181517384379e0 + (0.10082957727001199408e-1 + (0.11257589426154962226e-3 + (-0.33670890319327881129e-5 + (-0.13910529040004008158e-6 + (0.19170714373047512945e-8 + (0.94840222377720494290e-10 + (-0.21650018351795353201e-11 - 0.37875211678024922689e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 33: {
        double t = 2*y100 - 67;
        return 0.34351233557911753862e0 + (0.10488575435572745309e-1 + (0.89209444197248726614e-4 + (-0.43893459576483345364e-5 + (-0.11488595830450424419e-6 + (0.28599494117122464806e-8 + (0.61537542799857777779e-10 - 0.24935749227658002212e-11 * t) * t) * t) * t) * t) * t) * t;
    }
    case 34: {
        double t = 2*y100 - 69;
        return 0.36480946642143669093e0 + (0.10789304203431861366e-1 + (0.60357993745283076834e-4 + (-0.51855862174130669389e-5 + (-0.83291664087289801313e-7 + (0.33898011178582671546e-8 + (0.27082948188277716482e-10 + (-0.23603379397408694974e-11 + 0.19328087692252869842e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 35: {
        double t = 2*y100 - 71;
        return 0.38658679935694939199e0 + (0.10966119158288804999e-1 + (0.27521612041849561426e-4 + (-0.57132774537670953638e-5 + (-0.48404772799207914899e-7 + (0.35268354132474570493e-8 + (-0.32383477652514618094e-11 + (-0.19334202915190442501e-11 + 0.32333189861286460270e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 36: {
        double t = 2*y100 - 73;
        return 0.40858275583808707870e0 + (0.11006378016848466550e-1 + (-0.76396376685213286033e-5 + (-0.59609835484245791439e-5 + (-0.13834610033859313213e-7 + (0.33406952974861448790e-8 + (-0.26474915974296612559e-10 + (-0.13750229270354351983e-11 + 0.36169366979417390637e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 37: {
        double t = 2*y100 - 75;
        return 0.43051714914006682977e0 + (0.10904106549500816155e-1 + (-0.43477527256787216909e-4 + (-0.59429739547798343948e-5 + (0.17639200194091885949e-7 + (0.29235991689639918688e-8 + (-0.41718791216277812879e-10 + (-0.81023337739508049606e-12 + 0.33618915934461994428e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 38: {
        double t = 2*y100 - 77;
        return 0.45210428135559607406e0 + (0.10659670756384400554e-1 + (-0.78488639913256978087e-4 + (-0.56919860886214735936e-5 + (0.44181850467477733407e-7 + (0.23694306174312688151e-8 + (-0.49492621596685443247e-10 + (-0.31827275712126287222e-12 + 0.27494438742721623654e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 39: {
        double t = 2*y100 - 79;
        return 0.47306491195005224077e0 + (0.10279006119745977570e-1 + (-0.11140268171830478306e-3 + (-0.52518035247451432069e-5 + (0.64846898158889479518e-7 + (0.17603624837787337662e-8 + (-0.51129481592926104316e-10 + (0.62674584974141049511e-13 + 0.20055478560829935356e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 40: {
        double t = 2*y100 - 81;
        return 0.49313638965719857647e0 + (0.97725799114772017662e-2 + (-0.14122854267291533334e-3 + (-0.46707252568834951907e-5 + (0.79421347979319449524e-7 + (0.11603027184324708643e-8 + (-0.48269605844397175946e-10 + (0.32477251431748571219e-12 + 0.12831052634143527985e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 41: {
        double t = 2*y100 - 83;
        return 0.51208057433416004042e0 + (0.91542422354009224951e-2 + (-0.16726530230228647275e-3 + (-0.39964621752527649409e-5 + (0.88232252903213171454e-7 + (0.61343113364949928501e-9 + (-0.42516755603130443051e-10 + (0.47910437172240209262e-12 + 0.66784341874437478953e-14 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 42: {
        double t = 2*y100 - 85;
        return 0.52968945458607484524e0 + (0.84400880445116786088e-2 + (-0.18908729783854258774e-3 + (-0.32725905467782951931e-5 + (0.91956190588652090659e-7 + (0.14593989152420122909e-9 + (-0.35239490687644444445e-10 + 0.54613829888448694898e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 43: {
        double t = 2*y100 - 87;
        return 0.54578857454330070965e0 + (0.76474155195880295311e-2 + (-0.20651230590808213884e-3 + (-0.25364339140543131706e-5 + (0.91455367999510681979e-7 + (-0.23061359005297528898e-9 + (-0.27512928625244444444e-10 + 0.54895806008493285579e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 44: {
        double t = 2*y100 - 89;
        return 0.56023851910298493910e0 + (0.67938321739997196804e-2 + (-0.21956066613331411760e-3 + (-0.18181127670443266395e-5 + (0.87650335075416845987e-7 + (-0.51548062050366615977e-9 + (-0.20068462174044444444e-10 + 0.50912654909758187264e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 45: {
        double t = 2*y100 - 91;
        return 0.57293478057455721150e0 + (0.58965321010394044087e-2 + (-0.22841145229276575597e-3 + (-0.11404605562013443659e-5 + (0.81430290992322326296e-7 + (-0.71512447242755357629e-9 + (-0.13372664928000000000e-10 + 0.44461498336689298148e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 46: {
        double t = 2*y100 - 93;
        return 0.58380635448407827360e0 + (0.49717469530842831182e-2 + (-0.23336001540009645365e-3 + (-0.51952064448608850822e-6 + (0.73596577815411080511e-7 + (-0.84020916763091566035e-9 + (-0.76700972702222222221e-11 + 0.36914462807972467044e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 47: {
        double t = 2*y100 - 95;
        return 0.59281340237769489597e0 + (0.40343592069379730568e-2 + (-0.23477963738658326185e-3 + (0.34615944987790224234e-7 + (0.64832803248395814574e-7 + (-0.90329163587627007971e-9 + (-0.30421940400000000000e-11 + 0.29237386653743536669e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 48: {
        double t = 2*y100 - 97;
        return 0.59994428743114271918e0 + (0.30976579788271744329e-2 + (-0.23308875765700082835e-3 + (0.51681681023846925160e-6 + (0.55694594264948268169e-7 + (-0.91719117313243464652e-9 + (0.53982743680000000000e-12 + 0.22050829296187771142e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 49: {
        double t = 2*y100 - 99;
        return 0.60521224471819875444e0 + (0.21732138012345456060e-2 + (-0.22872428969625997456e-3 + (0.92588959922653404233e-6 + (0.46612665806531930684e-7 + (-0.89393722514414153351e-9 + (0.31718550353777777778e-11 + 0.15705458816080549117e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 50: {
        double t = 2*y100 - 101;
        return 0.60865189969791123620e0 + (0.12708480848877451719e-2 + (-0.22212090111534847166e-3 + (0.12636236031532793467e-5 + (0.37904037100232937574e-7 + (-0.84417089968101223519e-9 + (0.49843180828444444445e-11 + 0.10355439441049048273e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 51: {
        double t = 2*y100 - 103;
        return 0.61031580103499200191e0 + (0.39867436055861038223e-3 + (-0.21369573439579869291e-3 + (0.15339402129026183670e-5 + (0.29787479206646594442e-7 + (-0.77687792914228632974e-9 + (0.61192452741333333334e-11 + 0.60216691829459295780e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 52: {
        double t = 2*y100 - 105;
        return 0.61027109047879835868e0 + (-0.43680904508059878254e-3 + (-0.20383783788303894442e-3 + (0.17421743090883439959e-5 + (0.22400425572175715576e-7 + (-0.69934719320045128997e-9 + (0.67152759655111111110e-11 + 0.26419960042578359995e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 53: {
        double t = 2*y100 - 107;
        return 0.60859639489217430521e0 + (-0.12305921390962936873e-2 + (-0.19290150253894682629e-3 + (0.18944904654478310128e-5 + (0.15815530398618149110e-7 + (-0.61726850580964876070e-9 + 0.68987888999111111110e-11 * t) * t) * t) * t) * t) * t;
    }
    case 54: {
        double t = 2*y100 - 109;
        return 0.60537899426486075181e0 + (-0.19790062241395705751e-2 + (-0.18120271393047062253e-3 + (0.19974264162313241405e-5 + (0.10055795094298172492e-7 + (-0.53491997919318263593e-9 + (0.67794550295111111110e-11 - 0.17059208095741511603e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 55: {
        double t = 2*y100 - 111;
        return 0.60071229457904110537e0 + (-0.26795676776166354354e-2 + (-0.16901799553627508781e-3 + (0.20575498324332621581e-5 + (0.51077165074461745053e-8 + (-0.45536079828057221858e-9 + (0.64488005516444444445e-11 - 0.29311677573152766338e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 56: {
        double t = 2*y100 - 113;
        return 0.59469361520112714738e0 + (-0.33308208190600993470e-2 + (-0.15658501295912405679e-3 + (0.20812116912895417272e-5 + (0.93227468760614182021e-9 + (-0.38066673740116080415e-9 + (0.59806790359111111110e-11 - 0.36887077278950440597e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 57: {
        double t = 2*y100 - 115;
        return 0.58742228631775388268e0 + (-0.39321858196059227251e-2 + (-0.14410441141450122535e-3 + (0.20743790018404020716e-5 + (-0.25261903811221913762e-8 + (-0.31212416519526924318e-9 + (0.54328422462222222221e-11 - 0.40864152484979815972e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 58: {
        double t = 2*y100 - 117;
        return 0.57899804200033018447e0 + (-0.44838157005618913447e-2 + (-0.13174245966501437965e-3 + (0.20425306888294362674e-5 + (-0.53330296023875447782e-8 + (-0.25041289435539821014e-9 + (0.48490437205333333334e-11 - 0.42162206939169045177e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 59: {
        double t = 2*y100 - 119;
        return 0.56951968796931245974e0 + (-0.49864649488074868952e-2 + (-0.11963416583477567125e-3 + (0.19906021780991036425e-5 + (-0.75580140299436494248e-8 + (-0.19576060961919820491e-9 + (0.42613011928888888890e-11 - 0.41539443304115604377e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 60: {
        double t = 2*y100 - 121;
        return 0.55908401930063918964e0 + (-0.54413711036826877753e-2 + (-0.10788661102511914628e-3 + (0.19229663322982839331e-5 + (-0.92714731195118129616e-8 + (-0.14807038677197394186e-9 + (0.36920870298666666666e-11 - 0.39603726688419162617e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 61: {
        double t = 2*y100 - 123;
        return 0.54778496152925675315e0 + (-0.58501497933213396670e-2 + (-0.96582314317855227421e-4 + (0.18434405235069270228e-5 + (-0.10541580254317078711e-7 + (-0.10702303407788943498e-9 + (0.31563175582222222222e-11 - 0.36829748079110481422e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 62: {
        double t = 2*y100 - 125;
        return 0.53571290831682823999e0 + (-0.62147030670760791791e-2 + (-0.85782497917111760790e-4 + (0.17553116363443470478e-5 + (-0.11432547349815541084e-7 + (-0.72157091369041330520e-10 + (0.26630811607111111111e-11 - 0.33578660425893164084e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 63: {
        double t = 2*y100 - 127;
        return 0.52295422962048434978e0 + (-0.65371404367776320720e-2 + (-0.75530164941473343780e-4 + (0.16613725797181276790e-5 + (-0.12003521296598910761e-7 + (-0.42929753689181106171e-10 + (0.22170894940444444444e-11 - 0.30117697501065110505e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 64: {
        double t = 2*y100 - 129;
        return 0.50959092577577886140e0 + (-0.68197117603118591766e-2 + (-0.65852936198953623307e-4 + (0.15639654113906716939e-5 + (-0.12308007991056524902e-7 + (-0.18761997536910939570e-10 + (0.18198628922666666667e-11 - 0.26638355362285200932e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 65: {
        double t = 2*y100 - 131;
        return 0.49570040481823167970e0 + (-0.70647509397614398066e-2 + (-0.56765617728962588218e-4 + (0.14650274449141448497e-5 + (-0.12393681471984051132e-7 + (0.92904351801168955424e-12 + (0.14706755960177777778e-11 - 0.23272455351266325318e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 66: {
        double t = 2*y100 - 133;
        return 0.48135536250935238066e0 + (-0.72746293327402359783e-2 + (-0.48272489495730030780e-4 + (0.13661377309113939689e-5 + (-0.12302464447599382189e-7 + (0.16707760028737074907e-10 + (0.11672928324444444444e-11 - 0.20105801424709924499e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 67: {
        double t = 2*y100 - 135;
        return 0.46662374675511439448e0 + (-0.74517177649528487002e-2 + (-0.40369318744279128718e-4 + (0.12685621118898535407e-5 + (-0.12070791463315156250e-7 + (0.29105507892605823871e-10 + (0.90653314645333333334e-12 - 0.17189503312102982646e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 68: {
        double t = 2*y100 - 137;
        return 0.45156879030168268778e0 + (-0.75983560650033817497e-2 + (-0.33045110380705139759e-4 + (0.11732956732035040896e-5 + (-0.11729986947158201869e-7 + (0.38611905704166441308e-10 + (0.68468768305777777779e-12 - 0.14549134330396754575e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 69: {
        double t = 2*y100 - 139;
        return 0.43624909769330896904e0 + (-0.77168291040309554679e-2 + (-0.26283612321339907756e-4 + (0.10811018836893550820e-5 + (-0.11306707563739851552e-7 + (0.45670446788529607380e-10 + (0.49782492549333333334e-12 - 0.12191983967561779442e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 70: {
        double t = 2*y100 - 141;
        return 0.42071877443548481181e0 + (-0.78093484015052730097e-2 + (-0.20064596897224934705e-4 + (0.99254806680671890766e-6 + (-0.10823412088884741451e-7 + (0.50677203326904716247e-10 + (0.34200547594666666666e-12 - 0.10112698698356194618e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 71: {
        double t = 2*y100 - 143;
        return 0.40502758809710844280e0 + (-0.78780384460872937555e-2 + (-0.14364940764532853112e-4 + (0.90803709228265217384e-6 + (-0.10298832847014466907e-7 + (0.53981671221969478551e-10 + (0.21342751381333333333e-12 - 0.82975901848387729274e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 72: {
        double t = 2*y100 - 145;
        return 0.38922115269731446690e0 + (-0.79249269708242064120e-2 + (-0.91595258799106970453e-5 + (0.82783535102217576495e-6 + (-0.97484311059617744437e-8 + (0.55889029041660225629e-10 + (0.10851981336888888889e-12 - 0.67278553237853459757e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 73: {
        double t = 2*y100 - 147;
        return 0.37334112915460307335e0 + (-0.79519385109223148791e-2 + (-0.44219833548840469752e-5 + (0.75209719038240314732e-6 + (-0.91848251458553190451e-8 + (0.56663266668051433844e-10 + (0.23995894257777777778e-13 - 0.53819475285389344313e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 74: {
        double t = 2*y100 - 149;
        return 0.35742543583374223085e0 + (-0.79608906571527956177e-2 + (-0.12530071050975781198e-6 + (0.68088605744900552505e-6 + (-0.86181844090844164075e-8 + (0.56530784203816176153e-10 + (-0.43120012248888888890e-13 - 0.42372603392496813810e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 75: {
        double t = 2*y100 - 151;
        return 0.34150846431979618536e0 + (-0.79534924968773806029e-2 + (0.37576885610891515813e-5 + (0.61419263633090524326e-6 + (-0.80565865409945960125e-8 + (0.55684175248749269411e-10 + (-0.95486860764444444445e-13 - 0.32712946432984510595e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 76: {
        double t = 2*y100 - 153;
        return 0.32562129649136346824e0 + (-0.79313448067948884309e-2 + (0.72539159933545300034e-5 + (0.55195028297415503083e-6 + (-0.75063365335570475258e-8 + (0.54281686749699595941e-10 - 0.13545424295111111111e-12 * t) * t) * t) * t) * t) * t;
    }
    case 77: {
        double t = 2*y100 - 155;
        return 0.30979191977078391864e0 + (-0.78959416264207333695e-2 + (0.10389774377677210794e-4 + (0.49404804463196316464e-6 + (-0.69722488229411164685e-8 + (0.52469254655951393842e-10 - 0.16507860650666666667e-12 * t) * t) * t) * t) * t) * t;
    }
    case 78: {
        double t = 2*y100 - 157;
        return 0.29404543811214459904e0 + (-0.78486728990364155356e-2 + (0.13190885683106990459e-4 + (0.44034158861387909694e-6 + (-0.64578942561562616481e-8 + (0.50354306498006928984e-10 - 0.18614473550222222222e-12 * t) * t) * t) * t) * t) * t;
    }
    case 79: {
        double t = 2*y100 - 159;
        return 0.27840427686253660515e0 + (-0.77908279176252742013e-2 + (0.15681928798708548349e-4 + (0.39066226205099807573e-6 + (-0.59658144820660420814e-8 + (0.48030086420373141763e-10 - 0.20018995173333333333e-12 * t) * t) * t) * t) * t) * t;
    }
    case 80: {
        double t = 2*y100 - 161;
        return 0.26288838011163800908e0 + (-0.77235993576119469018e-2 + (0.17886516796198660969e-4 + (0.34482457073472497720e-6 + (-0.54977066551955420066e-8 + (0.45572749379147269213e-10 - 0.20852924954666666667e-12 * t) * t) * t) * t) * t) * t;
    }
    case 81: {
        double t = 2*y100 - 163;
        return 0.24751539954181029717e0 + (-0.76480877165290370975e-2 + (0.19827114835033977049e-4 + (0.30263228619976332110e-6 + (-0.50545814570120129947e-8 + (0.43043879374212005966e-10 - 0.21228012028444444444e-12 * t) * t) * t) * t) * t) * t;
    }
    case 82: {
        double t = 2*y100 - 165;
        return 0.23230087411688914593e0 + (-0.75653060136384041587e-2 + (0.21524991113020016415e-4 + (0.26388338542539382413e-6 + (-0.46368974069671446622e-8 + (0.40492715758206515307e-10 - 0.21238627815111111111e-12 * t) * t) * t) * t) * t) * t;
    }
    case 83: {
        double t = 2*y100 - 167;
        return 0.21725840021297341931e0 + (-0.74761846305979730439e-2 + (0.23000194404129495243e-4 + (0.22837400135642906796e-6 + (-0.42446743058417541277e-8 + (0.37958104071765923728e-10 - 0.20963978568888888889e-12 * t) * t) * t) * t) * t) * t;
    }
    case 84: {
        double t = 2*y100 - 169;
        return 0.20239979200788191491e0 + (-0.73815761980493466516e-2 + (0.24271552727631854013e-4 + (0.19590154043390012843e-6 + (-0.38775884642456551753e-8 + (0.35470192372162901168e-10 - 0.20470131678222222222e-12 * t) * t) * t) * t) * t) * t;
    }
    case 85: {
        double t = 2*y100 - 171;
        return 0.18773523211558098962e0 + (-0.72822604530339834448e-2 + (0.25356688567841293697e-4 + (0.16626710297744290016e-6 + (-0.35350521468015310830e-8 + (0.33051896213898864306e-10 - 0.19811844544000000000e-12 * t) * t) * t) * t) * t) * t;
    }
    case 86: {
        double t = 2*y100 - 173;
        return 0.17327341258479649442e0 + (-0.71789490089142761950e-2 + (0.26272046822383820476e-4 + (0.13927732375657362345e-6 + (-0.32162794266956859603e-8 + (0.30720156036105652035e-10 - 0.19034196304000000000e-12 * t) * t) * t) * t) * t) * t;
    }
    case 87: {
        double t = 2*y100 - 175;
        return 0.15902166648328672043e0 + (-0.70722899934245504034e-2 + (0.27032932310132226025e-4 + (0.11474573347816568279e-6 + (-0.29203404091754665063e-8 + (0.28487010262547971859e-10 - 0.18174029063111111111e-12 * t) * t) * t) * t) * t) * t;
    }
    case 88: {
        double t = 2*y100 - 177;
        return 0.14498609036610283865e0 + (-0.69628725220045029273e-2 + (0.27653554229160596221e-4 + (0.92493727167393036470e-7 + (-0.26462055548683583849e-8 + (0.26360506250989943739e-10 - 0.17261211260444444444e-12 * t) * t) * t) * t) * t) * t;
    }
    case 89: {
        double t = 2*y100 - 179;
        return 0.13117165798208050667e0 + (-0.68512309830281084723e-2 + (0.28147075431133863774e-4 + (0.72351212437979583441e-7 + (-0.23927816200314358570e-8 + (0.24345469651209833155e-10 - 0.16319736960000000000e-12 * t) * t) * t) * t) * t) * t;
    }
    case 90: {
        double t = 2*y100 - 181;
        return 0.11758232561160626306e0 + (-0.67378491192463392927e-2 + (0.28525664781722907847e-4 + (0.54156999310046790024e-7 + (-0.21589405340123827823e-8 + (0.22444150951727334619e-10 - 0.15368675584000000000e-12 * t) * t) * t) * t) * t) * t;
    }
    case 91: {
        double t = 2*y100 - 183;
        return 0.10422112945361673560e0 + (-0.66231638959845581564e-2 + (0.28800551216363918088e-4 + (0.37758983397952149613e-7 + (-0.19435423557038933431e-8 + (0.20656766125421362458e-10 - 0.14422990012444444444e-12 * t) * t) * t) * t) * t) * t;
    }
    case 92: {
        double t = 2*y100 - 185;
        return 0.91090275493541084785e-1 + (-0.65075691516115160062e-2 + (0.28982078385527224867e-4 + (0.23014165807643012781e-7 + (-0.17454532910249875958e-8 + (0.18981946442680092373e-10 - 0.13494234691555555556e-12 * t) * t) * t) * t) * t) * t;
    }
    case 93: {
        double t = 2*y100 - 187;
        return 0.78191222288771379358e-1 + (-0.63914190297303976434e-2 + (0.29079759021299682675e-4 + (0.97885458059415717014e-8 + (-0.15635596116134296819e-8 + (0.17417110744051331974e-10 - 0.12591151763555555556e-12 * t) * t) * t) * t) * t) * t;
    }
    case 94: {
        double t = 2*y100 - 189;
        return 0.65524757106147402224e-1 + (-0.62750311956082444159e-2 + (0.29102328354323449795e-4 + (-0.20430838882727954582e-8 + (-0.13967781903855367270e-8 + (0.15958771833747057569e-10 - 0.11720175765333333333e-12 * t) * t) * t) * t) * t) * t;
    }
    case 95: {
        double t = 2*y100 - 191;
        return 0.53091065838453612773e-1 + (-0.61586898417077043662e-2 + (0.29057796072960100710e-4 + (-0.12597414620517987536e-7 + (-0.12440642607426861943e-8 + (0.14602787128447932137e-10 - 0.10885859114666666667e-12 * t) * t) * t) * t) * t) * t;
    }
    case 96: {
        double t = 2*y100 - 193;
        return 0.40889797115352738582e-1 + (-0.60426484889413678200e-2 + (0.28953496450191694606e-4 + (-0.21982952021823718400e-7 + (-0.11044169117553026211e-8 + (0.13344562332430552171e-10 - 0.10091231402844444444e-12 * t) * t) * t) * t) * t) * t;
    }
    case 97: case 98:
    case 99: case 100: { // use Taylor expansion for small x (|x| <= 0.0309...)
        //  (2/sqrt(pi)) * (x - 2/3 x^3  + 4/15 x^5  - 8/105 x^7 + 16/945 x^9) 
        double x2 = x*x;
        return x * (1.1283791670955125739
                    - x2 * (0.75225277806367504925
                            - x2 * (0.30090111122547001970
                                    - x2 * (0.085971746064420005629
                                            - x2 * 0.016931216931216931217))));
    }
    }
    /* Since 0 <= y100 < 101, this is only reached if x is NaN,
       in which case we should return NaN. */
    return NaN;
} // w_im_y100

/******************************************************************************/
/*  Library function im_w_of_z                                                */
/******************************************************************************/

double im_w_of_x(double x)
{

    // Steven G. Johnson, October 2012.

    // Uses methods similar to the erfcx calculation:
    // continued fractions for large |x|,
    // a lookup table of Chebyshev polynomials for smaller |x|,
    // and finally a Taylor expansion for |x|<0.01.

    const double ispi = 0.56418958354775628694807945156; // 1 / sqrt(pi)

    if (x >= 0) {
        if (x > 45) { // continued-fraction expansion is faster
            if (x > 5e7) // 1-term expansion, important to avoid overflow
                return ispi / x;
            /* 5-term expansion (rely on compiler for CSE), simplified from:
               ispi / (x-0.5/(x-1/(x-1.5/(x-2/x))))  */
            return ispi*((x*x) * (x*x-4.5) + 2) / (x * ((x*x) * (x*x-5) + 3.75));
        }
        return w_im_y100(100/(1+x), x);
    }
    else { // = -im_w_of_x(-x)
        if (x < -45) { // continued-fraction expansion is faster
            if (x < -5e7) // 1-term expansion, important to avoid overflow
                return ispi / x;
            /* 5-term expansion (rely on compiler for CSE), simplified from:
               ispi / (x-0.5/(x-1/(x-1.5/(x-2/x))))  */
            return ispi*((x*x) * (x*x-4.5) + 2) / (x * ((x*x) * (x*x-5) + 3.75));
        }
        return -w_im_y100(100/(1-x), -x);
    }
} // im_w_of_z


==> anc/code/src/libcerf-1.3/lib/im_w_of_x.lo <==
# im_w_of_x.lo - a libtool object file
# Generated by libtool (GNU libtool) 2.4.2 Debian-2.4.2-1.3
#
# Please DO NOT delete this file!
# It is necessary for linking the library.

# Name of the PIC object.
pic_object='.libs/im_w_of_x.o'

# Name of the non-PIC object
non_pic_object=none



==> anc/code/src/libcerf-1.3/lib/libcerf.la <==
# libcerf.la - a libtool library file
# Generated by libtool (GNU libtool) 2.4.2 Debian-2.4.2-1.3
#
# Please DO NOT delete this file!
# It is necessary for linking the library.

# The name that we can dlopen(3).
dlname='libcerf.so.1'

# Names of this library.
library_names='libcerf.so.1.0.3 libcerf.so.1 libcerf.so'

# The name of the static archive.
old_library=''

# Linker flags that can not go in dependency_libs.
inherited_linker_flags=''

# Libraries that this one depends upon.
dependency_libs=' -lm'

# Names of additional weak libraries provided by this library
weak_library_names=''

# Version information for libcerf.
current=1
age=0
revision=3

# Is this an already installed library?
installed=no

# Should we warn about portability when linking against -modules?
shouldnotlink=no

# Files to dlopen/dlpreopen
dlopen=''
dlpreopen=''

# Directory that this library needs to be installed in:
libdir='/usr/local/lib64'


==> anc/code/src/libcerf-1.3/lib/w_of_z.c <==
/* Library libcerf:
 *   Compute complex error functions, based on a new implementation of
 *   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
 *
 * File w_of_z.c:
 *   Computation of Faddeeva's complex scaled error function,
 *      w(z) = exp(-z^2) * erfc(-i*z),
 *   nameless function (7.1.3) of Abramowitz&Stegun (1964),
 *   also known as the plasma dispersion function.
 *
 *   This implementation uses a combination of different algorithms.
 *   See man 3 w_of_z for references.
 * 
 * Copyright:
 *   (C) 2012 Massachusetts Institute of Technology
 *   (C) 2013 Forschungszentrum Jülich GmbH
 * 
 * Licence:
 *   Permission is hereby granted, free of charge, to any person obtaining
 *   a copy of this software and associated documentation files (the
 *   "Software"), to deal in the Software without restriction, including
 *   without limitation the rights to use, copy, modify, merge, publish,
 *   distribute, sublicense, and/or sell copies of the Software, and to
 *   permit persons to whom the Software is furnished to do so, subject to
 *   the following conditions:
 * 
 *   The above copyright notice and this permission notice shall be
 *   included in all copies or substantial portions of the Software.
 * 
 *   THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
 *   EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
 *   MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
 *   NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
 *   LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
 *   OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
 *   WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE. 
 *
 * Authors:
 *   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
 *   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
 *
 * Website:
 *   http://apps.jcns.fz-juelich.de/libcerf
 *
 * Revision history:
 *   ../CHANGELOG
 *
 * Man page:
 *   w_of_z(3)
 */

/* 
   Computes various error functions (erf, erfc, erfi, erfcx), 
   including the Dawson integral, in the complex plane, based
   on algorithms for the computation of the Faddeeva function 
              w(z) = exp(-z^2) * erfc(-i*z).
   Given w(z), the error functions are mostly straightforward
   to compute, except for certain regions where we have to
   switch to Taylor expansions to avoid cancellation errors
   [e.g. near the origin for erf(z)].

*/

#include "cerf.h"

#define _GNU_SOURCE // enable GNU libc NAN extension if possible

#include <float.h>
#include <math.h>

#include "defs.h" // defines cmplx, CMPLX, NaN

int faddeeva_algorithm, faddeeva_nofterms; // for external analysis

/******************************************************************************/
/*  auxiliary functions                                                       */
/******************************************************************************/

static inline cmplx cpolar(double r, double t)
{
    if (r == 0.0 && !isnan(t))
        return 0.0;
    else
        return C(r * cos(t), r * sin(t));
}

static inline double sinc(double x, double sinx)
{ 
    // return sinc(x) = sin(x)/x, given both x and sin(x) 
    // [since we only use this in cases where sin(x) has already been computed]
    return fabs(x) < 1e-4 ? 1 - (0.1666666666666666666667)*x*x : sinx / x; 
}

static inline double sinh_taylor(double x)
{
    // sinh(x) via Taylor series, accurate to machine precision for |x| < 1e-2
    return x * (1 + (x*x) * (0.1666666666666666666667
                             + 0.00833333333333333333333 * (x*x)));
}

static inline double sqr(double x) { return x*x; }

/******************************************************************************/
/* precomputed table of expa2n2[n-1] = exp(-a2*n*n)                           */
/* for double-precision a2 = 0.26865... in w_of_z, below.                     */
/******************************************************************************/

static const double expa2n2[] = {
    7.64405281671221563e-01,
    3.41424527166548425e-01,
    8.91072646929412548e-02,
    1.35887299055460086e-02,
    1.21085455253437481e-03,
    6.30452613933449404e-05,
    1.91805156577114683e-06,
    3.40969447714832381e-08,
    3.54175089099469393e-10,
    2.14965079583260682e-12,
    7.62368911833724354e-15,
    1.57982797110681093e-17,
    1.91294189103582677e-20,
    1.35344656764205340e-23,
    5.59535712428588720e-27,
    1.35164257972401769e-30,
    1.90784582843501167e-34,
    1.57351920291442930e-38,
    7.58312432328032845e-43,
    2.13536275438697082e-47,
    3.51352063787195769e-52,
    3.37800830266396920e-57,
    1.89769439468301000e-62,
    6.22929926072668851e-68,
    1.19481172006938722e-73,
    1.33908181133005953e-79,
    8.76924303483223939e-86,
    3.35555576166254986e-92,
    7.50264110688173024e-99,
    9.80192200745410268e-106,
    7.48265412822268959e-113,
    3.33770122566809425e-120,
    8.69934598159861140e-128,
    1.32486951484088852e-135,
    1.17898144201315253e-143,
    6.13039120236180012e-152,
    1.86258785950822098e-160,
    3.30668408201432783e-169,
    3.43017280887946235e-178,
    2.07915397775808219e-187,
    7.36384545323984966e-197,
    1.52394760394085741e-206,
    1.84281935046532100e-216,
    1.30209553802992923e-226,
    5.37588903521080531e-237,
    1.29689584599763145e-247,
    1.82813078022866562e-258,
    1.50576355348684241e-269,
    7.24692320799294194e-281,
    2.03797051314726829e-292,
    3.34880215927873807e-304,
    0.0 // underflow (also prevents reads past array end, below)
}; // expa2n2

/******************************************************************************/
/*  w_of_z, Faddeeva's scaled complex error function                          */
/******************************************************************************/

cmplx w_of_z(cmplx z)
{
    faddeeva_nofterms = 0;

    // Steven G. Johnson, October 2012.

    if (creal(z) == 0.0) {
        // Purely imaginary input, purely real output.
        // However, use creal(z) to give correct sign of 0 in cimag(w).
        return C(erfcx(cimag(z)), creal(z));
    }
    if (cimag(z) == 0) {
        // Purely real input, complex output.
        return C(exp(-sqr(creal(z))),  im_w_of_x(creal(z)));
    }

    const double relerr = DBL_EPSILON;
    const double a = 0.518321480430085929872; // pi / sqrt(-log(eps*0.5))
    const double c = 0.329973702884629072537; // (2/pi) * a;
    const double a2 = 0.268657157075235951582; // a^2

    const double x = fabs(creal(z));
    const double y = cimag(z);
    const double ya = fabs(y);

    cmplx ret = 0.; // return value

    double sum1 = 0, sum2 = 0, sum3 = 0, sum4 = 0, sum5 = 0;

    if (ya > 7 || (x > 6  // continued fraction is faster
                   /* As pointed out by M. Zaghloul, the continued
                      fraction seems to give a large relative error in
                      Re w(z) for |x| ~ 6 and small |y|, so use
                      algorithm 816 in this region: */
                   && (ya > 0.1 || (x > 8 && ya > 1e-10) || x > 28))) {
    
        faddeeva_algorithm = 100;

        /* Poppe & Wijers suggest using a number of terms
           nu = 3 + 1442 / (26*rho + 77)
           where rho = sqrt((x/x0)^2 + (y/y0)^2) where x0=6.3, y0=4.4.
           (They only use this expansion for rho >= 1, but rho a little less
           than 1 seems okay too.)
           Instead, I did my own fit to a slightly different function
           that avoids the hypotenuse calculation, using NLopt to minimize
           the sum of the squares of the errors in nu with the constraint
           that the estimated nu be >= minimum nu to attain machine precision.
           I also separate the regions where nu == 2 and nu == 1. */
        const double ispi = 0.56418958354775628694807945156; // 1 / sqrt(pi)
        double xs = y < 0 ? -creal(z) : creal(z); // compute for -z if y < 0
        if (x + ya > 4000) { // nu <= 2
            if (x + ya > 1e7) { // nu == 1, w(z) = i/sqrt(pi) / z
                // scale to avoid overflow
                if (x > ya) {
                    faddeeva_algorithm += 1;
                    double yax = ya / xs; 
                    faddeeva_algorithm = 100;
                    double denom = ispi / (xs + yax*ya);
                    ret = C(denom*yax, denom);
                }
                else if (isinf(ya)) {
                    faddeeva_algorithm += 2;
                    return ((isnan(x) || y < 0) 
                            ? C(NaN,NaN) : C(0,0));
                }
                else {
                    faddeeva_algorithm += 3;
                    double xya = xs / ya;
                    double denom = ispi / (xya*xs + ya);
                    ret = C(denom, denom*xya);
                }
            }
            else { // nu == 2, w(z) = i/sqrt(pi) * z / (z*z - 0.5)
                faddeeva_algorithm += 4;
                double dr = xs*xs - ya*ya - 0.5, di = 2*xs*ya;
                double denom = ispi / (dr*dr + di*di);
                ret = C(denom * (xs*di-ya*dr), denom * (xs*dr+ya*di));
            }
        }
        else { // compute nu(z) estimate and do general continued fraction
            faddeeva_algorithm += 5;
            const double c0=3.9, c1=11.398, c2=0.08254, c3=0.1421, c4=0.2023; // fit
            double nu = floor(c0 + c1 / (c2*x + c3*ya + c4));
            double wr = xs, wi = ya;
            for (nu = 0.5 * (nu - 1); nu > 0.4; nu -= 0.5) {
                // w <- z - nu/w:
                double denom = nu / (wr*wr + wi*wi);
                wr = xs - wr * denom;
                wi = ya + wi * denom;
            }
            { // w(z) = i/sqrt(pi) / w:
                double denom = ispi / (wr*wr + wi*wi);
                ret = C(denom*wi, denom*wr);
            }
        }
        if (y < 0) {
            faddeeva_algorithm += 10;
            // use w(z) = 2.0*exp(-z*z) - w(-z), 
            // but be careful of overflow in exp(-z*z) 
            //                                = exp(-(xs*xs-ya*ya) -2*i*xs*ya) 
            return 2.0*cexp(C((ya-xs)*(xs+ya), 2*xs*y)) - ret;
        }
        else
            return ret;
    }

    /* Note: The test that seems to be suggested in the paper is x <
       sqrt(-log(DBL_MIN)), about 26.6, since otherwise exp(-x^2)
       underflows to zero and sum1,sum2,sum4 are zero.  However, long
       before this occurs, the sum1,sum2,sum4 contributions are
       negligible in double precision; I find that this happens for x >
       about 6, for all y.  On the other hand, I find that the case
       where we compute all of the sums is faster (at least with the
       precomputed expa2n2 table) until about x=10.  Furthermore, if we
       try to compute all of the sums for x > 20, I find that we
       sometimes run into numerical problems because underflow/overflow
       problems start to appear in the various coefficients of the sums,
       below.  Therefore, we use x < 10 here. */
    else if (x < 10) {

        faddeeva_algorithm = 200;

        double prod2ax = 1, prodm2ax = 1;
        double expx2;

        if (isnan(y)) {
            faddeeva_algorithm += 99;
            return C(y,y);
        }

        if (x < 5e-4) { // compute sum4 and sum5 together as sum5-sum4
                        // This special case is needed for accuracy.
            faddeeva_algorithm += 1;
            const double x2 = x*x;
            expx2 = 1 - x2 * (1 - 0.5*x2); // exp(-x*x) via Taylor
            // compute exp(2*a*x) and exp(-2*a*x) via Taylor, to double precision
            const double ax2 = 1.036642960860171859744*x; // 2*a*x
            const double exp2ax =
                1 + ax2 * (1 + ax2 * (0.5 + 0.166666666666666666667*ax2));
            const double expm2ax =
                1 - ax2 * (1 - ax2 * (0.5 - 0.166666666666666666667*ax2));
            for (int n = 1; 1; ++n) {
                ++faddeeva_nofterms;
                const double coef = expa2n2[n-1] * expx2 / (a2*(n*n) + y*y);
                prod2ax *= exp2ax;
                prodm2ax *= expm2ax;
                sum1 += coef;
                sum2 += coef * prodm2ax;
                sum3 += coef * prod2ax;
          
                // really = sum5 - sum4
                sum5 += coef * (2*a) * n * sinh_taylor((2*a)*n*x);
          
                // test convergence via sum3
                if (coef * prod2ax < relerr * sum3) break;
            }
        }
        else { // x > 5e-4, compute sum4 and sum5 separately
            faddeeva_algorithm += 2;
            expx2 = exp(-x*x);
            const double exp2ax = exp((2*a)*x), expm2ax = 1 / exp2ax;
            for (int n = 1; 1; ++n) {
                ++faddeeva_nofterms;
                const double coef = expa2n2[n-1] * expx2 / (a2*(n*n) + y*y);
                prod2ax *= exp2ax;
                prodm2ax *= expm2ax;
                sum1 += coef;
                sum2 += coef * prodm2ax;
                sum4 += (coef * prodm2ax) * (a*n);
                sum3 += coef * prod2ax;
                sum5 += (coef * prod2ax) * (a*n);
                // test convergence via sum5, since this sum has the slowest decay
                if ((coef * prod2ax) * (a*n) < relerr * sum5) break;
            }
        }
        const double expx2erfcxy = // avoid spurious overflow for large negative y
            y > -6 // for y < -6, erfcx(y) = 2*exp(y*y) to double precision
            ? expx2*erfcx(y) : 2*exp(y*y-x*x);
        if (y > 5) { // imaginary terms cancel
            faddeeva_algorithm += 10;
            const double sinxy = sin(x*y);
            ret = (expx2erfcxy - c*y*sum1) * cos(2*x*y)
                + (c*x*expx2) * sinxy * sinc(x*y, sinxy);
        }
        else {
            faddeeva_algorithm += 20;
            double xs = creal(z);
            const double sinxy = sin(xs*y);
            const double sin2xy = sin(2*xs*y), cos2xy = cos(2*xs*y);
            const double coef1 = expx2erfcxy - c*y*sum1;
            const double coef2 = c*xs*expx2;
            ret = C(coef1 * cos2xy + coef2 * sinxy * sinc(xs*y, sinxy),
                    coef2 * sinc(2*xs*y, sin2xy) - coef1 * sin2xy);
        }
    }
    else { // x large: only sum3 & sum5 contribute (see above note)    

        faddeeva_algorithm = 300;

        if (isnan(x))
            return C(x,x);
        if (isnan(y))
            return C(y,y);

        ret = exp(-x*x); // |y| < 1e-10, so we only need exp(-x*x) term
        // (round instead of ceil as in original paper; note that x/a > 1 here)
        double n0 = floor(x/a + 0.5); // sum in both directions, starting at n0
        double dx = a*n0 - x;
        sum3 = exp(-dx*dx) / (a2*(n0*n0) + y*y);
        sum5 = a*n0 * sum3;
        double exp1 = exp(4*a*dx), exp1dn = 1;
        int dn;
        for (dn = 1; n0 - dn > 0; ++dn) { // loop over n0-dn and n0+dn terms
            double np = n0 + dn, nm = n0 - dn;
            double tp = exp(-sqr(a*dn+dx));
            double tm = tp * (exp1dn *= exp1); // trick to get tm from tp
            tp /= (a2*(np*np) + y*y);
            tm /= (a2*(nm*nm) + y*y);
            sum3 += tp + tm;
            sum5 += a * (np * tp + nm * tm);
            if (a * (np * tp + nm * tm) < relerr * sum5) goto finish;
        }
        while (1) { // loop over n0+dn terms only (since n0-dn <= 0)
            double np = n0 + dn++;
            double tp = exp(-sqr(a*dn+dx)) / (a2*(np*np) + y*y);
            sum3 += tp;
            sum5 += a * np * tp;
            if (a * np * tp < relerr * sum5) goto finish;
        }
    }
finish:
    return ret + C((0.5*c)*y*(sum2+sum3), 
                   (0.5*c)*copysign(sum5-sum4, creal(z)));
} // w_of_z


==> anc/code/src/libcerf-1.3/lib/w_of_z.lo <==
# w_of_z.lo - a libtool object file
# Generated by libtool (GNU libtool) 2.4.2 Debian-2.4.2-1.3
#
# Please DO NOT delete this file!
# It is necessary for linking the library.

# Name of the PIC object.
pic_object='.libs/w_of_z.o'

# Name of the non-PIC object
non_pic_object=none



==> anc/code/src/libcerf-1.3/libcerf.pc <==
prefix=/usr/local
exec_prefix=${prefix}
libdir=${exec_prefix}/lib64
includedir=${prefix}/include

Name: libcerf
Description: Complex error function library
Version: 1:3
Libs: -L${libdir} -lcerf
Cflags: -I${includedir}


==> anc/code/src/libcerf-1.3/libcerf.pc.in <==
prefix=@prefix@
exec_prefix=@exec_prefix@
libdir=@libdir@
includedir=@includedir@

Name: libcerf
Description: Complex error function library
Version: @PACKAGE_VERSION@
Libs: -L${libdir} -lcerf
Cflags: -I${includedir}


==> anc/code/src/libcerf-1.3/libtool <==
#! /bin/sh

# libtool - Provide generalized library-building support services.
# Generated automatically by config.status (cerf) 1:3
# Libtool was configured on host visitor:
# NOTE: Changes made to this file will be lost: look at ltmain.sh.
#
#   Copyright (C) 1996, 1997, 1998, 1999, 2000, 2001, 2003, 2004, 2005,
#                 2006, 2007, 2008, 2009, 2010, 2011 Free Software
#                 Foundation, Inc.
#   Written by Gordon Matzigkeit, 1996
#
#   This file is part of GNU Libtool.
#
# GNU Libtool is free software; you can redistribute it and/or
# modify it under the terms of the GNU General Public License as
# published by the Free Software Foundation; either version 2 of
# the License, or (at your option) any later version.
#
# As a special exception to the GNU General Public License,
# if you distribute this file as part of a program or library that
# is built using GNU Libtool, you may include this file under the
# same distribution terms that you use for the rest of that program.
#
# GNU Libtool is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with GNU Libtool; see the file COPYING.  If not, a copy
# can be downloaded from http://www.gnu.org/licenses/gpl.html, or
# obtained by writing to the Free Software Foundation, Inc.,
# 51 Franklin Street, Fifth Floor, Boston, MA 02110-1301, USA.


# The names of the tagged configurations supported by this script.
available_tags=""

# ### BEGIN LIBTOOL CONFIG

# Which release of libtool.m4 was used?
macro_version=2.4.2
macro_revision=1.3337

# Whether or not to build static libraries.
build_old_libs=no

# Whether or not to build shared libraries.
build_libtool_libs=yes

# What type of objects to build.
pic_mode=default

# Whether or not to optimize for fast installation.
fast_install=needless

# Shell to use when invoking shell scripts.
SHELL="/bin/sh"

# An echo program that protects backslashes.
ECHO="printf %s\\n"

# The PATH separator for the build system.
PATH_SEPARATOR=":"

# The host system.
host_alias=
host=x86_64-unknown-linux-gnu
host_os=linux-gnu

# The build system.
build_alias=
build=x86_64-unknown-linux-gnu
build_os=linux-gnu

# A sed program that does not truncate output.
SED="/usr/bin/sed"

# Sed that helps us avoid accidentally triggering echo(1) options like -n.
Xsed="$SED -e 1s/^X//"

# A grep program that handles long lines.
GREP="/usr/bin/grep"

# An ERE matcher.
EGREP="/usr/bin/grep -E"

# A literal string matcher.
FGREP="/usr/bin/grep -F"

# A BSD- or MS-compatible name lister.
NM="/usr/bin/nm -B"

# Whether we need soft or hard links.
LN_S="ln -s"

# What is the maximum length of a command?
max_cmd_len=1572864

# Object file suffix (normally "o").
objext=o

# Executable file suffix (normally "").
exeext=

# whether the shell understands "unset".
lt_unset=unset

# turn spaces into newlines.
SP2NL="tr \\040 \\012"

# turn newlines into spaces.
NL2SP="tr \\015\\012 \\040\\040"

# convert $build file names to $host format.
to_host_file_cmd=func_convert_file_noop

# convert $build files to toolchain format.
to_tool_file_cmd=func_convert_file_noop

# An object symbol dumper.
OBJDUMP="objdump"

# Method to check whether dependent libraries are shared objects.
deplibs_check_method="pass_all"

# Command to use when deplibs_check_method = "file_magic".
file_magic_cmd="\$MAGIC_CMD"

# How to find potential files when deplibs_check_method = "file_magic".
file_magic_glob=""

# Find potential files using nocaseglob when deplibs_check_method = "file_magic".
want_nocaseglob="no"

# DLL creation program.
DLLTOOL="false"

# Command to associate shared and link libraries.
sharedlib_from_linklib_cmd="printf %s\\n"

# The archiver.
AR="ar"

# Flags to create an archive.
AR_FLAGS="cru"

# How to feed a file listing to the archiver.
archiver_list_spec="@"

# A symbol stripping program.
STRIP="strip"

# Commands used to install an old-style archive.
RANLIB="ranlib"
old_postinstall_cmds="chmod 644 \$oldlib~\$RANLIB \$tool_oldlib"
old_postuninstall_cmds=""

# Whether to use a lock for old archive extraction.
lock_old_archive_extraction=no

# A C compiler.
LTCC="gcc -std=gnu99"

# LTCC compiler flags.
LTCFLAGS="-g -O2"

# Take the output of nm and produce a listing of raw symbols and C names.
global_symbol_pipe="sed -n -e 's/^.*[	 ]\\([ABCDGIRSTW][ABCDGIRSTW]*\\)[	 ][	 ]*\\([_A-Za-z][_A-Za-z0-9]*\\)\$/\\1 \\2 \\2/p' | sed '/ __gnu_lto/d'"

# Transform the output of nm in a proper C declaration.
global_symbol_to_cdecl="sed -n -e 's/^T .* \\(.*\\)\$/extern int \\1();/p' -e 's/^[ABCDGIRSTW]* .* \\(.*\\)\$/extern char \\1;/p'"

# Transform the output of nm in a C name address pair.
global_symbol_to_c_name_address="sed -n -e 's/^: \\([^ ]*\\)[ ]*\$/  {\\\"\\1\\\", (void *) 0},/p' -e 's/^[ABCDGIRSTW]* \\([^ ]*\\) \\([^ ]*\\)\$/  {\"\\2\", (void *) \\&\\2},/p'"

# Transform the output of nm in a C name address pair when lib prefix is needed.
global_symbol_to_c_name_address_lib_prefix="sed -n -e 's/^: \\([^ ]*\\)[ ]*\$/  {\\\"\\1\\\", (void *) 0},/p' -e 's/^[ABCDGIRSTW]* \\([^ ]*\\) \\(lib[^ ]*\\)\$/  {\"\\2\", (void *) \\&\\2},/p' -e 's/^[ABCDGIRSTW]* \\([^ ]*\\) \\([^ ]*\\)\$/  {\"lib\\2\", (void *) \\&\\2},/p'"

# Specify filename containing input files for $NM.
nm_file_list_spec="@"

# The root where to search for dependent libraries,and in which our libraries should be installed.
lt_sysroot=

# The name of the directory that contains temporary libtool files.
objdir=.libs

# Used to examine libraries when file_magic_cmd begins with "file".
MAGIC_CMD=file

# Must we lock files when doing compilation?
need_locks="no"

# Manifest tool.
MANIFEST_TOOL=":"

# Tool to manipulate archived DWARF debug symbol files on Mac OS X.
DSYMUTIL=""

# Tool to change global to local symbols on Mac OS X.
NMEDIT=""

# Tool to manipulate fat objects and archives on Mac OS X.
LIPO=""

# ldd/readelf like tool for Mach-O binaries on Mac OS X.
OTOOL=""

# ldd/readelf like tool for 64 bit Mach-O binaries on Mac OS X 10.4.
OTOOL64=""

# Old archive suffix (normally "a").
libext=a

# Shared library suffix (normally ".so").
shrext_cmds=".so"

# The commands to extract the exported symbol list from a shared archive.
extract_expsyms_cmds=""

# Variables whose values should be saved in libtool wrapper scripts and
# restored at link time.
variables_saved_for_relink="PATH LD_LIBRARY_PATH LD_RUN_PATH GCC_EXEC_PREFIX COMPILER_PATH LIBRARY_PATH"

# Do we need the "lib" prefix for modules?
need_lib_prefix=no

# Do we need a version for libraries?
need_version=no

# Library versioning type.
version_type=linux

# Shared library runtime path variable.
runpath_var=LD_RUN_PATH

# Shared library path variable.
shlibpath_var=LD_LIBRARY_PATH

# Is shlibpath searched before the hard-coded library search path?
shlibpath_overrides_runpath=yes

# Format of library name prefix.
libname_spec="lib\$name"

# List of archive names.  First name is the real one, the rest are links.
# The last name is the one that the linker finds with -lNAME
library_names_spec="\${libname}\${release}\${shared_ext}\$versuffix \${libname}\${release}\${shared_ext}\$major \$libname\${shared_ext}"

# The coded name of the library, if different from the real name.
soname_spec="\${libname}\${release}\${shared_ext}\$major"

# Permission mode override for installation of shared libraries.
install_override_mode=""

# Command to use after installation of a shared archive.
postinstall_cmds=""

# Command to use after uninstallation of a shared archive.
postuninstall_cmds=""

# Commands used to finish a libtool library installation in a directory.
finish_cmds="PATH=\\\"\\\$PATH:/sbin\\\" ldconfig -n \$libdir"

# As "finish_cmds", except a single script fragment to be evaled but
# not shown.
finish_eval=""

# Whether we should hardcode library paths into libraries.
hardcode_into_libs=yes

# Compile-time system search path for libraries.
sys_lib_search_path_spec="/usr/lib64/gcc/x86_64-suse-linux/4.7 /usr/lib64 /lib64 /usr/x86_64-suse-linux/lib "

# Run-time system search path for libraries.
sys_lib_dlsearch_path_spec="/lib /usr/lib /usr/local/lib64 /usr/local/lib /opt/kde3/lib64/ /usr/lib64/mpi/gcc/openmpi/lib64/ /opt/kde3/lib64 /opt/kde3/lib /usr/lib64/xorg/modules /usr/lib64/graphviz /usr/lib64/graphviz/sharp /usr/lib64/graphviz/java /usr/lib64/graphviz/perl /usr/lib64/graphviz/php /usr/lib64/graphviz/ocaml /usr/lib64/graphviz/python /usr/lib64/graphviz/lua /usr/lib64/graphviz/tcl /usr/lib64/graphviz/guile /usr/lib64/graphviz/ruby /opt/kde3/lib64 /opt/kde3/lib /usr/X11R6/lib64 /usr/X11R6/lib /usr/local/lib/root/ "

# Whether dlopen is supported.
dlopen_support=unknown

# Whether dlopen of programs is supported.
dlopen_self=unknown

# Whether dlopen of statically linked programs is supported.
dlopen_self_static=unknown

# Commands to strip libraries.
old_striplib="strip --strip-debug"
striplib="strip --strip-unneeded"


# The linker used to build libraries.
LD="/usr/x86_64-suse-linux/bin/ld -m elf_x86_64"

# How to create reloadable object files.
reload_flag=" -r"
reload_cmds="\$LD\$reload_flag -o \$output\$reload_objs"

# Commands used to build an old-style archive.
old_archive_cmds="\$AR \$AR_FLAGS \$oldlib\$oldobjs~\$RANLIB \$tool_oldlib"

# A language specific compiler.
CC="gcc"

# Is the compiler the GNU compiler?
with_gcc=yes

# Compiler flag to turn off builtin functions.
no_builtin_flag=" -fno-builtin"

# Additional compiler flags for building library objects.
pic_flag=" -fPIC -DPIC"

# How to pass a linker flag through the compiler.
wl="-Wl,"

# Compiler flag to prevent dynamic linking.
link_static_flag=""

# Does compiler simultaneously support -c and -o options?
compiler_c_o="yes"

# Whether or not to add -lc for building shared libraries.
build_libtool_need_lc=no

# Whether or not to disallow shared libs when runtime libs are static.
allow_libtool_libs_with_static_runtimes=no

# Compiler flag to allow reflexive dlopens.
export_dynamic_flag_spec="\${wl}--export-dynamic"

# Compiler flag to generate shared objects directly from archives.
whole_archive_flag_spec="\${wl}--whole-archive\$convenience \${wl}--no-whole-archive"

# Whether the compiler copes with passing no objects directly.
compiler_needs_object="no"

# Create an old-style archive from a shared archive.
old_archive_from_new_cmds=""

# Create a temporary old-style archive to link instead of a shared archive.
old_archive_from_expsyms_cmds=""

# Commands used to build a shared archive.
archive_cmds="\$CC -shared \$pic_flag \$libobjs \$deplibs \$compiler_flags \${wl}-soname \$wl\$soname -o \$lib"
archive_expsym_cmds="echo \\\"{ global:\\\" > \$output_objdir/\$libname.ver~
	    cat \$export_symbols | sed -e \\\"s/\\\\(.*\\\\)/\\\\1;/\\\" >> \$output_objdir/\$libname.ver~
	    echo \\\"local: *; };\\\" >> \$output_objdir/\$libname.ver~
	    \$CC -shared \$pic_flag \$libobjs \$deplibs \$compiler_flags \${wl}-soname \$wl\$soname \${wl}-version-script \${wl}\$output_objdir/\$libname.ver -o \$lib"

# Commands used to build a loadable module if different from building
# a shared archive.
module_cmds=""
module_expsym_cmds=""

# Whether we are building with GNU ld or not.
with_gnu_ld="yes"

# Flag that allows shared libraries with undefined symbols to be built.
allow_undefined_flag=""

# Flag that enforces no undefined symbols.
no_undefined_flag=""

# Flag to hardcode $libdir into a binary during linking.
# This must work even if $libdir does not exist
hardcode_libdir_flag_spec="\${wl}-rpath \${wl}\$libdir"

# Whether we need a single "-rpath" flag with a separated argument.
hardcode_libdir_separator=""

# Set to "yes" if using DIR/libNAME${shared_ext} during linking hardcodes
# DIR into the resulting binary.
hardcode_direct=no

# Set to "yes" if using DIR/libNAME${shared_ext} during linking hardcodes
# DIR into the resulting binary and the resulting library dependency is
# "absolute",i.e impossible to change by setting ${shlibpath_var} if the
# library is relocated.
hardcode_direct_absolute=no

# Set to "yes" if using the -LDIR flag during linking hardcodes DIR
# into the resulting binary.
hardcode_minus_L=no

# Set to "yes" if using SHLIBPATH_VAR=DIR during linking hardcodes DIR
# into the resulting binary.
hardcode_shlibpath_var=unsupported

# Set to "yes" if building a shared library automatically hardcodes DIR
# into the library and all subsequent libraries and executables linked
# against it.
hardcode_automatic=no

# Set to yes if linker adds runtime paths of dependent libraries
# to runtime path list.
inherit_rpath=no

# Whether libtool must link a program against all its dependency libraries.
link_all_deplibs=no

# Set to "yes" if exported symbols are required.
always_export_symbols=no

# The commands to list exported symbols.
export_symbols_cmds="\$NM \$libobjs \$convenience | \$global_symbol_pipe | \$SED 's/.* //' | sort | uniq > \$export_symbols"

# Symbols that should not be listed in the preloaded symbols.
exclude_expsyms="_GLOBAL_OFFSET_TABLE_|_GLOBAL__F[ID]_.*"

# Symbols that must always be exported.
include_expsyms=""

# Commands necessary for linking programs (against libraries) with templates.
prelink_cmds=""

# Commands necessary for finishing linking programs.
postlink_cmds=""

# Specify filename containing input files.
file_list_spec=""

# How to hardcode a shared library path into an executable.
hardcode_action=immediate

# ### END LIBTOOL CONFIG


# libtool (GNU libtool) 2.4.2
# Written by Gordon Matzigkeit <gord@gnu.ai.mit.edu>, 1996

# Copyright (C) 1996, 1997, 1998, 1999, 2000, 2001, 2003, 2004, 2005, 2006,
# 2007, 2008, 2009, 2010, 2011 Free Software Foundation, Inc.
# This is free software; see the source for copying conditions.  There is NO
# warranty; not even for MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.

# GNU Libtool is free software; you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation; either version 2 of the License, or
# (at your option) any later version.
#
# As a special exception to the GNU General Public License,
# if you distribute this file as part of a program or library that
# is built using GNU Libtool, you may include this file under the
# same distribution terms that you use for the rest of that program.
#
# GNU Libtool is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
# General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with GNU Libtool; see the file COPYING.  If not, a copy
# can be downloaded from http://www.gnu.org/licenses/gpl.html,
# or obtained by writing to the Free Software Foundation, Inc.,
# 51 Franklin Street, Fifth Floor, Boston, MA 02110-1301, USA.

# Usage: $progname [OPTION]... [MODE-ARG]...
#
# Provide generalized library-building support services.
#
#       --config             show all configuration variables
#       --debug              enable verbose shell tracing
#   -n, --dry-run            display commands without modifying any files
#       --features           display basic configuration information and exit
#       --mode=MODE          use operation mode MODE
#       --preserve-dup-deps  don't remove duplicate dependency libraries
#       --quiet, --silent    don't print informational messages
#       --no-quiet, --no-silent
#                            print informational messages (default)
#       --no-warn            don't display warning messages
#       --tag=TAG            use configuration variables from tag TAG
#   -v, --verbose            print more informational messages than default
#       --no-verbose         don't print the extra informational messages
#       --version            print version information
#   -h, --help, --help-all   print short, long, or detailed help message
#
# MODE must be one of the following:
#
#         clean              remove files from the build directory
#         compile            compile a source file into a libtool object
#         execute            automatically set library path, then run a program
#         finish             complete the installation of libtool libraries
#         install            install libraries or executables
#         link               create a library or an executable
#         uninstall          remove libraries from an installed directory
#
# MODE-ARGS vary depending on the MODE.  When passed as first option,
# `--mode=MODE' may be abbreviated as `MODE' or a unique abbreviation of that.
# Try `$progname --help --mode=MODE' for a more detailed description of MODE.
#
# When reporting a bug, please describe a test case to reproduce it and
# include the following information:
#
#         host-triplet:	$host
#         shell:		$SHELL
#         compiler:		$LTCC
#         compiler flags:		$LTCFLAGS
#         linker:		$LD (gnu? $with_gnu_ld)
#         $progname:	(GNU libtool) 2.4.2 Debian-2.4.2-1.3
#         automake:	$automake_version
#         autoconf:	$autoconf_version
#
# Report bugs to <bug-libtool@gnu.org>.
# GNU libtool home page: <http://www.gnu.org/software/libtool/>.
# General help using GNU software: <http://www.gnu.org/gethelp/>.

PROGRAM=libtool
PACKAGE=libtool
VERSION="2.4.2 Debian-2.4.2-1.3"
TIMESTAMP=""
package_revision=1.3337

# Be Bourne compatible
if test -n "${ZSH_VERSION+set}" && (emulate sh) >/dev/null 2>&1; then
  emulate sh
  NULLCMD=:
  # Zsh 3.x and 4.x performs word splitting on ${1+"$@"}, which
  # is contrary to our usage.  Disable this feature.
  alias -g '${1+"$@"}'='"$@"'
  setopt NO_GLOB_SUBST
else
  case `(set -o) 2>/dev/null` in *posix*) set -o posix;; esac
fi
BIN_SH=xpg4; export BIN_SH # for Tru64
DUALCASE=1; export DUALCASE # for MKS sh

# A function that is used when there is no print builtin or printf.
func_fallback_echo ()
{
  eval 'cat <<_LTECHO_EOF
$1
_LTECHO_EOF'
}

# NLS nuisances: We save the old values to restore during execute mode.
lt_user_locale=
lt_safe_locale=
for lt_var in LANG LANGUAGE LC_ALL LC_CTYPE LC_COLLATE LC_MESSAGES
do
  eval "if test \"\${$lt_var+set}\" = set; then
          save_$lt_var=\$$lt_var
          $lt_var=C
	  export $lt_var
	  lt_user_locale=\"$lt_var=\\\$save_\$lt_var; \$lt_user_locale\"
	  lt_safe_locale=\"$lt_var=C; \$lt_safe_locale\"
	fi"
done
LC_ALL=C
LANGUAGE=C
export LANGUAGE LC_ALL

$lt_unset CDPATH


# Work around backward compatibility issue on IRIX 6.5. On IRIX 6.4+, sh
# is ksh but when the shell is invoked as "sh" and the current value of
# the _XPG environment variable is not equal to 1 (one), the special
# positional parameter $0, within a function call, is the name of the
# function.
progpath="$0"



: ${CP="cp -f"}
test "${ECHO+set}" = set || ECHO=${as_echo-'printf %s\n'}
: ${MAKE="make"}
: ${MKDIR="mkdir"}
: ${MV="mv -f"}
: ${RM="rm -f"}
: ${SHELL="${CONFIG_SHELL-/bin/sh}"}
: ${Xsed="$SED -e 1s/^X//"}

# Global variables:
EXIT_SUCCESS=0
EXIT_FAILURE=1
EXIT_MISMATCH=63  # $? = 63 is used to indicate version mismatch to missing.
EXIT_SKIP=77	  # $? = 77 is used to indicate a skipped test to automake.

exit_status=$EXIT_SUCCESS

# Make sure IFS has a sensible default
lt_nl='
'
IFS=" 	$lt_nl"

dirname="s,/[^/]*$,,"
basename="s,^.*/,,"

# func_dirname file append nondir_replacement
# Compute the dirname of FILE.  If nonempty, add APPEND to the result,
# otherwise set result to NONDIR_REPLACEMENT.
func_dirname ()
{
    case ${1} in
      */*) func_dirname_result="${1%/*}${2}" ;;
      *  ) func_dirname_result="${3}" ;;
    esac
} # Extended-shell func_dirname implementation


# func_basename file
func_basename ()
{
    func_basename_result="${1##*/}"
} # Extended-shell func_basename implementation


# func_dirname_and_basename file append nondir_replacement
# perform func_basename and func_dirname in a single function
# call:
#   dirname:  Compute the dirname of FILE.  If nonempty,
#             add APPEND to the result, otherwise set result
#             to NONDIR_REPLACEMENT.
#             value returned in "$func_dirname_result"
#   basename: Compute filename of FILE.
#             value retuned in "$func_basename_result"
# Implementation must be kept synchronized with func_dirname
# and func_basename. For efficiency, we do not delegate to
# those functions but instead duplicate the functionality here.
func_dirname_and_basename ()
{
    case ${1} in
      */*) func_dirname_result="${1%/*}${2}" ;;
      *  ) func_dirname_result="${3}" ;;
    esac
    func_basename_result="${1##*/}"
} # Extended-shell func_dirname_and_basename implementation


# func_stripname prefix suffix name
# strip PREFIX and SUFFIX off of NAME.
# PREFIX and SUFFIX must not contain globbing or regex special
# characters, hashes, percent signs, but SUFFIX may contain a leading
# dot (in which case that matches only a dot).
# func_strip_suffix prefix name
func_stripname ()
{
    # pdksh 5.2.14 does not do ${X%$Y} correctly if both X and Y are
    # positional parameters, so assign one to ordinary parameter first.
    func_stripname_result=${3}
    func_stripname_result=${func_stripname_result#"${1}"}
    func_stripname_result=${func_stripname_result%"${2}"}
} # Extended-shell func_stripname implementation


# These SED scripts presuppose an absolute path with a trailing slash.
pathcar='s,^/\([^/]*\).*$,\1,'
pathcdr='s,^/[^/]*,,'
removedotparts=':dotsl
		s@/\./@/@g
		t dotsl
		s,/\.$,/,'
collapseslashes='s@/\{1,\}@/@g'
finalslash='s,/*$,/,'

# func_normal_abspath PATH
# Remove doubled-up and trailing slashes, "." path components,
# and cancel out any ".." path components in PATH after making
# it an absolute path.
#             value returned in "$func_normal_abspath_result"
func_normal_abspath ()
{
  # Start from root dir and reassemble the path.
  func_normal_abspath_result=
  func_normal_abspath_tpath=$1
  func_normal_abspath_altnamespace=
  case $func_normal_abspath_tpath in
    "")
      # Empty path, that just means $cwd.
      func_stripname '' '/' "`pwd`"
      func_normal_abspath_result=$func_stripname_result
      return
    ;;
    # The next three entries are used to spot a run of precisely
    # two leading slashes without using negated character classes;
    # we take advantage of case's first-match behaviour.
    ///*)
      # Unusual form of absolute path, do nothing.
    ;;
    //*)
      # Not necessarily an ordinary path; POSIX reserves leading '//'
      # and for example Cygwin uses it to access remote file shares
      # over CIFS/SMB, so we conserve a leading double slash if found.
      func_normal_abspath_altnamespace=/
    ;;
    /*)
      # Absolute path, do nothing.
    ;;
    *)
      # Relative path, prepend $cwd.
      func_normal_abspath_tpath=`pwd`/$func_normal_abspath_tpath
    ;;
  esac
  # Cancel out all the simple stuff to save iterations.  We also want
  # the path to end with a slash for ease of parsing, so make sure
  # there is one (and only one) here.
  func_normal_abspath_tpath=`$ECHO "$func_normal_abspath_tpath" | $SED \
        -e "$removedotparts" -e "$collapseslashes" -e "$finalslash"`
  while :; do
    # Processed it all yet?
    if test "$func_normal_abspath_tpath" = / ; then
      # If we ascended to the root using ".." the result may be empty now.
      if test -z "$func_normal_abspath_result" ; then
        func_normal_abspath_result=/
      fi
      break
    fi
    func_normal_abspath_tcomponent=`$ECHO "$func_normal_abspath_tpath" | $SED \
        -e "$pathcar"`
    func_normal_abspath_tpath=`$ECHO "$func_normal_abspath_tpath" | $SED \
        -e "$pathcdr"`
    # Figure out what to do with it
    case $func_normal_abspath_tcomponent in
      "")
        # Trailing empty path component, ignore it.
      ;;
      ..)
        # Parent dir; strip last assembled component from result.
        func_dirname "$func_normal_abspath_result"
        func_normal_abspath_result=$func_dirname_result
      ;;
      *)
        # Actual path component, append it.
        func_normal_abspath_result=$func_normal_abspath_result/$func_normal_abspath_tcomponent
      ;;
    esac
  done
  # Restore leading double-slash if one was found on entry.
  func_normal_abspath_result=$func_normal_abspath_altnamespace$func_normal_abspath_result
}

# func_relative_path SRCDIR DSTDIR
# generates a relative path from SRCDIR to DSTDIR, with a trailing
# slash if non-empty, suitable for immediately appending a filename
# without needing to append a separator.
#             value returned in "$func_relative_path_result"
func_relative_path ()
{
  func_relative_path_result=
  func_normal_abspath "$1"
  func_relative_path_tlibdir=$func_normal_abspath_result
  func_normal_abspath "$2"
  func_relative_path_tbindir=$func_normal_abspath_result

  # Ascend the tree starting from libdir
  while :; do
    # check if we have found a prefix of bindir
    case $func_relative_path_tbindir in
      $func_relative_path_tlibdir)
        # found an exact match
        func_relative_path_tcancelled=
        break
        ;;
      $func_relative_path_tlibdir*)
        # found a matching prefix
        func_stripname "$func_relative_path_tlibdir" '' "$func_relative_path_tbindir"
        func_relative_path_tcancelled=$func_stripname_result
        if test -z "$func_relative_path_result"; then
          func_relative_path_result=.
        fi
        break
        ;;
      *)
        func_dirname $func_relative_path_tlibdir
        func_relative_path_tlibdir=${func_dirname_result}
        if test "x$func_relative_path_tlibdir" = x ; then
          # Have to descend all the way to the root!
          func_relative_path_result=../$func_relative_path_result
          func_relative_path_tcancelled=$func_relative_path_tbindir
          break
        fi
        func_relative_path_result=../$func_relative_path_result
        ;;
    esac
  done

  # Now calculate path; take care to avoid doubling-up slashes.
  func_stripname '' '/' "$func_relative_path_result"
  func_relative_path_result=$func_stripname_result
  func_stripname '/' '/' "$func_relative_path_tcancelled"
  if test "x$func_stripname_result" != x ; then
    func_relative_path_result=${func_relative_path_result}/${func_stripname_result}
  fi

  # Normalisation. If bindir is libdir, return empty string,
  # else relative path ending with a slash; either way, target
  # file name can be directly appended.
  if test ! -z "$func_relative_path_result"; then
    func_stripname './' '' "$func_relative_path_result/"
    func_relative_path_result=$func_stripname_result
  fi
}

# The name of this program:
func_dirname_and_basename "$progpath"
progname=$func_basename_result

# Make sure we have an absolute path for reexecution:
case $progpath in
  [\\/]*|[A-Za-z]:\\*) ;;
  *[\\/]*)
     progdir=$func_dirname_result
     progdir=`cd "$progdir" && pwd`
     progpath="$progdir/$progname"
     ;;
  *)
     save_IFS="$IFS"
     IFS=${PATH_SEPARATOR-:}
     for progdir in $PATH; do
       IFS="$save_IFS"
       test -x "$progdir/$progname" && break
     done
     IFS="$save_IFS"
     test -n "$progdir" || progdir=`pwd`
     progpath="$progdir/$progname"
     ;;
esac

# Sed substitution that helps us do robust quoting.  It backslashifies
# metacharacters that are still active within double-quoted strings.
Xsed="${SED}"' -e 1s/^X//'
sed_quote_subst='s/\([`"$\\]\)/\\\1/g'

# Same as above, but do not quote variable references.
double_quote_subst='s/\(["`\\]\)/\\\1/g'

# Sed substitution that turns a string into a regex matching for the
# string literally.
sed_make_literal_regex='s,[].[^$\\*\/],\\&,g'

# Sed substitution that converts a w32 file name or path
# which contains forward slashes, into one that contains
# (escaped) backslashes.  A very naive implementation.
lt_sed_naive_backslashify='s|\\\\*|\\|g;s|/|\\|g;s|\\|\\\\|g'

# Re-`\' parameter expansions in output of double_quote_subst that were
# `\'-ed in input to the same.  If an odd number of `\' preceded a '$'
# in input to double_quote_subst, that '$' was protected from expansion.
# Since each input `\' is now two `\'s, look for any number of runs of
# four `\'s followed by two `\'s and then a '$'.  `\' that '$'.
bs='\\'
bs2='\\\\'
bs4='\\\\\\\\'
dollar='\$'
sed_double_backslash="\
  s/$bs4/&\\
/g
  s/^$bs2$dollar/$bs&/
  s/\\([^$bs]\\)$bs2$dollar/\\1$bs2$bs$dollar/g
  s/\n//g"

# Standard options:
opt_dry_run=false
opt_help=false
opt_quiet=false
opt_verbose=false
opt_warning=:

# func_echo arg...
# Echo program name prefixed message, along with the current mode
# name if it has been set yet.
func_echo ()
{
    $ECHO "$progname: ${opt_mode+$opt_mode: }$*"
}

# func_verbose arg...
# Echo program name prefixed message in verbose mode only.
func_verbose ()
{
    $opt_verbose && func_echo ${1+"$@"}

    # A bug in bash halts the script if the last line of a function
    # fails when set -e is in force, so we need another command to
    # work around that:
    :
}

# func_echo_all arg...
# Invoke $ECHO with all args, space-separated.
func_echo_all ()
{
    $ECHO "$*"
}

# func_error arg...
# Echo program name prefixed message to standard error.
func_error ()
{
    $ECHO "$progname: ${opt_mode+$opt_mode: }"${1+"$@"} 1>&2
}

# func_warning arg...
# Echo program name prefixed warning message to standard error.
func_warning ()
{
    $opt_warning && $ECHO "$progname: ${opt_mode+$opt_mode: }warning: "${1+"$@"} 1>&2

    # bash bug again:
    :
}

# func_fatal_error arg...
# Echo program name prefixed message to standard error, and exit.
func_fatal_error ()
{
    func_error ${1+"$@"}
    exit $EXIT_FAILURE
}

# func_fatal_help arg...
# Echo program name prefixed message to standard error, followed by
# a help hint, and exit.
func_fatal_help ()
{
    func_error ${1+"$@"}
    func_fatal_error "$help"
}
help="Try \`$progname --help' for more information."  ## default


# func_grep expression filename
# Check whether EXPRESSION matches any line of FILENAME, without output.
func_grep ()
{
    $GREP "$1" "$2" >/dev/null 2>&1
}


# func_mkdir_p directory-path
# Make sure the entire path to DIRECTORY-PATH is available.
func_mkdir_p ()
{
    my_directory_path="$1"
    my_dir_list=

    if test -n "$my_directory_path" && test "$opt_dry_run" != ":"; then

      # Protect directory names starting with `-'
      case $my_directory_path in
        -*) my_directory_path="./$my_directory_path" ;;
      esac

      # While some portion of DIR does not yet exist...
      while test ! -d "$my_directory_path"; do
        # ...make a list in topmost first order.  Use a colon delimited
	# list incase some portion of path contains whitespace.
        my_dir_list="$my_directory_path:$my_dir_list"

        # If the last portion added has no slash in it, the list is done
        case $my_directory_path in */*) ;; *) break ;; esac

        # ...otherwise throw away the child directory and loop
        my_directory_path=`$ECHO "$my_directory_path" | $SED -e "$dirname"`
      done
      my_dir_list=`$ECHO "$my_dir_list" | $SED 's,:*$,,'`

      save_mkdir_p_IFS="$IFS"; IFS=':'
      for my_dir in $my_dir_list; do
	IFS="$save_mkdir_p_IFS"
        # mkdir can fail with a `File exist' error if two processes
        # try to create one of the directories concurrently.  Don't
        # stop in that case!
        $MKDIR "$my_dir" 2>/dev/null || :
      done
      IFS="$save_mkdir_p_IFS"

      # Bail out if we (or some other process) failed to create a directory.
      test -d "$my_directory_path" || \
        func_fatal_error "Failed to create \`$1'"
    fi
}


# func_mktempdir [string]
# Make a temporary directory that won't clash with other running
# libtool processes, and avoids race conditions if possible.  If
# given, STRING is the basename for that directory.
func_mktempdir ()
{
    my_template="${TMPDIR-/tmp}/${1-$progname}"

    if test "$opt_dry_run" = ":"; then
      # Return a directory name, but don't create it in dry-run mode
      my_tmpdir="${my_template}-$$"
    else

      # If mktemp works, use that first and foremost
      my_tmpdir=`mktemp -d "${my_template}-XXXXXXXX" 2>/dev/null`

      if test ! -d "$my_tmpdir"; then
        # Failing that, at least try and use $RANDOM to avoid a race
        my_tmpdir="${my_template}-${RANDOM-0}$$"

        save_mktempdir_umask=`umask`
        umask 0077
        $MKDIR "$my_tmpdir"
        umask $save_mktempdir_umask
      fi

      # If we're not in dry-run mode, bomb out on failure
      test -d "$my_tmpdir" || \
        func_fatal_error "cannot create temporary directory \`$my_tmpdir'"
    fi

    $ECHO "$my_tmpdir"
}


# func_quote_for_eval arg
# Aesthetically quote ARG to be evaled later.
# This function returns two values: FUNC_QUOTE_FOR_EVAL_RESULT
# is double-quoted, suitable for a subsequent eval, whereas
# FUNC_QUOTE_FOR_EVAL_UNQUOTED_RESULT has merely all characters
# which are still active within double quotes backslashified.
func_quote_for_eval ()
{
    case $1 in
      *[\\\`\"\$]*)
	func_quote_for_eval_unquoted_result=`$ECHO "$1" | $SED "$sed_quote_subst"` ;;
      *)
        func_quote_for_eval_unquoted_result="$1" ;;
    esac

    case $func_quote_for_eval_unquoted_result in
      # Double-quote args containing shell metacharacters to delay
      # word splitting, command substitution and and variable
      # expansion for a subsequent eval.
      # Many Bourne shells cannot handle close brackets correctly
      # in scan sets, so we specify it separately.
      *[\[\~\#\^\&\*\(\)\{\}\|\;\<\>\?\'\ \	]*|*]*|"")
        func_quote_for_eval_result="\"$func_quote_for_eval_unquoted_result\""
        ;;
      *)
        func_quote_for_eval_result="$func_quote_for_eval_unquoted_result"
    esac
}


# func_quote_for_expand arg
# Aesthetically quote ARG to be evaled later; same as above,
# but do not quote variable references.
func_quote_for_expand ()
{
    case $1 in
      *[\\\`\"]*)
	my_arg=`$ECHO "$1" | $SED \
	    -e "$double_quote_subst" -e "$sed_double_backslash"` ;;
      *)
        my_arg="$1" ;;
    esac

    case $my_arg in
      # Double-quote args containing shell metacharacters to delay
      # word splitting and command substitution for a subsequent eval.
      # Many Bourne shells cannot handle close brackets correctly
      # in scan sets, so we specify it separately.
      *[\[\~\#\^\&\*\(\)\{\}\|\;\<\>\?\'\ \	]*|*]*|"")
        my_arg="\"$my_arg\""
        ;;
    esac

    func_quote_for_expand_result="$my_arg"
}


# func_show_eval cmd [fail_exp]
# Unless opt_silent is true, then output CMD.  Then, if opt_dryrun is
# not true, evaluate CMD.  If the evaluation of CMD fails, and FAIL_EXP
# is given, then evaluate it.
func_show_eval ()
{
    my_cmd="$1"
    my_fail_exp="${2-:}"

    ${opt_silent-false} || {
      func_quote_for_expand "$my_cmd"
      eval "func_echo $func_quote_for_expand_result"
    }

    if ${opt_dry_run-false}; then :; else
      eval "$my_cmd"
      my_status=$?
      if test "$my_status" -eq 0; then :; else
	eval "(exit $my_status); $my_fail_exp"
      fi
    fi
}


# func_show_eval_locale cmd [fail_exp]
# Unless opt_silent is true, then output CMD.  Then, if opt_dryrun is
# not true, evaluate CMD.  If the evaluation of CMD fails, and FAIL_EXP
# is given, then evaluate it.  Use the saved locale for evaluation.
func_show_eval_locale ()
{
    my_cmd="$1"
    my_fail_exp="${2-:}"

    ${opt_silent-false} || {
      func_quote_for_expand "$my_cmd"
      eval "func_echo $func_quote_for_expand_result"
    }

    if ${opt_dry_run-false}; then :; else
      eval "$lt_user_locale
	    $my_cmd"
      my_status=$?
      eval "$lt_safe_locale"
      if test "$my_status" -eq 0; then :; else
	eval "(exit $my_status); $my_fail_exp"
      fi
    fi
}

# func_tr_sh
# Turn $1 into a string suitable for a shell variable name.
# Result is stored in $func_tr_sh_result.  All characters
# not in the set a-zA-Z0-9_ are replaced with '_'. Further,
# if $1 begins with a digit, a '_' is prepended as well.
func_tr_sh ()
{
  case $1 in
  [0-9]* | *[!a-zA-Z0-9_]*)
    func_tr_sh_result=`$ECHO "$1" | $SED 's/^\([0-9]\)/_\1/; s/[^a-zA-Z0-9_]/_/g'`
    ;;
  * )
    func_tr_sh_result=$1
    ;;
  esac
}


# func_version
# Echo version message to standard output and exit.
func_version ()
{
    $opt_debug

    $SED -n '/(C)/!b go
	:more
	/\./!{
	  N
	  s/\n# / /
	  b more
	}
	:go
	/^# '$PROGRAM' (GNU /,/# warranty; / {
        s/^# //
	s/^# *$//
        s/\((C)\)[ 0-9,-]*\( [1-9][0-9]*\)/\1\2/
        p
     }' < "$progpath"
     exit $?
}

# func_usage
# Echo short help message to standard output and exit.
func_usage ()
{
    $opt_debug

    $SED -n '/^# Usage:/,/^#  *.*--help/ {
        s/^# //
	s/^# *$//
	s/\$progname/'$progname'/
	p
    }' < "$progpath"
    echo
    $ECHO "run \`$progname --help | more' for full usage"
    exit $?
}

# func_help [NOEXIT]
# Echo long help message to standard output and exit,
# unless 'noexit' is passed as argument.
func_help ()
{
    $opt_debug

    $SED -n '/^# Usage:/,/# Report bugs to/ {
	:print
        s/^# //
	s/^# *$//
	s*\$progname*'$progname'*
	s*\$host*'"$host"'*
	s*\$SHELL*'"$SHELL"'*
	s*\$LTCC*'"$LTCC"'*
	s*\$LTCFLAGS*'"$LTCFLAGS"'*
	s*\$LD*'"$LD"'*
	s/\$with_gnu_ld/'"$with_gnu_ld"'/
	s/\$automake_version/'"`(${AUTOMAKE-automake} --version) 2>/dev/null |$SED 1q`"'/
	s/\$autoconf_version/'"`(${AUTOCONF-autoconf} --version) 2>/dev/null |$SED 1q`"'/
	p
	d
     }
     /^# .* home page:/b print
     /^# General help using/b print
     ' < "$progpath"
    ret=$?
    if test -z "$1"; then
      exit $ret
    fi
}

# func_missing_arg argname
# Echo program name prefixed message to standard error and set global
# exit_cmd.
func_missing_arg ()
{
    $opt_debug

    func_error "missing argument for $1."
    exit_cmd=exit
}


# func_split_short_opt shortopt
# Set func_split_short_opt_name and func_split_short_opt_arg shell
# variables after splitting SHORTOPT after the 2nd character.
func_split_short_opt ()
{
    func_split_short_opt_arg=${1#??}
    func_split_short_opt_name=${1%"$func_split_short_opt_arg"}
} # Extended-shell func_split_short_opt implementation


# func_split_long_opt longopt
# Set func_split_long_opt_name and func_split_long_opt_arg shell
# variables after splitting LONGOPT at the `=' sign.
func_split_long_opt ()
{
    func_split_long_opt_name=${1%%=*}
    func_split_long_opt_arg=${1#*=}
} # Extended-shell func_split_long_opt implementation

exit_cmd=:





magic="%%%MAGIC variable%%%"
magic_exe="%%%MAGIC EXE variable%%%"

# Global variables.
nonopt=
preserve_args=
lo2o="s/\\.lo\$/.${objext}/"
o2lo="s/\\.${objext}\$/.lo/"
extracted_archives=
extracted_serial=0

# If this variable is set in any of the actions, the command in it
# will be execed at the end.  This prevents here-documents from being
# left over by shells.
exec_cmd=

# func_append var value
# Append VALUE to the end of shell variable VAR.
func_append ()
{
    eval "${1}+=\${2}"
} # Extended-shell func_append implementation

# func_append_quoted var value
# Quote VALUE and append to the end of shell variable VAR, separated
# by a space.
func_append_quoted ()
{
    func_quote_for_eval "${2}"
    eval "${1}+=\\ \$func_quote_for_eval_result"
} # Extended-shell func_append_quoted implementation


# func_arith arithmetic-term...
func_arith ()
{
    func_arith_result=$(( $* ))
} # Extended-shell func_arith implementation


# func_len string
# STRING may not start with a hyphen.
func_len ()
{
    func_len_result=${#1}
} # Extended-shell func_len implementation


# func_lo2o object
func_lo2o ()
{
    case ${1} in
      *.lo) func_lo2o_result=${1%.lo}.${objext} ;;
      *)    func_lo2o_result=${1} ;;
    esac
} # Extended-shell func_lo2o implementation


# func_xform libobj-or-source
func_xform ()
{
    func_xform_result=${1%.*}.lo
} # Extended-shell func_xform implementation


# func_fatal_configuration arg...
# Echo program name prefixed message to standard error, followed by
# a configuration failure hint, and exit.
func_fatal_configuration ()
{
    func_error ${1+"$@"}
    func_error "See the $PACKAGE documentation for more information."
    func_fatal_error "Fatal configuration error."
}


# func_config
# Display the configuration for all the tags in this script.
func_config ()
{
    re_begincf='^# ### BEGIN LIBTOOL'
    re_endcf='^# ### END LIBTOOL'

    # Default configuration.
    $SED "1,/$re_begincf CONFIG/d;/$re_endcf CONFIG/,\$d" < "$progpath"

    # Now print the configurations for the tags.
    for tagname in $taglist; do
      $SED -n "/$re_begincf TAG CONFIG: $tagname\$/,/$re_endcf TAG CONFIG: $tagname\$/p" < "$progpath"
    done

    exit $?
}

# func_features
# Display the features supported by this script.
func_features ()
{
    echo "host: $host"
    if test "$build_libtool_libs" = yes; then
      echo "enable shared libraries"
    else
      echo "disable shared libraries"
    fi
    if test "$build_old_libs" = yes; then
      echo "enable static libraries"
    else
      echo "disable static libraries"
    fi

    exit $?
}

# func_enable_tag tagname
# Verify that TAGNAME is valid, and either flag an error and exit, or
# enable the TAGNAME tag.  We also add TAGNAME to the global $taglist
# variable here.
func_enable_tag ()
{
  # Global variable:
  tagname="$1"

  re_begincf="^# ### BEGIN LIBTOOL TAG CONFIG: $tagname\$"
  re_endcf="^# ### END LIBTOOL TAG CONFIG: $tagname\$"
  sed_extractcf="/$re_begincf/,/$re_endcf/p"

  # Validate tagname.
  case $tagname in
    *[!-_A-Za-z0-9,/]*)
      func_fatal_error "invalid tag name: $tagname"
      ;;
  esac

  # Don't test for the "default" C tag, as we know it's
  # there but not specially marked.
  case $tagname in
    CC) ;;
    *)
      if $GREP "$re_begincf" "$progpath" >/dev/null 2>&1; then
	taglist="$taglist $tagname"

	# Evaluate the configuration.  Be careful to quote the path
	# and the sed script, to avoid splitting on whitespace, but
	# also don't use non-portable quotes within backquotes within
	# quotes we have to do it in 2 steps:
	extractedcf=`$SED -n -e "$sed_extractcf" < "$progpath"`
	eval "$extractedcf"
      else
	func_error "ignoring unknown tag $tagname"
      fi
      ;;
  esac
}

# func_check_version_match
# Ensure that we are using m4 macros, and libtool script from the same
# release of libtool.
func_check_version_match ()
{
  if test "$package_revision" != "$macro_revision"; then
    if test "$VERSION" != "$macro_version"; then
      if test -z "$macro_version"; then
        cat >&2 <<_LT_EOF
$progname: Version mismatch error.  This is $PACKAGE $VERSION, but the
$progname: definition of this LT_INIT comes from an older release.
$progname: You should recreate aclocal.m4 with macros from $PACKAGE $VERSION
$progname: and run autoconf again.
_LT_EOF
      else
        cat >&2 <<_LT_EOF
$progname: Version mismatch error.  This is $PACKAGE $VERSION, but the
$progname: definition of this LT_INIT comes from $PACKAGE $macro_version.
$progname: You should recreate aclocal.m4 with macros from $PACKAGE $VERSION
$progname: and run autoconf again.
_LT_EOF
      fi
    else
      cat >&2 <<_LT_EOF
$progname: Version mismatch error.  This is $PACKAGE $VERSION, revision $package_revision,
$progname: but the definition of this LT_INIT comes from revision $macro_revision.
$progname: You should recreate aclocal.m4 with macros from revision $package_revision
$progname: of $PACKAGE $VERSION and run autoconf again.
_LT_EOF
    fi

    exit $EXIT_MISMATCH
  fi
}


# Shorthand for --mode=foo, only valid as the first argument
case $1 in
clean|clea|cle|cl)
  shift; set dummy --mode clean ${1+"$@"}; shift
  ;;
compile|compil|compi|comp|com|co|c)
  shift; set dummy --mode compile ${1+"$@"}; shift
  ;;
execute|execut|execu|exec|exe|ex|e)
  shift; set dummy --mode execute ${1+"$@"}; shift
  ;;
finish|finis|fini|fin|fi|f)
  shift; set dummy --mode finish ${1+"$@"}; shift
  ;;
install|instal|insta|inst|ins|in|i)
  shift; set dummy --mode install ${1+"$@"}; shift
  ;;
link|lin|li|l)
  shift; set dummy --mode link ${1+"$@"}; shift
  ;;
uninstall|uninstal|uninsta|uninst|unins|unin|uni|un|u)
  shift; set dummy --mode uninstall ${1+"$@"}; shift
  ;;
esac



# Option defaults:
opt_debug=:
opt_dry_run=false
opt_config=false
opt_preserve_dup_deps=false
opt_features=false
opt_finish=false
opt_help=false
opt_help_all=false
opt_silent=:
opt_warning=:
opt_verbose=:
opt_silent=false
opt_verbose=false


# Parse options once, thoroughly.  This comes as soon as possible in the
# script to make things like `--version' happen as quickly as we can.
{
  # this just eases exit handling
  while test $# -gt 0; do
    opt="$1"
    shift
    case $opt in
      --debug|-x)	opt_debug='set -x'
			func_echo "enabling shell trace mode"
			$opt_debug
			;;
      --dry-run|--dryrun|-n)
			opt_dry_run=:
			;;
      --config)
			opt_config=:
func_config
			;;
      --dlopen|-dlopen)
			optarg="$1"
			opt_dlopen="${opt_dlopen+$opt_dlopen
}$optarg"
			shift
			;;
      --preserve-dup-deps)
			opt_preserve_dup_deps=:
			;;
      --features)
			opt_features=:
func_features
			;;
      --finish)
			opt_finish=:
set dummy --mode finish ${1+"$@"}; shift
			;;
      --help)
			opt_help=:
			;;
      --help-all)
			opt_help_all=:
opt_help=': help-all'
			;;
      --mode)
			test $# = 0 && func_missing_arg $opt && break
			optarg="$1"
			opt_mode="$optarg"
case $optarg in
  # Valid mode arguments:
  clean|compile|execute|finish|install|link|relink|uninstall) ;;

  # Catch anything else as an error
  *) func_error "invalid argument for $opt"
     exit_cmd=exit
     break
     ;;
esac
			shift
			;;
      --no-silent|--no-quiet)
			opt_silent=false
preserve_args+=" $opt"
			;;
      --no-warning|--no-warn)
			opt_warning=false
preserve_args+=" $opt"
			;;
      --no-verbose)
			opt_verbose=false
preserve_args+=" $opt"
			;;
      --silent|--quiet)
			opt_silent=:
preserve_args+=" $opt"
        opt_verbose=false
			;;
      --verbose|-v)
			opt_verbose=:
preserve_args+=" $opt"
opt_silent=false
			;;
      --tag)
			test $# = 0 && func_missing_arg $opt && break
			optarg="$1"
			opt_tag="$optarg"
preserve_args+=" $opt $optarg"
func_enable_tag "$optarg"
			shift
			;;

      -\?|-h)		func_usage				;;
      --help)		func_help				;;
      --version)	func_version				;;

      # Separate optargs to long options:
      --*=*)
			func_split_long_opt "$opt"
			set dummy "$func_split_long_opt_name" "$func_split_long_opt_arg" ${1+"$@"}
			shift
			;;

      # Separate non-argument short options:
      -\?*|-h*|-n*|-v*)
			func_split_short_opt "$opt"
			set dummy "$func_split_short_opt_name" "-$func_split_short_opt_arg" ${1+"$@"}
			shift
			;;

      --)		break					;;
      -*)		func_fatal_help "unrecognized option \`$opt'" ;;
      *)		set dummy "$opt" ${1+"$@"};	shift; break  ;;
    esac
  done

  # Validate options:

  # save first non-option argument
  if test "$#" -gt 0; then
    nonopt="$opt"
    shift
  fi

  # preserve --debug
  test "$opt_debug" = : || preserve_args+=" --debug"

  case $host in
    *cygwin* | *mingw* | *pw32* | *cegcc*)
      # don't eliminate duplications in $postdeps and $predeps
      opt_duplicate_compiler_generated_deps=:
      ;;
    *)
      opt_duplicate_compiler_generated_deps=$opt_preserve_dup_deps
      ;;
  esac

  $opt_help || {
    # Sanity checks first:
    func_check_version_match

    if test "$build_libtool_libs" != yes && test "$build_old_libs" != yes; then
      func_fatal_configuration "not configured to build any kind of library"
    fi

    # Darwin sucks
    eval std_shrext=\"$shrext_cmds\"

    # Only execute mode is allowed to have -dlopen flags.
    if test -n "$opt_dlopen" && test "$opt_mode" != execute; then
      func_error "unrecognized option \`-dlopen'"
      $ECHO "$help" 1>&2
      exit $EXIT_FAILURE
    fi

    # Change the help message to a mode-specific one.
    generic_help="$help"
    help="Try \`$progname --help --mode=$opt_mode' for more information."
  }


  # Bail if the options were screwed
  $exit_cmd $EXIT_FAILURE
}




## ----------- ##
##    Main.    ##
## ----------- ##

# func_lalib_p file
# True iff FILE is a libtool `.la' library or `.lo' object file.
# This function is only a basic sanity check; it will hardly flush out
# determined imposters.
func_lalib_p ()
{
    test -f "$1" &&
      $SED -e 4q "$1" 2>/dev/null \
        | $GREP "^# Generated by .*$PACKAGE" > /dev/null 2>&1
}

# func_lalib_unsafe_p file
# True iff FILE is a libtool `.la' library or `.lo' object file.
# This function implements the same check as func_lalib_p without
# resorting to external programs.  To this end, it redirects stdin and
# closes it afterwards, without saving the original file descriptor.
# As a safety measure, use it only where a negative result would be
# fatal anyway.  Works if `file' does not exist.
func_lalib_unsafe_p ()
{
    lalib_p=no
    if test -f "$1" && test -r "$1" && exec 5<&0 <"$1"; then
	for lalib_p_l in 1 2 3 4
	do
	    read lalib_p_line
	    case "$lalib_p_line" in
		\#\ Generated\ by\ *$PACKAGE* ) lalib_p=yes; break;;
	    esac
	done
	exec 0<&5 5<&-
    fi
    test "$lalib_p" = yes
}

# func_ltwrapper_script_p file
# True iff FILE is a libtool wrapper script
# This function is only a basic sanity check; it will hardly flush out
# determined imposters.
func_ltwrapper_script_p ()
{
    func_lalib_p "$1"
}

# func_ltwrapper_executable_p file
# True iff FILE is a libtool wrapper executable
# This function is only a basic sanity check; it will hardly flush out
# determined imposters.
func_ltwrapper_executable_p ()
{
    func_ltwrapper_exec_suffix=
    case $1 in
    *.exe) ;;
    *) func_ltwrapper_exec_suffix=.exe ;;
    esac
    $GREP "$magic_exe" "$1$func_ltwrapper_exec_suffix" >/dev/null 2>&1
}

# func_ltwrapper_scriptname file
# Assumes file is an ltwrapper_executable
# uses $file to determine the appropriate filename for a
# temporary ltwrapper_script.
func_ltwrapper_scriptname ()
{
    func_dirname_and_basename "$1" "" "."
    func_stripname '' '.exe' "$func_basename_result"
    func_ltwrapper_scriptname_result="$func_dirname_result/$objdir/${func_stripname_result}_ltshwrapper"
}

# func_ltwrapper_p file
# True iff FILE is a libtool wrapper script or wrapper executable
# This function is only a basic sanity check; it will hardly flush out
# determined imposters.
func_ltwrapper_p ()
{
    func_ltwrapper_script_p "$1" || func_ltwrapper_executable_p "$1"
}


# func_execute_cmds commands fail_cmd
# Execute tilde-delimited COMMANDS.
# If FAIL_CMD is given, eval that upon failure.
# FAIL_CMD may read-access the current command in variable CMD!
func_execute_cmds ()
{
    $opt_debug
    save_ifs=$IFS; IFS='~'
    for cmd in $1; do
      IFS=$save_ifs
      eval cmd=\"$cmd\"
      func_show_eval "$cmd" "${2-:}"
    done
    IFS=$save_ifs
}


# func_source file
# Source FILE, adding directory component if necessary.
# Note that it is not necessary on cygwin/mingw to append a dot to
# FILE even if both FILE and FILE.exe exist: automatic-append-.exe
# behavior happens only for exec(3), not for open(2)!  Also, sourcing
# `FILE.' does not work on cygwin managed mounts.
func_source ()
{
    $opt_debug
    case $1 in
    */* | *\\*)	. "$1" ;;
    *)		. "./$1" ;;
    esac
}


# func_resolve_sysroot PATH
# Replace a leading = in PATH with a sysroot.  Store the result into
# func_resolve_sysroot_result
func_resolve_sysroot ()
{
  func_resolve_sysroot_result=$1
  case $func_resolve_sysroot_result in
  =*)
    func_stripname '=' '' "$func_resolve_sysroot_result"
    func_resolve_sysroot_result=$lt_sysroot$func_stripname_result
    ;;
  esac
}

# func_replace_sysroot PATH
# If PATH begins with the sysroot, replace it with = and
# store the result into func_replace_sysroot_result.
func_replace_sysroot ()
{
  case "$lt_sysroot:$1" in
  ?*:"$lt_sysroot"*)
    func_stripname "$lt_sysroot" '' "$1"
    func_replace_sysroot_result="=$func_stripname_result"
    ;;
  *)
    # Including no sysroot.
    func_replace_sysroot_result=$1
    ;;
  esac
}

# func_infer_tag arg
# Infer tagged configuration to use if any are available and
# if one wasn't chosen via the "--tag" command line option.
# Only attempt this if the compiler in the base compile
# command doesn't match the default compiler.
# arg is usually of the form 'gcc ...'
func_infer_tag ()
{
    $opt_debug
    if test -n "$available_tags" && test -z "$tagname"; then
      CC_quoted=
      for arg in $CC; do
	func_append_quoted CC_quoted "$arg"
      done
      CC_expanded=`func_echo_all $CC`
      CC_quoted_expanded=`func_echo_all $CC_quoted`
      case $@ in
      # Blanks in the command may have been stripped by the calling shell,
      # but not from the CC environment variable when configure was run.
      " $CC "* | "$CC "* | " $CC_expanded "* | "$CC_expanded "* | \
      " $CC_quoted"* | "$CC_quoted "* | " $CC_quoted_expanded "* | "$CC_quoted_expanded "*) ;;
      # Blanks at the start of $base_compile will cause this to fail
      # if we don't check for them as well.
      *)
	for z in $available_tags; do
	  if $GREP "^# ### BEGIN LIBTOOL TAG CONFIG: $z$" < "$progpath" > /dev/null; then
	    # Evaluate the configuration.
	    eval "`${SED} -n -e '/^# ### BEGIN LIBTOOL TAG CONFIG: '$z'$/,/^# ### END LIBTOOL TAG CONFIG: '$z'$/p' < $progpath`"
	    CC_quoted=
	    for arg in $CC; do
	      # Double-quote args containing other shell metacharacters.
	      func_append_quoted CC_quoted "$arg"
	    done
	    CC_expanded=`func_echo_all $CC`
	    CC_quoted_expanded=`func_echo_all $CC_quoted`
	    case "$@ " in
	    " $CC "* | "$CC "* | " $CC_expanded "* | "$CC_expanded "* | \
	    " $CC_quoted"* | "$CC_quoted "* | " $CC_quoted_expanded "* | "$CC_quoted_expanded "*)
	      # The compiler in the base compile command matches
	      # the one in the tagged configuration.
	      # Assume this is the tagged configuration we want.
	      tagname=$z
	      break
	      ;;
	    esac
	  fi
	done
	# If $tagname still isn't set, then no tagged configuration
	# was found and let the user know that the "--tag" command
	# line option must be used.
	if test -z "$tagname"; then
	  func_echo "unable to infer tagged configuration"
	  func_fatal_error "specify a tag with \`--tag'"
#	else
#	  func_verbose "using $tagname tagged configuration"
	fi
	;;
      esac
    fi
}



# func_write_libtool_object output_name pic_name nonpic_name
# Create a libtool object file (analogous to a ".la" file),
# but don't create it if we're doing a dry run.
func_write_libtool_object ()
{
    write_libobj=${1}
    if test "$build_libtool_libs" = yes; then
      write_lobj=\'${2}\'
    else
      write_lobj=none
    fi

    if test "$build_old_libs" = yes; then
      write_oldobj=\'${3}\'
    else
      write_oldobj=none
    fi

    $opt_dry_run || {
      cat >${write_libobj}T <<EOF
# $write_libobj - a libtool object file
# Generated by $PROGRAM (GNU $PACKAGE$TIMESTAMP) $VERSION
#
# Please DO NOT delete this file!
# It is necessary for linking the library.

# Name of the PIC object.
pic_object=$write_lobj

# Name of the non-PIC object
non_pic_object=$write_oldobj

EOF
      $MV "${write_libobj}T" "${write_libobj}"
    }
}


##################################################
# FILE NAME AND PATH CONVERSION HELPER FUNCTIONS #
##################################################

# func_convert_core_file_wine_to_w32 ARG
# Helper function used by file name conversion functions when $build is *nix,
# and $host is mingw, cygwin, or some other w32 environment. Relies on a
# correctly configured wine environment available, with the winepath program
# in $build's $PATH.
#
# ARG is the $build file name to be converted to w32 format.
# Result is available in $func_convert_core_file_wine_to_w32_result, and will
# be empty on error (or when ARG is empty)
func_convert_core_file_wine_to_w32 ()
{
  $opt_debug
  func_convert_core_file_wine_to_w32_result="$1"
  if test -n "$1"; then
    # Unfortunately, winepath does not exit with a non-zero error code, so we
    # are forced to check the contents of stdout. On the other hand, if the
    # command is not found, the shell will set an exit code of 127 and print
    # *an error message* to stdout. So we must check for both error code of
    # zero AND non-empty stdout, which explains the odd construction:
    func_convert_core_file_wine_to_w32_tmp=`winepath -w "$1" 2>/dev/null`
    if test "$?" -eq 0 && test -n "${func_convert_core_file_wine_to_w32_tmp}"; then
      func_convert_core_file_wine_to_w32_result=`$ECHO "$func_convert_core_file_wine_to_w32_tmp" |
        $SED -e "$lt_sed_naive_backslashify"`
    else
      func_convert_core_file_wine_to_w32_result=
    fi
  fi
}
# end: func_convert_core_file_wine_to_w32


# func_convert_core_path_wine_to_w32 ARG
# Helper function used by path conversion functions when $build is *nix, and
# $host is mingw, cygwin, or some other w32 environment. Relies on a correctly
# configured wine environment available, with the winepath program in $build's
# $PATH. Assumes ARG has no leading or trailing path separator characters.
#
# ARG is path to be converted from $build format to win32.
# Result is available in $func_convert_core_path_wine_to_w32_result.
# Unconvertible file (directory) names in ARG are skipped; if no directory names
# are convertible, then the result may be empty.
func_convert_core_path_wine_to_w32 ()
{
  $opt_debug
  # unfortunately, winepath doesn't convert paths, only file names
  func_convert_core_path_wine_to_w32_result=""
  if test -n "$1"; then
    oldIFS=$IFS
    IFS=:
    for func_convert_core_path_wine_to_w32_f in $1; do
      IFS=$oldIFS
      func_convert_core_file_wine_to_w32 "$func_convert_core_path_wine_to_w32_f"
      if test -n "$func_convert_core_file_wine_to_w32_result" ; then
        if test -z "$func_convert_core_path_wine_to_w32_result"; then
          func_convert_core_path_wine_to_w32_result="$func_convert_core_file_wine_to_w32_result"
        else
          func_append func_convert_core_path_wine_to_w32_result ";$func_convert_core_file_wine_to_w32_result"
        fi
      fi
    done
    IFS=$oldIFS
  fi
}
# end: func_convert_core_path_wine_to_w32


# func_cygpath ARGS...
# Wrapper around calling the cygpath program via LT_CYGPATH. This is used when
# when (1) $build is *nix and Cygwin is hosted via a wine environment; or (2)
# $build is MSYS and $host is Cygwin, or (3) $build is Cygwin. In case (1) or
# (2), returns the Cygwin file name or path in func_cygpath_result (input
# file name or path is assumed to be in w32 format, as previously converted
# from $build's *nix or MSYS format). In case (3), returns the w32 file name
# or path in func_cygpath_result (input file name or path is assumed to be in
# Cygwin format). Returns an empty string on error.
#
# ARGS are passed to cygpath, with the last one being the file name or path to
# be converted.
#
# Specify the absolute *nix (or w32) name to cygpath in the LT_CYGPATH
# environment variable; do not put it in $PATH.
func_cygpath ()
{
  $opt_debug
  if test -n "$LT_CYGPATH" && test -f "$LT_CYGPATH"; then
    func_cygpath_result=`$LT_CYGPATH "$@" 2>/dev/null`
    if test "$?" -ne 0; then
      # on failure, ensure result is empty
      func_cygpath_result=
    fi
  else
    func_cygpath_result=
    func_error "LT_CYGPATH is empty or specifies non-existent file: \`$LT_CYGPATH'"
  fi
}
#end: func_cygpath


# func_convert_core_msys_to_w32 ARG
# Convert file name or path ARG from MSYS format to w32 format.  Return
# result in func_convert_core_msys_to_w32_result.
func_convert_core_msys_to_w32 ()
{
  $opt_debug
  # awkward: cmd appends spaces to result
  func_convert_core_msys_to_w32_result=`( cmd //c echo "$1" ) 2>/dev/null |
    $SED -e 's/[ ]*$//' -e "$lt_sed_naive_backslashify"`
}
#end: func_convert_core_msys_to_w32


# func_convert_file_check ARG1 ARG2
# Verify that ARG1 (a file name in $build format) was converted to $host
# format in ARG2. Otherwise, emit an error message, but continue (resetting
# func_to_host_file_result to ARG1).
func_convert_file_check ()
{
  $opt_debug
  if test -z "$2" && test -n "$1" ; then
    func_error "Could not determine host file name corresponding to"
    func_error "  \`$1'"
    func_error "Continuing, but uninstalled executables may not work."
    # Fallback:
    func_to_host_file_result="$1"
  fi
}
# end func_convert_file_check


# func_convert_path_check FROM_PATHSEP TO_PATHSEP FROM_PATH TO_PATH
# Verify that FROM_PATH (a path in $build format) was converted to $host
# format in TO_PATH. Otherwise, emit an error message, but continue, resetting
# func_to_host_file_result to a simplistic fallback value (see below).
func_convert_path_check ()
{
  $opt_debug
  if test -z "$4" && test -n "$3"; then
    func_error "Could not determine the host path corresponding to"
    func_error "  \`$3'"
    func_error "Continuing, but uninstalled executables may not work."
    # Fallback.  This is a deliberately simplistic "conversion" and
    # should not be "improved".  See libtool.info.
    if test "x$1" != "x$2"; then
      lt_replace_pathsep_chars="s|$1|$2|g"
      func_to_host_path_result=`echo "$3" |
        $SED -e "$lt_replace_pathsep_chars"`
    else
      func_to_host_path_result="$3"
    fi
  fi
}
# end func_convert_path_check


# func_convert_path_front_back_pathsep FRONTPAT BACKPAT REPL ORIG
# Modifies func_to_host_path_result by prepending REPL if ORIG matches FRONTPAT
# and appending REPL if ORIG matches BACKPAT.
func_convert_path_front_back_pathsep ()
{
  $opt_debug
  case $4 in
  $1 ) func_to_host_path_result="$3$func_to_host_path_result"
    ;;
  esac
  case $4 in
  $2 ) func_to_host_path_result+="$3"
    ;;
  esac
}
# end func_convert_path_front_back_pathsep


##################################################
# $build to $host FILE NAME CONVERSION FUNCTIONS #
##################################################
# invoked via `$to_host_file_cmd ARG'
#
# In each case, ARG is the path to be converted from $build to $host format.
# Result will be available in $func_to_host_file_result.


# func_to_host_file ARG
# Converts the file name ARG from $build format to $host format. Return result
# in func_to_host_file_result.
func_to_host_file ()
{
  $opt_debug
  $to_host_file_cmd "$1"
}
# end func_to_host_file


# func_to_tool_file ARG LAZY
# converts the file name ARG from $build format to toolchain format. Return
# result in func_to_tool_file_result.  If the conversion in use is listed
# in (the comma separated) LAZY, no conversion takes place.
func_to_tool_file ()
{
  $opt_debug
  case ,$2, in
    *,"$to_tool_file_cmd",*)
      func_to_tool_file_result=$1
      ;;
    *)
      $to_tool_file_cmd "$1"
      func_to_tool_file_result=$func_to_host_file_result
      ;;
  esac
}
# end func_to_tool_file


# func_convert_file_noop ARG
# Copy ARG to func_to_host_file_result.
func_convert_file_noop ()
{
  func_to_host_file_result="$1"
}
# end func_convert_file_noop


# func_convert_file_msys_to_w32 ARG
# Convert file name ARG from (mingw) MSYS to (mingw) w32 format; automatic
# conversion to w32 is not available inside the cwrapper.  Returns result in
# func_to_host_file_result.
func_convert_file_msys_to_w32 ()
{
  $opt_debug
  func_to_host_file_result="$1"
  if test -n "$1"; then
    func_convert_core_msys_to_w32 "$1"
    func_to_host_file_result="$func_convert_core_msys_to_w32_result"
  fi
  func_convert_file_check "$1" "$func_to_host_file_result"
}
# end func_convert_file_msys_to_w32


# func_convert_file_cygwin_to_w32 ARG
# Convert file name ARG from Cygwin to w32 format.  Returns result in
# func_to_host_file_result.
func_convert_file_cygwin_to_w32 ()
{
  $opt_debug
  func_to_host_file_result="$1"
  if test -n "$1"; then
    # because $build is cygwin, we call "the" cygpath in $PATH; no need to use
    # LT_CYGPATH in this case.
    func_to_host_file_result=`cygpath -m "$1"`
  fi
  func_convert_file_check "$1" "$func_to_host_file_result"
}
# end func_convert_file_cygwin_to_w32


# func_convert_file_nix_to_w32 ARG
# Convert file name ARG from *nix to w32 format.  Requires a wine environment
# and a working winepath. Returns result in func_to_host_file_result.
func_convert_file_nix_to_w32 ()
{
  $opt_debug
  func_to_host_file_result="$1"
  if test -n "$1"; then
    func_convert_core_file_wine_to_w32 "$1"
    func_to_host_file_result="$func_convert_core_file_wine_to_w32_result"
  fi
  func_convert_file_check "$1" "$func_to_host_file_result"
}
# end func_convert_file_nix_to_w32


# func_convert_file_msys_to_cygwin ARG
# Convert file name ARG from MSYS to Cygwin format.  Requires LT_CYGPATH set.
# Returns result in func_to_host_file_result.
func_convert_file_msys_to_cygwin ()
{
  $opt_debug
  func_to_host_file_result="$1"
  if test -n "$1"; then
    func_convert_core_msys_to_w32 "$1"
    func_cygpath -u "$func_convert_core_msys_to_w32_result"
    func_to_host_file_result="$func_cygpath_result"
  fi
  func_convert_file_check "$1" "$func_to_host_file_result"
}
# end func_convert_file_msys_to_cygwin


# func_convert_file_nix_to_cygwin ARG
# Convert file name ARG from *nix to Cygwin format.  Requires Cygwin installed
# in a wine environment, working winepath, and LT_CYGPATH set.  Returns result
# in func_to_host_file_result.
func_convert_file_nix_to_cygwin ()
{
  $opt_debug
  func_to_host_file_result="$1"
  if test -n "$1"; then
    # convert from *nix to w32, then use cygpath to convert from w32 to cygwin.
    func_convert_core_file_wine_to_w32 "$1"
    func_cygpath -u "$func_convert_core_file_wine_to_w32_result"
    func_to_host_file_result="$func_cygpath_result"
  fi
  func_convert_file_check "$1" "$func_to_host_file_result"
}
# end func_convert_file_nix_to_cygwin


#############################################
# $build to $host PATH CONVERSION FUNCTIONS #
#############################################
# invoked via `$to_host_path_cmd ARG'
#
# In each case, ARG is the path to be converted from $build to $host format.
# The result will be available in $func_to_host_path_result.
#
# Path separators are also converted from $build format to $host format.  If
# ARG begins or ends with a path separator character, it is preserved (but
# converted to $host format) on output.
#
# All path conversion functions are named using the following convention:
#   file name conversion function    : func_convert_file_X_to_Y ()
#   path conversion function         : func_convert_path_X_to_Y ()
# where, for any given $build/$host combination the 'X_to_Y' value is the
# same.  If conversion functions are added for new $build/$host combinations,
# the two new functions must follow this pattern, or func_init_to_host_path_cmd
# will break.


# func_init_to_host_path_cmd
# Ensures that function "pointer" variable $to_host_path_cmd is set to the
# appropriate value, based on the value of $to_host_file_cmd.
to_host_path_cmd=
func_init_to_host_path_cmd ()
{
  $opt_debug
  if test -z "$to_host_path_cmd"; then
    func_stripname 'func_convert_file_' '' "$to_host_file_cmd"
    to_host_path_cmd="func_convert_path_${func_stripname_result}"
  fi
}


# func_to_host_path ARG
# Converts the path ARG from $build format to $host format. Return result
# in func_to_host_path_result.
func_to_host_path ()
{
  $opt_debug
  func_init_to_host_path_cmd
  $to_host_path_cmd "$1"
}
# end func_to_host_path


# func_convert_path_noop ARG
# Copy ARG to func_to_host_path_result.
func_convert_path_noop ()
{
  func_to_host_path_result="$1"
}
# end func_convert_path_noop


# func_convert_path_msys_to_w32 ARG
# Convert path ARG from (mingw) MSYS to (mingw) w32 format; automatic
# conversion to w32 is not available inside the cwrapper.  Returns result in
# func_to_host_path_result.
func_convert_path_msys_to_w32 ()
{
  $opt_debug
  func_to_host_path_result="$1"
  if test -n "$1"; then
    # Remove leading and trailing path separator characters from ARG.  MSYS
    # behavior is inconsistent here; cygpath turns them into '.;' and ';.';
    # and winepath ignores them completely.
    func_stripname : : "$1"
    func_to_host_path_tmp1=$func_stripname_result
    func_convert_core_msys_to_w32 "$func_to_host_path_tmp1"
    func_to_host_path_result="$func_convert_core_msys_to_w32_result"
    func_convert_path_check : ";" \
      "$func_to_host_path_tmp1" "$func_to_host_path_result"
    func_convert_path_front_back_pathsep ":*" "*:" ";" "$1"
  fi
}
# end func_convert_path_msys_to_w32


# func_convert_path_cygwin_to_w32 ARG
# Convert path ARG from Cygwin to w32 format.  Returns result in
# func_to_host_file_result.
func_convert_path_cygwin_to_w32 ()
{
  $opt_debug
  func_to_host_path_result="$1"
  if test -n "$1"; then
    # See func_convert_path_msys_to_w32:
    func_stripname : : "$1"
    func_to_host_path_tmp1=$func_stripname_result
    func_to_host_path_result=`cygpath -m -p "$func_to_host_path_tmp1"`
    func_convert_path_check : ";" \
      "$func_to_host_path_tmp1" "$func_to_host_path_result"
    func_convert_path_front_back_pathsep ":*" "*:" ";" "$1"
  fi
}
# end func_convert_path_cygwin_to_w32


# func_convert_path_nix_to_w32 ARG
# Convert path ARG from *nix to w32 format.  Requires a wine environment and
# a working winepath.  Returns result in func_to_host_file_result.
func_convert_path_nix_to_w32 ()
{
  $opt_debug
  func_to_host_path_result="$1"
  if test -n "$1"; then
    # See func_convert_path_msys_to_w32:
    func_stripname : : "$1"
    func_to_host_path_tmp1=$func_stripname_result
    func_convert_core_path_wine_to_w32 "$func_to_host_path_tmp1"
    func_to_host_path_result="$func_convert_core_path_wine_to_w32_result"
    func_convert_path_check : ";" \
      "$func_to_host_path_tmp1" "$func_to_host_path_result"
    func_convert_path_front_back_pathsep ":*" "*:" ";" "$1"
  fi
}
# end func_convert_path_nix_to_w32


# func_convert_path_msys_to_cygwin ARG
# Convert path ARG from MSYS to Cygwin format.  Requires LT_CYGPATH set.
# Returns result in func_to_host_file_result.
func_convert_path_msys_to_cygwin ()
{
  $opt_debug
  func_to_host_path_result="$1"
  if test -n "$1"; then
    # See func_convert_path_msys_to_w32:
    func_stripname : : "$1"
    func_to_host_path_tmp1=$func_stripname_result
    func_convert_core_msys_to_w32 "$func_to_host_path_tmp1"
    func_cygpath -u -p "$func_convert_core_msys_to_w32_result"
    func_to_host_path_result="$func_cygpath_result"
    func_convert_path_check : : \
      "$func_to_host_path_tmp1" "$func_to_host_path_result"
    func_convert_path_front_back_pathsep ":*" "*:" : "$1"
  fi
}
# end func_convert_path_msys_to_cygwin


# func_convert_path_nix_to_cygwin ARG
# Convert path ARG from *nix to Cygwin format.  Requires Cygwin installed in a
# a wine environment, working winepath, and LT_CYGPATH set.  Returns result in
# func_to_host_file_result.
func_convert_path_nix_to_cygwin ()
{
  $opt_debug
  func_to_host_path_result="$1"
  if test -n "$1"; then
    # Remove leading and trailing path separator characters from
    # ARG. msys behavior is inconsistent here, cygpath turns them
    # into '.;' and ';.', and winepath ignores them completely.
    func_stripname : : "$1"
    func_to_host_path_tmp1=$func_stripname_result
    func_convert_core_path_wine_to_w32 "$func_to_host_path_tmp1"
    func_cygpath -u -p "$func_convert_core_path_wine_to_w32_result"
    func_to_host_path_result="$func_cygpath_result"
    func_convert_path_check : : \
      "$func_to_host_path_tmp1" "$func_to_host_path_result"
    func_convert_path_front_back_pathsep ":*" "*:" : "$1"
  fi
}
# end func_convert_path_nix_to_cygwin


# func_mode_compile arg...
func_mode_compile ()
{
    $opt_debug
    # Get the compilation command and the source file.
    base_compile=
    srcfile="$nonopt"  #  always keep a non-empty value in "srcfile"
    suppress_opt=yes
    suppress_output=
    arg_mode=normal
    libobj=
    later=
    pie_flag=

    for arg
    do
      case $arg_mode in
      arg  )
	# do not "continue".  Instead, add this to base_compile
	lastarg="$arg"
	arg_mode=normal
	;;

      target )
	libobj="$arg"
	arg_mode=normal
	continue
	;;

      normal )
	# Accept any command-line options.
	case $arg in
	-o)
	  test -n "$libobj" && \
	    func_fatal_error "you cannot specify \`-o' more than once"
	  arg_mode=target
	  continue
	  ;;

	-pie | -fpie | -fPIE)
          pie_flag+=" $arg"
	  continue
	  ;;

	-shared | -static | -prefer-pic | -prefer-non-pic)
	  later+=" $arg"
	  continue
	  ;;

	-no-suppress)
	  suppress_opt=no
	  continue
	  ;;

	-Xcompiler)
	  arg_mode=arg  #  the next one goes into the "base_compile" arg list
	  continue      #  The current "srcfile" will either be retained or
	  ;;            #  replaced later.  I would guess that would be a bug.

	-Wc,*)
	  func_stripname '-Wc,' '' "$arg"
	  args=$func_stripname_result
	  lastarg=
	  save_ifs="$IFS"; IFS=','
	  for arg in $args; do
	    IFS="$save_ifs"
	    func_append_quoted lastarg "$arg"
	  done
	  IFS="$save_ifs"
	  func_stripname ' ' '' "$lastarg"
	  lastarg=$func_stripname_result

	  # Add the arguments to base_compile.
	  base_compile+=" $lastarg"
	  continue
	  ;;

	*)
	  # Accept the current argument as the source file.
	  # The previous "srcfile" becomes the current argument.
	  #
	  lastarg="$srcfile"
	  srcfile="$arg"
	  ;;
	esac  #  case $arg
	;;
      esac    #  case $arg_mode

      # Aesthetically quote the previous argument.
      func_append_quoted base_compile "$lastarg"
    done # for arg

    case $arg_mode in
    arg)
      func_fatal_error "you must specify an argument for -Xcompile"
      ;;
    target)
      func_fatal_error "you must specify a target with \`-o'"
      ;;
    *)
      # Get the name of the library object.
      test -z "$libobj" && {
	func_basename "$srcfile"
	libobj="$func_basename_result"
      }
      ;;
    esac

    # Recognize several different file suffixes.
    # If the user specifies -o file.o, it is replaced with file.lo
    case $libobj in
    *.[cCFSifmso] | \
    *.ada | *.adb | *.ads | *.asm | \
    *.c++ | *.cc | *.ii | *.class | *.cpp | *.cxx | \
    *.[fF][09]? | *.for | *.java | *.go | *.obj | *.sx | *.cu | *.cup)
      func_xform "$libobj"
      libobj=$func_xform_result
      ;;
    esac

    case $libobj in
    *.lo) func_lo2o "$libobj"; obj=$func_lo2o_result ;;
    *)
      func_fatal_error "cannot determine name of library object from \`$libobj'"
      ;;
    esac

    func_infer_tag $base_compile

    for arg in $later; do
      case $arg in
      -shared)
	test "$build_libtool_libs" != yes && \
	  func_fatal_configuration "can not build a shared library"
	build_old_libs=no
	continue
	;;

      -static)
	build_libtool_libs=no
	build_old_libs=yes
	continue
	;;

      -prefer-pic)
	pic_mode=yes
	continue
	;;

      -prefer-non-pic)
	pic_mode=no
	continue
	;;
      esac
    done

    func_quote_for_eval "$libobj"
    test "X$libobj" != "X$func_quote_for_eval_result" \
      && $ECHO "X$libobj" | $GREP '[]~#^*{};<>?"'"'"'	 &()|`$[]' \
      && func_warning "libobj name \`$libobj' may not contain shell special characters."
    func_dirname_and_basename "$obj" "/" ""
    objname="$func_basename_result"
    xdir="$func_dirname_result"
    lobj=${xdir}$objdir/$objname

    test -z "$base_compile" && \
      func_fatal_help "you must specify a compilation command"

    # Delete any leftover library objects.
    if test "$build_old_libs" = yes; then
      removelist="$obj $lobj $libobj ${libobj}T"
    else
      removelist="$lobj $libobj ${libobj}T"
    fi

    # On Cygwin there's no "real" PIC flag so we must build both object types
    case $host_os in
    cygwin* | mingw* | pw32* | os2* | cegcc*)
      pic_mode=default
      ;;
    esac
    if test "$pic_mode" = no && test "$deplibs_check_method" != pass_all; then
      # non-PIC code in shared libraries is not supported
      pic_mode=default
    fi

    # Calculate the filename of the output object if compiler does
    # not support -o with -c
    if test "$compiler_c_o" = no; then
      output_obj=`$ECHO "$srcfile" | $SED 's%^.*/%%; s%\.[^.]*$%%'`.${objext}
      lockfile="$output_obj.lock"
    else
      output_obj=
      need_locks=no
      lockfile=
    fi

    # Lock this critical section if it is needed
    # We use this script file to make the link, it avoids creating a new file
    if test "$need_locks" = yes; then
      until $opt_dry_run || ln "$progpath" "$lockfile" 2>/dev/null; do
	func_echo "Waiting for $lockfile to be removed"
	sleep 2
      done
    elif test "$need_locks" = warn; then
      if test -f "$lockfile"; then
	$ECHO "\
*** ERROR, $lockfile exists and contains:
`cat $lockfile 2>/dev/null`

This indicates that another process is trying to use the same
temporary object file, and libtool could not work around it because
your compiler does not support \`-c' and \`-o' together.  If you
repeat this compilation, it may succeed, by chance, but you had better
avoid parallel builds (make -j) in this platform, or get a better
compiler."

	$opt_dry_run || $RM $removelist
	exit $EXIT_FAILURE
      fi
      removelist+=" $output_obj"
      $ECHO "$srcfile" > "$lockfile"
    fi

    $opt_dry_run || $RM $removelist
    removelist+=" $lockfile"
    trap '$opt_dry_run || $RM $removelist; exit $EXIT_FAILURE' 1 2 15

    func_to_tool_file "$srcfile" func_convert_file_msys_to_w32
    srcfile=$func_to_tool_file_result
    func_quote_for_eval "$srcfile"
    qsrcfile=$func_quote_for_eval_result

    # Only build a PIC object if we are building libtool libraries.
    if test "$build_libtool_libs" = yes; then
      # Without this assignment, base_compile gets emptied.
      fbsd_hideous_sh_bug=$base_compile

      if test "$pic_mode" != no; then
	command="$base_compile $qsrcfile $pic_flag"
      else
	# Don't build PIC code
	command="$base_compile $qsrcfile"
      fi

      func_mkdir_p "$xdir$objdir"

      if test -z "$output_obj"; then
	# Place PIC objects in $objdir
	command+=" -o $lobj"
      fi

      func_show_eval_locale "$command"	\
          'test -n "$output_obj" && $RM $removelist; exit $EXIT_FAILURE'

      if test "$need_locks" = warn &&
	 test "X`cat $lockfile 2>/dev/null`" != "X$srcfile"; then
	$ECHO "\
*** ERROR, $lockfile contains:
`cat $lockfile 2>/dev/null`

but it should contain:
$srcfile

This indicates that another process is trying to use the same
temporary object file, and libtool could not work around it because
your compiler does not support \`-c' and \`-o' together.  If you
repeat this compilation, it may succeed, by chance, but you had better
avoid parallel builds (make -j) in this platform, or get a better
compiler."

	$opt_dry_run || $RM $removelist
	exit $EXIT_FAILURE
      fi

      # Just move the object if needed, then go on to compile the next one
      if test -n "$output_obj" && test "X$output_obj" != "X$lobj"; then
	func_show_eval '$MV "$output_obj" "$lobj"' \
	  'error=$?; $opt_dry_run || $RM $removelist; exit $error'
      fi

      # Allow error messages only from the first compilation.
      if test "$suppress_opt" = yes; then
	suppress_output=' >/dev/null 2>&1'
      fi
    fi

    # Only build a position-dependent object if we build old libraries.
    if test "$build_old_libs" = yes; then
      if test "$pic_mode" != yes; then
	# Don't build PIC code
	command="$base_compile $qsrcfile$pie_flag"
      else
	command="$base_compile $qsrcfile $pic_flag"
      fi
      if test "$compiler_c_o" = yes; then
	command+=" -o $obj"
      fi

      # Suppress compiler output if we already did a PIC compilation.
      command+="$suppress_output"
      func_show_eval_locale "$command" \
        '$opt_dry_run || $RM $removelist; exit $EXIT_FAILURE'

      if test "$need_locks" = warn &&
	 test "X`cat $lockfile 2>/dev/null`" != "X$srcfile"; then
	$ECHO "\
*** ERROR, $lockfile contains:
`cat $lockfile 2>/dev/null`

but it should contain:
$srcfile

This indicates that another process is trying to use the same
temporary object file, and libtool could not work around it because
your compiler does not support \`-c' and \`-o' together.  If you
repeat this compilation, it may succeed, by chance, but you had better
avoid parallel builds (make -j) in this platform, or get a better
compiler."

	$opt_dry_run || $RM $removelist
	exit $EXIT_FAILURE
      fi

      # Just move the object if needed
      if test -n "$output_obj" && test "X$output_obj" != "X$obj"; then
	func_show_eval '$MV "$output_obj" "$obj"' \
	  'error=$?; $opt_dry_run || $RM $removelist; exit $error'
      fi
    fi

    $opt_dry_run || {
      func_write_libtool_object "$libobj" "$objdir/$objname" "$objname"

      # Unlock the critical section if it was locked
      if test "$need_locks" != no; then
	removelist=$lockfile
        $RM "$lockfile"
      fi
    }

    exit $EXIT_SUCCESS
}

$opt_help || {
  test "$opt_mode" = compile && func_mode_compile ${1+"$@"}
}

func_mode_help ()
{
    # We need to display help for each of the modes.
    case $opt_mode in
      "")
        # Generic help is extracted from the usage comments
        # at the start of this file.
        func_help
        ;;

      clean)
        $ECHO \
"Usage: $progname [OPTION]... --mode=clean RM [RM-OPTION]... FILE...

Remove files from the build directory.

RM is the name of the program to use to delete files associated with each FILE
(typically \`/bin/rm').  RM-OPTIONS are options (such as \`-f') to be passed
to RM.

If FILE is a libtool library, object or program, all the files associated
with it are deleted. Otherwise, only FILE itself is deleted using RM."
        ;;

      compile)
      $ECHO \
"Usage: $progname [OPTION]... --mode=compile COMPILE-COMMAND... SOURCEFILE

Compile a source file into a libtool library object.

This mode accepts the following additional options:

  -o OUTPUT-FILE    set the output file name to OUTPUT-FILE
  -no-suppress      do not suppress compiler output for multiple passes
  -prefer-pic       try to build PIC objects only
  -prefer-non-pic   try to build non-PIC objects only
  -shared           do not build a \`.o' file suitable for static linking
  -static           only build a \`.o' file suitable for static linking
  -Wc,FLAG          pass FLAG directly to the compiler

COMPILE-COMMAND is a command to be used in creating a \`standard' object file
from the given SOURCEFILE.

The output file name is determined by removing the directory component from
SOURCEFILE, then substituting the C source code suffix \`.c' with the
library object suffix, \`.lo'."
        ;;

      execute)
        $ECHO \
"Usage: $progname [OPTION]... --mode=execute COMMAND [ARGS]...

Automatically set library path, then run a program.

This mode accepts the following additional options:

  -dlopen FILE      add the directory containing FILE to the library path

This mode sets the library path environment variable according to \`-dlopen'
flags.

If any of the ARGS are libtool executable wrappers, then they are translated
into their corresponding uninstalled binary, and any of their required library
directories are added to the library path.

Then, COMMAND is executed, with ARGS as arguments."
        ;;

      finish)
        $ECHO \
"Usage: $progname [OPTION]... --mode=finish [LIBDIR]...

Complete the installation of libtool libraries.

Each LIBDIR is a directory that contains libtool libraries.

The commands that this mode executes may require superuser privileges.  Use
the \`--dry-run' option if you just want to see what would be executed."
        ;;

      install)
        $ECHO \
"Usage: $progname [OPTION]... --mode=install INSTALL-COMMAND...

Install executables or libraries.

INSTALL-COMMAND is the installation command.  The first component should be
either the \`install' or \`cp' program.

The following components of INSTALL-COMMAND are treated specially:

  -inst-prefix-dir PREFIX-DIR  Use PREFIX-DIR as a staging area for installation

The rest of the components are interpreted as arguments to that command (only
BSD-compatible install options are recognized)."
        ;;

      link)
        $ECHO \
"Usage: $progname [OPTION]... --mode=link LINK-COMMAND...

Link object files or libraries together to form another library, or to
create an executable program.

LINK-COMMAND is a command using the C compiler that you would use to create
a program from several object files.

The following components of LINK-COMMAND are treated specially:

  -all-static       do not do any dynamic linking at all
  -avoid-version    do not add a version suffix if possible
  -bindir BINDIR    specify path to binaries directory (for systems where
                    libraries must be found in the PATH setting at runtime)
  -dlopen FILE      \`-dlpreopen' FILE if it cannot be dlopened at runtime
  -dlpreopen FILE   link in FILE and add its symbols to lt_preloaded_symbols
  -export-dynamic   allow symbols from OUTPUT-FILE to be resolved with dlsym(3)
  -export-symbols SYMFILE
                    try to export only the symbols listed in SYMFILE
  -export-symbols-regex REGEX
                    try to export only the symbols matching REGEX
  -LLIBDIR          search LIBDIR for required installed libraries
  -lNAME            OUTPUT-FILE requires the installed library libNAME
  -module           build a library that can dlopened
  -no-fast-install  disable the fast-install mode
  -no-install       link a not-installable executable
  -no-undefined     declare that a library does not refer to external symbols
  -o OUTPUT-FILE    create OUTPUT-FILE from the specified objects
  -objectlist FILE  Use a list of object files found in FILE to specify objects
  -precious-files-regex REGEX
                    don't remove output files matching REGEX
  -release RELEASE  specify package release information
  -rpath LIBDIR     the created library will eventually be installed in LIBDIR
  -R[ ]LIBDIR       add LIBDIR to the runtime path of programs and libraries
  -shared           only do dynamic linking of libtool libraries
  -shrext SUFFIX    override the standard shared library file extension
  -static           do not do any dynamic linking of uninstalled libtool libraries
  -static-libtool-libs
                    do not do any dynamic linking of libtool libraries
  -version-info CURRENT[:REVISION[:AGE]]
                    specify library version info [each variable defaults to 0]
  -weak LIBNAME     declare that the target provides the LIBNAME interface
  -Wc,FLAG
  -Xcompiler FLAG   pass linker-specific FLAG directly to the compiler
  -Wl,FLAG
  -Xlinker FLAG     pass linker-specific FLAG directly to the linker
  -XCClinker FLAG   pass link-specific FLAG to the compiler driver (CC)

All other options (arguments beginning with \`-') are ignored.

Every other argument is treated as a filename.  Files ending in \`.la' are
treated as uninstalled libtool libraries, other files are standard or library
object files.

If the OUTPUT-FILE ends in \`.la', then a libtool library is created,
only library objects (\`.lo' files) may be specified, and \`-rpath' is
required, except when creating a convenience library.

If OUTPUT-FILE ends in \`.a' or \`.lib', then a standard library is created
using \`ar' and \`ranlib', or on Windows using \`lib'.

If OUTPUT-FILE ends in \`.lo' or \`.${objext}', then a reloadable object file
is created, otherwise an executable program is created."
        ;;

      uninstall)
        $ECHO \
"Usage: $progname [OPTION]... --mode=uninstall RM [RM-OPTION]... FILE...

Remove libraries from an installation directory.

RM is the name of the program to use to delete files associated with each FILE
(typically \`/bin/rm').  RM-OPTIONS are options (such as \`-f') to be passed
to RM.

If FILE is a libtool library, all the files associated with it are deleted.
Otherwise, only FILE itself is deleted using RM."
        ;;

      *)
        func_fatal_help "invalid operation mode \`$opt_mode'"
        ;;
    esac

    echo
    $ECHO "Try \`$progname --help' for more information about other modes."
}

# Now that we've collected a possible --mode arg, show help if necessary
if $opt_help; then
  if test "$opt_help" = :; then
    func_mode_help
  else
    {
      func_help noexit
      for opt_mode in compile link execute install finish uninstall clean; do
	func_mode_help
      done
    } | sed -n '1p; 2,$s/^Usage:/  or: /p'
    {
      func_help noexit
      for opt_mode in compile link execute install finish uninstall clean; do
	echo
	func_mode_help
      done
    } |
    sed '1d
      /^When reporting/,/^Report/{
	H
	d
      }
      $x
      /information about other modes/d
      /more detailed .*MODE/d
      s/^Usage:.*--mode=\([^ ]*\) .*/Description of \1 mode:/'
  fi
  exit $?
fi


# func_mode_execute arg...
func_mode_execute ()
{
    $opt_debug
    # The first argument is the command name.
    cmd="$nonopt"
    test -z "$cmd" && \
      func_fatal_help "you must specify a COMMAND"

    # Handle -dlopen flags immediately.
    for file in $opt_dlopen; do
      test -f "$file" \
	|| func_fatal_help "\`$file' is not a file"

      dir=
      case $file in
      *.la)
	func_resolve_sysroot "$file"
	file=$func_resolve_sysroot_result

	# Check to see that this really is a libtool archive.
	func_lalib_unsafe_p "$file" \
	  || func_fatal_help "\`$lib' is not a valid libtool archive"

	# Read the libtool library.
	dlname=
	library_names=
	func_source "$file"

	# Skip this library if it cannot be dlopened.
	if test -z "$dlname"; then
	  # Warn if it was a shared library.
	  test -n "$library_names" && \
	    func_warning "\`$file' was not linked with \`-export-dynamic'"
	  continue
	fi

	func_dirname "$file" "" "."
	dir="$func_dirname_result"

	if test -f "$dir/$objdir/$dlname"; then
	  dir+="/$objdir"
	else
	  if test ! -f "$dir/$dlname"; then
	    func_fatal_error "cannot find \`$dlname' in \`$dir' or \`$dir/$objdir'"
	  fi
	fi
	;;

      *.lo)
	# Just add the directory containing the .lo file.
	func_dirname "$file" "" "."
	dir="$func_dirname_result"
	;;

      *)
	func_warning "\`-dlopen' is ignored for non-libtool libraries and objects"
	continue
	;;
      esac

      # Get the absolute pathname.
      absdir=`cd "$dir" && pwd`
      test -n "$absdir" && dir="$absdir"

      # Now add the directory to shlibpath_var.
      if eval "test -z \"\$$shlibpath_var\""; then
	eval "$shlibpath_var=\"\$dir\""
      else
	eval "$shlibpath_var=\"\$dir:\$$shlibpath_var\""
      fi
    done

    # This variable tells wrapper scripts just to set shlibpath_var
    # rather than running their programs.
    libtool_execute_magic="$magic"

    # Check if any of the arguments is a wrapper script.
    args=
    for file
    do
      case $file in
      -* | *.la | *.lo ) ;;
      *)
	# Do a test to see if this is really a libtool program.
	if func_ltwrapper_script_p "$file"; then
	  func_source "$file"
	  # Transform arg to wrapped name.
	  file="$progdir/$program"
	elif func_ltwrapper_executable_p "$file"; then
	  func_ltwrapper_scriptname "$file"
	  func_source "$func_ltwrapper_scriptname_result"
	  # Transform arg to wrapped name.
	  file="$progdir/$program"
	fi
	;;
      esac
      # Quote arguments (to preserve shell metacharacters).
      func_append_quoted args "$file"
    done

    if test "X$opt_dry_run" = Xfalse; then
      if test -n "$shlibpath_var"; then
	# Export the shlibpath_var.
	eval "export $shlibpath_var"
      fi

      # Restore saved environment variables
      for lt_var in LANG LANGUAGE LC_ALL LC_CTYPE LC_COLLATE LC_MESSAGES
      do
	eval "if test \"\${save_$lt_var+set}\" = set; then
                $lt_var=\$save_$lt_var; export $lt_var
	      else
		$lt_unset $lt_var
	      fi"
      done

      # Now prepare to actually exec the command.
      exec_cmd="\$cmd$args"
    else
      # Display what would be done.
      if test -n "$shlibpath_var"; then
	eval "\$ECHO \"\$shlibpath_var=\$$shlibpath_var\""
	echo "export $shlibpath_var"
      fi
      $ECHO "$cmd$args"
      exit $EXIT_SUCCESS
    fi
}

test "$opt_mode" = execute && func_mode_execute ${1+"$@"}


# func_mode_finish arg...
func_mode_finish ()
{
    $opt_debug
    libs=
    libdirs=
    admincmds=

    for opt in "$nonopt" ${1+"$@"}
    do
      if test -d "$opt"; then
	libdirs+=" $opt"

      elif test -f "$opt"; then
	if func_lalib_unsafe_p "$opt"; then
	  libs+=" $opt"
	else
	  func_warning "\`$opt' is not a valid libtool archive"
	fi

      else
	func_fatal_error "invalid argument \`$opt'"
      fi
    done

    if test -n "$libs"; then
      if test -n "$lt_sysroot"; then
        sysroot_regex=`$ECHO "$lt_sysroot" | $SED "$sed_make_literal_regex"`
        sysroot_cmd="s/\([ ']\)$sysroot_regex/\1/g;"
      else
        sysroot_cmd=
      fi

      # Remove sysroot references
      if $opt_dry_run; then
        for lib in $libs; do
          echo "removing references to $lt_sysroot and \`=' prefixes from $lib"
        done
      else
        tmpdir=`func_mktempdir`
        for lib in $libs; do
	  sed -e "${sysroot_cmd} s/\([ ']-[LR]\)=/\1/g; s/\([ ']\)=/\1/g" $lib \
	    > $tmpdir/tmp-la
	  mv -f $tmpdir/tmp-la $lib
	done
        ${RM}r "$tmpdir"
      fi
    fi

    if test -n "$finish_cmds$finish_eval" && test -n "$libdirs"; then
      for libdir in $libdirs; do
	if test -n "$finish_cmds"; then
	  # Do each command in the finish commands.
	  func_execute_cmds "$finish_cmds" 'admincmds="$admincmds
'"$cmd"'"'
	fi
	if test -n "$finish_eval"; then
	  # Do the single finish_eval.
	  eval cmds=\"$finish_eval\"
	  $opt_dry_run || eval "$cmds" || admincmds+="
       $cmds"
	fi
      done
    fi

    # Exit here if they wanted silent mode.
    $opt_silent && exit $EXIT_SUCCESS

    if test -n "$finish_cmds$finish_eval" && test -n "$libdirs"; then
      echo "----------------------------------------------------------------------"
      echo "Libraries have been installed in:"
      for libdir in $libdirs; do
	$ECHO "   $libdir"
      done
      echo
      echo "If you ever happen to want to link against installed libraries"
      echo "in a given directory, LIBDIR, you must either use libtool, and"
      echo "specify the full pathname of the library, or use the \`-LLIBDIR'"
      echo "flag during linking and do at least one of the following:"
      if test -n "$shlibpath_var"; then
	echo "   - add LIBDIR to the \`$shlibpath_var' environment variable"
	echo "     during execution"
      fi
      if test -n "$runpath_var"; then
	echo "   - add LIBDIR to the \`$runpath_var' environment variable"
	echo "     during linking"
      fi
      if test -n "$hardcode_libdir_flag_spec"; then
	libdir=LIBDIR
	eval flag=\"$hardcode_libdir_flag_spec\"

	$ECHO "   - use the \`$flag' linker flag"
      fi
      if test -n "$admincmds"; then
	$ECHO "   - have your system administrator run these commands:$admincmds"
      fi
      if test -f /etc/ld.so.conf; then
	echo "   - have your system administrator add LIBDIR to \`/etc/ld.so.conf'"
      fi
      echo

      echo "See any operating system documentation about shared libraries for"
      case $host in
	solaris2.[6789]|solaris2.1[0-9])
	  echo "more information, such as the ld(1), crle(1) and ld.so(8) manual"
	  echo "pages."
	  ;;
	*)
	  echo "more information, such as the ld(1) and ld.so(8) manual pages."
	  ;;
      esac
      echo "----------------------------------------------------------------------"
    fi
    exit $EXIT_SUCCESS
}

test "$opt_mode" = finish && func_mode_finish ${1+"$@"}


# func_mode_install arg...
func_mode_install ()
{
    $opt_debug
    # There may be an optional sh(1) argument at the beginning of
    # install_prog (especially on Windows NT).
    if test "$nonopt" = "$SHELL" || test "$nonopt" = /bin/sh ||
       # Allow the use of GNU shtool's install command.
       case $nonopt in *shtool*) :;; *) false;; esac; then
      # Aesthetically quote it.
      func_quote_for_eval "$nonopt"
      install_prog="$func_quote_for_eval_result "
      arg=$1
      shift
    else
      install_prog=
      arg=$nonopt
    fi

    # The real first argument should be the name of the installation program.
    # Aesthetically quote it.
    func_quote_for_eval "$arg"
    install_prog+="$func_quote_for_eval_result"
    install_shared_prog=$install_prog
    case " $install_prog " in
      *[\\\ /]cp\ *) install_cp=: ;;
      *) install_cp=false ;;
    esac

    # We need to accept at least all the BSD install flags.
    dest=
    files=
    opts=
    prev=
    install_type=
    isdir=no
    stripme=
    no_mode=:
    for arg
    do
      arg2=
      if test -n "$dest"; then
	files+=" $dest"
	dest=$arg
	continue
      fi

      case $arg in
      -d) isdir=yes ;;
      -f)
	if $install_cp; then :; else
	  prev=$arg
	fi
	;;
      -g | -m | -o)
	prev=$arg
	;;
      -s)
	stripme=" -s"
	continue
	;;
      -*)
	;;
      *)
	# If the previous option needed an argument, then skip it.
	if test -n "$prev"; then
	  if test "x$prev" = x-m && test -n "$install_override_mode"; then
	    arg2=$install_override_mode
	    no_mode=false
	  fi
	  prev=
	else
	  dest=$arg
	  continue
	fi
	;;
      esac

      # Aesthetically quote the argument.
      func_quote_for_eval "$arg"
      install_prog+=" $func_quote_for_eval_result"
      if test -n "$arg2"; then
	func_quote_for_eval "$arg2"
      fi
      install_shared_prog+=" $func_quote_for_eval_result"
    done

    test -z "$install_prog" && \
      func_fatal_help "you must specify an install program"

    test -n "$prev" && \
      func_fatal_help "the \`$prev' option requires an argument"

    if test -n "$install_override_mode" && $no_mode; then
      if $install_cp; then :; else
	func_quote_for_eval "$install_override_mode"
	install_shared_prog+=" -m $func_quote_for_eval_result"
      fi
    fi

    if test -z "$files"; then
      if test -z "$dest"; then
	func_fatal_help "no file or destination specified"
      else
	func_fatal_help "you must specify a destination"
      fi
    fi

    # Strip any trailing slash from the destination.
    func_stripname '' '/' "$dest"
    dest=$func_stripname_result

    # Check to see that the destination is a directory.
    test -d "$dest" && isdir=yes
    if test "$isdir" = yes; then
      destdir="$dest"
      destname=
    else
      func_dirname_and_basename "$dest" "" "."
      destdir="$func_dirname_result"
      destname="$func_basename_result"

      # Not a directory, so check to see that there is only one file specified.
      set dummy $files; shift
      test "$#" -gt 1 && \
	func_fatal_help "\`$dest' is not a directory"
    fi
    case $destdir in
    [\\/]* | [A-Za-z]:[\\/]*) ;;
    *)
      for file in $files; do
	case $file in
	*.lo) ;;
	*)
	  func_fatal_help "\`$destdir' must be an absolute directory name"
	  ;;
	esac
      done
      ;;
    esac

    # This variable tells wrapper scripts just to set variables rather
    # than running their programs.
    libtool_install_magic="$magic"

    staticlibs=
    future_libdirs=
    current_libdirs=
    for file in $files; do

      # Do each installation.
      case $file in
      *.$libext)
	# Do the static libraries later.
	staticlibs+=" $file"
	;;

      *.la)
	func_resolve_sysroot "$file"
	file=$func_resolve_sysroot_result

	# Check to see that this really is a libtool archive.
	func_lalib_unsafe_p "$file" \
	  || func_fatal_help "\`$file' is not a valid libtool archive"

	library_names=
	old_library=
	relink_command=
	func_source "$file"

	# Add the libdir to current_libdirs if it is the destination.
	if test "X$destdir" = "X$libdir"; then
	  case "$current_libdirs " in
	  *" $libdir "*) ;;
	  *) current_libdirs+=" $libdir" ;;
	  esac
	else
	  # Note the libdir as a future libdir.
	  case "$future_libdirs " in
	  *" $libdir "*) ;;
	  *) future_libdirs+=" $libdir" ;;
	  esac
	fi

	func_dirname "$file" "/" ""
	dir="$func_dirname_result"
	dir+="$objdir"

	if test -n "$relink_command"; then
	  # Determine the prefix the user has applied to our future dir.
	  inst_prefix_dir=`$ECHO "$destdir" | $SED -e "s%$libdir\$%%"`

	  # Don't allow the user to place us outside of our expected
	  # location b/c this prevents finding dependent libraries that
	  # are installed to the same prefix.
	  # At present, this check doesn't affect windows .dll's that
	  # are installed into $libdir/../bin (currently, that works fine)
	  # but it's something to keep an eye on.
	  test "$inst_prefix_dir" = "$destdir" && \
	    func_fatal_error "error: cannot install \`$file' to a directory not ending in $libdir"

	  if test -n "$inst_prefix_dir"; then
	    # Stick the inst_prefix_dir data into the link command.
	    relink_command=`$ECHO "$relink_command" | $SED "s%@inst_prefix_dir@%-inst-prefix-dir $inst_prefix_dir%"`
	  else
	    relink_command=`$ECHO "$relink_command" | $SED "s%@inst_prefix_dir@%%"`
	  fi

	  func_warning "relinking \`$file'"
	  func_show_eval "$relink_command" \
	    'func_fatal_error "error: relink \`$file'\'' with the above command before installing it"'
	fi

	# See the names of the shared library.
	set dummy $library_names; shift
	if test -n "$1"; then
	  realname="$1"
	  shift

	  srcname="$realname"
	  test -n "$relink_command" && srcname="$realname"T

	  # Install the shared library and build the symlinks.
	  func_show_eval "$install_shared_prog $dir/$srcname $destdir/$realname" \
	      'exit $?'
	  tstripme="$stripme"
	  case $host_os in
	  cygwin* | mingw* | pw32* | cegcc*)
	    case $realname in
	    *.dll.a)
	      tstripme=""
	      ;;
	    esac
	    ;;
	  esac
	  if test -n "$tstripme" && test -n "$striplib"; then
	    func_show_eval "$striplib $destdir/$realname" 'exit $?'
	  fi

	  if test "$#" -gt 0; then
	    # Delete the old symlinks, and create new ones.
	    # Try `ln -sf' first, because the `ln' binary might depend on
	    # the symlink we replace!  Solaris /bin/ln does not understand -f,
	    # so we also need to try rm && ln -s.
	    for linkname
	    do
	      test "$linkname" != "$realname" \
		&& func_show_eval "(cd $destdir && { $LN_S -f $realname $linkname || { $RM $linkname && $LN_S $realname $linkname; }; })"
	    done
	  fi

	  # Do each command in the postinstall commands.
	  lib="$destdir/$realname"
	  func_execute_cmds "$postinstall_cmds" 'exit $?'
	fi

	# Install the pseudo-library for information purposes.
	func_basename "$file"
	name="$func_basename_result"
	instname="$dir/$name"i
	func_show_eval "$install_prog $instname $destdir/$name" 'exit $?'

	# Maybe install the static library, too.
	test -n "$old_library" && staticlibs+=" $dir/$old_library"
	;;

      *.lo)
	# Install (i.e. copy) a libtool object.

	# Figure out destination file name, if it wasn't already specified.
	if test -n "$destname"; then
	  destfile="$destdir/$destname"
	else
	  func_basename "$file"
	  destfile="$func_basename_result"
	  destfile="$destdir/$destfile"
	fi

	# Deduce the name of the destination old-style object file.
	case $destfile in
	*.lo)
	  func_lo2o "$destfile"
	  staticdest=$func_lo2o_result
	  ;;
	*.$objext)
	  staticdest="$destfile"
	  destfile=
	  ;;
	*)
	  func_fatal_help "cannot copy a libtool object to \`$destfile'"
	  ;;
	esac

	# Install the libtool object if requested.
	test -n "$destfile" && \
	  func_show_eval "$install_prog $file $destfile" 'exit $?'

	# Install the old object if enabled.
	if test "$build_old_libs" = yes; then
	  # Deduce the name of the old-style object file.
	  func_lo2o "$file"
	  staticobj=$func_lo2o_result
	  func_show_eval "$install_prog \$staticobj \$staticdest" 'exit $?'
	fi
	exit $EXIT_SUCCESS
	;;

      *)
	# Figure out destination file name, if it wasn't already specified.
	if test -n "$destname"; then
	  destfile="$destdir/$destname"
	else
	  func_basename "$file"
	  destfile="$func_basename_result"
	  destfile="$destdir/$destfile"
	fi

	# If the file is missing, and there is a .exe on the end, strip it
	# because it is most likely a libtool script we actually want to
	# install
	stripped_ext=""
	case $file in
	  *.exe)
	    if test ! -f "$file"; then
	      func_stripname '' '.exe' "$file"
	      file=$func_stripname_result
	      stripped_ext=".exe"
	    fi
	    ;;
	esac

	# Do a test to see if this is really a libtool program.
	case $host in
	*cygwin* | *mingw*)
	    if func_ltwrapper_executable_p "$file"; then
	      func_ltwrapper_scriptname "$file"
	      wrapper=$func_ltwrapper_scriptname_result
	    else
	      func_stripname '' '.exe' "$file"
	      wrapper=$func_stripname_result
	    fi
	    ;;
	*)
	    wrapper=$file
	    ;;
	esac
	if func_ltwrapper_script_p "$wrapper"; then
	  notinst_deplibs=
	  relink_command=

	  func_source "$wrapper"

	  # Check the variables that should have been set.
	  test -z "$generated_by_libtool_version" && \
	    func_fatal_error "invalid libtool wrapper script \`$wrapper'"

	  finalize=yes
	  for lib in $notinst_deplibs; do
	    # Check to see that each library is installed.
	    libdir=
	    if test -f "$lib"; then
	      func_source "$lib"
	    fi
	    libfile="$libdir/"`$ECHO "$lib" | $SED 's%^.*/%%g'` ### testsuite: skip nested quoting test
	    if test -n "$libdir" && test ! -f "$libfile"; then
	      func_warning "\`$lib' has not been installed in \`$libdir'"
	      finalize=no
	    fi
	  done

	  relink_command=
	  func_source "$wrapper"

	  outputname=
	  if test "$fast_install" = no && test -n "$relink_command"; then
	    $opt_dry_run || {
	      if test "$finalize" = yes; then
	        tmpdir=`func_mktempdir`
		func_basename "$file$stripped_ext"
		file="$func_basename_result"
	        outputname="$tmpdir/$file"
	        # Replace the output file specification.
	        relink_command=`$ECHO "$relink_command" | $SED 's%@OUTPUT@%'"$outputname"'%g'`

	        $opt_silent || {
	          func_quote_for_expand "$relink_command"
		  eval "func_echo $func_quote_for_expand_result"
	        }
	        if eval "$relink_command"; then :
	          else
		  func_error "error: relink \`$file' with the above command before installing it"
		  $opt_dry_run || ${RM}r "$tmpdir"
		  continue
	        fi
	        file="$outputname"
	      else
	        func_warning "cannot relink \`$file'"
	      fi
	    }
	  else
	    # Install the binary that we compiled earlier.
	    file=`$ECHO "$file$stripped_ext" | $SED "s%\([^/]*\)$%$objdir/\1%"`
	  fi
	fi

	# remove .exe since cygwin /usr/bin/install will append another
	# one anyway
	case $install_prog,$host in
	*/usr/bin/install*,*cygwin*)
	  case $file:$destfile in
	  *.exe:*.exe)
	    # this is ok
	    ;;
	  *.exe:*)
	    destfile=$destfile.exe
	    ;;
	  *:*.exe)
	    func_stripname '' '.exe' "$destfile"
	    destfile=$func_stripname_result
	    ;;
	  esac
	  ;;
	esac
	func_show_eval "$install_prog\$stripme \$file \$destfile" 'exit $?'
	$opt_dry_run || if test -n "$outputname"; then
	  ${RM}r "$tmpdir"
	fi
	;;
      esac
    done

    for file in $staticlibs; do
      func_basename "$file"
      name="$func_basename_result"

      # Set up the ranlib parameters.
      oldlib="$destdir/$name"
      func_to_tool_file "$oldlib" func_convert_file_msys_to_w32
      tool_oldlib=$func_to_tool_file_result

      func_show_eval "$install_prog \$file \$oldlib" 'exit $?'

      if test -n "$stripme" && test -n "$old_striplib"; then
	func_show_eval "$old_striplib $tool_oldlib" 'exit $?'
      fi

      # Do each command in the postinstall commands.
      func_execute_cmds "$old_postinstall_cmds" 'exit $?'
    done

    test -n "$future_libdirs" && \
      func_warning "remember to run \`$progname --finish$future_libdirs'"

    if test -n "$current_libdirs"; then
      # Maybe just do a dry run.
      $opt_dry_run && current_libdirs=" -n$current_libdirs"
      exec_cmd='$SHELL $progpath $preserve_args --finish$current_libdirs'
    else
      exit $EXIT_SUCCESS
    fi
}

test "$opt_mode" = install && func_mode_install ${1+"$@"}


# func_generate_dlsyms outputname originator pic_p
# Extract symbols from dlprefiles and create ${outputname}S.o with
# a dlpreopen symbol table.
func_generate_dlsyms ()
{
    $opt_debug
    my_outputname="$1"
    my_originator="$2"
    my_pic_p="${3-no}"
    my_prefix=`$ECHO "$my_originator" | sed 's%[^a-zA-Z0-9]%_%g'`
    my_dlsyms=

    if test -n "$dlfiles$dlprefiles" || test "$dlself" != no; then
      if test -n "$NM" && test -n "$global_symbol_pipe"; then
	my_dlsyms="${my_outputname}S.c"
      else
	func_error "not configured to extract global symbols from dlpreopened files"
      fi
    fi

    if test -n "$my_dlsyms"; then
      case $my_dlsyms in
      "") ;;
      *.c)
	# Discover the nlist of each of the dlfiles.
	nlist="$output_objdir/${my_outputname}.nm"

	func_show_eval "$RM $nlist ${nlist}S ${nlist}T"

	# Parse the name list into a source file.
	func_verbose "creating $output_objdir/$my_dlsyms"

	$opt_dry_run || $ECHO > "$output_objdir/$my_dlsyms" "\
/* $my_dlsyms - symbol resolution table for \`$my_outputname' dlsym emulation. */
/* Generated by $PROGRAM (GNU $PACKAGE$TIMESTAMP) $VERSION */

#ifdef __cplusplus
extern \"C\" {
#endif

#if defined(__GNUC__) && (((__GNUC__ == 4) && (__GNUC_MINOR__ >= 4)) || (__GNUC__ > 4))
#pragma GCC diagnostic ignored \"-Wstrict-prototypes\"
#endif

/* Keep this code in sync between libtool.m4, ltmain, lt_system.h, and tests.  */
#if defined(_WIN32) || defined(__CYGWIN__) || defined(_WIN32_WCE)
/* DATA imports from DLLs on WIN32 con't be const, because runtime
   relocations are performed -- see ld's documentation on pseudo-relocs.  */
# define LT_DLSYM_CONST
#elif defined(__osf__)
/* This system does not cope well with relocations in const data.  */
# define LT_DLSYM_CONST
#else
# define LT_DLSYM_CONST const
#endif

/* External symbol declarations for the compiler. */\
"

	if test "$dlself" = yes; then
	  func_verbose "generating symbol list for \`$output'"

	  $opt_dry_run || echo ': @PROGRAM@ ' > "$nlist"

	  # Add our own program objects to the symbol list.
	  progfiles=`$ECHO "$objs$old_deplibs" | $SP2NL | $SED "$lo2o" | $NL2SP`
	  for progfile in $progfiles; do
	    func_to_tool_file "$progfile" func_convert_file_msys_to_w32
	    func_verbose "extracting global C symbols from \`$func_to_tool_file_result'"
	    $opt_dry_run || eval "$NM $func_to_tool_file_result | $global_symbol_pipe >> '$nlist'"
	  done

	  if test -n "$exclude_expsyms"; then
	    $opt_dry_run || {
	      eval '$EGREP -v " ($exclude_expsyms)$" "$nlist" > "$nlist"T'
	      eval '$MV "$nlist"T "$nlist"'
	    }
	  fi

	  if test -n "$export_symbols_regex"; then
	    $opt_dry_run || {
	      eval '$EGREP -e "$export_symbols_regex" "$nlist" > "$nlist"T'
	      eval '$MV "$nlist"T "$nlist"'
	    }
	  fi

	  # Prepare the list of exported symbols
	  if test -z "$export_symbols"; then
	    export_symbols="$output_objdir/$outputname.exp"
	    $opt_dry_run || {
	      $RM $export_symbols
	      eval "${SED} -n -e '/^: @PROGRAM@ $/d' -e 's/^.* \(.*\)$/\1/p' "'< "$nlist" > "$export_symbols"'
	      case $host in
	      *cygwin* | *mingw* | *cegcc* )
                eval "echo EXPORTS "'> "$output_objdir/$outputname.def"'
                eval 'cat "$export_symbols" >> "$output_objdir/$outputname.def"'
	        ;;
	      esac
	    }
	  else
	    $opt_dry_run || {
	      eval "${SED} -e 's/\([].[*^$]\)/\\\\\1/g' -e 's/^/ /' -e 's/$/$/'"' < "$export_symbols" > "$output_objdir/$outputname.exp"'
	      eval '$GREP -f "$output_objdir/$outputname.exp" < "$nlist" > "$nlist"T'
	      eval '$MV "$nlist"T "$nlist"'
	      case $host in
	        *cygwin* | *mingw* | *cegcc* )
	          eval "echo EXPORTS "'> "$output_objdir/$outputname.def"'
	          eval 'cat "$nlist" >> "$output_objdir/$outputname.def"'
	          ;;
	      esac
	    }
	  fi
	fi

	for dlprefile in $dlprefiles; do
	  func_verbose "extracting global C symbols from \`$dlprefile'"
	  func_basename "$dlprefile"
	  name="$func_basename_result"
          case $host in
	    *cygwin* | *mingw* | *cegcc* )
	      # if an import library, we need to obtain dlname
	      if func_win32_import_lib_p "$dlprefile"; then
	        func_tr_sh "$dlprefile"
	        eval "curr_lafile=\$libfile_$func_tr_sh_result"
	        dlprefile_dlbasename=""
	        if test -n "$curr_lafile" && func_lalib_p "$curr_lafile"; then
	          # Use subshell, to avoid clobbering current variable values
	          dlprefile_dlname=`source "$curr_lafile" && echo "$dlname"`
	          if test -n "$dlprefile_dlname" ; then
	            func_basename "$dlprefile_dlname"
	            dlprefile_dlbasename="$func_basename_result"
	          else
	            # no lafile. user explicitly requested -dlpreopen <import library>.
	            $sharedlib_from_linklib_cmd "$dlprefile"
	            dlprefile_dlbasename=$sharedlib_from_linklib_result
	          fi
	        fi
	        $opt_dry_run || {
	          if test -n "$dlprefile_dlbasename" ; then
	            eval '$ECHO ": $dlprefile_dlbasename" >> "$nlist"'
	          else
	            func_warning "Could not compute DLL name from $name"
	            eval '$ECHO ": $name " >> "$nlist"'
	          fi
	          func_to_tool_file "$dlprefile" func_convert_file_msys_to_w32
	          eval "$NM \"$func_to_tool_file_result\" 2>/dev/null | $global_symbol_pipe |
	            $SED -e '/I __imp/d' -e 's/I __nm_/D /;s/_nm__//' >> '$nlist'"
	        }
	      else # not an import lib
	        $opt_dry_run || {
	          eval '$ECHO ": $name " >> "$nlist"'
	          func_to_tool_file "$dlprefile" func_convert_file_msys_to_w32
	          eval "$NM \"$func_to_tool_file_result\" 2>/dev/null | $global_symbol_pipe >> '$nlist'"
	        }
	      fi
	    ;;
	    *)
	      $opt_dry_run || {
	        eval '$ECHO ": $name " >> "$nlist"'
	        func_to_tool_file "$dlprefile" func_convert_file_msys_to_w32
	        eval "$NM \"$func_to_tool_file_result\" 2>/dev/null | $global_symbol_pipe >> '$nlist'"
	      }
	    ;;
          esac
	done

	$opt_dry_run || {
	  # Make sure we have at least an empty file.
	  test -f "$nlist" || : > "$nlist"

	  if test -n "$exclude_expsyms"; then
	    $EGREP -v " ($exclude_expsyms)$" "$nlist" > "$nlist"T
	    $MV "$nlist"T "$nlist"
	  fi

	  # Try sorting and uniquifying the output.
	  if $GREP -v "^: " < "$nlist" |
	      if sort -k 3 </dev/null >/dev/null 2>&1; then
		sort -k 3
	      else
		sort +2
	      fi |
	      uniq > "$nlist"S; then
	    :
	  else
	    $GREP -v "^: " < "$nlist" > "$nlist"S
	  fi

	  if test -f "$nlist"S; then
	    eval "$global_symbol_to_cdecl"' < "$nlist"S >> "$output_objdir/$my_dlsyms"'
	  else
	    echo '/* NONE */' >> "$output_objdir/$my_dlsyms"
	  fi

	  echo >> "$output_objdir/$my_dlsyms" "\

/* The mapping between symbol names and symbols.  */
typedef struct {
  const char *name;
  void *address;
} lt_dlsymlist;
extern LT_DLSYM_CONST lt_dlsymlist
lt_${my_prefix}_LTX_preloaded_symbols[];
LT_DLSYM_CONST lt_dlsymlist
lt_${my_prefix}_LTX_preloaded_symbols[] =
{\
  { \"$my_originator\", (void *) 0 },"

	  case $need_lib_prefix in
	  no)
	    eval "$global_symbol_to_c_name_address" < "$nlist" >> "$output_objdir/$my_dlsyms"
	    ;;
	  *)
	    eval "$global_symbol_to_c_name_address_lib_prefix" < "$nlist" >> "$output_objdir/$my_dlsyms"
	    ;;
	  esac
	  echo >> "$output_objdir/$my_dlsyms" "\
  {0, (void *) 0}
};

/* This works around a problem in FreeBSD linker */
#ifdef FREEBSD_WORKAROUND
static const void *lt_preloaded_setup() {
  return lt_${my_prefix}_LTX_preloaded_symbols;
}
#endif

#ifdef __cplusplus
}
#endif\
"
	} # !$opt_dry_run

	pic_flag_for_symtable=
	case "$compile_command " in
	*" -static "*) ;;
	*)
	  case $host in
	  # compiling the symbol table file with pic_flag works around
	  # a FreeBSD bug that causes programs to crash when -lm is
	  # linked before any other PIC object.  But we must not use
	  # pic_flag when linking with -static.  The problem exists in
	  # FreeBSD 2.2.6 and is fixed in FreeBSD 3.1.
	  *-*-freebsd2.*|*-*-freebsd3.0*|*-*-freebsdelf3.0*)
	    pic_flag_for_symtable=" $pic_flag -DFREEBSD_WORKAROUND" ;;
	  *-*-hpux*)
	    pic_flag_for_symtable=" $pic_flag"  ;;
	  *)
	    if test "X$my_pic_p" != Xno; then
	      pic_flag_for_symtable=" $pic_flag"
	    fi
	    ;;
	  esac
	  ;;
	esac
	symtab_cflags=
	for arg in $LTCFLAGS; do
	  case $arg in
	  -pie | -fpie | -fPIE) ;;
	  *) symtab_cflags+=" $arg" ;;
	  esac
	done

	# Now compile the dynamic symbol file.
	func_show_eval '(cd $output_objdir && $LTCC$symtab_cflags -c$no_builtin_flag$pic_flag_for_symtable "$my_dlsyms")' 'exit $?'

	# Clean up the generated files.
	func_show_eval '$RM "$output_objdir/$my_dlsyms" "$nlist" "${nlist}S" "${nlist}T"'

	# Transform the symbol file into the correct name.
	symfileobj="$output_objdir/${my_outputname}S.$objext"
	case $host in
	*cygwin* | *mingw* | *cegcc* )
	  if test -f "$output_objdir/$my_outputname.def"; then
	    compile_command=`$ECHO "$compile_command" | $SED "s%@SYMFILE@%$output_objdir/$my_outputname.def $symfileobj%"`
	    finalize_command=`$ECHO "$finalize_command" | $SED "s%@SYMFILE@%$output_objdir/$my_outputname.def $symfileobj%"`
	  else
	    compile_command=`$ECHO "$compile_command" | $SED "s%@SYMFILE@%$symfileobj%"`
	    finalize_command=`$ECHO "$finalize_command" | $SED "s%@SYMFILE@%$symfileobj%"`
	  fi
	  ;;
	*)
	  compile_command=`$ECHO "$compile_command" | $SED "s%@SYMFILE@%$symfileobj%"`
	  finalize_command=`$ECHO "$finalize_command" | $SED "s%@SYMFILE@%$symfileobj%"`
	  ;;
	esac
	;;
      *)
	func_fatal_error "unknown suffix for \`$my_dlsyms'"
	;;
      esac
    else
      # We keep going just in case the user didn't refer to
      # lt_preloaded_symbols.  The linker will fail if global_symbol_pipe
      # really was required.

      # Nullify the symbol file.
      compile_command=`$ECHO "$compile_command" | $SED "s% @SYMFILE@%%"`
      finalize_command=`$ECHO "$finalize_command" | $SED "s% @SYMFILE@%%"`
    fi
}

# func_win32_libid arg
# return the library type of file 'arg'
#
# Need a lot of goo to handle *both* DLLs and import libs
# Has to be a shell function in order to 'eat' the argument
# that is supplied when $file_magic_command is called.
# Despite the name, also deal with 64 bit binaries.
func_win32_libid ()
{
  $opt_debug
  win32_libid_type="unknown"
  win32_fileres=`file -L $1 2>/dev/null`
  case $win32_fileres in
  *ar\ archive\ import\ library*) # definitely import
    win32_libid_type="x86 archive import"
    ;;
  *ar\ archive*) # could be an import, or static
    # Keep the egrep pattern in sync with the one in _LT_CHECK_MAGIC_METHOD.
    if eval $OBJDUMP -f $1 | $SED -e '10q' 2>/dev/null |
       $EGREP 'file format (pei*-i386(.*architecture: i386)?|pe-arm-wince|pe-x86-64)' >/dev/null; then
      func_to_tool_file "$1" func_convert_file_msys_to_w32
      win32_nmres=`eval $NM -f posix -A \"$func_to_tool_file_result\" |
	$SED -n -e '
	    1,100{
		/ I /{
		    s,.*,import,
		    p
		    q
		}
	    }'`
      case $win32_nmres in
      import*)  win32_libid_type="x86 archive import";;
      *)        win32_libid_type="x86 archive static";;
      esac
    fi
    ;;
  *DLL*)
    win32_libid_type="x86 DLL"
    ;;
  *executable*) # but shell scripts are "executable" too...
    case $win32_fileres in
    *MS\ Windows\ PE\ Intel*)
      win32_libid_type="x86 DLL"
      ;;
    esac
    ;;
  esac
  $ECHO "$win32_libid_type"
}

# func_cygming_dll_for_implib ARG
#
# Platform-specific function to extract the
# name of the DLL associated with the specified
# import library ARG.
# Invoked by eval'ing the libtool variable
#    $sharedlib_from_linklib_cmd
# Result is available in the variable
#    $sharedlib_from_linklib_result
func_cygming_dll_for_implib ()
{
  $opt_debug
  sharedlib_from_linklib_result=`$DLLTOOL --identify-strict --identify "$1"`
}

# func_cygming_dll_for_implib_fallback_core SECTION_NAME LIBNAMEs
#
# The is the core of a fallback implementation of a
# platform-specific function to extract the name of the
# DLL associated with the specified import library LIBNAME.
#
# SECTION_NAME is either .idata$6 or .idata$7, depending
# on the platform and compiler that created the implib.
#
# Echos the name of the DLL associated with the
# specified import library.
func_cygming_dll_for_implib_fallback_core ()
{
  $opt_debug
  match_literal=`$ECHO "$1" | $SED "$sed_make_literal_regex"`
  $OBJDUMP -s --section "$1" "$2" 2>/dev/null |
    $SED '/^Contents of section '"$match_literal"':/{
      # Place marker at beginning of archive member dllname section
      s/.*/====MARK====/
      p
      d
    }
    # These lines can sometimes be longer than 43 characters, but
    # are always uninteresting
    /:[	 ]*file format pe[i]\{,1\}-/d
    /^In archive [^:]*:/d
    # Ensure marker is printed
    /^====MARK====/p
    # Remove all lines with less than 43 characters
    /^.\{43\}/!d
    # From remaining lines, remove first 43 characters
    s/^.\{43\}//' |
    $SED -n '
      # Join marker and all lines until next marker into a single line
      /^====MARK====/ b para
      H
      $ b para
      b
      :para
      x
      s/\n//g
      # Remove the marker
      s/^====MARK====//
      # Remove trailing dots and whitespace
      s/[\. \t]*$//
      # Print
      /./p' |
    # we now have a list, one entry per line, of the stringified
    # contents of the appropriate section of all members of the
    # archive which possess that section. Heuristic: eliminate
    # all those which have a first or second character that is
    # a '.' (that is, objdump's representation of an unprintable
    # character.) This should work for all archives with less than
    # 0x302f exports -- but will fail for DLLs whose name actually
    # begins with a literal '.' or a single character followed by
    # a '.'.
    #
    # Of those that remain, print the first one.
    $SED -e '/^\./d;/^.\./d;q'
}

# func_cygming_gnu_implib_p ARG
# This predicate returns with zero status (TRUE) if
# ARG is a GNU/binutils-style import library. Returns
# with nonzero status (FALSE) otherwise.
func_cygming_gnu_implib_p ()
{
  $opt_debug
  func_to_tool_file "$1" func_convert_file_msys_to_w32
  func_cygming_gnu_implib_tmp=`$NM "$func_to_tool_file_result" | eval "$global_symbol_pipe" | $EGREP ' (_head_[A-Za-z0-9_]+_[ad]l*|[A-Za-z0-9_]+_[ad]l*_iname)$'`
  test -n "$func_cygming_gnu_implib_tmp"
}

# func_cygming_ms_implib_p ARG
# This predicate returns with zero status (TRUE) if
# ARG is an MS-style import library. Returns
# with nonzero status (FALSE) otherwise.
func_cygming_ms_implib_p ()
{
  $opt_debug
  func_to_tool_file "$1" func_convert_file_msys_to_w32
  func_cygming_ms_implib_tmp=`$NM "$func_to_tool_file_result" | eval "$global_symbol_pipe" | $GREP '_NULL_IMPORT_DESCRIPTOR'`
  test -n "$func_cygming_ms_implib_tmp"
}

# func_cygming_dll_for_implib_fallback ARG
# Platform-specific function to extract the
# name of the DLL associated with the specified
# import library ARG.
#
# This fallback implementation is for use when $DLLTOOL
# does not support the --identify-strict option.
# Invoked by eval'ing the libtool variable
#    $sharedlib_from_linklib_cmd
# Result is available in the variable
#    $sharedlib_from_linklib_result
func_cygming_dll_for_implib_fallback ()
{
  $opt_debug
  if func_cygming_gnu_implib_p "$1" ; then
    # binutils import library
    sharedlib_from_linklib_result=`func_cygming_dll_for_implib_fallback_core '.idata$7' "$1"`
  elif func_cygming_ms_implib_p "$1" ; then
    # ms-generated import library
    sharedlib_from_linklib_result=`func_cygming_dll_for_implib_fallback_core '.idata$6' "$1"`
  else
    # unknown
    sharedlib_from_linklib_result=""
  fi
}


# func_extract_an_archive dir oldlib
func_extract_an_archive ()
{
    $opt_debug
    f_ex_an_ar_dir="$1"; shift
    f_ex_an_ar_oldlib="$1"
    if test "$lock_old_archive_extraction" = yes; then
      lockfile=$f_ex_an_ar_oldlib.lock
      until $opt_dry_run || ln "$progpath" "$lockfile" 2>/dev/null; do
	func_echo "Waiting for $lockfile to be removed"
	sleep 2
      done
    fi
    func_show_eval "(cd \$f_ex_an_ar_dir && $AR x \"\$f_ex_an_ar_oldlib\")" \
		   'stat=$?; rm -f "$lockfile"; exit $stat'
    if test "$lock_old_archive_extraction" = yes; then
      $opt_dry_run || rm -f "$lockfile"
    fi
    if ($AR t "$f_ex_an_ar_oldlib" | sort | sort -uc >/dev/null 2>&1); then
     :
    else
      func_fatal_error "object name conflicts in archive: $f_ex_an_ar_dir/$f_ex_an_ar_oldlib"
    fi
}


# func_extract_archives gentop oldlib ...
func_extract_archives ()
{
    $opt_debug
    my_gentop="$1"; shift
    my_oldlibs=${1+"$@"}
    my_oldobjs=""
    my_xlib=""
    my_xabs=""
    my_xdir=""

    for my_xlib in $my_oldlibs; do
      # Extract the objects.
      case $my_xlib in
	[\\/]* | [A-Za-z]:[\\/]*) my_xabs="$my_xlib" ;;
	*) my_xabs=`pwd`"/$my_xlib" ;;
      esac
      func_basename "$my_xlib"
      my_xlib="$func_basename_result"
      my_xlib_u=$my_xlib
      while :; do
        case " $extracted_archives " in
	*" $my_xlib_u "*)
	  func_arith $extracted_serial + 1
	  extracted_serial=$func_arith_result
	  my_xlib_u=lt$extracted_serial-$my_xlib ;;
	*) break ;;
	esac
      done
      extracted_archives="$extracted_archives $my_xlib_u"
      my_xdir="$my_gentop/$my_xlib_u"

      func_mkdir_p "$my_xdir"

      case $host in
      *-darwin*)
	func_verbose "Extracting $my_xabs"
	# Do not bother doing anything if just a dry run
	$opt_dry_run || {
	  darwin_orig_dir=`pwd`
	  cd $my_xdir || exit $?
	  darwin_archive=$my_xabs
	  darwin_curdir=`pwd`
	  darwin_base_archive=`basename "$darwin_archive"`
	  darwin_arches=`$LIPO -info "$darwin_archive" 2>/dev/null | $GREP Architectures 2>/dev/null || true`
	  if test -n "$darwin_arches"; then
	    darwin_arches=`$ECHO "$darwin_arches" | $SED -e 's/.*are://'`
	    darwin_arch=
	    func_verbose "$darwin_base_archive has multiple architectures $darwin_arches"
	    for darwin_arch in  $darwin_arches ; do
	      func_mkdir_p "unfat-$$/${darwin_base_archive}-${darwin_arch}"
	      $LIPO -thin $darwin_arch -output "unfat-$$/${darwin_base_archive}-${darwin_arch}/${darwin_base_archive}" "${darwin_archive}"
	      cd "unfat-$$/${darwin_base_archive}-${darwin_arch}"
	      func_extract_an_archive "`pwd`" "${darwin_base_archive}"
	      cd "$darwin_curdir"
	      $RM "unfat-$$/${darwin_base_archive}-${darwin_arch}/${darwin_base_archive}"
	    done # $darwin_arches
            ## Okay now we've a bunch of thin objects, gotta fatten them up :)
	    darwin_filelist=`find unfat-$$ -type f -name \*.o -print -o -name \*.lo -print | $SED -e "$basename" | sort -u`
	    darwin_file=
	    darwin_files=
	    for darwin_file in $darwin_filelist; do
	      darwin_files=`find unfat-$$ -name $darwin_file -print | sort | $NL2SP`
	      $LIPO -create -output "$darwin_file" $darwin_files
	    done # $darwin_filelist
	    $RM -rf unfat-$$
	    cd "$darwin_orig_dir"
	  else
	    cd $darwin_orig_dir
	    func_extract_an_archive "$my_xdir" "$my_xabs"
	  fi # $darwin_arches
	} # !$opt_dry_run
	;;
      *)
        func_extract_an_archive "$my_xdir" "$my_xabs"
	;;
      esac
      my_oldobjs="$my_oldobjs "`find $my_xdir -name \*.$objext -print -o -name \*.lo -print | sort | $NL2SP`
    done

    func_extract_archives_result="$my_oldobjs"
}


# func_emit_wrapper [arg=no]
#
# Emit a libtool wrapper script on stdout.
# Don't directly open a file because we may want to
# incorporate the script contents within a cygwin/mingw
# wrapper executable.  Must ONLY be called from within
# func_mode_link because it depends on a number of variables
# set therein.
#
# ARG is the value that the WRAPPER_SCRIPT_BELONGS_IN_OBJDIR
# variable will take.  If 'yes', then the emitted script
# will assume that the directory in which it is stored is
# the $objdir directory.  This is a cygwin/mingw-specific
# behavior.
func_emit_wrapper ()
{
	func_emit_wrapper_arg1=${1-no}

	$ECHO "\
#! $SHELL

# $output - temporary wrapper script for $objdir/$outputname
# Generated by $PROGRAM (GNU $PACKAGE$TIMESTAMP) $VERSION
#
# The $output program cannot be directly executed until all the libtool
# libraries that it depends on are installed.
#
# This wrapper script should never be moved out of the build directory.
# If it is, it will not operate correctly.

# Sed substitution that helps us do robust quoting.  It backslashifies
# metacharacters that are still active within double-quoted strings.
sed_quote_subst='$sed_quote_subst'

# Be Bourne compatible
if test -n \"\${ZSH_VERSION+set}\" && (emulate sh) >/dev/null 2>&1; then
  emulate sh
  NULLCMD=:
  # Zsh 3.x and 4.x performs word splitting on \${1+\"\$@\"}, which
  # is contrary to our usage.  Disable this feature.
  alias -g '\${1+\"\$@\"}'='\"\$@\"'
  setopt NO_GLOB_SUBST
else
  case \`(set -o) 2>/dev/null\` in *posix*) set -o posix;; esac
fi
BIN_SH=xpg4; export BIN_SH # for Tru64
DUALCASE=1; export DUALCASE # for MKS sh

# The HP-UX ksh and POSIX shell print the target directory to stdout
# if CDPATH is set.
(unset CDPATH) >/dev/null 2>&1 && unset CDPATH

relink_command=\"$relink_command\"

# This environment variable determines our operation mode.
if test \"\$libtool_install_magic\" = \"$magic\"; then
  # install mode needs the following variables:
  generated_by_libtool_version='$macro_version'
  notinst_deplibs='$notinst_deplibs'
else
  # When we are sourced in execute mode, \$file and \$ECHO are already set.
  if test \"\$libtool_execute_magic\" != \"$magic\"; then
    file=\"\$0\""

    qECHO=`$ECHO "$ECHO" | $SED "$sed_quote_subst"`
    $ECHO "\

# A function that is used when there is no print builtin or printf.
func_fallback_echo ()
{
  eval 'cat <<_LTECHO_EOF
\$1
_LTECHO_EOF'
}
    ECHO=\"$qECHO\"
  fi

# Very basic option parsing. These options are (a) specific to
# the libtool wrapper, (b) are identical between the wrapper
# /script/ and the wrapper /executable/ which is used only on
# windows platforms, and (c) all begin with the string "--lt-"
# (application programs are unlikely to have options which match
# this pattern).
#
# There are only two supported options: --lt-debug and
# --lt-dump-script. There is, deliberately, no --lt-help.
#
# The first argument to this parsing function should be the
# script's $0 value, followed by "$@".
lt_option_debug=
func_parse_lt_options ()
{
  lt_script_arg0=\$0
  shift
  for lt_opt
  do
    case \"\$lt_opt\" in
    --lt-debug) lt_option_debug=1 ;;
    --lt-dump-script)
        lt_dump_D=\`\$ECHO \"X\$lt_script_arg0\" | $SED -e 's/^X//' -e 's%/[^/]*$%%'\`
        test \"X\$lt_dump_D\" = \"X\$lt_script_arg0\" && lt_dump_D=.
        lt_dump_F=\`\$ECHO \"X\$lt_script_arg0\" | $SED -e 's/^X//' -e 's%^.*/%%'\`
        cat \"\$lt_dump_D/\$lt_dump_F\"
        exit 0
      ;;
    --lt-*)
        \$ECHO \"Unrecognized --lt- option: '\$lt_opt'\" 1>&2
        exit 1
      ;;
    esac
  done

  # Print the debug banner immediately:
  if test -n \"\$lt_option_debug\"; then
    echo \"${outputname}:${output}:\${LINENO}: libtool wrapper (GNU $PACKAGE$TIMESTAMP) $VERSION\" 1>&2
  fi
}

# Used when --lt-debug. Prints its arguments to stdout
# (redirection is the responsibility of the caller)
func_lt_dump_args ()
{
  lt_dump_args_N=1;
  for lt_arg
  do
    \$ECHO \"${outputname}:${output}:\${LINENO}: newargv[\$lt_dump_args_N]: \$lt_arg\"
    lt_dump_args_N=\`expr \$lt_dump_args_N + 1\`
  done
}

# Core function for launching the target application
func_exec_program_core ()
{
"
  case $host in
  # Backslashes separate directories on plain windows
  *-*-mingw | *-*-os2* | *-cegcc*)
    $ECHO "\
      if test -n \"\$lt_option_debug\"; then
        \$ECHO \"${outputname}:${output}:\${LINENO}: newargv[0]: \$progdir\\\\\$program\" 1>&2
        func_lt_dump_args \${1+\"\$@\"} 1>&2
      fi
      exec \"\$progdir\\\\\$program\" \${1+\"\$@\"}
"
    ;;

  *)
    $ECHO "\
      if test -n \"\$lt_option_debug\"; then
        \$ECHO \"${outputname}:${output}:\${LINENO}: newargv[0]: \$progdir/\$program\" 1>&2
        func_lt_dump_args \${1+\"\$@\"} 1>&2
      fi
      exec \"\$progdir/\$program\" \${1+\"\$@\"}
"
    ;;
  esac
  $ECHO "\
      \$ECHO \"\$0: cannot exec \$program \$*\" 1>&2
      exit 1
}

# A function to encapsulate launching the target application
# Strips options in the --lt-* namespace from \$@ and
# launches target application with the remaining arguments.
func_exec_program ()
{
  case \" \$* \" in
  *\\ --lt-*)
    for lt_wr_arg
    do
      case \$lt_wr_arg in
      --lt-*) ;;
      *) set x \"\$@\" \"\$lt_wr_arg\"; shift;;
      esac
      shift
    done ;;
  esac
  func_exec_program_core \${1+\"\$@\"}
}

  # Parse options
  func_parse_lt_options \"\$0\" \${1+\"\$@\"}

  # Find the directory that this script lives in.
  thisdir=\`\$ECHO \"\$file\" | $SED 's%/[^/]*$%%'\`
  test \"x\$thisdir\" = \"x\$file\" && thisdir=.

  # Follow symbolic links until we get to the real thisdir.
  file=\`ls -ld \"\$file\" | $SED -n 's/.*-> //p'\`
  while test -n \"\$file\"; do
    destdir=\`\$ECHO \"\$file\" | $SED 's%/[^/]*\$%%'\`

    # If there was a directory component, then change thisdir.
    if test \"x\$destdir\" != \"x\$file\"; then
      case \"\$destdir\" in
      [\\\\/]* | [A-Za-z]:[\\\\/]*) thisdir=\"\$destdir\" ;;
      *) thisdir=\"\$thisdir/\$destdir\" ;;
      esac
    fi

    file=\`\$ECHO \"\$file\" | $SED 's%^.*/%%'\`
    file=\`ls -ld \"\$thisdir/\$file\" | $SED -n 's/.*-> //p'\`
  done

  # Usually 'no', except on cygwin/mingw when embedded into
  # the cwrapper.
  WRAPPER_SCRIPT_BELONGS_IN_OBJDIR=$func_emit_wrapper_arg1
  if test \"\$WRAPPER_SCRIPT_BELONGS_IN_OBJDIR\" = \"yes\"; then
    # special case for '.'
    if test \"\$thisdir\" = \".\"; then
      thisdir=\`pwd\`
    fi
    # remove .libs from thisdir
    case \"\$thisdir\" in
    *[\\\\/]$objdir ) thisdir=\`\$ECHO \"\$thisdir\" | $SED 's%[\\\\/][^\\\\/]*$%%'\` ;;
    $objdir )   thisdir=. ;;
    esac
  fi

  # Try to get the absolute directory name.
  absdir=\`cd \"\$thisdir\" && pwd\`
  test -n \"\$absdir\" && thisdir=\"\$absdir\"
"

	if test "$fast_install" = yes; then
	  $ECHO "\
  program=lt-'$outputname'$exeext
  progdir=\"\$thisdir/$objdir\"

  if test ! -f \"\$progdir/\$program\" ||
     { file=\`ls -1dt \"\$progdir/\$program\" \"\$progdir/../\$program\" 2>/dev/null | ${SED} 1q\`; \\
       test \"X\$file\" != \"X\$progdir/\$program\"; }; then

    file=\"\$\$-\$program\"

    if test ! -d \"\$progdir\"; then
      $MKDIR \"\$progdir\"
    else
      $RM \"\$progdir/\$file\"
    fi"

	  $ECHO "\

    # relink executable if necessary
    if test -n \"\$relink_command\"; then
      if relink_command_output=\`eval \$relink_command 2>&1\`; then :
      else
	$ECHO \"\$relink_command_output\" >&2
	$RM \"\$progdir/\$file\"
	exit 1
      fi
    fi

    $MV \"\$progdir/\$file\" \"\$progdir/\$program\" 2>/dev/null ||
    { $RM \"\$progdir/\$program\";
      $MV \"\$progdir/\$file\" \"\$progdir/\$program\"; }
    $RM \"\$progdir/\$file\"
  fi"
	else
	  $ECHO "\
  program='$outputname'
  progdir=\"\$thisdir/$objdir\"
"
	fi

	$ECHO "\

  if test -f \"\$progdir/\$program\"; then"

	# fixup the dll searchpath if we need to.
	#
	# Fix the DLL searchpath if we need to.  Do this before prepending
	# to shlibpath, because on Windows, both are PATH and uninstalled
	# libraries must come first.
	if test -n "$dllsearchpath"; then
	  $ECHO "\
    # Add the dll search path components to the executable PATH
    PATH=$dllsearchpath:\$PATH
"
	fi

	# Export our shlibpath_var if we have one.
	if test "$shlibpath_overrides_runpath" = yes && test -n "$shlibpath_var" && test -n "$temp_rpath"; then
	  $ECHO "\
    # Add our own library path to $shlibpath_var
    $shlibpath_var=\"$temp_rpath\$$shlibpath_var\"

    # Some systems cannot cope with colon-terminated $shlibpath_var
    # The second colon is a workaround for a bug in BeOS R4 sed
    $shlibpath_var=\`\$ECHO \"\$$shlibpath_var\" | $SED 's/::*\$//'\`

    export $shlibpath_var
"
	fi

	$ECHO "\
    if test \"\$libtool_execute_magic\" != \"$magic\"; then
      # Run the actual program with our arguments.
      func_exec_program \${1+\"\$@\"}
    fi
  else
    # The program doesn't exist.
    \$ECHO \"\$0: error: \\\`\$progdir/\$program' does not exist\" 1>&2
    \$ECHO \"This script is just a wrapper for \$program.\" 1>&2
    \$ECHO \"See the $PACKAGE documentation for more information.\" 1>&2
    exit 1
  fi
fi\
"
}


# func_emit_cwrapperexe_src
# emit the source code for a wrapper executable on stdout
# Must ONLY be called from within func_mode_link because
# it depends on a number of variable set therein.
func_emit_cwrapperexe_src ()
{
	cat <<EOF

/* $cwrappersource - temporary wrapper executable for $objdir/$outputname
   Generated by $PROGRAM (GNU $PACKAGE$TIMESTAMP) $VERSION

   The $output program cannot be directly executed until all the libtool
   libraries that it depends on are installed.

   This wrapper executable should never be moved out of the build directory.
   If it is, it will not operate correctly.
*/
EOF
	    cat <<"EOF"
#ifdef _MSC_VER
# define _CRT_SECURE_NO_DEPRECATE 1
#endif
#include <stdio.h>
#include <stdlib.h>
#ifdef _MSC_VER
# include <direct.h>
# include <process.h>
# include <io.h>
#else
# include <unistd.h>
# include <stdint.h>
# ifdef __CYGWIN__
#  include <io.h>
# endif
#endif
#include <malloc.h>
#include <stdarg.h>
#include <assert.h>
#include <string.h>
#include <ctype.h>
#include <errno.h>
#include <fcntl.h>
#include <sys/stat.h>

/* declarations of non-ANSI functions */
#if defined(__MINGW32__)
# ifdef __STRICT_ANSI__
int _putenv (const char *);
# endif
#elif defined(__CYGWIN__)
# ifdef __STRICT_ANSI__
char *realpath (const char *, char *);
int putenv (char *);
int setenv (const char *, const char *, int);
# endif
/* #elif defined (other platforms) ... */
#endif

/* portability defines, excluding path handling macros */
#if defined(_MSC_VER)
# define setmode _setmode
# define stat    _stat
# define chmod   _chmod
# define getcwd  _getcwd
# define putenv  _putenv
# define S_IXUSR _S_IEXEC
# ifndef _INTPTR_T_DEFINED
#  define _INTPTR_T_DEFINED
#  define intptr_t int
# endif
#elif defined(__MINGW32__)
# define setmode _setmode
# define stat    _stat
# define chmod   _chmod
# define getcwd  _getcwd
# define putenv  _putenv
#elif defined(__CYGWIN__)
# define HAVE_SETENV
# define FOPEN_WB "wb"
/* #elif defined (other platforms) ... */
#endif

#if defined(PATH_MAX)
# define LT_PATHMAX PATH_MAX
#elif defined(MAXPATHLEN)
# define LT_PATHMAX MAXPATHLEN
#else
# define LT_PATHMAX 1024
#endif

#ifndef S_IXOTH
# define S_IXOTH 0
#endif
#ifndef S_IXGRP
# define S_IXGRP 0
#endif

/* path handling portability macros */
#ifndef DIR_SEPARATOR
# define DIR_SEPARATOR '/'
# define PATH_SEPARATOR ':'
#endif

#if defined (_WIN32) || defined (__MSDOS__) || defined (__DJGPP__) || \
  defined (__OS2__)
# define HAVE_DOS_BASED_FILE_SYSTEM
# define FOPEN_WB "wb"
# ifndef DIR_SEPARATOR_2
#  define DIR_SEPARATOR_2 '\\'
# endif
# ifndef PATH_SEPARATOR_2
#  define PATH_SEPARATOR_2 ';'
# endif
#endif

#ifndef DIR_SEPARATOR_2
# define IS_DIR_SEPARATOR(ch) ((ch) == DIR_SEPARATOR)
#else /* DIR_SEPARATOR_2 */
# define IS_DIR_SEPARATOR(ch) \
	(((ch) == DIR_SEPARATOR) || ((ch) == DIR_SEPARATOR_2))
#endif /* DIR_SEPARATOR_2 */

#ifndef PATH_SEPARATOR_2
# define IS_PATH_SEPARATOR(ch) ((ch) == PATH_SEPARATOR)
#else /* PATH_SEPARATOR_2 */
# define IS_PATH_SEPARATOR(ch) ((ch) == PATH_SEPARATOR_2)
#endif /* PATH_SEPARATOR_2 */

#ifndef FOPEN_WB
# define FOPEN_WB "w"
#endif
#ifndef _O_BINARY
# define _O_BINARY 0
#endif

#define XMALLOC(type, num)      ((type *) xmalloc ((num) * sizeof(type)))
#define XFREE(stale) do { \
  if (stale) { free ((void *) stale); stale = 0; } \
} while (0)

#if defined(LT_DEBUGWRAPPER)
static int lt_debug = 1;
#else
static int lt_debug = 0;
#endif

const char *program_name = "libtool-wrapper"; /* in case xstrdup fails */

void *xmalloc (size_t num);
char *xstrdup (const char *string);
const char *base_name (const char *name);
char *find_executable (const char *wrapper);
char *chase_symlinks (const char *pathspec);
int make_executable (const char *path);
int check_executable (const char *path);
char *strendzap (char *str, const char *pat);
void lt_debugprintf (const char *file, int line, const char *fmt, ...);
void lt_fatal (const char *file, int line, const char *message, ...);
static const char *nonnull (const char *s);
static const char *nonempty (const char *s);
void lt_setenv (const char *name, const char *value);
char *lt_extend_str (const char *orig_value, const char *add, int to_end);
void lt_update_exe_path (const char *name, const char *value);
void lt_update_lib_path (const char *name, const char *value);
char **prepare_spawn (char **argv);
void lt_dump_script (FILE *f);
EOF

	    cat <<EOF
volatile const char * MAGIC_EXE = "$magic_exe";
const char * LIB_PATH_VARNAME = "$shlibpath_var";
EOF

	    if test "$shlibpath_overrides_runpath" = yes && test -n "$shlibpath_var" && test -n "$temp_rpath"; then
              func_to_host_path "$temp_rpath"
	      cat <<EOF
const char * LIB_PATH_VALUE   = "$func_to_host_path_result";
EOF
	    else
	      cat <<"EOF"
const char * LIB_PATH_VALUE   = "";
EOF
	    fi

	    if test -n "$dllsearchpath"; then
              func_to_host_path "$dllsearchpath:"
	      cat <<EOF
const char * EXE_PATH_VARNAME = "PATH";
const char * EXE_PATH_VALUE   = "$func_to_host_path_result";
EOF
	    else
	      cat <<"EOF"
const char * EXE_PATH_VARNAME = "";
const char * EXE_PATH_VALUE   = "";
EOF
	    fi

	    if test "$fast_install" = yes; then
	      cat <<EOF
const char * TARGET_PROGRAM_NAME = "lt-$outputname"; /* hopefully, no .exe */
EOF
	    else
	      cat <<EOF
const char * TARGET_PROGRAM_NAME = "$outputname"; /* hopefully, no .exe */
EOF
	    fi


	    cat <<"EOF"

#define LTWRAPPER_OPTION_PREFIX         "--lt-"

static const char *ltwrapper_option_prefix = LTWRAPPER_OPTION_PREFIX;
static const char *dumpscript_opt       = LTWRAPPER_OPTION_PREFIX "dump-script";
static const char *debug_opt            = LTWRAPPER_OPTION_PREFIX "debug";

int
main (int argc, char *argv[])
{
  char **newargz;
  int  newargc;
  char *tmp_pathspec;
  char *actual_cwrapper_path;
  char *actual_cwrapper_name;
  char *target_name;
  char *lt_argv_zero;
  intptr_t rval = 127;

  int i;

  program_name = (char *) xstrdup (base_name (argv[0]));
  newargz = XMALLOC (char *, argc + 1);

  /* very simple arg parsing; don't want to rely on getopt
   * also, copy all non cwrapper options to newargz, except
   * argz[0], which is handled differently
   */
  newargc=0;
  for (i = 1; i < argc; i++)
    {
      if (strcmp (argv[i], dumpscript_opt) == 0)
	{
EOF
	    case "$host" in
	      *mingw* | *cygwin* )
		# make stdout use "unix" line endings
		echo "          setmode(1,_O_BINARY);"
		;;
	      esac

	    cat <<"EOF"
	  lt_dump_script (stdout);
	  return 0;
	}
      if (strcmp (argv[i], debug_opt) == 0)
	{
          lt_debug = 1;
          continue;
	}
      if (strcmp (argv[i], ltwrapper_option_prefix) == 0)
        {
          /* however, if there is an option in the LTWRAPPER_OPTION_PREFIX
             namespace, but it is not one of the ones we know about and
             have already dealt with, above (inluding dump-script), then
             report an error. Otherwise, targets might begin to believe
             they are allowed to use options in the LTWRAPPER_OPTION_PREFIX
             namespace. The first time any user complains about this, we'll
             need to make LTWRAPPER_OPTION_PREFIX a configure-time option
             or a configure.ac-settable value.
           */
          lt_fatal (__FILE__, __LINE__,
		    "unrecognized %s option: '%s'",
                    ltwrapper_option_prefix, argv[i]);
        }
      /* otherwise ... */
      newargz[++newargc] = xstrdup (argv[i]);
    }
  newargz[++newargc] = NULL;

EOF
	    cat <<EOF
  /* The GNU banner must be the first non-error debug message */
  lt_debugprintf (__FILE__, __LINE__, "libtool wrapper (GNU $PACKAGE$TIMESTAMP) $VERSION\n");
EOF
	    cat <<"EOF"
  lt_debugprintf (__FILE__, __LINE__, "(main) argv[0]: %s\n", argv[0]);
  lt_debugprintf (__FILE__, __LINE__, "(main) program_name: %s\n", program_name);

  tmp_pathspec = find_executable (argv[0]);
  if (tmp_pathspec == NULL)
    lt_fatal (__FILE__, __LINE__, "couldn't find %s", argv[0]);
  lt_debugprintf (__FILE__, __LINE__,
                  "(main) found exe (before symlink chase) at: %s\n",
		  tmp_pathspec);

  actual_cwrapper_path = chase_symlinks (tmp_pathspec);
  lt_debugprintf (__FILE__, __LINE__,
                  "(main) found exe (after symlink chase) at: %s\n",
		  actual_cwrapper_path);
  XFREE (tmp_pathspec);

  actual_cwrapper_name = xstrdup (base_name (actual_cwrapper_path));
  strendzap (actual_cwrapper_path, actual_cwrapper_name);

  /* wrapper name transforms */
  strendzap (actual_cwrapper_name, ".exe");
  tmp_pathspec = lt_extend_str (actual_cwrapper_name, ".exe", 1);
  XFREE (actual_cwrapper_name);
  actual_cwrapper_name = tmp_pathspec;
  tmp_pathspec = 0;

  /* target_name transforms -- use actual target program name; might have lt- prefix */
  target_name = xstrdup (base_name (TARGET_PROGRAM_NAME));
  strendzap (target_name, ".exe");
  tmp_pathspec = lt_extend_str (target_name, ".exe", 1);
  XFREE (target_name);
  target_name = tmp_pathspec;
  tmp_pathspec = 0;

  lt_debugprintf (__FILE__, __LINE__,
		  "(main) libtool target name: %s\n",
		  target_name);
EOF

	    cat <<EOF
  newargz[0] =
    XMALLOC (char, (strlen (actual_cwrapper_path) +
		    strlen ("$objdir") + 1 + strlen (actual_cwrapper_name) + 1));
  strcpy (newargz[0], actual_cwrapper_path);
  strcat (newargz[0], "$objdir");
  strcat (newargz[0], "/");
EOF

	    cat <<"EOF"
  /* stop here, and copy so we don't have to do this twice */
  tmp_pathspec = xstrdup (newargz[0]);

  /* do NOT want the lt- prefix here, so use actual_cwrapper_name */
  strcat (newargz[0], actual_cwrapper_name);

  /* DO want the lt- prefix here if it exists, so use target_name */
  lt_argv_zero = lt_extend_str (tmp_pathspec, target_name, 1);
  XFREE (tmp_pathspec);
  tmp_pathspec = NULL;
EOF

	    case $host_os in
	      mingw*)
	    cat <<"EOF"
  {
    char* p;
    while ((p = strchr (newargz[0], '\\')) != NULL)
      {
	*p = '/';
      }
    while ((p = strchr (lt_argv_zero, '\\')) != NULL)
      {
	*p = '/';
      }
  }
EOF
	    ;;
	    esac

	    cat <<"EOF"
  XFREE (target_name);
  XFREE (actual_cwrapper_path);
  XFREE (actual_cwrapper_name);

  lt_setenv ("BIN_SH", "xpg4"); /* for Tru64 */
  lt_setenv ("DUALCASE", "1");  /* for MSK sh */
  /* Update the DLL searchpath.  EXE_PATH_VALUE ($dllsearchpath) must
     be prepended before (that is, appear after) LIB_PATH_VALUE ($temp_rpath)
     because on Windows, both *_VARNAMEs are PATH but uninstalled
     libraries must come first. */
  lt_update_exe_path (EXE_PATH_VARNAME, EXE_PATH_VALUE);
  lt_update_lib_path (LIB_PATH_VARNAME, LIB_PATH_VALUE);

  lt_debugprintf (__FILE__, __LINE__, "(main) lt_argv_zero: %s\n",
		  nonnull (lt_argv_zero));
  for (i = 0; i < newargc; i++)
    {
      lt_debugprintf (__FILE__, __LINE__, "(main) newargz[%d]: %s\n",
		      i, nonnull (newargz[i]));
    }

EOF

	    case $host_os in
	      mingw*)
		cat <<"EOF"
  /* execv doesn't actually work on mingw as expected on unix */
  newargz = prepare_spawn (newargz);
  rval = _spawnv (_P_WAIT, lt_argv_zero, (const char * const *) newargz);
  if (rval == -1)
    {
      /* failed to start process */
      lt_debugprintf (__FILE__, __LINE__,
		      "(main) failed to launch target \"%s\": %s\n",
		      lt_argv_zero, nonnull (strerror (errno)));
      return 127;
    }
  return rval;
EOF
		;;
	      *)
		cat <<"EOF"
  execv (lt_argv_zero, newargz);
  return rval; /* =127, but avoids unused variable warning */
EOF
		;;
	    esac

	    cat <<"EOF"
}

void *
xmalloc (size_t num)
{
  void *p = (void *) malloc (num);
  if (!p)
    lt_fatal (__FILE__, __LINE__, "memory exhausted");

  return p;
}

char *
xstrdup (const char *string)
{
  return string ? strcpy ((char *) xmalloc (strlen (string) + 1),
			  string) : NULL;
}

const char *
base_name (const char *name)
{
  const char *base;

#if defined (HAVE_DOS_BASED_FILE_SYSTEM)
  /* Skip over the disk name in MSDOS pathnames. */
  if (isalpha ((unsigned char) name[0]) && name[1] == ':')
    name += 2;
#endif

  for (base = name; *name; name++)
    if (IS_DIR_SEPARATOR (*name))
      base = name + 1;
  return base;
}

int
check_executable (const char *path)
{
  struct stat st;

  lt_debugprintf (__FILE__, __LINE__, "(check_executable): %s\n",
                  nonempty (path));
  if ((!path) || (!*path))
    return 0;

  if ((stat (path, &st) >= 0)
      && (st.st_mode & (S_IXUSR | S_IXGRP | S_IXOTH)))
    return 1;
  else
    return 0;
}

int
make_executable (const char *path)
{
  int rval = 0;
  struct stat st;

  lt_debugprintf (__FILE__, __LINE__, "(make_executable): %s\n",
                  nonempty (path));
  if ((!path) || (!*path))
    return 0;

  if (stat (path, &st) >= 0)
    {
      rval = chmod (path, st.st_mode | S_IXOTH | S_IXGRP | S_IXUSR);
    }
  return rval;
}

/* Searches for the full path of the wrapper.  Returns
   newly allocated full path name if found, NULL otherwise
   Does not chase symlinks, even on platforms that support them.
*/
char *
find_executable (const char *wrapper)
{
  int has_slash = 0;
  const char *p;
  const char *p_next;
  /* static buffer for getcwd */
  char tmp[LT_PATHMAX + 1];
  int tmp_len;
  char *concat_name;

  lt_debugprintf (__FILE__, __LINE__, "(find_executable): %s\n",
                  nonempty (wrapper));

  if ((wrapper == NULL) || (*wrapper == '\0'))
    return NULL;

  /* Absolute path? */
#if defined (HAVE_DOS_BASED_FILE_SYSTEM)
  if (isalpha ((unsigned char) wrapper[0]) && wrapper[1] == ':')
    {
      concat_name = xstrdup (wrapper);
      if (check_executable (concat_name))
	return concat_name;
      XFREE (concat_name);
    }
  else
    {
#endif
      if (IS_DIR_SEPARATOR (wrapper[0]))
	{
	  concat_name = xstrdup (wrapper);
	  if (check_executable (concat_name))
	    return concat_name;
	  XFREE (concat_name);
	}
#if defined (HAVE_DOS_BASED_FILE_SYSTEM)
    }
#endif

  for (p = wrapper; *p; p++)
    if (*p == '/')
      {
	has_slash = 1;
	break;
      }
  if (!has_slash)
    {
      /* no slashes; search PATH */
      const char *path = getenv ("PATH");
      if (path != NULL)
	{
	  for (p = path; *p; p = p_next)
	    {
	      const char *q;
	      size_t p_len;
	      for (q = p; *q; q++)
		if (IS_PATH_SEPARATOR (*q))
		  break;
	      p_len = q - p;
	      p_next = (*q == '\0' ? q : q + 1);
	      if (p_len == 0)
		{
		  /* empty path: current directory */
		  if (getcwd (tmp, LT_PATHMAX) == NULL)
		    lt_fatal (__FILE__, __LINE__, "getcwd failed: %s",
                              nonnull (strerror (errno)));
		  tmp_len = strlen (tmp);
		  concat_name =
		    XMALLOC (char, tmp_len + 1 + strlen (wrapper) + 1);
		  memcpy (concat_name, tmp, tmp_len);
		  concat_name[tmp_len] = '/';
		  strcpy (concat_name + tmp_len + 1, wrapper);
		}
	      else
		{
		  concat_name =
		    XMALLOC (char, p_len + 1 + strlen (wrapper) + 1);
		  memcpy (concat_name, p, p_len);
		  concat_name[p_len] = '/';
		  strcpy (concat_name + p_len + 1, wrapper);
		}
	      if (check_executable (concat_name))
		return concat_name;
	      XFREE (concat_name);
	    }
	}
      /* not found in PATH; assume curdir */
    }
  /* Relative path | not found in path: prepend cwd */
  if (getcwd (tmp, LT_PATHMAX) == NULL)
    lt_fatal (__FILE__, __LINE__, "getcwd failed: %s",
              nonnull (strerror (errno)));
  tmp_len = strlen (tmp);
  concat_name = XMALLOC (char, tmp_len + 1 + strlen (wrapper) + 1);
  memcpy (concat_name, tmp, tmp_len);
  concat_name[tmp_len] = '/';
  strcpy (concat_name + tmp_len + 1, wrapper);

  if (check_executable (concat_name))
    return concat_name;
  XFREE (concat_name);
  return NULL;
}

char *
chase_symlinks (const char *pathspec)
{
#ifndef S_ISLNK
  return xstrdup (pathspec);
#else
  char buf[LT_PATHMAX];
  struct stat s;
  char *tmp_pathspec = xstrdup (pathspec);
  char *p;
  int has_symlinks = 0;
  while (strlen (tmp_pathspec) && !has_symlinks)
    {
      lt_debugprintf (__FILE__, __LINE__,
		      "checking path component for symlinks: %s\n",
		      tmp_pathspec);
      if (lstat (tmp_pathspec, &s) == 0)
	{
	  if (S_ISLNK (s.st_mode) != 0)
	    {
	      has_symlinks = 1;
	      break;
	    }

	  /* search backwards for last DIR_SEPARATOR */
	  p = tmp_pathspec + strlen (tmp_pathspec) - 1;
	  while ((p > tmp_pathspec) && (!IS_DIR_SEPARATOR (*p)))
	    p--;
	  if ((p == tmp_pathspec) && (!IS_DIR_SEPARATOR (*p)))
	    {
	      /* no more DIR_SEPARATORS left */
	      break;
	    }
	  *p = '\0';
	}
      else
	{
	  lt_fatal (__FILE__, __LINE__,
		    "error accessing file \"%s\": %s",
		    tmp_pathspec, nonnull (strerror (errno)));
	}
    }
  XFREE (tmp_pathspec);

  if (!has_symlinks)
    {
      return xstrdup (pathspec);
    }

  tmp_pathspec = realpath (pathspec, buf);
  if (tmp_pathspec == 0)
    {
      lt_fatal (__FILE__, __LINE__,
		"could not follow symlinks for %s", pathspec);
    }
  return xstrdup (tmp_pathspec);
#endif
}

char *
strendzap (char *str, const char *pat)
{
  size_t len, patlen;

  assert (str != NULL);
  assert (pat != NULL);

  len = strlen (str);
  patlen = strlen (pat);

  if (patlen <= len)
    {
      str += len - patlen;
      if (strcmp (str, pat) == 0)
	*str = '\0';
    }
  return str;
}

void
lt_debugprintf (const char *file, int line, const char *fmt, ...)
{
  va_list args;
  if (lt_debug)
    {
      (void) fprintf (stderr, "%s:%s:%d: ", program_name, file, line);
      va_start (args, fmt);
      (void) vfprintf (stderr, fmt, args);
      va_end (args);
    }
}

static void
lt_error_core (int exit_status, const char *file,
	       int line, const char *mode,
	       const char *message, va_list ap)
{
  fprintf (stderr, "%s:%s:%d: %s: ", program_name, file, line, mode);
  vfprintf (stderr, message, ap);
  fprintf (stderr, ".\n");

  if (exit_status >= 0)
    exit (exit_status);
}

void
lt_fatal (const char *file, int line, const char *message, ...)
{
  va_list ap;
  va_start (ap, message);
  lt_error_core (EXIT_FAILURE, file, line, "FATAL", message, ap);
  va_end (ap);
}

static const char *
nonnull (const char *s)
{
  return s ? s : "(null)";
}

static const char *
nonempty (const char *s)
{
  return (s && !*s) ? "(empty)" : nonnull (s);
}

void
lt_setenv (const char *name, const char *value)
{
  lt_debugprintf (__FILE__, __LINE__,
		  "(lt_setenv) setting '%s' to '%s'\n",
                  nonnull (name), nonnull (value));
  {
#ifdef HAVE_SETENV
    /* always make a copy, for consistency with !HAVE_SETENV */
    char *str = xstrdup (value);
    setenv (name, str, 1);
#else
    int len = strlen (name) + 1 + strlen (value) + 1;
    char *str = XMALLOC (char, len);
    sprintf (str, "%s=%s", name, value);
    if (putenv (str) != EXIT_SUCCESS)
      {
        XFREE (str);
      }
#endif
  }
}

char *
lt_extend_str (const char *orig_value, const char *add, int to_end)
{
  char *new_value;
  if (orig_value && *orig_value)
    {
      int orig_value_len = strlen (orig_value);
      int add_len = strlen (add);
      new_value = XMALLOC (char, add_len + orig_value_len + 1);
      if (to_end)
        {
          strcpy (new_value, orig_value);
          strcpy (new_value + orig_value_len, add);
        }
      else
        {
          strcpy (new_value, add);
          strcpy (new_value + add_len, orig_value);
        }
    }
  else
    {
      new_value = xstrdup (add);
    }
  return new_value;
}

void
lt_update_exe_path (const char *name, const char *value)
{
  lt_debugprintf (__FILE__, __LINE__,
		  "(lt_update_exe_path) modifying '%s' by prepending '%s'\n",
                  nonnull (name), nonnull (value));

  if (name && *name && value && *value)
    {
      char *new_value = lt_extend_str (getenv (name), value, 0);
      /* some systems can't cope with a ':'-terminated path #' */
      int len = strlen (new_value);
      while (((len = strlen (new_value)) > 0) && IS_PATH_SEPARATOR (new_value[len-1]))
        {
          new_value[len-1] = '\0';
        }
      lt_setenv (name, new_value);
      XFREE (new_value);
    }
}

void
lt_update_lib_path (const char *name, const char *value)
{
  lt_debugprintf (__FILE__, __LINE__,
		  "(lt_update_lib_path) modifying '%s' by prepending '%s'\n",
                  nonnull (name), nonnull (value));

  if (name && *name && value && *value)
    {
      char *new_value = lt_extend_str (getenv (name), value, 0);
      lt_setenv (name, new_value);
      XFREE (new_value);
    }
}

EOF
	    case $host_os in
	      mingw*)
		cat <<"EOF"

/* Prepares an argument vector before calling spawn().
   Note that spawn() does not by itself call the command interpreter
     (getenv ("COMSPEC") != NULL ? getenv ("COMSPEC") :
      ({ OSVERSIONINFO v; v.dwOSVersionInfoSize = sizeof(OSVERSIONINFO);
         GetVersionEx(&v);
         v.dwPlatformId == VER_PLATFORM_WIN32_NT;
      }) ? "cmd.exe" : "command.com").
   Instead it simply concatenates the arguments, separated by ' ', and calls
   CreateProcess().  We must quote the arguments since Win32 CreateProcess()
   interprets characters like ' ', '\t', '\\', '"' (but not '<' and '>') in a
   special way:
   - Space and tab are interpreted as delimiters. They are not treated as
     delimiters if they are surrounded by double quotes: "...".
   - Unescaped double quotes are removed from the input. Their only effect is
     that within double quotes, space and tab are treated like normal
     characters.
   - Backslashes not followed by double quotes are not special.
   - But 2*n+1 backslashes followed by a double quote become
     n backslashes followed by a double quote (n >= 0):
       \" -> "
       \\\" -> \"
       \\\\\" -> \\"
 */
#define SHELL_SPECIAL_CHARS "\"\\ \001\002\003\004\005\006\007\010\011\012\013\014\015\016\017\020\021\022\023\024\025\026\027\030\031\032\033\034\035\036\037"
#define SHELL_SPACE_CHARS " \001\002\003\004\005\006\007\010\011\012\013\014\015\016\017\020\021\022\023\024\025\026\027\030\031\032\033\034\035\036\037"
char **
prepare_spawn (char **argv)
{
  size_t argc;
  char **new_argv;
  size_t i;

  /* Count number of arguments.  */
  for (argc = 0; argv[argc] != NULL; argc++)
    ;

  /* Allocate new argument vector.  */
  new_argv = XMALLOC (char *, argc + 1);

  /* Put quoted arguments into the new argument vector.  */
  for (i = 0; i < argc; i++)
    {
      const char *string = argv[i];

      if (string[0] == '\0')
	new_argv[i] = xstrdup ("\"\"");
      else if (strpbrk (string, SHELL_SPECIAL_CHARS) != NULL)
	{
	  int quote_around = (strpbrk (string, SHELL_SPACE_CHARS) != NULL);
	  size_t length;
	  unsigned int backslashes;
	  const char *s;
	  char *quoted_string;
	  char *p;

	  length = 0;
	  backslashes = 0;
	  if (quote_around)
	    length++;
	  for (s = string; *s != '\0'; s++)
	    {
	      char c = *s;
	      if (c == '"')
		length += backslashes + 1;
	      length++;
	      if (c == '\\')
		backslashes++;
	      else
		backslashes = 0;
	    }
	  if (quote_around)
	    length += backslashes + 1;

	  quoted_string = XMALLOC (char, length + 1);

	  p = quoted_string;
	  backslashes = 0;
	  if (quote_around)
	    *p++ = '"';
	  for (s = string; *s != '\0'; s++)
	    {
	      char c = *s;
	      if (c == '"')
		{
		  unsigned int j;
		  for (j = backslashes + 1; j > 0; j--)
		    *p++ = '\\';
		}
	      *p++ = c;
	      if (c == '\\')
		backslashes++;
	      else
		backslashes = 0;
	    }
	  if (quote_around)
	    {
	      unsigned int j;
	      for (j = backslashes; j > 0; j--)
		*p++ = '\\';
	      *p++ = '"';
	    }
	  *p = '\0';

	  new_argv[i] = quoted_string;
	}
      else
	new_argv[i] = (char *) string;
    }
  new_argv[argc] = NULL;

  return new_argv;
}
EOF
		;;
	    esac

            cat <<"EOF"
void lt_dump_script (FILE* f)
{
EOF
	    func_emit_wrapper yes |
	      $SED -n -e '
s/^\(.\{79\}\)\(..*\)/\1\
\2/
h
s/\([\\"]\)/\\\1/g
s/$/\\n/
s/\([^\n]*\).*/  fputs ("\1", f);/p
g
D'
            cat <<"EOF"
}
EOF
}
# end: func_emit_cwrapperexe_src

# func_win32_import_lib_p ARG
# True if ARG is an import lib, as indicated by $file_magic_cmd
func_win32_import_lib_p ()
{
    $opt_debug
    case `eval $file_magic_cmd \"\$1\" 2>/dev/null | $SED -e 10q` in
    *import*) : ;;
    *) false ;;
    esac
}

# func_mode_link arg...
func_mode_link ()
{
    $opt_debug
    case $host in
    *-*-cygwin* | *-*-mingw* | *-*-pw32* | *-*-os2* | *-cegcc*)
      # It is impossible to link a dll without this setting, and
      # we shouldn't force the makefile maintainer to figure out
      # which system we are compiling for in order to pass an extra
      # flag for every libtool invocation.
      # allow_undefined=no

      # FIXME: Unfortunately, there are problems with the above when trying
      # to make a dll which has undefined symbols, in which case not
      # even a static library is built.  For now, we need to specify
      # -no-undefined on the libtool link line when we can be certain
      # that all symbols are satisfied, otherwise we get a static library.
      allow_undefined=yes
      ;;
    *)
      allow_undefined=yes
      ;;
    esac
    libtool_args=$nonopt
    base_compile="$nonopt $@"
    compile_command=$nonopt
    finalize_command=$nonopt

    compile_rpath=
    finalize_rpath=
    compile_shlibpath=
    finalize_shlibpath=
    convenience=
    old_convenience=
    deplibs=
    old_deplibs=
    compiler_flags=
    linker_flags=
    dllsearchpath=
    lib_search_path=`pwd`
    inst_prefix_dir=
    new_inherited_linker_flags=

    avoid_version=no
    bindir=
    dlfiles=
    dlprefiles=
    dlself=no
    export_dynamic=no
    export_symbols=
    export_symbols_regex=
    generated=
    libobjs=
    ltlibs=
    module=no
    no_install=no
    objs=
    non_pic_objects=
    precious_files_regex=
    prefer_static_libs=no
    preload=no
    prev=
    prevarg=
    release=
    rpath=
    xrpath=
    perm_rpath=
    temp_rpath=
    thread_safe=no
    vinfo=
    vinfo_number=no
    weak_libs=
    single_module="${wl}-single_module"
    func_infer_tag $base_compile

    # We need to know -static, to get the right output filenames.
    for arg
    do
      case $arg in
      -shared)
	test "$build_libtool_libs" != yes && \
	  func_fatal_configuration "can not build a shared library"
	build_old_libs=no
	break
	;;
      -all-static | -static | -static-libtool-libs)
	case $arg in
	-all-static)
	  if test "$build_libtool_libs" = yes && test -z "$link_static_flag"; then
	    func_warning "complete static linking is impossible in this configuration"
	  fi
	  if test -n "$link_static_flag"; then
	    dlopen_self=$dlopen_self_static
	  fi
	  prefer_static_libs=yes
	  ;;
	-static)
	  if test -z "$pic_flag" && test -n "$link_static_flag"; then
	    dlopen_self=$dlopen_self_static
	  fi
	  prefer_static_libs=built
	  ;;
	-static-libtool-libs)
	  if test -z "$pic_flag" && test -n "$link_static_flag"; then
	    dlopen_self=$dlopen_self_static
	  fi
	  prefer_static_libs=yes
	  ;;
	esac
	build_libtool_libs=no
	build_old_libs=yes
	break
	;;
      esac
    done

    # See if our shared archives depend on static archives.
    test -n "$old_archive_from_new_cmds" && build_old_libs=yes

    # Go through the arguments, transforming them on the way.
    while test "$#" -gt 0; do
      arg="$1"
      shift
      func_quote_for_eval "$arg"
      qarg=$func_quote_for_eval_unquoted_result
      libtool_args+=" $func_quote_for_eval_result"

      # If the previous option needs an argument, assign it.
      if test -n "$prev"; then
	case $prev in
	output)
	  compile_command+=" @OUTPUT@"
	  finalize_command+=" @OUTPUT@"
	  ;;
	esac

	case $prev in
	bindir)
	  bindir="$arg"
	  prev=
	  continue
	  ;;
	dlfiles|dlprefiles)
	  if test "$preload" = no; then
	    # Add the symbol object into the linking commands.
	    compile_command+=" @SYMFILE@"
	    finalize_command+=" @SYMFILE@"
	    preload=yes
	  fi
	  case $arg in
	  *.la | *.lo) ;;  # We handle these cases below.
	  force)
	    if test "$dlself" = no; then
	      dlself=needless
	      export_dynamic=yes
	    fi
	    prev=
	    continue
	    ;;
	  self)
	    if test "$prev" = dlprefiles; then
	      dlself=yes
	    elif test "$prev" = dlfiles && test "$dlopen_self" != yes; then
	      dlself=yes
	    else
	      dlself=needless
	      export_dynamic=yes
	    fi
	    prev=
	    continue
	    ;;
	  *)
	    if test "$prev" = dlfiles; then
	      dlfiles+=" $arg"
	    else
	      dlprefiles+=" $arg"
	    fi
	    prev=
	    continue
	    ;;
	  esac
	  ;;
	expsyms)
	  export_symbols="$arg"
	  test -f "$arg" \
	    || func_fatal_error "symbol file \`$arg' does not exist"
	  prev=
	  continue
	  ;;
	expsyms_regex)
	  export_symbols_regex="$arg"
	  prev=
	  continue
	  ;;
	framework)
	  case $host in
	    *-*-darwin*)
	      case "$deplibs " in
		*" $qarg.ltframework "*) ;;
		*) deplibs+=" $qarg.ltframework" # this is fixed later
		   ;;
	      esac
	      ;;
	  esac
	  prev=
	  continue
	  ;;
	inst_prefix)
	  inst_prefix_dir="$arg"
	  prev=
	  continue
	  ;;
	objectlist)
	  if test -f "$arg"; then
	    save_arg=$arg
	    moreargs=
	    for fil in `cat "$save_arg"`
	    do
#	      moreargs+=" $fil"
	      arg=$fil
	      # A libtool-controlled object.

	      # Check to see that this really is a libtool object.
	      if func_lalib_unsafe_p "$arg"; then
		pic_object=
		non_pic_object=

		# Read the .lo file
		func_source "$arg"

		if test -z "$pic_object" ||
		   test -z "$non_pic_object" ||
		   test "$pic_object" = none &&
		   test "$non_pic_object" = none; then
		  func_fatal_error "cannot find name of object for \`$arg'"
		fi

		# Extract subdirectory from the argument.
		func_dirname "$arg" "/" ""
		xdir="$func_dirname_result"

		if test "$pic_object" != none; then
		  # Prepend the subdirectory the object is found in.
		  pic_object="$xdir$pic_object"

		  if test "$prev" = dlfiles; then
		    if test "$build_libtool_libs" = yes && test "$dlopen_support" = yes; then
		      dlfiles+=" $pic_object"
		      prev=
		      continue
		    else
		      # If libtool objects are unsupported, then we need to preload.
		      prev=dlprefiles
		    fi
		  fi

		  # CHECK ME:  I think I busted this.  -Ossama
		  if test "$prev" = dlprefiles; then
		    # Preload the old-style object.
		    dlprefiles+=" $pic_object"
		    prev=
		  fi

		  # A PIC object.
		  libobjs+=" $pic_object"
		  arg="$pic_object"
		fi

		# Non-PIC object.
		if test "$non_pic_object" != none; then
		  # Prepend the subdirectory the object is found in.
		  non_pic_object="$xdir$non_pic_object"

		  # A standard non-PIC object
		  non_pic_objects+=" $non_pic_object"
		  if test -z "$pic_object" || test "$pic_object" = none ; then
		    arg="$non_pic_object"
		  fi
		else
		  # If the PIC object exists, use it instead.
		  # $xdir was prepended to $pic_object above.
		  non_pic_object="$pic_object"
		  non_pic_objects+=" $non_pic_object"
		fi
	      else
		# Only an error if not doing a dry-run.
		if $opt_dry_run; then
		  # Extract subdirectory from the argument.
		  func_dirname "$arg" "/" ""
		  xdir="$func_dirname_result"

		  func_lo2o "$arg"
		  pic_object=$xdir$objdir/$func_lo2o_result
		  non_pic_object=$xdir$func_lo2o_result
		  libobjs+=" $pic_object"
		  non_pic_objects+=" $non_pic_object"
	        else
		  func_fatal_error "\`$arg' is not a valid libtool object"
		fi
	      fi
	    done
	  else
	    func_fatal_error "link input file \`$arg' does not exist"
	  fi
	  arg=$save_arg
	  prev=
	  continue
	  ;;
	precious_regex)
	  precious_files_regex="$arg"
	  prev=
	  continue
	  ;;
	release)
	  release="-$arg"
	  prev=
	  continue
	  ;;
	rpath | xrpath)
	  # We need an absolute path.
	  case $arg in
	  [\\/]* | [A-Za-z]:[\\/]*) ;;
	  *)
	    func_fatal_error "only absolute run-paths are allowed"
	    ;;
	  esac
	  if test "$prev" = rpath; then
	    case "$rpath " in
	    *" $arg "*) ;;
	    *) rpath+=" $arg" ;;
	    esac
	  else
	    case "$xrpath " in
	    *" $arg "*) ;;
	    *) xrpath+=" $arg" ;;
	    esac
	  fi
	  prev=
	  continue
	  ;;
	shrext)
	  shrext_cmds="$arg"
	  prev=
	  continue
	  ;;
	weak)
	  weak_libs+=" $arg"
	  prev=
	  continue
	  ;;
	xcclinker)
	  linker_flags+=" $qarg"
	  compiler_flags+=" $qarg"
	  prev=
	  compile_command+=" $qarg"
	  finalize_command+=" $qarg"
	  continue
	  ;;
	xcompiler)
	  compiler_flags+=" $qarg"
	  prev=
	  compile_command+=" $qarg"
	  finalize_command+=" $qarg"
	  continue
	  ;;
	xlinker)
	  linker_flags+=" $qarg"
	  compiler_flags+=" $wl$qarg"
	  prev=
	  compile_command+=" $wl$qarg"
	  finalize_command+=" $wl$qarg"
	  continue
	  ;;
	*)
	  eval "$prev=\"\$arg\""
	  prev=
	  continue
	  ;;
	esac
      fi # test -n "$prev"

      prevarg="$arg"

      case $arg in
      -all-static)
	if test -n "$link_static_flag"; then
	  # See comment for -static flag below, for more details.
	  compile_command+=" $link_static_flag"
	  finalize_command+=" $link_static_flag"
	fi
	continue
	;;

      -allow-undefined)
	# FIXME: remove this flag sometime in the future.
	func_fatal_error "\`-allow-undefined' must not be used because it is the default"
	;;

      -avoid-version)
	avoid_version=yes
	continue
	;;

      -bindir)
	prev=bindir
	continue
	;;

      -dlopen)
	prev=dlfiles
	continue
	;;

      -dlpreopen)
	prev=dlprefiles
	continue
	;;

      -export-dynamic)
	export_dynamic=yes
	continue
	;;

      -export-symbols | -export-symbols-regex)
	if test -n "$export_symbols" || test -n "$export_symbols_regex"; then
	  func_fatal_error "more than one -exported-symbols argument is not allowed"
	fi
	if test "X$arg" = "X-export-symbols"; then
	  prev=expsyms
	else
	  prev=expsyms_regex
	fi
	continue
	;;

      -framework)
	prev=framework
	continue
	;;

      -inst-prefix-dir)
	prev=inst_prefix
	continue
	;;

      # The native IRIX linker understands -LANG:*, -LIST:* and -LNO:*
      # so, if we see these flags be careful not to treat them like -L
      -L[A-Z][A-Z]*:*)
	case $with_gcc/$host in
	no/*-*-irix* | /*-*-irix*)
	  compile_command+=" $arg"
	  finalize_command+=" $arg"
	  ;;
	esac
	continue
	;;

      -L*)
	func_stripname "-L" '' "$arg"
	if test -z "$func_stripname_result"; then
	  if test "$#" -gt 0; then
	    func_fatal_error "require no space between \`-L' and \`$1'"
	  else
	    func_fatal_error "need path for \`-L' option"
	  fi
	fi
	func_resolve_sysroot "$func_stripname_result"
	dir=$func_resolve_sysroot_result
	# We need an absolute path.
	case $dir in
	[\\/]* | [A-Za-z]:[\\/]*) ;;
	*)
	  absdir=`cd "$dir" && pwd`
	  test -z "$absdir" && \
	    func_fatal_error "cannot determine absolute directory name of \`$dir'"
	  dir="$absdir"
	  ;;
	esac
	case "$deplibs " in
	*" -L$dir "* | *" $arg "*)
	  # Will only happen for absolute or sysroot arguments
	  ;;
	*)
	  # Preserve sysroot, but never include relative directories
	  case $dir in
	    [\\/]* | [A-Za-z]:[\\/]* | =*) deplibs+=" $arg" ;;
	    *) deplibs+=" -L$dir" ;;
	  esac
	  lib_search_path+=" $dir"
	  ;;
	esac
	case $host in
	*-*-cygwin* | *-*-mingw* | *-*-pw32* | *-*-os2* | *-cegcc*)
	  testbindir=`$ECHO "$dir" | $SED 's*/lib$*/bin*'`
	  case :$dllsearchpath: in
	  *":$dir:"*) ;;
	  ::) dllsearchpath=$dir;;
	  *) dllsearchpath+=":$dir";;
	  esac
	  case :$dllsearchpath: in
	  *":$testbindir:"*) ;;
	  ::) dllsearchpath=$testbindir;;
	  *) dllsearchpath+=":$testbindir";;
	  esac
	  ;;
	esac
	continue
	;;

      -l*)
	if test "X$arg" = "X-lc" || test "X$arg" = "X-lm"; then
	  case $host in
	  *-*-cygwin* | *-*-mingw* | *-*-pw32* | *-*-beos* | *-cegcc* | *-*-haiku*)
	    # These systems don't actually have a C or math library (as such)
	    continue
	    ;;
	  *-*-os2*)
	    # These systems don't actually have a C library (as such)
	    test "X$arg" = "X-lc" && continue
	    ;;
	  *-*-openbsd* | *-*-freebsd* | *-*-dragonfly*)
	    # Do not include libc due to us having libc/libc_r.
	    test "X$arg" = "X-lc" && continue
	    ;;
	  *-*-rhapsody* | *-*-darwin1.[012])
	    # Rhapsody C and math libraries are in the System framework
	    deplibs+=" System.ltframework"
	    continue
	    ;;
	  *-*-sco3.2v5* | *-*-sco5v6*)
	    # Causes problems with __ctype
	    test "X$arg" = "X-lc" && continue
	    ;;
	  *-*-sysv4.2uw2* | *-*-sysv5* | *-*-unixware* | *-*-OpenUNIX*)
	    # Compiler inserts libc in the correct place for threads to work
	    test "X$arg" = "X-lc" && continue
	    ;;
	  esac
	elif test "X$arg" = "X-lc_r"; then
	 case $host in
	 *-*-openbsd* | *-*-freebsd* | *-*-dragonfly*)
	   # Do not include libc_r directly, use -pthread flag.
	   continue
	   ;;
	 esac
	fi
	deplibs+=" $arg"
	continue
	;;

      -module)
	module=yes
	continue
	;;

      # Tru64 UNIX uses -model [arg] to determine the layout of C++
      # classes, name mangling, and exception handling.
      # Darwin uses the -arch flag to determine output architecture.
      -model|-arch|-isysroot|--sysroot)
	compiler_flags+=" $arg"
	compile_command+=" $arg"
	finalize_command+=" $arg"
	prev=xcompiler
	continue
	;;

      -mt|-mthreads|-kthread|-Kthread|-pthread|-pthreads|--thread-safe \
      |-threads|-fopenmp|-openmp|-mp|-xopenmp|-omp|-qsmp=*)
	compiler_flags+=" $arg"
	compile_command+=" $arg"
	finalize_command+=" $arg"
	case "$new_inherited_linker_flags " in
	    *" $arg "*) ;;
	    * ) new_inherited_linker_flags+=" $arg" ;;
	esac
	continue
	;;

      -multi_module)
	single_module="${wl}-multi_module"
	continue
	;;

      -no-fast-install)
	fast_install=no
	continue
	;;

      -no-install)
	case $host in
	*-*-cygwin* | *-*-mingw* | *-*-pw32* | *-*-os2* | *-*-darwin* | *-cegcc*)
	  # The PATH hackery in wrapper scripts is required on Windows
	  # and Darwin in order for the loader to find any dlls it needs.
	  func_warning "\`-no-install' is ignored for $host"
	  func_warning "assuming \`-no-fast-install' instead"
	  fast_install=no
	  ;;
	*) no_install=yes ;;
	esac
	continue
	;;

      -no-undefined)
	allow_undefined=no
	continue
	;;

      -objectlist)
	prev=objectlist
	continue
	;;

      -o) prev=output ;;

      -precious-files-regex)
	prev=precious_regex
	continue
	;;

      -release)
	prev=release
	continue
	;;

      -rpath)
	prev=rpath
	continue
	;;

      -R)
	prev=xrpath
	continue
	;;

      -R*)
	func_stripname '-R' '' "$arg"
	dir=$func_stripname_result
	# We need an absolute path.
	case $dir in
	[\\/]* | [A-Za-z]:[\\/]*) ;;
	=*)
	  func_stripname '=' '' "$dir"
	  dir=$lt_sysroot$func_stripname_result
	  ;;
	*)
	  func_fatal_error "only absolute run-paths are allowed"
	  ;;
	esac
	case "$xrpath " in
	*" $dir "*) ;;
	*) xrpath+=" $dir" ;;
	esac
	continue
	;;

      -shared)
	# The effects of -shared are defined in a previous loop.
	continue
	;;

      -shrext)
	prev=shrext
	continue
	;;

      -static | -static-libtool-libs)
	# The effects of -static are defined in a previous loop.
	# We used to do the same as -all-static on platforms that
	# didn't have a PIC flag, but the assumption that the effects
	# would be equivalent was wrong.  It would break on at least
	# Digital Unix and AIX.
	continue
	;;

      -thread-safe)
	thread_safe=yes
	continue
	;;

      -version-info)
	prev=vinfo
	continue
	;;

      -version-number)
	prev=vinfo
	vinfo_number=yes
	continue
	;;

      -weak)
        prev=weak
	continue
	;;

      -Wc,*)
	func_stripname '-Wc,' '' "$arg"
	args=$func_stripname_result
	arg=
	save_ifs="$IFS"; IFS=','
	for flag in $args; do
	  IFS="$save_ifs"
          func_quote_for_eval "$flag"
	  arg+=" $func_quote_for_eval_result"
	  compiler_flags+=" $func_quote_for_eval_result"
	done
	IFS="$save_ifs"
	func_stripname ' ' '' "$arg"
	arg=$func_stripname_result
	;;

      -Wl,*)
	func_stripname '-Wl,' '' "$arg"
	args=$func_stripname_result
	arg=
	save_ifs="$IFS"; IFS=','
	for flag in $args; do
	  IFS="$save_ifs"
          func_quote_for_eval "$flag"
	  arg+=" $wl$func_quote_for_eval_result"
	  compiler_flags+=" $wl$func_quote_for_eval_result"
	  linker_flags+=" $func_quote_for_eval_result"
	done
	IFS="$save_ifs"
	func_stripname ' ' '' "$arg"
	arg=$func_stripname_result
	;;

      -Xcompiler)
	prev=xcompiler
	continue
	;;

      -Xlinker)
	prev=xlinker
	continue
	;;

      -XCClinker)
	prev=xcclinker
	continue
	;;

      # -msg_* for osf cc
      -msg_*)
	func_quote_for_eval "$arg"
	arg="$func_quote_for_eval_result"
	;;

      # Flags to be passed through unchanged, with rationale:
      # -64, -mips[0-9]      enable 64-bit mode for the SGI compiler
      # -r[0-9][0-9]*        specify processor for the SGI compiler
      # -xarch=*, -xtarget=* enable 64-bit mode for the Sun compiler
      # +DA*, +DD*           enable 64-bit mode for the HP compiler
      # -q*                  compiler args for the IBM compiler
      # -m*, -t[45]*, -txscale* architecture-specific flags for GCC
      # -F/path              path to uninstalled frameworks, gcc on darwin
      # -p, -pg, --coverage, -fprofile-*  profiling flags for GCC
      # @file                GCC response files
      # -tp=*                Portland pgcc target processor selection
      # --sysroot=*          for sysroot support
      # -O*, -flto*, -fwhopr*, -fuse-linker-plugin GCC link-time optimization
      -64|-mips[0-9]|-r[0-9][0-9]*|-xarch=*|-xtarget=*|+DA*|+DD*|-q*|-m*| \
      -t[45]*|-txscale*|-p|-pg|--coverage|-fprofile-*|-F*|@*|-tp=*|--sysroot=*| \
      -O*|-flto*|-fwhopr*|-fuse-linker-plugin)
        func_quote_for_eval "$arg"
	arg="$func_quote_for_eval_result"
        compile_command+=" $arg"
        finalize_command+=" $arg"
        compiler_flags+=" $arg"
        continue
        ;;

      # Some other compiler flag.
      -* | +*)
        func_quote_for_eval "$arg"
	arg="$func_quote_for_eval_result"
	;;

      *.$objext)
	# A standard object.
	objs+=" $arg"
	;;

      *.lo)
	# A libtool-controlled object.

	# Check to see that this really is a libtool object.
	if func_lalib_unsafe_p "$arg"; then
	  pic_object=
	  non_pic_object=

	  # Read the .lo file
	  func_source "$arg"

	  if test -z "$pic_object" ||
	     test -z "$non_pic_object" ||
	     test "$pic_object" = none &&
	     test "$non_pic_object" = none; then
	    func_fatal_error "cannot find name of object for \`$arg'"
	  fi

	  # Extract subdirectory from the argument.
	  func_dirname "$arg" "/" ""
	  xdir="$func_dirname_result"

	  if test "$pic_object" != none; then
	    # Prepend the subdirectory the object is found in.
	    pic_object="$xdir$pic_object"

	    if test "$prev" = dlfiles; then
	      if test "$build_libtool_libs" = yes && test "$dlopen_support" = yes; then
		dlfiles+=" $pic_object"
		prev=
		continue
	      else
		# If libtool objects are unsupported, then we need to preload.
		prev=dlprefiles
	      fi
	    fi

	    # CHECK ME:  I think I busted this.  -Ossama
	    if test "$prev" = dlprefiles; then
	      # Preload the old-style object.
	      dlprefiles+=" $pic_object"
	      prev=
	    fi

	    # A PIC object.
	    libobjs+=" $pic_object"
	    arg="$pic_object"
	  fi

	  # Non-PIC object.
	  if test "$non_pic_object" != none; then
	    # Prepend the subdirectory the object is found in.
	    non_pic_object="$xdir$non_pic_object"

	    # A standard non-PIC object
	    non_pic_objects+=" $non_pic_object"
	    if test -z "$pic_object" || test "$pic_object" = none ; then
	      arg="$non_pic_object"
	    fi
	  else
	    # If the PIC object exists, use it instead.
	    # $xdir was prepended to $pic_object above.
	    non_pic_object="$pic_object"
	    non_pic_objects+=" $non_pic_object"
	  fi
	else
	  # Only an error if not doing a dry-run.
	  if $opt_dry_run; then
	    # Extract subdirectory from the argument.
	    func_dirname "$arg" "/" ""
	    xdir="$func_dirname_result"

	    func_lo2o "$arg"
	    pic_object=$xdir$objdir/$func_lo2o_result
	    non_pic_object=$xdir$func_lo2o_result
	    libobjs+=" $pic_object"
	    non_pic_objects+=" $non_pic_object"
	  else
	    func_fatal_error "\`$arg' is not a valid libtool object"
	  fi
	fi
	;;

      *.$libext)
	# An archive.
	deplibs+=" $arg"
	old_deplibs+=" $arg"
	continue
	;;

      *.la)
	# A libtool-controlled library.

	func_resolve_sysroot "$arg"
	if test "$prev" = dlfiles; then
	  # This library was specified with -dlopen.
	  dlfiles+=" $func_resolve_sysroot_result"
	  prev=
	elif test "$prev" = dlprefiles; then
	  # The library was specified with -dlpreopen.
	  dlprefiles+=" $func_resolve_sysroot_result"
	  prev=
	else
	  deplibs+=" $func_resolve_sysroot_result"
	fi
	continue
	;;

      # Some other compiler argument.
      *)
	# Unknown arguments in both finalize_command and compile_command need
	# to be aesthetically quoted because they are evaled later.
	func_quote_for_eval "$arg"
	arg="$func_quote_for_eval_result"
	;;
      esac # arg

      # Now actually substitute the argument into the commands.
      if test -n "$arg"; then
	compile_command+=" $arg"
	finalize_command+=" $arg"
      fi
    done # argument parsing loop

    test -n "$prev" && \
      func_fatal_help "the \`$prevarg' option requires an argument"

    if test "$export_dynamic" = yes && test -n "$export_dynamic_flag_spec"; then
      eval arg=\"$export_dynamic_flag_spec\"
      compile_command+=" $arg"
      finalize_command+=" $arg"
    fi

    oldlibs=
    # calculate the name of the file, without its directory
    func_basename "$output"
    outputname="$func_basename_result"
    libobjs_save="$libobjs"

    if test -n "$shlibpath_var"; then
      # get the directories listed in $shlibpath_var
      eval shlib_search_path=\`\$ECHO \"\${$shlibpath_var}\" \| \$SED \'s/:/ /g\'\`
    else
      shlib_search_path=
    fi
    eval sys_lib_search_path=\"$sys_lib_search_path_spec\"
    eval sys_lib_dlsearch_path=\"$sys_lib_dlsearch_path_spec\"

    func_dirname "$output" "/" ""
    output_objdir="$func_dirname_result$objdir"
    func_to_tool_file "$output_objdir/"
    tool_output_objdir=$func_to_tool_file_result
    # Create the object directory.
    func_mkdir_p "$output_objdir"

    # Determine the type of output
    case $output in
    "")
      func_fatal_help "you must specify an output file"
      ;;
    *.$libext) linkmode=oldlib ;;
    *.lo | *.$objext) linkmode=obj ;;
    *.la) linkmode=lib ;;
    *) linkmode=prog ;; # Anything else should be a program.
    esac

    specialdeplibs=

    libs=
    # Find all interdependent deplibs by searching for libraries
    # that are linked more than once (e.g. -la -lb -la)
    for deplib in $deplibs; do
      if $opt_preserve_dup_deps ; then
	case "$libs " in
	*" $deplib "*) specialdeplibs+=" $deplib" ;;
	esac
      fi
      libs+=" $deplib"
    done

    if test "$linkmode" = lib; then
      libs="$predeps $libs $compiler_lib_search_path $postdeps"

      # Compute libraries that are listed more than once in $predeps
      # $postdeps and mark them as special (i.e., whose duplicates are
      # not to be eliminated).
      pre_post_deps=
      if $opt_duplicate_compiler_generated_deps; then
	for pre_post_dep in $predeps $postdeps; do
	  case "$pre_post_deps " in
	  *" $pre_post_dep "*) specialdeplibs+=" $pre_post_deps" ;;
	  esac
	  pre_post_deps+=" $pre_post_dep"
	done
      fi
      pre_post_deps=
    fi

    deplibs=
    newdependency_libs=
    newlib_search_path=
    need_relink=no # whether we're linking any uninstalled libtool libraries
    notinst_deplibs= # not-installed libtool libraries
    notinst_path= # paths that contain not-installed libtool libraries

    case $linkmode in
    lib)
	passes="conv dlpreopen link"
	for file in $dlfiles $dlprefiles; do
	  case $file in
	  *.la) ;;
	  *)
	    func_fatal_help "libraries can \`-dlopen' only libtool libraries: $file"
	    ;;
	  esac
	done
	;;
    prog)
	compile_deplibs=
	finalize_deplibs=
	alldeplibs=no
	newdlfiles=
	newdlprefiles=
	passes="conv scan dlopen dlpreopen link"
	;;
    *)  passes="conv"
	;;
    esac

    for pass in $passes; do
      # The preopen pass in lib mode reverses $deplibs; put it back here
      # so that -L comes before libs that need it for instance...
      if test "$linkmode,$pass" = "lib,link"; then
	## FIXME: Find the place where the list is rebuilt in the wrong
	##        order, and fix it there properly
        tmp_deplibs=
	for deplib in $deplibs; do
	  tmp_deplibs="$deplib $tmp_deplibs"
	done
	deplibs="$tmp_deplibs"
      fi

      if test "$linkmode,$pass" = "lib,link" ||
	 test "$linkmode,$pass" = "prog,scan"; then
	libs="$deplibs"
	deplibs=
      fi
      if test "$linkmode" = prog; then
	case $pass in
	dlopen) libs="$dlfiles" ;;
	dlpreopen) libs="$dlprefiles" ;;
	link)
	  libs="$deplibs %DEPLIBS%"
	  test "X$link_all_deplibs" != Xno && libs="$libs $dependency_libs"
	  ;;
	esac
      fi
      if test "$linkmode,$pass" = "lib,dlpreopen"; then
	# Collect and forward deplibs of preopened libtool libs
	for lib in $dlprefiles; do
	  # Ignore non-libtool-libs
	  dependency_libs=
	  func_resolve_sysroot "$lib"
	  case $lib in
	  *.la)	func_source "$func_resolve_sysroot_result" ;;
	  esac

	  # Collect preopened libtool deplibs, except any this library
	  # has declared as weak libs
	  for deplib in $dependency_libs; do
	    func_basename "$deplib"
            deplib_base=$func_basename_result
	    case " $weak_libs " in
	    *" $deplib_base "*) ;;
	    *) deplibs+=" $deplib" ;;
	    esac
	  done
	done
	libs="$dlprefiles"
      fi
      if test "$pass" = dlopen; then
	# Collect dlpreopened libraries
	save_deplibs="$deplibs"
	deplibs=
      fi

      for deplib in $libs; do
	lib=
	found=no
	case $deplib in
	-mt|-mthreads|-kthread|-Kthread|-pthread|-pthreads|--thread-safe \
        |-threads|-fopenmp|-openmp|-mp|-xopenmp|-omp|-qsmp=*)
	  if test "$linkmode,$pass" = "prog,link"; then
	    compile_deplibs="$deplib $compile_deplibs"
	    finalize_deplibs="$deplib $finalize_deplibs"
	  else
	    compiler_flags+=" $deplib"
	    if test "$linkmode" = lib ; then
		case "$new_inherited_linker_flags " in
		    *" $deplib "*) ;;
		    * ) new_inherited_linker_flags+=" $deplib" ;;
		esac
	    fi
	  fi
	  continue
	  ;;
	-l*)
	  if test "$linkmode" != lib && test "$linkmode" != prog; then
	    func_warning "\`-l' is ignored for archives/objects"
	    continue
	  fi
	  func_stripname '-l' '' "$deplib"
	  name=$func_stripname_result
	  if test "$linkmode" = lib; then
	    searchdirs="$newlib_search_path $lib_search_path $compiler_lib_search_dirs $sys_lib_search_path $shlib_search_path"
	  else
	    searchdirs="$newlib_search_path $lib_search_path $sys_lib_search_path $shlib_search_path"
	  fi
	  for searchdir in $searchdirs; do
	    for search_ext in .la $std_shrext .so .a; do
	      # Search the libtool library
	      lib="$searchdir/lib${name}${search_ext}"
	      if test -f "$lib"; then
		if test "$search_ext" = ".la"; then
		  found=yes
		else
		  found=no
		fi
		break 2
	      fi
	    done
	  done
	  if test "$found" != yes; then
	    # deplib doesn't seem to be a libtool library
	    if test "$linkmode,$pass" = "prog,link"; then
	      compile_deplibs="$deplib $compile_deplibs"
	      finalize_deplibs="$deplib $finalize_deplibs"
	    else
	      deplibs="$deplib $deplibs"
	      test "$linkmode" = lib && newdependency_libs="$deplib $newdependency_libs"
	    fi
	    continue
	  else # deplib is a libtool library
	    # If $allow_libtool_libs_with_static_runtimes && $deplib is a stdlib,
	    # We need to do some special things here, and not later.
	    if test "X$allow_libtool_libs_with_static_runtimes" = "Xyes" ; then
	      case " $predeps $postdeps " in
	      *" $deplib "*)
		if func_lalib_p "$lib"; then
		  library_names=
		  old_library=
		  func_source "$lib"
		  for l in $old_library $library_names; do
		    ll="$l"
		  done
		  if test "X$ll" = "X$old_library" ; then # only static version available
		    found=no
		    func_dirname "$lib" "" "."
		    ladir="$func_dirname_result"
		    lib=$ladir/$old_library
		    if test "$linkmode,$pass" = "prog,link"; then
		      compile_deplibs="$deplib $compile_deplibs"
		      finalize_deplibs="$deplib $finalize_deplibs"
		    else
		      deplibs="$deplib $deplibs"
		      test "$linkmode" = lib && newdependency_libs="$deplib $newdependency_libs"
		    fi
		    continue
		  fi
		fi
		;;
	      *) ;;
	      esac
	    fi
	  fi
	  ;; # -l
	*.ltframework)
	  if test "$linkmode,$pass" = "prog,link"; then
	    compile_deplibs="$deplib $compile_deplibs"
	    finalize_deplibs="$deplib $finalize_deplibs"
	  else
	    deplibs="$deplib $deplibs"
	    if test "$linkmode" = lib ; then
		case "$new_inherited_linker_flags " in
		    *" $deplib "*) ;;
		    * ) new_inherited_linker_flags+=" $deplib" ;;
		esac
	    fi
	  fi
	  continue
	  ;;
	-L*)
	  case $linkmode in
	  lib)
	    deplibs="$deplib $deplibs"
	    test "$pass" = conv && continue
	    newdependency_libs="$deplib $newdependency_libs"
	    func_stripname '-L' '' "$deplib"
	    func_resolve_sysroot "$func_stripname_result"
	    newlib_search_path+=" $func_resolve_sysroot_result"
	    ;;
	  prog)
	    if test "$pass" = conv; then
	      deplibs="$deplib $deplibs"
	      continue
	    fi
	    if test "$pass" = scan; then
	      deplibs="$deplib $deplibs"
	    else
	      compile_deplibs="$deplib $compile_deplibs"
	      finalize_deplibs="$deplib $finalize_deplibs"
	    fi
	    func_stripname '-L' '' "$deplib"
	    func_resolve_sysroot "$func_stripname_result"
	    newlib_search_path+=" $func_resolve_sysroot_result"
	    ;;
	  *)
	    func_warning "\`-L' is ignored for archives/objects"
	    ;;
	  esac # linkmode
	  continue
	  ;; # -L
	-R*)
	  if test "$pass" = link; then
	    func_stripname '-R' '' "$deplib"
	    func_resolve_sysroot "$func_stripname_result"
	    dir=$func_resolve_sysroot_result
	    # Make sure the xrpath contains only unique directories.
	    case "$xrpath " in
	    *" $dir "*) ;;
	    *) xrpath+=" $dir" ;;
	    esac
	  fi
	  deplibs="$deplib $deplibs"
	  continue
	  ;;
	*.la)
	  func_resolve_sysroot "$deplib"
	  lib=$func_resolve_sysroot_result
	  ;;
	*.$libext)
	  if test "$pass" = conv; then
	    deplibs="$deplib $deplibs"
	    continue
	  fi
	  case $linkmode in
	  lib)
	    # Linking convenience modules into shared libraries is allowed,
	    # but linking other static libraries is non-portable.
	    case " $dlpreconveniencelibs " in
	    *" $deplib "*) ;;
	    *)
	      valid_a_lib=no
	      case $deplibs_check_method in
		match_pattern*)
		  set dummy $deplibs_check_method; shift
		  match_pattern_regex=`expr "$deplibs_check_method" : "$1 \(.*\)"`
		  if eval "\$ECHO \"$deplib\"" 2>/dev/null | $SED 10q \
		    | $EGREP "$match_pattern_regex" > /dev/null; then
		    valid_a_lib=yes
		  fi
		;;
		pass_all)
		  valid_a_lib=yes
		;;
	      esac
	      if test "$valid_a_lib" != yes; then
		echo
		$ECHO "*** Warning: Trying to link with static lib archive $deplib."
		echo "*** I have the capability to make that library automatically link in when"
		echo "*** you link to this library.  But I can only do this if you have a"
		echo "*** shared version of the library, which you do not appear to have"
		echo "*** because the file extensions .$libext of this argument makes me believe"
		echo "*** that it is just a static archive that I should not use here."
	      else
		echo
		$ECHO "*** Warning: Linking the shared library $output against the"
		$ECHO "*** static library $deplib is not portable!"
		deplibs="$deplib $deplibs"
	      fi
	      ;;
	    esac
	    continue
	    ;;
	  prog)
	    if test "$pass" != link; then
	      deplibs="$deplib $deplibs"
	    else
	      compile_deplibs="$deplib $compile_deplibs"
	      finalize_deplibs="$deplib $finalize_deplibs"
	    fi
	    continue
	    ;;
	  esac # linkmode
	  ;; # *.$libext
	*.lo | *.$objext)
	  if test "$pass" = conv; then
	    deplibs="$deplib $deplibs"
	  elif test "$linkmode" = prog; then
	    if test "$pass" = dlpreopen || test "$dlopen_support" != yes || test "$build_libtool_libs" = no; then
	      # If there is no dlopen support or we're linking statically,
	      # we need to preload.
	      newdlprefiles+=" $deplib"
	      compile_deplibs="$deplib $compile_deplibs"
	      finalize_deplibs="$deplib $finalize_deplibs"
	    else
	      newdlfiles+=" $deplib"
	    fi
	  fi
	  continue
	  ;;
	%DEPLIBS%)
	  alldeplibs=yes
	  continue
	  ;;
	esac # case $deplib

	if test "$found" = yes || test -f "$lib"; then :
	else
	  func_fatal_error "cannot find the library \`$lib' or unhandled argument \`$deplib'"
	fi

	# Check to see that this really is a libtool archive.
	func_lalib_unsafe_p "$lib" \
	  || func_fatal_error "\`$lib' is not a valid libtool archive"

	func_dirname "$lib" "" "."
	ladir="$func_dirname_result"

	dlname=
	dlopen=
	dlpreopen=
	libdir=
	library_names=
	old_library=
	inherited_linker_flags=
	# If the library was installed with an old release of libtool,
	# it will not redefine variables installed, or shouldnotlink
	installed=yes
	shouldnotlink=no
	avoidtemprpath=


	# Read the .la file
	func_source "$lib"

	# Convert "-framework foo" to "foo.ltframework"
	if test -n "$inherited_linker_flags"; then
	  tmp_inherited_linker_flags=`$ECHO "$inherited_linker_flags" | $SED 's/-framework \([^ $]*\)/\1.ltframework/g'`
	  for tmp_inherited_linker_flag in $tmp_inherited_linker_flags; do
	    case " $new_inherited_linker_flags " in
	      *" $tmp_inherited_linker_flag "*) ;;
	      *) new_inherited_linker_flags+=" $tmp_inherited_linker_flag";;
	    esac
	  done
	fi
	dependency_libs=`$ECHO " $dependency_libs" | $SED 's% \([^ $]*\).ltframework% -framework \1%g'`
	if test "$linkmode,$pass" = "lib,link" ||
	   test "$linkmode,$pass" = "prog,scan" ||
	   { test "$linkmode" != prog && test "$linkmode" != lib; }; then
	  test -n "$dlopen" && dlfiles+=" $dlopen"
	  test -n "$dlpreopen" && dlprefiles+=" $dlpreopen"
	fi

	if test "$pass" = conv; then
	  # Only check for convenience libraries
	  deplibs="$lib $deplibs"
	  if test -z "$libdir"; then
	    if test -z "$old_library"; then
	      func_fatal_error "cannot find name of link library for \`$lib'"
	    fi
	    # It is a libtool convenience library, so add in its objects.
	    convenience+=" $ladir/$objdir/$old_library"
	    old_convenience+=" $ladir/$objdir/$old_library"
	    tmp_libs=
	    for deplib in $dependency_libs; do
	      deplibs="$deplib $deplibs"
	      if $opt_preserve_dup_deps ; then
		case "$tmp_libs " in
		*" $deplib "*) specialdeplibs+=" $deplib" ;;
		esac
	      fi
	      tmp_libs+=" $deplib"
	    done
	  elif test "$linkmode" != prog && test "$linkmode" != lib; then
	    func_fatal_error "\`$lib' is not a convenience library"
	  fi
	  continue
	fi # $pass = conv


	# Get the name of the library we link against.
	linklib=
	if test -n "$old_library" &&
	   { test "$prefer_static_libs" = yes ||
	     test "$prefer_static_libs,$installed" = "built,no"; }; then
	  linklib=$old_library
	else
	  for l in $old_library $library_names; do
	    linklib="$l"
	  done
	fi
	if test -z "$linklib"; then
	  func_fatal_error "cannot find name of link library for \`$lib'"
	fi

	# This library was specified with -dlopen.
	if test "$pass" = dlopen; then
	  if test -z "$libdir"; then
	    func_fatal_error "cannot -dlopen a convenience library: \`$lib'"
	  fi
	  if test -z "$dlname" ||
	     test "$dlopen_support" != yes ||
	     test "$build_libtool_libs" = no; then
	    # If there is no dlname, no dlopen support or we're linking
	    # statically, we need to preload.  We also need to preload any
	    # dependent libraries so libltdl's deplib preloader doesn't
	    # bomb out in the load deplibs phase.
	    dlprefiles+=" $lib $dependency_libs"
	  else
	    newdlfiles+=" $lib"
	  fi
	  continue
	fi # $pass = dlopen

	# We need an absolute path.
	case $ladir in
	[\\/]* | [A-Za-z]:[\\/]*) abs_ladir="$ladir" ;;
	*)
	  abs_ladir=`cd "$ladir" && pwd`
	  if test -z "$abs_ladir"; then
	    func_warning "cannot determine absolute directory name of \`$ladir'"
	    func_warning "passing it literally to the linker, although it might fail"
	    abs_ladir="$ladir"
	  fi
	  ;;
	esac
	func_basename "$lib"
	laname="$func_basename_result"

	# Find the relevant object directory and library name.
	if test "X$installed" = Xyes; then
	  if test ! -f "$lt_sysroot$libdir/$linklib" && test -f "$abs_ladir/$linklib"; then
	    func_warning "library \`$lib' was moved."
	    dir="$ladir"
	    absdir="$abs_ladir"
	    libdir="$abs_ladir"
	  else
	    dir="$lt_sysroot$libdir"
	    absdir="$lt_sysroot$libdir"
	  fi
	  test "X$hardcode_automatic" = Xyes && avoidtemprpath=yes
	else
	  if test ! -f "$ladir/$objdir/$linklib" && test -f "$abs_ladir/$linklib"; then
	    dir="$ladir"
	    absdir="$abs_ladir"
	    # Remove this search path later
	    notinst_path+=" $abs_ladir"
	  else
	    dir="$ladir/$objdir"
	    absdir="$abs_ladir/$objdir"
	    # Remove this search path later
	    notinst_path+=" $abs_ladir"
	  fi
	fi # $installed = yes
	func_stripname 'lib' '.la' "$laname"
	name=$func_stripname_result

	# This library was specified with -dlpreopen.
	if test "$pass" = dlpreopen; then
	  if test -z "$libdir" && test "$linkmode" = prog; then
	    func_fatal_error "only libraries may -dlpreopen a convenience library: \`$lib'"
	  fi
	  case "$host" in
	    # special handling for platforms with PE-DLLs.
	    *cygwin* | *mingw* | *cegcc* )
	      # Linker will automatically link against shared library if both
	      # static and shared are present.  Therefore, ensure we extract
	      # symbols from the import library if a shared library is present
	      # (otherwise, the dlopen module name will be incorrect).  We do
	      # this by putting the import library name into $newdlprefiles.
	      # We recover the dlopen module name by 'saving' the la file
	      # name in a special purpose variable, and (later) extracting the
	      # dlname from the la file.
	      if test -n "$dlname"; then
	        func_tr_sh "$dir/$linklib"
	        eval "libfile_$func_tr_sh_result=\$abs_ladir/\$laname"
	        newdlprefiles+=" $dir/$linklib"
	      else
	        newdlprefiles+=" $dir/$old_library"
	        # Keep a list of preopened convenience libraries to check
	        # that they are being used correctly in the link pass.
	        test -z "$libdir" && \
	          dlpreconveniencelibs+=" $dir/$old_library"
	      fi
	    ;;
	    * )
	      # Prefer using a static library (so that no silly _DYNAMIC symbols
	      # are required to link).
	      if test -n "$old_library"; then
	        newdlprefiles+=" $dir/$old_library"
	        # Keep a list of preopened convenience libraries to check
	        # that they are being used correctly in the link pass.
	        test -z "$libdir" && \
	          dlpreconveniencelibs+=" $dir/$old_library"
	      # Otherwise, use the dlname, so that lt_dlopen finds it.
	      elif test -n "$dlname"; then
	        newdlprefiles+=" $dir/$dlname"
	      else
	        newdlprefiles+=" $dir/$linklib"
	      fi
	    ;;
	  esac
	fi # $pass = dlpreopen

	if test -z "$libdir"; then
	  # Link the convenience library
	  if test "$linkmode" = lib; then
	    deplibs="$dir/$old_library $deplibs"
	  elif test "$linkmode,$pass" = "prog,link"; then
	    compile_deplibs="$dir/$old_library $compile_deplibs"
	    finalize_deplibs="$dir/$old_library $finalize_deplibs"
	  else
	    deplibs="$lib $deplibs" # used for prog,scan pass
	  fi
	  continue
	fi


	if test "$linkmode" = prog && test "$pass" != link; then
	  newlib_search_path+=" $ladir"
	  deplibs="$lib $deplibs"

	  linkalldeplibs=no
	  if test "$link_all_deplibs" != no || test -z "$library_names" ||
	     test "$build_libtool_libs" = no; then
	    linkalldeplibs=yes
	  fi

	  tmp_libs=
	  for deplib in $dependency_libs; do
	    case $deplib in
	    -L*) func_stripname '-L' '' "$deplib"
	         func_resolve_sysroot "$func_stripname_result"
	         newlib_search_path+=" $func_resolve_sysroot_result"
		 ;;
	    esac
	    # Need to link against all dependency_libs?
	    if test "$linkalldeplibs" = yes; then
	      deplibs="$deplib $deplibs"
	    else
	      # Need to hardcode shared library paths
	      # or/and link against static libraries
	      newdependency_libs="$deplib $newdependency_libs"
	    fi
	    if $opt_preserve_dup_deps ; then
	      case "$tmp_libs " in
	      *" $deplib "*) specialdeplibs+=" $deplib" ;;
	      esac
	    fi
	    tmp_libs+=" $deplib"
	  done # for deplib
	  continue
	fi # $linkmode = prog...

	if test "$linkmode,$pass" = "prog,link"; then
	  if test -n "$library_names" &&
	     { { test "$prefer_static_libs" = no ||
	         test "$prefer_static_libs,$installed" = "built,yes"; } ||
	       test -z "$old_library"; }; then
	    # We need to hardcode the library path
	    if test -n "$shlibpath_var" && test -z "$avoidtemprpath" ; then
	      # Make sure the rpath contains only unique directories.
	      case "$temp_rpath:" in
	      *"$absdir:"*) ;;
	      *) temp_rpath+="$absdir:" ;;
	      esac
	    fi

	    # Hardcode the library path.
	    # Skip directories that are in the system default run-time
	    # search path.
	    case " $sys_lib_dlsearch_path " in
	    *" $absdir "*) ;;
	    *)
	      case "$compile_rpath " in
	      *" $absdir "*) ;;
	      *) compile_rpath+=" $absdir" ;;
	      esac
	      ;;
	    esac
	    case " $sys_lib_dlsearch_path " in
	    *" $libdir "*) ;;
	    *)
	      case "$finalize_rpath " in
	      *" $libdir "*) ;;
	      *) finalize_rpath+=" $libdir" ;;
	      esac
	      ;;
	    esac
	  fi # $linkmode,$pass = prog,link...

	  if test "$alldeplibs" = yes &&
	     { test "$deplibs_check_method" = pass_all ||
	       { test "$build_libtool_libs" = yes &&
		 test -n "$library_names"; }; }; then
	    # We only need to search for static libraries
	    continue
	  fi
	fi

	link_static=no # Whether the deplib will be linked statically
	use_static_libs=$prefer_static_libs
	if test "$use_static_libs" = built && test "$installed" = yes; then
	  use_static_libs=no
	fi
	if test -n "$library_names" &&
	   { test "$use_static_libs" = no || test -z "$old_library"; }; then
	  case $host in
	  *cygwin* | *mingw* | *cegcc*)
	      # No point in relinking DLLs because paths are not encoded
	      notinst_deplibs+=" $lib"
	      need_relink=no
	    ;;
	  *)
	    if test "$installed" = no; then
	      notinst_deplibs+=" $lib"
	      need_relink=yes
	    fi
	    ;;
	  esac
	  # This is a shared library

	  # Warn about portability, can't link against -module's on some
	  # systems (darwin).  Don't bleat about dlopened modules though!
	  dlopenmodule=""
	  for dlpremoduletest in $dlprefiles; do
	    if test "X$dlpremoduletest" = "X$lib"; then
	      dlopenmodule="$dlpremoduletest"
	      break
	    fi
	  done
	  if test -z "$dlopenmodule" && test "$shouldnotlink" = yes && test "$pass" = link; then
	    echo
	    if test "$linkmode" = prog; then
	      $ECHO "*** Warning: Linking the executable $output against the loadable module"
	    else
	      $ECHO "*** Warning: Linking the shared library $output against the loadable module"
	    fi
	    $ECHO "*** $linklib is not portable!"
	  fi
	  if test "$linkmode" = lib &&
	     test "$hardcode_into_libs" = yes; then
	    # Hardcode the library path.
	    # Skip directories that are in the system default run-time
	    # search path.
	    case " $sys_lib_dlsearch_path " in
	    *" $absdir "*) ;;
	    *)
	      case "$compile_rpath " in
	      *" $absdir "*) ;;
	      *) compile_rpath+=" $absdir" ;;
	      esac
	      ;;
	    esac
	    case " $sys_lib_dlsearch_path " in
	    *" $libdir "*) ;;
	    *)
	      case "$finalize_rpath " in
	      *" $libdir "*) ;;
	      *) finalize_rpath+=" $libdir" ;;
	      esac
	      ;;
	    esac
	  fi

	  if test -n "$old_archive_from_expsyms_cmds"; then
	    # figure out the soname
	    set dummy $library_names
	    shift
	    realname="$1"
	    shift
	    libname=`eval "\\$ECHO \"$libname_spec\""`
	    # use dlname if we got it. it's perfectly good, no?
	    if test -n "$dlname"; then
	      soname="$dlname"
	    elif test -n "$soname_spec"; then
	      # bleh windows
	      case $host in
	      *cygwin* | mingw* | *cegcc*)
	        func_arith $current - $age
		major=$func_arith_result
		versuffix="-$major"
		;;
	      esac
	      eval soname=\"$soname_spec\"
	    else
	      soname="$realname"
	    fi

	    # Make a new name for the extract_expsyms_cmds to use
	    soroot="$soname"
	    func_basename "$soroot"
	    soname="$func_basename_result"
	    func_stripname 'lib' '.dll' "$soname"
	    newlib=libimp-$func_stripname_result.a

	    # If the library has no export list, then create one now
	    if test -f "$output_objdir/$soname-def"; then :
	    else
	      func_verbose "extracting exported symbol list from \`$soname'"
	      func_execute_cmds "$extract_expsyms_cmds" 'exit $?'
	    fi

	    # Create $newlib
	    if test -f "$output_objdir/$newlib"; then :; else
	      func_verbose "generating import library for \`$soname'"
	      func_execute_cmds "$old_archive_from_expsyms_cmds" 'exit $?'
	    fi
	    # make sure the library variables are pointing to the new library
	    dir=$output_objdir
	    linklib=$newlib
	  fi # test -n "$old_archive_from_expsyms_cmds"

	  if test "$linkmode" = prog || test "$opt_mode" != relink; then
	    add_shlibpath=
	    add_dir=
	    add=
	    lib_linked=yes
	    case $hardcode_action in
	    immediate | unsupported)
	      if test "$hardcode_direct" = no; then
		add="$dir/$linklib"
		case $host in
		  *-*-sco3.2v5.0.[024]*) add_dir="-L$dir" ;;
		  *-*-sysv4*uw2*) add_dir="-L$dir" ;;
		  *-*-sysv5OpenUNIX* | *-*-sysv5UnixWare7.[01].[10]* | \
		    *-*-unixware7*) add_dir="-L$dir" ;;
		  *-*-darwin* )
		    # if the lib is a (non-dlopened) module then we can not
		    # link against it, someone is ignoring the earlier warnings
		    if /usr/bin/file -L $add 2> /dev/null |
			 $GREP ": [^:]* bundle" >/dev/null ; then
		      if test "X$dlopenmodule" != "X$lib"; then
			$ECHO "*** Warning: lib $linklib is a module, not a shared library"
			if test -z "$old_library" ; then
			  echo
			  echo "*** And there doesn't seem to be a static archive available"
			  echo "*** The link will probably fail, sorry"
			else
			  add="$dir/$old_library"
			fi
		      elif test -n "$old_library"; then
			add="$dir/$old_library"
		      fi
		    fi
		esac
	      elif test "$hardcode_minus_L" = no; then
		case $host in
		*-*-sunos*) add_shlibpath="$dir" ;;
		esac
		add_dir="-L$dir"
		add="-l$name"
	      elif test "$hardcode_shlibpath_var" = no; then
		add_shlibpath="$dir"
		add="-l$name"
	      else
		lib_linked=no
	      fi
	      ;;
	    relink)
	      if test "$hardcode_direct" = yes &&
	         test "$hardcode_direct_absolute" = no; then
		add="$dir/$linklib"
	      elif test "$hardcode_minus_L" = yes; then
		add_dir="-L$absdir"
		# Try looking first in the location we're being installed to.
		if test -n "$inst_prefix_dir"; then
		  case $libdir in
		    [\\/]*)
		      add_dir+=" -L$inst_prefix_dir$libdir"
		      ;;
		  esac
		fi
		add="-l$name"
	      elif test "$hardcode_shlibpath_var" = yes; then
		add_shlibpath="$dir"
		add="-l$name"
	      else
		lib_linked=no
	      fi
	      ;;
	    *) lib_linked=no ;;
	    esac

	    if test "$lib_linked" != yes; then
	      func_fatal_configuration "unsupported hardcode properties"
	    fi

	    if test -n "$add_shlibpath"; then
	      case :$compile_shlibpath: in
	      *":$add_shlibpath:"*) ;;
	      *) compile_shlibpath+="$add_shlibpath:" ;;
	      esac
	    fi
	    if test "$linkmode" = prog; then
	      test -n "$add_dir" && compile_deplibs="$add_dir $compile_deplibs"
	      test -n "$add" && compile_deplibs="$add $compile_deplibs"
	    else
	      test -n "$add_dir" && deplibs="$add_dir $deplibs"
	      test -n "$add" && deplibs="$add $deplibs"
	      if test "$hardcode_direct" != yes &&
		 test "$hardcode_minus_L" != yes &&
		 test "$hardcode_shlibpath_var" = yes; then
		case :$finalize_shlibpath: in
		*":$libdir:"*) ;;
		*) finalize_shlibpath+="$libdir:" ;;
		esac
	      fi
	    fi
	  fi

	  if test "$linkmode" = prog || test "$opt_mode" = relink; then
	    add_shlibpath=
	    add_dir=
	    add=
	    # Finalize command for both is simple: just hardcode it.
	    if test "$hardcode_direct" = yes &&
	       test "$hardcode_direct_absolute" = no; then
	      add="$libdir/$linklib"
	    elif test "$hardcode_minus_L" = yes; then
	      add_dir="-L$libdir"
	      add="-l$name"
	    elif test "$hardcode_shlibpath_var" = yes; then
	      case :$finalize_shlibpath: in
	      *":$libdir:"*) ;;
	      *) finalize_shlibpath+="$libdir:" ;;
	      esac
	      add="-l$name"
	    elif test "$hardcode_automatic" = yes; then
	      if test -n "$inst_prefix_dir" &&
		 test -f "$inst_prefix_dir$libdir/$linklib" ; then
		add="$inst_prefix_dir$libdir/$linklib"
	      else
		add="$libdir/$linklib"
	      fi
	    else
	      # We cannot seem to hardcode it, guess we'll fake it.
	      add_dir="-L$libdir"
	      # Try looking first in the location we're being installed to.
	      if test -n "$inst_prefix_dir"; then
		case $libdir in
		  [\\/]*)
		    add_dir+=" -L$inst_prefix_dir$libdir"
		    ;;
		esac
	      fi
	      add="-l$name"
	    fi

	    if test "$linkmode" = prog; then
	      test -n "$add_dir" && finalize_deplibs="$add_dir $finalize_deplibs"
	      test -n "$add" && finalize_deplibs="$add $finalize_deplibs"
	    else
	      test -n "$add_dir" && deplibs="$add_dir $deplibs"
	      test -n "$add" && deplibs="$add $deplibs"
	    fi
	  fi
	elif test "$linkmode" = prog; then
	  # Here we assume that one of hardcode_direct or hardcode_minus_L
	  # is not unsupported.  This is valid on all known static and
	  # shared platforms.
	  if test "$hardcode_direct" != unsupported; then
	    test -n "$old_library" && linklib="$old_library"
	    compile_deplibs="$dir/$linklib $compile_deplibs"
	    finalize_deplibs="$dir/$linklib $finalize_deplibs"
	  else
	    compile_deplibs="-l$name -L$dir $compile_deplibs"
	    finalize_deplibs="-l$name -L$dir $finalize_deplibs"
	  fi
	elif test "$build_libtool_libs" = yes; then
	  # Not a shared library
	  if test "$deplibs_check_method" != pass_all; then
	    # We're trying link a shared library against a static one
	    # but the system doesn't support it.

	    # Just print a warning and add the library to dependency_libs so
	    # that the program can be linked against the static library.
	    echo
	    $ECHO "*** Warning: This system can not link to static lib archive $lib."
	    echo "*** I have the capability to make that library automatically link in when"
	    echo "*** you link to this library.  But I can only do this if you have a"
	    echo "*** shared version of the library, which you do not appear to have."
	    if test "$module" = yes; then
	      echo "*** But as you try to build a module library, libtool will still create "
	      echo "*** a static module, that should work as long as the dlopening application"
	      echo "*** is linked with the -dlopen flag to resolve symbols at runtime."
	      if test -z "$global_symbol_pipe"; then
		echo
		echo "*** However, this would only work if libtool was able to extract symbol"
		echo "*** lists from a program, using \`nm' or equivalent, but libtool could"
		echo "*** not find such a program.  So, this module is probably useless."
		echo "*** \`nm' from GNU binutils and a full rebuild may help."
	      fi
	      if test "$build_old_libs" = no; then
		build_libtool_libs=module
		build_old_libs=yes
	      else
		build_libtool_libs=no
	      fi
	    fi
	  else
	    deplibs="$dir/$old_library $deplibs"
	    link_static=yes
	  fi
	fi # link shared/static library?

	if test "$linkmode" = lib; then
	  if test -n "$dependency_libs" &&
	     { test "$hardcode_into_libs" != yes ||
	       test "$build_old_libs" = yes ||
	       test "$link_static" = yes; }; then
	    # Extract -R from dependency_libs
	    temp_deplibs=
	    for libdir in $dependency_libs; do
	      case $libdir in
	      -R*) func_stripname '-R' '' "$libdir"
	           temp_xrpath=$func_stripname_result
		   case " $xrpath " in
		   *" $temp_xrpath "*) ;;
		   *) xrpath+=" $temp_xrpath";;
		   esac;;
	      *) temp_deplibs+=" $libdir";;
	      esac
	    done
	    dependency_libs="$temp_deplibs"
	  fi

	  newlib_search_path+=" $absdir"
	  # Link against this library
	  test "$link_static" = no && newdependency_libs="$abs_ladir/$laname $newdependency_libs"
	  # ... and its dependency_libs
	  tmp_libs=
	  for deplib in $dependency_libs; do
	    newdependency_libs="$deplib $newdependency_libs"
	    case $deplib in
              -L*) func_stripname '-L' '' "$deplib"
                   func_resolve_sysroot "$func_stripname_result";;
              *) func_resolve_sysroot "$deplib" ;;
            esac
	    if $opt_preserve_dup_deps ; then
	      case "$tmp_libs " in
	      *" $func_resolve_sysroot_result "*)
                specialdeplibs+=" $func_resolve_sysroot_result" ;;
	      esac
	    fi
	    tmp_libs+=" $func_resolve_sysroot_result"
	  done

	  if test "$link_all_deplibs" != no; then
	    # Add the search paths of all dependency libraries
	    for deplib in $dependency_libs; do
	      path=
	      case $deplib in
	      -L*) path="$deplib" ;;
	      *.la)
	        func_resolve_sysroot "$deplib"
	        deplib=$func_resolve_sysroot_result
	        func_dirname "$deplib" "" "."
		dir=$func_dirname_result
		# We need an absolute path.
		case $dir in
		[\\/]* | [A-Za-z]:[\\/]*) absdir="$dir" ;;
		*)
		  absdir=`cd "$dir" && pwd`
		  if test -z "$absdir"; then
		    func_warning "cannot determine absolute directory name of \`$dir'"
		    absdir="$dir"
		  fi
		  ;;
		esac
		if $GREP "^installed=no" $deplib > /dev/null; then
		case $host in
		*-*-darwin*)
		  depdepl=
		  eval deplibrary_names=`${SED} -n -e 's/^library_names=\(.*\)$/\1/p' $deplib`
		  if test -n "$deplibrary_names" ; then
		    for tmp in $deplibrary_names ; do
		      depdepl=$tmp
		    done
		    if test -f "$absdir/$objdir/$depdepl" ; then
		      depdepl="$absdir/$objdir/$depdepl"
		      darwin_install_name=`${OTOOL} -L $depdepl | awk '{if (NR == 2) {print $1;exit}}'`
                      if test -z "$darwin_install_name"; then
                          darwin_install_name=`${OTOOL64} -L $depdepl  | awk '{if (NR == 2) {print $1;exit}}'`
                      fi
		      compiler_flags+=" ${wl}-dylib_file ${wl}${darwin_install_name}:${depdepl}"
		      linker_flags+=" -dylib_file ${darwin_install_name}:${depdepl}"
		      path=
		    fi
		  fi
		  ;;
		*)
		  path="-L$absdir/$objdir"
		  ;;
		esac
		else
		  eval libdir=`${SED} -n -e 's/^libdir=\(.*\)$/\1/p' $deplib`
		  test -z "$libdir" && \
		    func_fatal_error "\`$deplib' is not a valid libtool archive"
		  test "$absdir" != "$libdir" && \
		    func_warning "\`$deplib' seems to be moved"

		  path="-L$absdir"
		fi
		;;
	      esac
	      case " $deplibs " in
	      *" $path "*) ;;
	      *) deplibs="$path $deplibs" ;;
	      esac
	    done
	  fi # link_all_deplibs != no
	fi # linkmode = lib
      done # for deplib in $libs
      if test "$pass" = link; then
	if test "$linkmode" = "prog"; then
	  compile_deplibs="$new_inherited_linker_flags $compile_deplibs"
	  finalize_deplibs="$new_inherited_linker_flags $finalize_deplibs"
	else
	  compiler_flags="$compiler_flags "`$ECHO " $new_inherited_linker_flags" | $SED 's% \([^ $]*\).ltframework% -framework \1%g'`
	fi
      fi
      dependency_libs="$newdependency_libs"
      if test "$pass" = dlpreopen; then
	# Link the dlpreopened libraries before other libraries
	for deplib in $save_deplibs; do
	  deplibs="$deplib $deplibs"
	done
      fi
      if test "$pass" != dlopen; then
	if test "$pass" != conv; then
	  # Make sure lib_search_path contains only unique directories.
	  lib_search_path=
	  for dir in $newlib_search_path; do
	    case "$lib_search_path " in
	    *" $dir "*) ;;
	    *) lib_search_path+=" $dir" ;;
	    esac
	  done
	  newlib_search_path=
	fi

	if test "$linkmode,$pass" != "prog,link"; then
	  vars="deplibs"
	else
	  vars="compile_deplibs finalize_deplibs"
	fi
	for var in $vars dependency_libs; do
	  # Add libraries to $var in reverse order
	  eval tmp_libs=\"\$$var\"
	  new_libs=
	  for deplib in $tmp_libs; do
	    # FIXME: Pedantically, this is the right thing to do, so
	    #        that some nasty dependency loop isn't accidentally
	    #        broken:
	    #new_libs="$deplib $new_libs"
	    # Pragmatically, this seems to cause very few problems in
	    # practice:
	    case $deplib in
	    -L*) new_libs="$deplib $new_libs" ;;
	    -R*) ;;
	    *)
	      # And here is the reason: when a library appears more
	      # than once as an explicit dependence of a library, or
	      # is implicitly linked in more than once by the
	      # compiler, it is considered special, and multiple
	      # occurrences thereof are not removed.  Compare this
	      # with having the same library being listed as a
	      # dependency of multiple other libraries: in this case,
	      # we know (pedantically, we assume) the library does not
	      # need to be listed more than once, so we keep only the
	      # last copy.  This is not always right, but it is rare
	      # enough that we require users that really mean to play
	      # such unportable linking tricks to link the library
	      # using -Wl,-lname, so that libtool does not consider it
	      # for duplicate removal.
	      case " $specialdeplibs " in
	      *" $deplib "*) new_libs="$deplib $new_libs" ;;
	      *)
		case " $new_libs " in
		*" $deplib "*) ;;
		*) new_libs="$deplib $new_libs" ;;
		esac
		;;
	      esac
	      ;;
	    esac
	  done
	  tmp_libs=
	  for deplib in $new_libs; do
	    case $deplib in
	    -L*)
	      case " $tmp_libs " in
	      *" $deplib "*) ;;
	      *) tmp_libs+=" $deplib" ;;
	      esac
	      ;;
	    *) tmp_libs+=" $deplib" ;;
	    esac
	  done
	  eval $var=\"$tmp_libs\"
	done # for var
      fi
      # Last step: remove runtime libs from dependency_libs
      # (they stay in deplibs)
      tmp_libs=
      for i in $dependency_libs ; do
	case " $predeps $postdeps $compiler_lib_search_path " in
	*" $i "*)
	  i=""
	  ;;
	esac
	if test -n "$i" ; then
	  tmp_libs+=" $i"
	fi
      done
      dependency_libs=$tmp_libs
    done # for pass
    if test "$linkmode" = prog; then
      dlfiles="$newdlfiles"
    fi
    if test "$linkmode" = prog || test "$linkmode" = lib; then
      dlprefiles="$newdlprefiles"
    fi

    case $linkmode in
    oldlib)
      if test -n "$dlfiles$dlprefiles" || test "$dlself" != no; then
	func_warning "\`-dlopen' is ignored for archives"
      fi

      case " $deplibs" in
      *\ -l* | *\ -L*)
	func_warning "\`-l' and \`-L' are ignored for archives" ;;
      esac

      test -n "$rpath" && \
	func_warning "\`-rpath' is ignored for archives"

      test -n "$xrpath" && \
	func_warning "\`-R' is ignored for archives"

      test -n "$vinfo" && \
	func_warning "\`-version-info/-version-number' is ignored for archives"

      test -n "$release" && \
	func_warning "\`-release' is ignored for archives"

      test -n "$export_symbols$export_symbols_regex" && \
	func_warning "\`-export-symbols' is ignored for archives"

      # Now set the variables for building old libraries.
      build_libtool_libs=no
      oldlibs="$output"
      objs+="$old_deplibs"
      ;;

    lib)
      # Make sure we only generate libraries of the form `libNAME.la'.
      case $outputname in
      lib*)
	func_stripname 'lib' '.la' "$outputname"
	name=$func_stripname_result
	eval shared_ext=\"$shrext_cmds\"
	eval libname=\"$libname_spec\"
	;;
      *)
	test "$module" = no && \
	  func_fatal_help "libtool library \`$output' must begin with \`lib'"

	if test "$need_lib_prefix" != no; then
	  # Add the "lib" prefix for modules if required
	  func_stripname '' '.la' "$outputname"
	  name=$func_stripname_result
	  eval shared_ext=\"$shrext_cmds\"
	  eval libname=\"$libname_spec\"
	else
	  func_stripname '' '.la' "$outputname"
	  libname=$func_stripname_result
	fi
	;;
      esac

      if test -n "$objs"; then
	if test "$deplibs_check_method" != pass_all; then
	  func_fatal_error "cannot build libtool library \`$output' from non-libtool objects on this host:$objs"
	else
	  echo
	  $ECHO "*** Warning: Linking the shared library $output against the non-libtool"
	  $ECHO "*** objects $objs is not portable!"
	  libobjs+=" $objs"
	fi
      fi

      test "$dlself" != no && \
	func_warning "\`-dlopen self' is ignored for libtool libraries"

      set dummy $rpath
      shift
      test "$#" -gt 1 && \
	func_warning "ignoring multiple \`-rpath's for a libtool library"

      install_libdir="$1"

      oldlibs=
      if test -z "$rpath"; then
	if test "$build_libtool_libs" = yes; then
	  # Building a libtool convenience library.
	  # Some compilers have problems with a `.al' extension so
	  # convenience libraries should have the same extension an
	  # archive normally would.
	  oldlibs="$output_objdir/$libname.$libext $oldlibs"
	  build_libtool_libs=convenience
	  build_old_libs=yes
	fi

	test -n "$vinfo" && \
	  func_warning "\`-version-info/-version-number' is ignored for convenience libraries"

	test -n "$release" && \
	  func_warning "\`-release' is ignored for convenience libraries"
      else

	# Parse the version information argument.
	save_ifs="$IFS"; IFS=':'
	set dummy $vinfo 0 0 0
	shift
	IFS="$save_ifs"

	test -n "$7" && \
	  func_fatal_help "too many parameters to \`-version-info'"

	# convert absolute version numbers to libtool ages
	# this retains compatibility with .la files and attempts
	# to make the code below a bit more comprehensible

	case $vinfo_number in
	yes)
	  number_major="$1"
	  number_minor="$2"
	  number_revision="$3"
	  #
	  # There are really only two kinds -- those that
	  # use the current revision as the major version
	  # and those that subtract age and use age as
	  # a minor version.  But, then there is irix
	  # which has an extra 1 added just for fun
	  #
	  case $version_type in
	  # correct linux to gnu/linux during the next big refactor
	  darwin|linux|osf|windows|none)
	    func_arith $number_major + $number_minor
	    current=$func_arith_result
	    age="$number_minor"
	    revision="$number_revision"
	    ;;
	  freebsd-aout|freebsd-elf|qnx|sunos)
	    current="$number_major"
	    revision="$number_minor"
	    age="0"
	    ;;
	  irix|nonstopux)
	    func_arith $number_major + $number_minor
	    current=$func_arith_result
	    age="$number_minor"
	    revision="$number_minor"
	    lt_irix_increment=no
	    ;;
	  *)
	    func_fatal_configuration "$modename: unknown library version type \`$version_type'"
	    ;;
	  esac
	  ;;
	no)
	  current="$1"
	  revision="$2"
	  age="$3"
	  ;;
	esac

	# Check that each of the things are valid numbers.
	case $current in
	0|[1-9]|[1-9][0-9]|[1-9][0-9][0-9]|[1-9][0-9][0-9][0-9]|[1-9][0-9][0-9][0-9][0-9]) ;;
	*)
	  func_error "CURRENT \`$current' must be a nonnegative integer"
	  func_fatal_error "\`$vinfo' is not valid version information"
	  ;;
	esac

	case $revision in
	0|[1-9]|[1-9][0-9]|[1-9][0-9][0-9]|[1-9][0-9][0-9][0-9]|[1-9][0-9][0-9][0-9][0-9]) ;;
	*)
	  func_error "REVISION \`$revision' must be a nonnegative integer"
	  func_fatal_error "\`$vinfo' is not valid version information"
	  ;;
	esac

	case $age in
	0|[1-9]|[1-9][0-9]|[1-9][0-9][0-9]|[1-9][0-9][0-9][0-9]|[1-9][0-9][0-9][0-9][0-9]) ;;
	*)
	  func_error "AGE \`$age' must be a nonnegative integer"
	  func_fatal_error "\`$vinfo' is not valid version information"
	  ;;
	esac

	if test "$age" -gt "$current"; then
	  func_error "AGE \`$age' is greater than the current interface number \`$current'"
	  func_fatal_error "\`$vinfo' is not valid version information"
	fi

	# Calculate the version variables.
	major=
	versuffix=
	verstring=
	case $version_type in
	none) ;;

	darwin)
	  # Like Linux, but with the current version available in
	  # verstring for coding it into the library header
	  func_arith $current - $age
	  major=.$func_arith_result
	  versuffix="$major.$age.$revision"
	  # Darwin ld doesn't like 0 for these options...
	  func_arith $current + 1
	  minor_current=$func_arith_result
	  xlcverstring="${wl}-compatibility_version ${wl}$minor_current ${wl}-current_version ${wl}$minor_current.$revision"
	  verstring="-compatibility_version $minor_current -current_version $minor_current.$revision"
	  ;;

	freebsd-aout)
	  major=".$current"
	  versuffix=".$current.$revision";
	  ;;

	freebsd-elf)
	  major=".$current"
	  versuffix=".$current"
	  ;;

	irix | nonstopux)
	  if test "X$lt_irix_increment" = "Xno"; then
	    func_arith $current - $age
	  else
	    func_arith $current - $age + 1
	  fi
	  major=$func_arith_result

	  case $version_type in
	    nonstopux) verstring_prefix=nonstopux ;;
	    *)         verstring_prefix=sgi ;;
	  esac
	  verstring="$verstring_prefix$major.$revision"

	  # Add in all the interfaces that we are compatible with.
	  loop=$revision
	  while test "$loop" -ne 0; do
	    func_arith $revision - $loop
	    iface=$func_arith_result
	    func_arith $loop - 1
	    loop=$func_arith_result
	    verstring="$verstring_prefix$major.$iface:$verstring"
	  done

	  # Before this point, $major must not contain `.'.
	  major=.$major
	  versuffix="$major.$revision"
	  ;;

	linux) # correct to gnu/linux during the next big refactor
	  func_arith $current - $age
	  major=.$func_arith_result
	  versuffix="$major.$age.$revision"
	  ;;

	osf)
	  func_arith $current - $age
	  major=.$func_arith_result
	  versuffix=".$current.$age.$revision"
	  verstring="$current.$age.$revision"

	  # Add in all the interfaces that we are compatible with.
	  loop=$age
	  while test "$loop" -ne 0; do
	    func_arith $current - $loop
	    iface=$func_arith_result
	    func_arith $loop - 1
	    loop=$func_arith_result
	    verstring="$verstring:${iface}.0"
	  done

	  # Make executables depend on our current version.
	  verstring+=":${current}.0"
	  ;;

	qnx)
	  major=".$current"
	  versuffix=".$current"
	  ;;

	sunos)
	  major=".$current"
	  versuffix=".$current.$revision"
	  ;;

	windows)
	  # Use '-' rather than '.', since we only want one
	  # extension on DOS 8.3 filesystems.
	  func_arith $current - $age
	  major=$func_arith_result
	  versuffix="-$major"
	  ;;

	*)
	  func_fatal_configuration "unknown library version type \`$version_type'"
	  ;;
	esac

	# Clear the version info if we defaulted, and they specified a release.
	if test -z "$vinfo" && test -n "$release"; then
	  major=
	  case $version_type in
	  darwin)
	    # we can't check for "0.0" in archive_cmds due to quoting
	    # problems, so we reset it completely
	    verstring=
	    ;;
	  *)
	    verstring="0.0"
	    ;;
	  esac
	  if test "$need_version" = no; then
	    versuffix=
	  else
	    versuffix=".0.0"
	  fi
	fi

	# Remove version info from name if versioning should be avoided
	if test "$avoid_version" = yes && test "$need_version" = no; then
	  major=
	  versuffix=
	  verstring=""
	fi

	# Check to see if the archive will have undefined symbols.
	if test "$allow_undefined" = yes; then
	  if test "$allow_undefined_flag" = unsupported; then
	    func_warning "undefined symbols not allowed in $host shared libraries"
	    build_libtool_libs=no
	    build_old_libs=yes
	  fi
	else
	  # Don't allow undefined symbols.
	  allow_undefined_flag="$no_undefined_flag"
	fi

      fi

      func_generate_dlsyms "$libname" "$libname" "yes"
      libobjs+=" $symfileobj"
      test "X$libobjs" = "X " && libobjs=

      if test "$opt_mode" != relink; then
	# Remove our outputs, but don't remove object files since they
	# may have been created when compiling PIC objects.
	removelist=
	tempremovelist=`$ECHO "$output_objdir/*"`
	for p in $tempremovelist; do
	  case $p in
	    *.$objext | *.gcno)
	       ;;
	    $output_objdir/$outputname | $output_objdir/$libname.* | $output_objdir/${libname}${release}.*)
	       if test "X$precious_files_regex" != "X"; then
		 if $ECHO "$p" | $EGREP -e "$precious_files_regex" >/dev/null 2>&1
		 then
		   continue
		 fi
	       fi
	       removelist+=" $p"
	       ;;
	    *) ;;
	  esac
	done
	test -n "$removelist" && \
	  func_show_eval "${RM}r \$removelist"
      fi

      # Now set the variables for building old libraries.
      if test "$build_old_libs" = yes && test "$build_libtool_libs" != convenience ; then
	oldlibs+=" $output_objdir/$libname.$libext"

	# Transform .lo files to .o files.
	oldobjs="$objs "`$ECHO "$libobjs" | $SP2NL | $SED "/\.${libext}$/d; $lo2o" | $NL2SP`
      fi

      # Eliminate all temporary directories.
      #for path in $notinst_path; do
      #	lib_search_path=`$ECHO "$lib_search_path " | $SED "s% $path % %g"`
      #	deplibs=`$ECHO "$deplibs " | $SED "s% -L$path % %g"`
      #	dependency_libs=`$ECHO "$dependency_libs " | $SED "s% -L$path % %g"`
      #done

      if test -n "$xrpath"; then
	# If the user specified any rpath flags, then add them.
	temp_xrpath=
	for libdir in $xrpath; do
	  func_replace_sysroot "$libdir"
	  temp_xrpath+=" -R$func_replace_sysroot_result"
	  case "$finalize_rpath " in
	  *" $libdir "*) ;;
	  *) finalize_rpath+=" $libdir" ;;
	  esac
	done
	if test "$hardcode_into_libs" != yes || test "$build_old_libs" = yes; then
	  dependency_libs="$temp_xrpath $dependency_libs"
	fi
      fi

      # Make sure dlfiles contains only unique files that won't be dlpreopened
      old_dlfiles="$dlfiles"
      dlfiles=
      for lib in $old_dlfiles; do
	case " $dlprefiles $dlfiles " in
	*" $lib "*) ;;
	*) dlfiles+=" $lib" ;;
	esac
      done

      # Make sure dlprefiles contains only unique files
      old_dlprefiles="$dlprefiles"
      dlprefiles=
      for lib in $old_dlprefiles; do
	case "$dlprefiles " in
	*" $lib "*) ;;
	*) dlprefiles+=" $lib" ;;
	esac
      done

      if test "$build_libtool_libs" = yes; then
	if test -n "$rpath"; then
	  case $host in
	  *-*-cygwin* | *-*-mingw* | *-*-pw32* | *-*-os2* | *-*-beos* | *-cegcc* | *-*-haiku*)
	    # these systems don't actually have a c library (as such)!
	    ;;
	  *-*-rhapsody* | *-*-darwin1.[012])
	    # Rhapsody C library is in the System framework
	    deplibs+=" System.ltframework"
	    ;;
	  *-*-netbsd*)
	    # Don't link with libc until the a.out ld.so is fixed.
	    ;;
	  *-*-openbsd* | *-*-freebsd* | *-*-dragonfly*)
	    # Do not include libc due to us having libc/libc_r.
	    ;;
	  *-*-sco3.2v5* | *-*-sco5v6*)
	    # Causes problems with __ctype
	    ;;
	  *-*-sysv4.2uw2* | *-*-sysv5* | *-*-unixware* | *-*-OpenUNIX*)
	    # Compiler inserts libc in the correct place for threads to work
	    ;;
	  *)
	    # Add libc to deplibs on all other systems if necessary.
	    if test "$build_libtool_need_lc" = "yes"; then
	      deplibs+=" -lc"
	    fi
	    ;;
	  esac
	fi

	# Transform deplibs into only deplibs that can be linked in shared.
	name_save=$name
	libname_save=$libname
	release_save=$release
	versuffix_save=$versuffix
	major_save=$major
	# I'm not sure if I'm treating the release correctly.  I think
	# release should show up in the -l (ie -lgmp5) so we don't want to
	# add it in twice.  Is that correct?
	release=""
	versuffix=""
	major=""
	newdeplibs=
	droppeddeps=no
	case $deplibs_check_method in
	pass_all)
	  # Don't check for shared/static.  Everything works.
	  # This might be a little naive.  We might want to check
	  # whether the library exists or not.  But this is on
	  # osf3 & osf4 and I'm not really sure... Just
	  # implementing what was already the behavior.
	  newdeplibs=$deplibs
	  ;;
	test_compile)
	  # This code stresses the "libraries are programs" paradigm to its
	  # limits. Maybe even breaks it.  We compile a program, linking it
	  # against the deplibs as a proxy for the library.  Then we can check
	  # whether they linked in statically or dynamically with ldd.
	  $opt_dry_run || $RM conftest.c
	  cat > conftest.c <<EOF
	  int main() { return 0; }
EOF
	  $opt_dry_run || $RM conftest
	  if $LTCC $LTCFLAGS -o conftest conftest.c $deplibs; then
	    ldd_output=`ldd conftest`
	    for i in $deplibs; do
	      case $i in
	      -l*)
		func_stripname -l '' "$i"
		name=$func_stripname_result
		if test "X$allow_libtool_libs_with_static_runtimes" = "Xyes" ; then
		  case " $predeps $postdeps " in
		  *" $i "*)
		    newdeplibs+=" $i"
		    i=""
		    ;;
		  esac
		fi
		if test -n "$i" ; then
		  libname=`eval "\\$ECHO \"$libname_spec\""`
		  deplib_matches=`eval "\\$ECHO \"$library_names_spec\""`
		  set dummy $deplib_matches; shift
		  deplib_match=$1
		  if test `expr "$ldd_output" : ".*$deplib_match"` -ne 0 ; then
		    newdeplibs+=" $i"
		  else
		    droppeddeps=yes
		    echo
		    $ECHO "*** Warning: dynamic linker does not accept needed library $i."
		    echo "*** I have the capability to make that library automatically link in when"
		    echo "*** you link to this library.  But I can only do this if you have a"
		    echo "*** shared version of the library, which I believe you do not have"
		    echo "*** because a test_compile did reveal that the linker did not use it for"
		    echo "*** its dynamic dependency list that programs get resolved with at runtime."
		  fi
		fi
		;;
	      *)
		newdeplibs+=" $i"
		;;
	      esac
	    done
	  else
	    # Error occurred in the first compile.  Let's try to salvage
	    # the situation: Compile a separate program for each library.
	    for i in $deplibs; do
	      case $i in
	      -l*)
		func_stripname -l '' "$i"
		name=$func_stripname_result
		$opt_dry_run || $RM conftest
		if $LTCC $LTCFLAGS -o conftest conftest.c $i; then
		  ldd_output=`ldd conftest`
		  if test "X$allow_libtool_libs_with_static_runtimes" = "Xyes" ; then
		    case " $predeps $postdeps " in
		    *" $i "*)
		      newdeplibs+=" $i"
		      i=""
		      ;;
		    esac
		  fi
		  if test -n "$i" ; then
		    libname=`eval "\\$ECHO \"$libname_spec\""`
		    deplib_matches=`eval "\\$ECHO \"$library_names_spec\""`
		    set dummy $deplib_matches; shift
		    deplib_match=$1
		    if test `expr "$ldd_output" : ".*$deplib_match"` -ne 0 ; then
		      newdeplibs+=" $i"
		    else
		      droppeddeps=yes
		      echo
		      $ECHO "*** Warning: dynamic linker does not accept needed library $i."
		      echo "*** I have the capability to make that library automatically link in when"
		      echo "*** you link to this library.  But I can only do this if you have a"
		      echo "*** shared version of the library, which you do not appear to have"
		      echo "*** because a test_compile did reveal that the linker did not use this one"
		      echo "*** as a dynamic dependency that programs can get resolved with at runtime."
		    fi
		  fi
		else
		  droppeddeps=yes
		  echo
		  $ECHO "*** Warning!  Library $i is needed by this library but I was not able to"
		  echo "*** make it link in!  You will probably need to install it or some"
		  echo "*** library that it depends on before this library will be fully"
		  echo "*** functional.  Installing it before continuing would be even better."
		fi
		;;
	      *)
		newdeplibs+=" $i"
		;;
	      esac
	    done
	  fi
	  ;;
	file_magic*)
	  set dummy $deplibs_check_method; shift
	  file_magic_regex=`expr "$deplibs_check_method" : "$1 \(.*\)"`
	  for a_deplib in $deplibs; do
	    case $a_deplib in
	    -l*)
	      func_stripname -l '' "$a_deplib"
	      name=$func_stripname_result
	      if test "X$allow_libtool_libs_with_static_runtimes" = "Xyes" ; then
		case " $predeps $postdeps " in
		*" $a_deplib "*)
		  newdeplibs+=" $a_deplib"
		  a_deplib=""
		  ;;
		esac
	      fi
	      if test -n "$a_deplib" ; then
		libname=`eval "\\$ECHO \"$libname_spec\""`
		if test -n "$file_magic_glob"; then
		  libnameglob=`func_echo_all "$libname" | $SED -e $file_magic_glob`
		else
		  libnameglob=$libname
		fi
		test "$want_nocaseglob" = yes && nocaseglob=`shopt -p nocaseglob`
		for i in $lib_search_path $sys_lib_search_path $shlib_search_path; do
		  if test "$want_nocaseglob" = yes; then
		    shopt -s nocaseglob
		    potential_libs=`ls $i/$libnameglob[.-]* 2>/dev/null`
		    $nocaseglob
		  else
		    potential_libs=`ls $i/$libnameglob[.-]* 2>/dev/null`
		  fi
		  for potent_lib in $potential_libs; do
		      # Follow soft links.
		      if ls -lLd "$potent_lib" 2>/dev/null |
			 $GREP " -> " >/dev/null; then
			continue
		      fi
		      # The statement above tries to avoid entering an
		      # endless loop below, in case of cyclic links.
		      # We might still enter an endless loop, since a link
		      # loop can be closed while we follow links,
		      # but so what?
		      potlib="$potent_lib"
		      while test -h "$potlib" 2>/dev/null; do
			potliblink=`ls -ld $potlib | ${SED} 's/.* -> //'`
			case $potliblink in
			[\\/]* | [A-Za-z]:[\\/]*) potlib="$potliblink";;
			*) potlib=`$ECHO "$potlib" | $SED 's,[^/]*$,,'`"$potliblink";;
			esac
		      done
		      if eval $file_magic_cmd \"\$potlib\" 2>/dev/null |
			 $SED -e 10q |
			 $EGREP "$file_magic_regex" > /dev/null; then
			newdeplibs+=" $a_deplib"
			a_deplib=""
			break 2
		      fi
		  done
		done
	      fi
	      if test -n "$a_deplib" ; then
		droppeddeps=yes
		echo
		$ECHO "*** Warning: linker path does not have real file for library $a_deplib."
		echo "*** I have the capability to make that library automatically link in when"
		echo "*** you link to this library.  But I can only do this if you have a"
		echo "*** shared version of the library, which you do not appear to have"
		echo "*** because I did check the linker path looking for a file starting"
		if test -z "$potlib" ; then
		  $ECHO "*** with $libname but no candidates were found. (...for file magic test)"
		else
		  $ECHO "*** with $libname and none of the candidates passed a file format test"
		  $ECHO "*** using a file magic. Last file checked: $potlib"
		fi
	      fi
	      ;;
	    *)
	      # Add a -L argument.
	      newdeplibs+=" $a_deplib"
	      ;;
	    esac
	  done # Gone through all deplibs.
	  ;;
	match_pattern*)
	  set dummy $deplibs_check_method; shift
	  match_pattern_regex=`expr "$deplibs_check_method" : "$1 \(.*\)"`
	  for a_deplib in $deplibs; do
	    case $a_deplib in
	    -l*)
	      func_stripname -l '' "$a_deplib"
	      name=$func_stripname_result
	      if test "X$allow_libtool_libs_with_static_runtimes" = "Xyes" ; then
		case " $predeps $postdeps " in
		*" $a_deplib "*)
		  newdeplibs+=" $a_deplib"
		  a_deplib=""
		  ;;
		esac
	      fi
	      if test -n "$a_deplib" ; then
		libname=`eval "\\$ECHO \"$libname_spec\""`
		for i in $lib_search_path $sys_lib_search_path $shlib_search_path; do
		  potential_libs=`ls $i/$libname[.-]* 2>/dev/null`
		  for potent_lib in $potential_libs; do
		    potlib="$potent_lib" # see symlink-check above in file_magic test
		    if eval "\$ECHO \"$potent_lib\"" 2>/dev/null | $SED 10q | \
		       $EGREP "$match_pattern_regex" > /dev/null; then
		      newdeplibs+=" $a_deplib"
		      a_deplib=""
		      break 2
		    fi
		  done
		done
	      fi
	      if test -n "$a_deplib" ; then
		droppeddeps=yes
		echo
		$ECHO "*** Warning: linker path does not have real file for library $a_deplib."
		echo "*** I have the capability to make that library automatically link in when"
		echo "*** you link to this library.  But I can only do this if you have a"
		echo "*** shared version of the library, which you do not appear to have"
		echo "*** because I did check the linker path looking for a file starting"
		if test -z "$potlib" ; then
		  $ECHO "*** with $libname but no candidates were found. (...for regex pattern test)"
		else
		  $ECHO "*** with $libname and none of the candidates passed a file format test"
		  $ECHO "*** using a regex pattern. Last file checked: $potlib"
		fi
	      fi
	      ;;
	    *)
	      # Add a -L argument.
	      newdeplibs+=" $a_deplib"
	      ;;
	    esac
	  done # Gone through all deplibs.
	  ;;
	none | unknown | *)
	  newdeplibs=""
	  tmp_deplibs=`$ECHO " $deplibs" | $SED 's/ -lc$//; s/ -[LR][^ ]*//g'`
	  if test "X$allow_libtool_libs_with_static_runtimes" = "Xyes" ; then
	    for i in $predeps $postdeps ; do
	      # can't use Xsed below, because $i might contain '/'
	      tmp_deplibs=`$ECHO " $tmp_deplibs" | $SED "s,$i,,"`
	    done
	  fi
	  case $tmp_deplibs in
	  *[!\	\ ]*)
	    echo
	    if test "X$deplibs_check_method" = "Xnone"; then
	      echo "*** Warning: inter-library dependencies are not supported in this platform."
	    else
	      echo "*** Warning: inter-library dependencies are not known to be supported."
	    fi
	    echo "*** All declared inter-library dependencies are being dropped."
	    droppeddeps=yes
	    ;;
	  esac
	  ;;
	esac
	versuffix=$versuffix_save
	major=$major_save
	release=$release_save
	libname=$libname_save
	name=$name_save

	case $host in
	*-*-rhapsody* | *-*-darwin1.[012])
	  # On Rhapsody replace the C library with the System framework
	  newdeplibs=`$ECHO " $newdeplibs" | $SED 's/ -lc / System.ltframework /'`
	  ;;
	esac

	if test "$droppeddeps" = yes; then
	  if test "$module" = yes; then
	    echo
	    echo "*** Warning: libtool could not satisfy all declared inter-library"
	    $ECHO "*** dependencies of module $libname.  Therefore, libtool will create"
	    echo "*** a static module, that should work as long as the dlopening"
	    echo "*** application is linked with the -dlopen flag."
	    if test -z "$global_symbol_pipe"; then
	      echo
	      echo "*** However, this would only work if libtool was able to extract symbol"
	      echo "*** lists from a program, using \`nm' or equivalent, but libtool could"
	      echo "*** not find such a program.  So, this module is probably useless."
	      echo "*** \`nm' from GNU binutils and a full rebuild may help."
	    fi
	    if test "$build_old_libs" = no; then
	      oldlibs="$output_objdir/$libname.$libext"
	      build_libtool_libs=module
	      build_old_libs=yes
	    else
	      build_libtool_libs=no
	    fi
	  else
	    echo "*** The inter-library dependencies that have been dropped here will be"
	    echo "*** automatically added whenever a program is linked with this library"
	    echo "*** or is declared to -dlopen it."

	    if test "$allow_undefined" = no; then
	      echo
	      echo "*** Since this library must not contain undefined symbols,"
	      echo "*** because either the platform does not support them or"
	      echo "*** it was explicitly requested with -no-undefined,"
	      echo "*** libtool will only create a static version of it."
	      if test "$build_old_libs" = no; then
		oldlibs="$output_objdir/$libname.$libext"
		build_libtool_libs=module
		build_old_libs=yes
	      else
		build_libtool_libs=no
	      fi
	    fi
	  fi
	fi
	# Done checking deplibs!
	deplibs=$newdeplibs
      fi
      # Time to change all our "foo.ltframework" stuff back to "-framework foo"
      case $host in
	*-*-darwin*)
	  newdeplibs=`$ECHO " $newdeplibs" | $SED 's% \([^ $]*\).ltframework% -framework \1%g'`
	  new_inherited_linker_flags=`$ECHO " $new_inherited_linker_flags" | $SED 's% \([^ $]*\).ltframework% -framework \1%g'`
	  deplibs=`$ECHO " $deplibs" | $SED 's% \([^ $]*\).ltframework% -framework \1%g'`
	  ;;
      esac

      # move library search paths that coincide with paths to not yet
      # installed libraries to the beginning of the library search list
      new_libs=
      for path in $notinst_path; do
	case " $new_libs " in
	*" -L$path/$objdir "*) ;;
	*)
	  case " $deplibs " in
	  *" -L$path/$objdir "*)
	    new_libs+=" -L$path/$objdir" ;;
	  esac
	  ;;
	esac
      done
      for deplib in $deplibs; do
	case $deplib in
	-L*)
	  case " $new_libs " in
	  *" $deplib "*) ;;
	  *) new_libs+=" $deplib" ;;
	  esac
	  ;;
	*) new_libs+=" $deplib" ;;
	esac
      done
      deplibs="$new_libs"

      # All the library-specific variables (install_libdir is set above).
      library_names=
      old_library=
      dlname=

      # Test again, we may have decided not to build it any more
      if test "$build_libtool_libs" = yes; then
	# Remove ${wl} instances when linking with ld.
	# FIXME: should test the right _cmds variable.
	case $archive_cmds in
	  *\$LD\ *) wl= ;;
        esac
	if test "$hardcode_into_libs" = yes; then
	  # Hardcode the library paths
	  hardcode_libdirs=
	  dep_rpath=
	  rpath="$finalize_rpath"
	  test "$opt_mode" != relink && rpath="$compile_rpath$rpath"
	  for libdir in $rpath; do
	    if test -n "$hardcode_libdir_flag_spec"; then
	      if test -n "$hardcode_libdir_separator"; then
		func_replace_sysroot "$libdir"
		libdir=$func_replace_sysroot_result
		if test -z "$hardcode_libdirs"; then
		  hardcode_libdirs="$libdir"
		else
		  # Just accumulate the unique libdirs.
		  case $hardcode_libdir_separator$hardcode_libdirs$hardcode_libdir_separator in
		  *"$hardcode_libdir_separator$libdir$hardcode_libdir_separator"*)
		    ;;
		  *)
		    hardcode_libdirs+="$hardcode_libdir_separator$libdir"
		    ;;
		  esac
		fi
	      else
		eval flag=\"$hardcode_libdir_flag_spec\"
		dep_rpath+=" $flag"
	      fi
	    elif test -n "$runpath_var"; then
	      case "$perm_rpath " in
	      *" $libdir "*) ;;
	      *) perm_rpath+=" $libdir" ;;
	      esac
	    fi
	  done
	  # Substitute the hardcoded libdirs into the rpath.
	  if test -n "$hardcode_libdir_separator" &&
	     test -n "$hardcode_libdirs"; then
	    libdir="$hardcode_libdirs"
	    eval "dep_rpath=\"$hardcode_libdir_flag_spec\""
	  fi
	  if test -n "$runpath_var" && test -n "$perm_rpath"; then
	    # We should set the runpath_var.
	    rpath=
	    for dir in $perm_rpath; do
	      rpath+="$dir:"
	    done
	    eval "$runpath_var='$rpath\$$runpath_var'; export $runpath_var"
	  fi
	  test -n "$dep_rpath" && deplibs="$dep_rpath $deplibs"
	fi

	shlibpath="$finalize_shlibpath"
	test "$opt_mode" != relink && shlibpath="$compile_shlibpath$shlibpath"
	if test -n "$shlibpath"; then
	  eval "$shlibpath_var='$shlibpath\$$shlibpath_var'; export $shlibpath_var"
	fi

	# Get the real and link names of the library.
	eval shared_ext=\"$shrext_cmds\"
	eval library_names=\"$library_names_spec\"
	set dummy $library_names
	shift
	realname="$1"
	shift

	if test -n "$soname_spec"; then
	  eval soname=\"$soname_spec\"
	else
	  soname="$realname"
	fi
	if test -z "$dlname"; then
	  dlname=$soname
	fi

	lib="$output_objdir/$realname"
	linknames=
	for link
	do
	  linknames+=" $link"
	done

	# Use standard objects if they are pic
	test -z "$pic_flag" && libobjs=`$ECHO "$libobjs" | $SP2NL | $SED "$lo2o" | $NL2SP`
	test "X$libobjs" = "X " && libobjs=

	delfiles=
	if test -n "$export_symbols" && test -n "$include_expsyms"; then
	  $opt_dry_run || cp "$export_symbols" "$output_objdir/$libname.uexp"
	  export_symbols="$output_objdir/$libname.uexp"
	  delfiles+=" $export_symbols"
	fi

	orig_export_symbols=
	case $host_os in
	cygwin* | mingw* | cegcc*)
	  if test -n "$export_symbols" && test -z "$export_symbols_regex"; then
	    # exporting using user supplied symfile
	    if test "x`$SED 1q $export_symbols`" != xEXPORTS; then
	      # and it's NOT already a .def file. Must figure out
	      # which of the given symbols are data symbols and tag
	      # them as such. So, trigger use of export_symbols_cmds.
	      # export_symbols gets reassigned inside the "prepare
	      # the list of exported symbols" if statement, so the
	      # include_expsyms logic still works.
	      orig_export_symbols="$export_symbols"
	      export_symbols=
	      always_export_symbols=yes
	    fi
	  fi
	  ;;
	esac

	# Prepare the list of exported symbols
	if test -z "$export_symbols"; then
	  if test "$always_export_symbols" = yes || test -n "$export_symbols_regex"; then
	    func_verbose "generating symbol list for \`$libname.la'"
	    export_symbols="$output_objdir/$libname.exp"
	    $opt_dry_run || $RM $export_symbols
	    cmds=$export_symbols_cmds
	    save_ifs="$IFS"; IFS='~'
	    for cmd1 in $cmds; do
	      IFS="$save_ifs"
	      # Take the normal branch if the nm_file_list_spec branch
	      # doesn't work or if tool conversion is not needed.
	      case $nm_file_list_spec~$to_tool_file_cmd in
		*~func_convert_file_noop | *~func_convert_file_msys_to_w32 | ~*)
		  try_normal_branch=yes
		  eval cmd=\"$cmd1\"
		  func_len " $cmd"
		  len=$func_len_result
		  ;;
		*)
		  try_normal_branch=no
		  ;;
	      esac
	      if test "$try_normal_branch" = yes \
		 && { test "$len" -lt "$max_cmd_len" \
		      || test "$max_cmd_len" -le -1; }
	      then
		func_show_eval "$cmd" 'exit $?'
		skipped_export=false
	      elif test -n "$nm_file_list_spec"; then
		func_basename "$output"
		output_la=$func_basename_result
		save_libobjs=$libobjs
		save_output=$output
		output=${output_objdir}/${output_la}.nm
		func_to_tool_file "$output"
		libobjs=$nm_file_list_spec$func_to_tool_file_result
		delfiles+=" $output"
		func_verbose "creating $NM input file list: $output"
		for obj in $save_libobjs; do
		  func_to_tool_file "$obj"
		  $ECHO "$func_to_tool_file_result"
		done > "$output"
		eval cmd=\"$cmd1\"
		func_show_eval "$cmd" 'exit $?'
		output=$save_output
		libobjs=$save_libobjs
		skipped_export=false
	      else
		# The command line is too long to execute in one step.
		func_verbose "using reloadable object file for export list..."
		skipped_export=:
		# Break out early, otherwise skipped_export may be
		# set to false by a later but shorter cmd.
		break
	      fi
	    done
	    IFS="$save_ifs"
	    if test -n "$export_symbols_regex" && test "X$skipped_export" != "X:"; then
	      func_show_eval '$EGREP -e "$export_symbols_regex" "$export_symbols" > "${export_symbols}T"'
	      func_show_eval '$MV "${export_symbols}T" "$export_symbols"'
	    fi
	  fi
	fi

	if test -n "$export_symbols" && test -n "$include_expsyms"; then
	  tmp_export_symbols="$export_symbols"
	  test -n "$orig_export_symbols" && tmp_export_symbols="$orig_export_symbols"
	  $opt_dry_run || eval '$ECHO "$include_expsyms" | $SP2NL >> "$tmp_export_symbols"'
	fi

	if test "X$skipped_export" != "X:" && test -n "$orig_export_symbols"; then
	  # The given exports_symbols file has to be filtered, so filter it.
	  func_verbose "filter symbol list for \`$libname.la' to tag DATA exports"
	  # FIXME: $output_objdir/$libname.filter potentially contains lots of
	  # 's' commands which not all seds can handle. GNU sed should be fine
	  # though. Also, the filter scales superlinearly with the number of
	  # global variables. join(1) would be nice here, but unfortunately
	  # isn't a blessed tool.
	  $opt_dry_run || $SED -e '/[ ,]DATA/!d;s,\(.*\)\([ \,].*\),s|^\1$|\1\2|,' < $export_symbols > $output_objdir/$libname.filter
	  delfiles+=" $export_symbols $output_objdir/$libname.filter"
	  export_symbols=$output_objdir/$libname.def
	  $opt_dry_run || $SED -f $output_objdir/$libname.filter < $orig_export_symbols > $export_symbols
	fi

	tmp_deplibs=
	for test_deplib in $deplibs; do
	  case " $convenience " in
	  *" $test_deplib "*) ;;
	  *)
	    tmp_deplibs+=" $test_deplib"
	    ;;
	  esac
	done
	deplibs="$tmp_deplibs"

	if test -n "$convenience"; then
	  if test -n "$whole_archive_flag_spec" &&
	    test "$compiler_needs_object" = yes &&
	    test -z "$libobjs"; then
	    # extract the archives, so we have objects to list.
	    # TODO: could optimize this to just extract one archive.
	    whole_archive_flag_spec=
	  fi
	  if test -n "$whole_archive_flag_spec"; then
	    save_libobjs=$libobjs
	    eval libobjs=\"\$libobjs $whole_archive_flag_spec\"
	    test "X$libobjs" = "X " && libobjs=
	  else
	    gentop="$output_objdir/${outputname}x"
	    generated+=" $gentop"

	    func_extract_archives $gentop $convenience
	    libobjs+=" $func_extract_archives_result"
	    test "X$libobjs" = "X " && libobjs=
	  fi
	fi

	if test "$thread_safe" = yes && test -n "$thread_safe_flag_spec"; then
	  eval flag=\"$thread_safe_flag_spec\"
	  linker_flags+=" $flag"
	fi

	# Make a backup of the uninstalled library when relinking
	if test "$opt_mode" = relink; then
	  $opt_dry_run || eval '(cd $output_objdir && $RM ${realname}U && $MV $realname ${realname}U)' || exit $?
	fi

	# Do each of the archive commands.
	if test "$module" = yes && test -n "$module_cmds" ; then
	  if test -n "$export_symbols" && test -n "$module_expsym_cmds"; then
	    eval test_cmds=\"$module_expsym_cmds\"
	    cmds=$module_expsym_cmds
	  else
	    eval test_cmds=\"$module_cmds\"
	    cmds=$module_cmds
	  fi
	else
	  if test -n "$export_symbols" && test -n "$archive_expsym_cmds"; then
	    eval test_cmds=\"$archive_expsym_cmds\"
	    cmds=$archive_expsym_cmds
	  else
	    eval test_cmds=\"$archive_cmds\"
	    cmds=$archive_cmds
	  fi
	fi

	if test "X$skipped_export" != "X:" &&
	   func_len " $test_cmds" &&
	   len=$func_len_result &&
	   test "$len" -lt "$max_cmd_len" || test "$max_cmd_len" -le -1; then
	  :
	else
	  # The command line is too long to link in one step, link piecewise
	  # or, if using GNU ld and skipped_export is not :, use a linker
	  # script.

	  # Save the value of $output and $libobjs because we want to
	  # use them later.  If we have whole_archive_flag_spec, we
	  # want to use save_libobjs as it was before
	  # whole_archive_flag_spec was expanded, because we can't
	  # assume the linker understands whole_archive_flag_spec.
	  # This may have to be revisited, in case too many
	  # convenience libraries get linked in and end up exceeding
	  # the spec.
	  if test -z "$convenience" || test -z "$whole_archive_flag_spec"; then
	    save_libobjs=$libobjs
	  fi
	  save_output=$output
	  func_basename "$output"
	  output_la=$func_basename_result

	  # Clear the reloadable object creation command queue and
	  # initialize k to one.
	  test_cmds=
	  concat_cmds=
	  objlist=
	  last_robj=
	  k=1

	  if test -n "$save_libobjs" && test "X$skipped_export" != "X:" && test "$with_gnu_ld" = yes; then
	    output=${output_objdir}/${output_la}.lnkscript
	    func_verbose "creating GNU ld script: $output"
	    echo 'INPUT (' > $output
	    for obj in $save_libobjs
	    do
	      func_to_tool_file "$obj"
	      $ECHO "$func_to_tool_file_result" >> $output
	    done
	    echo ')' >> $output
	    delfiles+=" $output"
	    func_to_tool_file "$output"
	    output=$func_to_tool_file_result
	  elif test -n "$save_libobjs" && test "X$skipped_export" != "X:" && test "X$file_list_spec" != X; then
	    output=${output_objdir}/${output_la}.lnk
	    func_verbose "creating linker input file list: $output"
	    : > $output
	    set x $save_libobjs
	    shift
	    firstobj=
	    if test "$compiler_needs_object" = yes; then
	      firstobj="$1 "
	      shift
	    fi
	    for obj
	    do
	      func_to_tool_file "$obj"
	      $ECHO "$func_to_tool_file_result" >> $output
	    done
	    delfiles+=" $output"
	    func_to_tool_file "$output"
	    output=$firstobj\"$file_list_spec$func_to_tool_file_result\"
	  else
	    if test -n "$save_libobjs"; then
	      func_verbose "creating reloadable object files..."
	      output=$output_objdir/$output_la-${k}.$objext
	      eval test_cmds=\"$reload_cmds\"
	      func_len " $test_cmds"
	      len0=$func_len_result
	      len=$len0

	      # Loop over the list of objects to be linked.
	      for obj in $save_libobjs
	      do
		func_len " $obj"
		func_arith $len + $func_len_result
		len=$func_arith_result
		if test "X$objlist" = X ||
		   test "$len" -lt "$max_cmd_len"; then
		  objlist+=" $obj"
		else
		  # The command $test_cmds is almost too long, add a
		  # command to the queue.
		  if test "$k" -eq 1 ; then
		    # The first file doesn't have a previous command to add.
		    reload_objs=$objlist
		    eval concat_cmds=\"$reload_cmds\"
		  else
		    # All subsequent reloadable object files will link in
		    # the last one created.
		    reload_objs="$objlist $last_robj"
		    eval concat_cmds=\"\$concat_cmds~$reload_cmds~\$RM $last_robj\"
		  fi
		  last_robj=$output_objdir/$output_la-${k}.$objext
		  func_arith $k + 1
		  k=$func_arith_result
		  output=$output_objdir/$output_la-${k}.$objext
		  objlist=" $obj"
		  func_len " $last_robj"
		  func_arith $len0 + $func_len_result
		  len=$func_arith_result
		fi
	      done
	      # Handle the remaining objects by creating one last
	      # reloadable object file.  All subsequent reloadable object
	      # files will link in the last one created.
	      test -z "$concat_cmds" || concat_cmds=$concat_cmds~
	      reload_objs="$objlist $last_robj"
	      eval concat_cmds=\"\${concat_cmds}$reload_cmds\"
	      if test -n "$last_robj"; then
	        eval concat_cmds=\"\${concat_cmds}~\$RM $last_robj\"
	      fi
	      delfiles+=" $output"

	    else
	      output=
	    fi

	    if ${skipped_export-false}; then
	      func_verbose "generating symbol list for \`$libname.la'"
	      export_symbols="$output_objdir/$libname.exp"
	      $opt_dry_run || $RM $export_symbols
	      libobjs=$output
	      # Append the command to create the export file.
	      test -z "$concat_cmds" || concat_cmds=$concat_cmds~
	      eval concat_cmds=\"\$concat_cmds$export_symbols_cmds\"
	      if test -n "$last_robj"; then
		eval concat_cmds=\"\$concat_cmds~\$RM $last_robj\"
	      fi
	    fi

	    test -n "$save_libobjs" &&
	      func_verbose "creating a temporary reloadable object file: $output"

	    # Loop through the commands generated above and execute them.
	    save_ifs="$IFS"; IFS='~'
	    for cmd in $concat_cmds; do
	      IFS="$save_ifs"
	      $opt_silent || {
		  func_quote_for_expand "$cmd"
		  eval "func_echo $func_quote_for_expand_result"
	      }
	      $opt_dry_run || eval "$cmd" || {
		lt_exit=$?

		# Restore the uninstalled library and exit
		if test "$opt_mode" = relink; then
		  ( cd "$output_objdir" && \
		    $RM "${realname}T" && \
		    $MV "${realname}U" "$realname" )
		fi

		exit $lt_exit
	      }
	    done
	    IFS="$save_ifs"

	    if test -n "$export_symbols_regex" && ${skipped_export-false}; then
	      func_show_eval '$EGREP -e "$export_symbols_regex" "$export_symbols" > "${export_symbols}T"'
	      func_show_eval '$MV "${export_symbols}T" "$export_symbols"'
	    fi
	  fi

          if ${skipped_export-false}; then
	    if test -n "$export_symbols" && test -n "$include_expsyms"; then
	      tmp_export_symbols="$export_symbols"
	      test -n "$orig_export_symbols" && tmp_export_symbols="$orig_export_symbols"
	      $opt_dry_run || eval '$ECHO "$include_expsyms" | $SP2NL >> "$tmp_export_symbols"'
	    fi

	    if test -n "$orig_export_symbols"; then
	      # The given exports_symbols file has to be filtered, so filter it.
	      func_verbose "filter symbol list for \`$libname.la' to tag DATA exports"
	      # FIXME: $output_objdir/$libname.filter potentially contains lots of
	      # 's' commands which not all seds can handle. GNU sed should be fine
	      # though. Also, the filter scales superlinearly with the number of
	      # global variables. join(1) would be nice here, but unfortunately
	      # isn't a blessed tool.
	      $opt_dry_run || $SED -e '/[ ,]DATA/!d;s,\(.*\)\([ \,].*\),s|^\1$|\1\2|,' < $export_symbols > $output_objdir/$libname.filter
	      delfiles+=" $export_symbols $output_objdir/$libname.filter"
	      export_symbols=$output_objdir/$libname.def
	      $opt_dry_run || $SED -f $output_objdir/$libname.filter < $orig_export_symbols > $export_symbols
	    fi
	  fi

	  libobjs=$output
	  # Restore the value of output.
	  output=$save_output

	  if test -n "$convenience" && test -n "$whole_archive_flag_spec"; then
	    eval libobjs=\"\$libobjs $whole_archive_flag_spec\"
	    test "X$libobjs" = "X " && libobjs=
	  fi
	  # Expand the library linking commands again to reset the
	  # value of $libobjs for piecewise linking.

	  # Do each of the archive commands.
	  if test "$module" = yes && test -n "$module_cmds" ; then
	    if test -n "$export_symbols" && test -n "$module_expsym_cmds"; then
	      cmds=$module_expsym_cmds
	    else
	      cmds=$module_cmds
	    fi
	  else
	    if test -n "$export_symbols" && test -n "$archive_expsym_cmds"; then
	      cmds=$archive_expsym_cmds
	    else
	      cmds=$archive_cmds
	    fi
	  fi
	fi

	if test -n "$delfiles"; then
	  # Append the command to remove temporary files to $cmds.
	  eval cmds=\"\$cmds~\$RM $delfiles\"
	fi

	# Add any objects from preloaded convenience libraries
	if test -n "$dlprefiles"; then
	  gentop="$output_objdir/${outputname}x"
	  generated+=" $gentop"

	  func_extract_archives $gentop $dlprefiles
	  libobjs+=" $func_extract_archives_result"
	  test "X$libobjs" = "X " && libobjs=
	fi

	save_ifs="$IFS"; IFS='~'
	for cmd in $cmds; do
	  IFS="$save_ifs"
	  eval cmd=\"$cmd\"
	  $opt_silent || {
	    func_quote_for_expand "$cmd"
	    eval "func_echo $func_quote_for_expand_result"
	  }
	  $opt_dry_run || eval "$cmd" || {
	    lt_exit=$?

	    # Restore the uninstalled library and exit
	    if test "$opt_mode" = relink; then
	      ( cd "$output_objdir" && \
	        $RM "${realname}T" && \
		$MV "${realname}U" "$realname" )
	    fi

	    exit $lt_exit
	  }
	done
	IFS="$save_ifs"

	# Restore the uninstalled library and exit
	if test "$opt_mode" = relink; then
	  $opt_dry_run || eval '(cd $output_objdir && $RM ${realname}T && $MV $realname ${realname}T && $MV ${realname}U $realname)' || exit $?

	  if test -n "$convenience"; then
	    if test -z "$whole_archive_flag_spec"; then
	      func_show_eval '${RM}r "$gentop"'
	    fi
	  fi

	  exit $EXIT_SUCCESS
	fi

	# Create links to the real library.
	for linkname in $linknames; do
	  if test "$realname" != "$linkname"; then
	    func_show_eval '(cd "$output_objdir" && $RM "$linkname" && $LN_S "$realname" "$linkname")' 'exit $?'
	  fi
	done

	# If -module or -export-dynamic was specified, set the dlname.
	if test "$module" = yes || test "$export_dynamic" = yes; then
	  # On all known operating systems, these are identical.
	  dlname="$soname"
	fi
      fi
      ;;

    obj)
      if test -n "$dlfiles$dlprefiles" || test "$dlself" != no; then
	func_warning "\`-dlopen' is ignored for objects"
      fi

      case " $deplibs" in
      *\ -l* | *\ -L*)
	func_warning "\`-l' and \`-L' are ignored for objects" ;;
      esac

      test -n "$rpath" && \
	func_warning "\`-rpath' is ignored for objects"

      test -n "$xrpath" && \
	func_warning "\`-R' is ignored for objects"

      test -n "$vinfo" && \
	func_warning "\`-version-info' is ignored for objects"

      test -n "$release" && \
	func_warning "\`-release' is ignored for objects"

      case $output in
      *.lo)
	test -n "$objs$old_deplibs" && \
	  func_fatal_error "cannot build library object \`$output' from non-libtool objects"

	libobj=$output
	func_lo2o "$libobj"
	obj=$func_lo2o_result
	;;
      *)
	libobj=
	obj="$output"
	;;
      esac

      # Delete the old objects.
      $opt_dry_run || $RM $obj $libobj

      # Objects from convenience libraries.  This assumes
      # single-version convenience libraries.  Whenever we create
      # different ones for PIC/non-PIC, this we'll have to duplicate
      # the extraction.
      reload_conv_objs=
      gentop=
      # reload_cmds runs $LD directly, so let us get rid of
      # -Wl from whole_archive_flag_spec and hope we can get by with
      # turning comma into space..
      wl=

      if test -n "$convenience"; then
	if test -n "$whole_archive_flag_spec"; then
	  eval tmp_whole_archive_flags=\"$whole_archive_flag_spec\"
	  reload_conv_objs=$reload_objs\ `$ECHO "$tmp_whole_archive_flags" | $SED 's|,| |g'`
	else
	  gentop="$output_objdir/${obj}x"
	  generated+=" $gentop"

	  func_extract_archives $gentop $convenience
	  reload_conv_objs="$reload_objs $func_extract_archives_result"
	fi
      fi

      # If we're not building shared, we need to use non_pic_objs
      test "$build_libtool_libs" != yes && libobjs="$non_pic_objects"

      # Create the old-style object.
      reload_objs="$objs$old_deplibs "`$ECHO "$libobjs" | $SP2NL | $SED "/\.${libext}$/d; /\.lib$/d; $lo2o" | $NL2SP`" $reload_conv_objs" ### testsuite: skip nested quoting test

      output="$obj"
      func_execute_cmds "$reload_cmds" 'exit $?'

      # Exit if we aren't doing a library object file.
      if test -z "$libobj"; then
	if test -n "$gentop"; then
	  func_show_eval '${RM}r "$gentop"'
	fi

	exit $EXIT_SUCCESS
      fi

      if test "$build_libtool_libs" != yes; then
	if test -n "$gentop"; then
	  func_show_eval '${RM}r "$gentop"'
	fi

	# Create an invalid libtool object if no PIC, so that we don't
	# accidentally link it into a program.
	# $show "echo timestamp > $libobj"
	# $opt_dry_run || eval "echo timestamp > $libobj" || exit $?
	exit $EXIT_SUCCESS
      fi

      if test -n "$pic_flag" || test "$pic_mode" != default; then
	# Only do commands if we really have different PIC objects.
	reload_objs="$libobjs $reload_conv_objs"
	output="$libobj"
	func_execute_cmds "$reload_cmds" 'exit $?'
      fi

      if test -n "$gentop"; then
	func_show_eval '${RM}r "$gentop"'
      fi

      exit $EXIT_SUCCESS
      ;;

    prog)
      case $host in
	*cygwin*) func_stripname '' '.exe' "$output"
	          output=$func_stripname_result.exe;;
      esac
      test -n "$vinfo" && \
	func_warning "\`-version-info' is ignored for programs"

      test -n "$release" && \
	func_warning "\`-release' is ignored for programs"

      test "$preload" = yes \
        && test "$dlopen_support" = unknown \
	&& test "$dlopen_self" = unknown \
	&& test "$dlopen_self_static" = unknown && \
	  func_warning "\`LT_INIT([dlopen])' not used. Assuming no dlopen support."

      case $host in
      *-*-rhapsody* | *-*-darwin1.[012])
	# On Rhapsody replace the C library is the System framework
	compile_deplibs=`$ECHO " $compile_deplibs" | $SED 's/ -lc / System.ltframework /'`
	finalize_deplibs=`$ECHO " $finalize_deplibs" | $SED 's/ -lc / System.ltframework /'`
	;;
      esac

      case $host in
      *-*-darwin*)
	# Don't allow lazy linking, it breaks C++ global constructors
	# But is supposedly fixed on 10.4 or later (yay!).
	if test "$tagname" = CXX ; then
	  case ${MACOSX_DEPLOYMENT_TARGET-10.0} in
	    10.[0123])
	      compile_command+=" ${wl}-bind_at_load"
	      finalize_command+=" ${wl}-bind_at_load"
	    ;;
	  esac
	fi
	# Time to change all our "foo.ltframework" stuff back to "-framework foo"
	compile_deplibs=`$ECHO " $compile_deplibs" | $SED 's% \([^ $]*\).ltframework% -framework \1%g'`
	finalize_deplibs=`$ECHO " $finalize_deplibs" | $SED 's% \([^ $]*\).ltframework% -framework \1%g'`
	;;
      esac


      # move library search paths that coincide with paths to not yet
      # installed libraries to the beginning of the library search list
      new_libs=
      for path in $notinst_path; do
	case " $new_libs " in
	*" -L$path/$objdir "*) ;;
	*)
	  case " $compile_deplibs " in
	  *" -L$path/$objdir "*)
	    new_libs+=" -L$path/$objdir" ;;
	  esac
	  ;;
	esac
      done
      for deplib in $compile_deplibs; do
	case $deplib in
	-L*)
	  case " $new_libs " in
	  *" $deplib "*) ;;
	  *) new_libs+=" $deplib" ;;
	  esac
	  ;;
	*) new_libs+=" $deplib" ;;
	esac
      done
      compile_deplibs="$new_libs"


      compile_command+=" $compile_deplibs"
      finalize_command+=" $finalize_deplibs"

      if test -n "$rpath$xrpath"; then
	# If the user specified any rpath flags, then add them.
	for libdir in $rpath $xrpath; do
	  # This is the magic to use -rpath.
	  case "$finalize_rpath " in
	  *" $libdir "*) ;;
	  *) finalize_rpath+=" $libdir" ;;
	  esac
	done
      fi

      # Now hardcode the library paths
      rpath=
      hardcode_libdirs=
      for libdir in $compile_rpath $finalize_rpath; do
	if test -n "$hardcode_libdir_flag_spec"; then
	  if test -n "$hardcode_libdir_separator"; then
	    if test -z "$hardcode_libdirs"; then
	      hardcode_libdirs="$libdir"
	    else
	      # Just accumulate the unique libdirs.
	      case $hardcode_libdir_separator$hardcode_libdirs$hardcode_libdir_separator in
	      *"$hardcode_libdir_separator$libdir$hardcode_libdir_separator"*)
		;;
	      *)
		hardcode_libdirs+="$hardcode_libdir_separator$libdir"
		;;
	      esac
	    fi
	  else
	    eval flag=\"$hardcode_libdir_flag_spec\"
	    rpath+=" $flag"
	  fi
	elif test -n "$runpath_var"; then
	  case "$perm_rpath " in
	  *" $libdir "*) ;;
	  *) perm_rpath+=" $libdir" ;;
	  esac
	fi
	case $host in
	*-*-cygwin* | *-*-mingw* | *-*-pw32* | *-*-os2* | *-cegcc*)
	  testbindir=`${ECHO} "$libdir" | ${SED} -e 's*/lib$*/bin*'`
	  case :$dllsearchpath: in
	  *":$libdir:"*) ;;
	  ::) dllsearchpath=$libdir;;
	  *) dllsearchpath+=":$libdir";;
	  esac
	  case :$dllsearchpath: in
	  *":$testbindir:"*) ;;
	  ::) dllsearchpath=$testbindir;;
	  *) dllsearchpath+=":$testbindir";;
	  esac
	  ;;
	esac
      done
      # Substitute the hardcoded libdirs into the rpath.
      if test -n "$hardcode_libdir_separator" &&
	 test -n "$hardcode_libdirs"; then
	libdir="$hardcode_libdirs"
	eval rpath=\" $hardcode_libdir_flag_spec\"
      fi
      compile_rpath="$rpath"

      rpath=
      hardcode_libdirs=
      for libdir in $finalize_rpath; do
	if test -n "$hardcode_libdir_flag_spec"; then
	  if test -n "$hardcode_libdir_separator"; then
	    if test -z "$hardcode_libdirs"; then
	      hardcode_libdirs="$libdir"
	    else
	      # Just accumulate the unique libdirs.
	      case $hardcode_libdir_separator$hardcode_libdirs$hardcode_libdir_separator in
	      *"$hardcode_libdir_separator$libdir$hardcode_libdir_separator"*)
		;;
	      *)
		hardcode_libdirs+="$hardcode_libdir_separator$libdir"
		;;
	      esac
	    fi
	  else
	    eval flag=\"$hardcode_libdir_flag_spec\"
	    rpath+=" $flag"
	  fi
	elif test -n "$runpath_var"; then
	  case "$finalize_perm_rpath " in
	  *" $libdir "*) ;;
	  *) finalize_perm_rpath+=" $libdir" ;;
	  esac
	fi
      done
      # Substitute the hardcoded libdirs into the rpath.
      if test -n "$hardcode_libdir_separator" &&
	 test -n "$hardcode_libdirs"; then
	libdir="$hardcode_libdirs"
	eval rpath=\" $hardcode_libdir_flag_spec\"
      fi
      finalize_rpath="$rpath"

      if test -n "$libobjs" && test "$build_old_libs" = yes; then
	# Transform all the library objects into standard objects.
	compile_command=`$ECHO "$compile_command" | $SP2NL | $SED "$lo2o" | $NL2SP`
	finalize_command=`$ECHO "$finalize_command" | $SP2NL | $SED "$lo2o" | $NL2SP`
      fi

      func_generate_dlsyms "$outputname" "@PROGRAM@" "no"

      # template prelinking step
      if test -n "$prelink_cmds"; then
	func_execute_cmds "$prelink_cmds" 'exit $?'
      fi

      wrappers_required=yes
      case $host in
      *cegcc* | *mingw32ce*)
        # Disable wrappers for cegcc and mingw32ce hosts, we are cross compiling anyway.
        wrappers_required=no
        ;;
      *cygwin* | *mingw* )
        if test "$build_libtool_libs" != yes; then
          wrappers_required=no
        fi
        ;;
      *)
        if test "$need_relink" = no || test "$build_libtool_libs" != yes; then
          wrappers_required=no
        fi
        ;;
      esac
      if test "$wrappers_required" = no; then
	# Replace the output file specification.
	compile_command=`$ECHO "$compile_command" | $SED 's%@OUTPUT@%'"$output"'%g'`
	link_command="$compile_command$compile_rpath"

	# We have no uninstalled library dependencies, so finalize right now.
	exit_status=0
	func_show_eval "$link_command" 'exit_status=$?'

	if test -n "$postlink_cmds"; then
	  func_to_tool_file "$output"
	  postlink_cmds=`func_echo_all "$postlink_cmds" | $SED -e 's%@OUTPUT@%'"$output"'%g' -e 's%@TOOL_OUTPUT@%'"$func_to_tool_file_result"'%g'`
	  func_execute_cmds "$postlink_cmds" 'exit $?'
	fi

	# Delete the generated files.
	if test -f "$output_objdir/${outputname}S.${objext}"; then
	  func_show_eval '$RM "$output_objdir/${outputname}S.${objext}"'
	fi

	exit $exit_status
      fi

      if test -n "$compile_shlibpath$finalize_shlibpath"; then
	compile_command="$shlibpath_var=\"$compile_shlibpath$finalize_shlibpath\$$shlibpath_var\" $compile_command"
      fi
      if test -n "$finalize_shlibpath"; then
	finalize_command="$shlibpath_var=\"$finalize_shlibpath\$$shlibpath_var\" $finalize_command"
      fi

      compile_var=
      finalize_var=
      if test -n "$runpath_var"; then
	if test -n "$perm_rpath"; then
	  # We should set the runpath_var.
	  rpath=
	  for dir in $perm_rpath; do
	    rpath+="$dir:"
	  done
	  compile_var="$runpath_var=\"$rpath\$$runpath_var\" "
	fi
	if test -n "$finalize_perm_rpath"; then
	  # We should set the runpath_var.
	  rpath=
	  for dir in $finalize_perm_rpath; do
	    rpath+="$dir:"
	  done
	  finalize_var="$runpath_var=\"$rpath\$$runpath_var\" "
	fi
      fi

      if test "$no_install" = yes; then
	# We don't need to create a wrapper script.
	link_command="$compile_var$compile_command$compile_rpath"
	# Replace the output file specification.
	link_command=`$ECHO "$link_command" | $SED 's%@OUTPUT@%'"$output"'%g'`
	# Delete the old output file.
	$opt_dry_run || $RM $output
	# Link the executable and exit
	func_show_eval "$link_command" 'exit $?'

	if test -n "$postlink_cmds"; then
	  func_to_tool_file "$output"
	  postlink_cmds=`func_echo_all "$postlink_cmds" | $SED -e 's%@OUTPUT@%'"$output"'%g' -e 's%@TOOL_OUTPUT@%'"$func_to_tool_file_result"'%g'`
	  func_execute_cmds "$postlink_cmds" 'exit $?'
	fi

	exit $EXIT_SUCCESS
      fi

      if test "$hardcode_action" = relink; then
	# Fast installation is not supported
	link_command="$compile_var$compile_command$compile_rpath"
	relink_command="$finalize_var$finalize_command$finalize_rpath"

	func_warning "this platform does not like uninstalled shared libraries"
	func_warning "\`$output' will be relinked during installation"
      else
	if test "$fast_install" != no; then
	  link_command="$finalize_var$compile_command$finalize_rpath"
	  if test "$fast_install" = yes; then
	    relink_command=`$ECHO "$compile_var$compile_command$compile_rpath" | $SED 's%@OUTPUT@%\$progdir/\$file%g'`
	  else
	    # fast_install is set to needless
	    relink_command=
	  fi
	else
	  link_command="$compile_var$compile_command$compile_rpath"
	  relink_command="$finalize_var$finalize_command$finalize_rpath"
	fi
      fi

      # Replace the output file specification.
      link_command=`$ECHO "$link_command" | $SED 's%@OUTPUT@%'"$output_objdir/$outputname"'%g'`

      # Delete the old output files.
      $opt_dry_run || $RM $output $output_objdir/$outputname $output_objdir/lt-$outputname

      func_show_eval "$link_command" 'exit $?'

      if test -n "$postlink_cmds"; then
	func_to_tool_file "$output_objdir/$outputname"
	postlink_cmds=`func_echo_all "$postlink_cmds" | $SED -e 's%@OUTPUT@%'"$output_objdir/$outputname"'%g' -e 's%@TOOL_OUTPUT@%'"$func_to_tool_file_result"'%g'`
	func_execute_cmds "$postlink_cmds" 'exit $?'
      fi

      # Now create the wrapper script.
      func_verbose "creating $output"

      # Quote the relink command for shipping.
      if test -n "$relink_command"; then
	# Preserve any variables that may affect compiler behavior
	for var in $variables_saved_for_relink; do
	  if eval test -z \"\${$var+set}\"; then
	    relink_command="{ test -z \"\${$var+set}\" || $lt_unset $var || { $var=; export $var; }; }; $relink_command"
	  elif eval var_value=\$$var; test -z "$var_value"; then
	    relink_command="$var=; export $var; $relink_command"
	  else
	    func_quote_for_eval "$var_value"
	    relink_command="$var=$func_quote_for_eval_result; export $var; $relink_command"
	  fi
	done
	relink_command="(cd `pwd`; $relink_command)"
	relink_command=`$ECHO "$relink_command" | $SED "$sed_quote_subst"`
      fi

      # Only actually do things if not in dry run mode.
      $opt_dry_run || {
	# win32 will think the script is a binary if it has
	# a .exe suffix, so we strip it off here.
	case $output in
	  *.exe) func_stripname '' '.exe' "$output"
	         output=$func_stripname_result ;;
	esac
	# test for cygwin because mv fails w/o .exe extensions
	case $host in
	  *cygwin*)
	    exeext=.exe
	    func_stripname '' '.exe' "$outputname"
	    outputname=$func_stripname_result ;;
	  *) exeext= ;;
	esac
	case $host in
	  *cygwin* | *mingw* )
	    func_dirname_and_basename "$output" "" "."
	    output_name=$func_basename_result
	    output_path=$func_dirname_result
	    cwrappersource="$output_path/$objdir/lt-$output_name.c"
	    cwrapper="$output_path/$output_name.exe"
	    $RM $cwrappersource $cwrapper
	    trap "$RM $cwrappersource $cwrapper; exit $EXIT_FAILURE" 1 2 15

	    func_emit_cwrapperexe_src > $cwrappersource

	    # The wrapper executable is built using the $host compiler,
	    # because it contains $host paths and files. If cross-
	    # compiling, it, like the target executable, must be
	    # executed on the $host or under an emulation environment.
	    $opt_dry_run || {
	      $LTCC $LTCFLAGS -o $cwrapper $cwrappersource
	      $STRIP $cwrapper
	    }

	    # Now, create the wrapper script for func_source use:
	    func_ltwrapper_scriptname $cwrapper
	    $RM $func_ltwrapper_scriptname_result
	    trap "$RM $func_ltwrapper_scriptname_result; exit $EXIT_FAILURE" 1 2 15
	    $opt_dry_run || {
	      # note: this script will not be executed, so do not chmod.
	      if test "x$build" = "x$host" ; then
		$cwrapper --lt-dump-script > $func_ltwrapper_scriptname_result
	      else
		func_emit_wrapper no > $func_ltwrapper_scriptname_result
	      fi
	    }
	  ;;
	  * )
	    $RM $output
	    trap "$RM $output; exit $EXIT_FAILURE" 1 2 15

	    func_emit_wrapper no > $output
	    chmod +x $output
	  ;;
	esac
      }
      exit $EXIT_SUCCESS
      ;;
    esac

    # See if we need to build an old-fashioned archive.
    for oldlib in $oldlibs; do

      if test "$build_libtool_libs" = convenience; then
	oldobjs="$libobjs_save $symfileobj"
	addlibs="$convenience"
	build_libtool_libs=no
      else
	if test "$build_libtool_libs" = module; then
	  oldobjs="$libobjs_save"
	  build_libtool_libs=no
	else
	  oldobjs="$old_deplibs $non_pic_objects"
	  if test "$preload" = yes && test -f "$symfileobj"; then
	    oldobjs+=" $symfileobj"
	  fi
	fi
	addlibs="$old_convenience"
      fi

      if test -n "$addlibs"; then
	gentop="$output_objdir/${outputname}x"
	generated+=" $gentop"

	func_extract_archives $gentop $addlibs
	oldobjs+=" $func_extract_archives_result"
      fi

      # Do each command in the archive commands.
      if test -n "$old_archive_from_new_cmds" && test "$build_libtool_libs" = yes; then
	cmds=$old_archive_from_new_cmds
      else

	# Add any objects from preloaded convenience libraries
	if test -n "$dlprefiles"; then
	  gentop="$output_objdir/${outputname}x"
	  generated+=" $gentop"

	  func_extract_archives $gentop $dlprefiles
	  oldobjs+=" $func_extract_archives_result"
	fi

	# POSIX demands no paths to be encoded in archives.  We have
	# to avoid creating archives with duplicate basenames if we
	# might have to extract them afterwards, e.g., when creating a
	# static archive out of a convenience library, or when linking
	# the entirety of a libtool archive into another (currently
	# not supported by libtool).
	if (for obj in $oldobjs
	    do
	      func_basename "$obj"
	      $ECHO "$func_basename_result"
	    done | sort | sort -uc >/dev/null 2>&1); then
	  :
	else
	  echo "copying selected object files to avoid basename conflicts..."
	  gentop="$output_objdir/${outputname}x"
	  generated+=" $gentop"
	  func_mkdir_p "$gentop"
	  save_oldobjs=$oldobjs
	  oldobjs=
	  counter=1
	  for obj in $save_oldobjs
	  do
	    func_basename "$obj"
	    objbase="$func_basename_result"
	    case " $oldobjs " in
	    " ") oldobjs=$obj ;;
	    *[\ /]"$objbase "*)
	      while :; do
		# Make sure we don't pick an alternate name that also
		# overlaps.
		newobj=lt$counter-$objbase
		func_arith $counter + 1
		counter=$func_arith_result
		case " $oldobjs " in
		*[\ /]"$newobj "*) ;;
		*) if test ! -f "$gentop/$newobj"; then break; fi ;;
		esac
	      done
	      func_show_eval "ln $obj $gentop/$newobj || cp $obj $gentop/$newobj"
	      oldobjs+=" $gentop/$newobj"
	      ;;
	    *) oldobjs+=" $obj" ;;
	    esac
	  done
	fi
	func_to_tool_file "$oldlib" func_convert_file_msys_to_w32
	tool_oldlib=$func_to_tool_file_result
	eval cmds=\"$old_archive_cmds\"

	func_len " $cmds"
	len=$func_len_result
	if test "$len" -lt "$max_cmd_len" || test "$max_cmd_len" -le -1; then
	  cmds=$old_archive_cmds
	elif test -n "$archiver_list_spec"; then
	  func_verbose "using command file archive linking..."
	  for obj in $oldobjs
	  do
	    func_to_tool_file "$obj"
	    $ECHO "$func_to_tool_file_result"
	  done > $output_objdir/$libname.libcmd
	  func_to_tool_file "$output_objdir/$libname.libcmd"
	  oldobjs=" $archiver_list_spec$func_to_tool_file_result"
	  cmds=$old_archive_cmds
	else
	  # the command line is too long to link in one step, link in parts
	  func_verbose "using piecewise archive linking..."
	  save_RANLIB=$RANLIB
	  RANLIB=:
	  objlist=
	  concat_cmds=
	  save_oldobjs=$oldobjs
	  oldobjs=
	  # Is there a better way of finding the last object in the list?
	  for obj in $save_oldobjs
	  do
	    last_oldobj=$obj
	  done
	  eval test_cmds=\"$old_archive_cmds\"
	  func_len " $test_cmds"
	  len0=$func_len_result
	  len=$len0
	  for obj in $save_oldobjs
	  do
	    func_len " $obj"
	    func_arith $len + $func_len_result
	    len=$func_arith_result
	    objlist+=" $obj"
	    if test "$len" -lt "$max_cmd_len"; then
	      :
	    else
	      # the above command should be used before it gets too long
	      oldobjs=$objlist
	      if test "$obj" = "$last_oldobj" ; then
		RANLIB=$save_RANLIB
	      fi
	      test -z "$concat_cmds" || concat_cmds=$concat_cmds~
	      eval concat_cmds=\"\${concat_cmds}$old_archive_cmds\"
	      objlist=
	      len=$len0
	    fi
	  done
	  RANLIB=$save_RANLIB
	  oldobjs=$objlist
	  if test "X$oldobjs" = "X" ; then
	    eval cmds=\"\$concat_cmds\"
	  else
	    eval cmds=\"\$concat_cmds~\$old_archive_cmds\"
	  fi
	fi
      fi
      func_execute_cmds "$cmds" 'exit $?'
    done

    test -n "$generated" && \
      func_show_eval "${RM}r$generated"

    # Now create the libtool archive.
    case $output in
    *.la)
      old_library=
      test "$build_old_libs" = yes && old_library="$libname.$libext"
      func_verbose "creating $output"

      # Preserve any variables that may affect compiler behavior
      for var in $variables_saved_for_relink; do
	if eval test -z \"\${$var+set}\"; then
	  relink_command="{ test -z \"\${$var+set}\" || $lt_unset $var || { $var=; export $var; }; }; $relink_command"
	elif eval var_value=\$$var; test -z "$var_value"; then
	  relink_command="$var=; export $var; $relink_command"
	else
	  func_quote_for_eval "$var_value"
	  relink_command="$var=$func_quote_for_eval_result; export $var; $relink_command"
	fi
      done
      # Quote the link command for shipping.
      relink_command="(cd `pwd`; $SHELL $progpath $preserve_args --mode=relink $libtool_args @inst_prefix_dir@)"
      relink_command=`$ECHO "$relink_command" | $SED "$sed_quote_subst"`
      if test "$hardcode_automatic" = yes ; then
	relink_command=
      fi

      # Only create the output if not a dry run.
      $opt_dry_run || {
	for installed in no yes; do
	  if test "$installed" = yes; then
	    if test -z "$install_libdir"; then
	      break
	    fi
	    output="$output_objdir/$outputname"i
	    # Replace all uninstalled libtool libraries with the installed ones
	    newdependency_libs=
	    for deplib in $dependency_libs; do
	      case $deplib in
	      *.la)
		func_basename "$deplib"
		name="$func_basename_result"
		func_resolve_sysroot "$deplib"
		eval libdir=`${SED} -n -e 's/^libdir=\(.*\)$/\1/p' $func_resolve_sysroot_result`
		test -z "$libdir" && \
		  func_fatal_error "\`$deplib' is not a valid libtool archive"
		newdependency_libs+=" ${lt_sysroot:+=}$libdir/$name"
		;;
	      -L*)
		func_stripname -L '' "$deplib"
		func_replace_sysroot "$func_stripname_result"
		newdependency_libs+=" -L$func_replace_sysroot_result"
		;;
	      -R*)
		func_stripname -R '' "$deplib"
		func_replace_sysroot "$func_stripname_result"
		newdependency_libs+=" -R$func_replace_sysroot_result"
		;;
	      *) newdependency_libs+=" $deplib" ;;
	      esac
	    done
	    dependency_libs="$newdependency_libs"
	    newdlfiles=

	    for lib in $dlfiles; do
	      case $lib in
	      *.la)
	        func_basename "$lib"
		name="$func_basename_result"
		eval libdir=`${SED} -n -e 's/^libdir=\(.*\)$/\1/p' $lib`
		test -z "$libdir" && \
		  func_fatal_error "\`$lib' is not a valid libtool archive"
		newdlfiles+=" ${lt_sysroot:+=}$libdir/$name"
		;;
	      *) newdlfiles+=" $lib" ;;
	      esac
	    done
	    dlfiles="$newdlfiles"
	    newdlprefiles=
	    for lib in $dlprefiles; do
	      case $lib in
	      *.la)
		# Only pass preopened files to the pseudo-archive (for
		# eventual linking with the app. that links it) if we
		# didn't already link the preopened objects directly into
		# the library:
		func_basename "$lib"
		name="$func_basename_result"
		eval libdir=`${SED} -n -e 's/^libdir=\(.*\)$/\1/p' $lib`
		test -z "$libdir" && \
		  func_fatal_error "\`$lib' is not a valid libtool archive"
		newdlprefiles+=" ${lt_sysroot:+=}$libdir/$name"
		;;
	      esac
	    done
	    dlprefiles="$newdlprefiles"
	  else
	    newdlfiles=
	    for lib in $dlfiles; do
	      case $lib in
		[\\/]* | [A-Za-z]:[\\/]*) abs="$lib" ;;
		*) abs=`pwd`"/$lib" ;;
	      esac
	      newdlfiles+=" $abs"
	    done
	    dlfiles="$newdlfiles"
	    newdlprefiles=
	    for lib in $dlprefiles; do
	      case $lib in
		[\\/]* | [A-Za-z]:[\\/]*) abs="$lib" ;;
		*) abs=`pwd`"/$lib" ;;
	      esac
	      newdlprefiles+=" $abs"
	    done
	    dlprefiles="$newdlprefiles"
	  fi
	  $RM $output
	  # place dlname in correct position for cygwin
	  # In fact, it would be nice if we could use this code for all target
	  # systems that can't hard-code library paths into their executables
	  # and that have no shared library path variable independent of PATH,
	  # but it turns out we can't easily determine that from inspecting
	  # libtool variables, so we have to hard-code the OSs to which it
	  # applies here; at the moment, that means platforms that use the PE
	  # object format with DLL files.  See the long comment at the top of
	  # tests/bindir.at for full details.
	  tdlname=$dlname
	  case $host,$output,$installed,$module,$dlname in
	    *cygwin*,*lai,yes,no,*.dll | *mingw*,*lai,yes,no,*.dll | *cegcc*,*lai,yes,no,*.dll)
	      # If a -bindir argument was supplied, place the dll there.
	      if test "x$bindir" != x ;
	      then
		func_relative_path "$install_libdir" "$bindir"
		tdlname=$func_relative_path_result$dlname
	      else
		# Otherwise fall back on heuristic.
		tdlname=../bin/$dlname
	      fi
	      ;;
	  esac
	  $ECHO > $output "\
# $outputname - a libtool library file
# Generated by $PROGRAM (GNU $PACKAGE$TIMESTAMP) $VERSION
#
# Please DO NOT delete this file!
# It is necessary for linking the library.

# The name that we can dlopen(3).
dlname='$tdlname'

# Names of this library.
library_names='$library_names'

# The name of the static archive.
old_library='$old_library'

# Linker flags that can not go in dependency_libs.
inherited_linker_flags='$new_inherited_linker_flags'

# Libraries that this one depends upon.
dependency_libs='$dependency_libs'

# Names of additional weak libraries provided by this library
weak_library_names='$weak_libs'

# Version information for $libname.
current=$current
age=$age
revision=$revision

# Is this an already installed library?
installed=$installed

# Should we warn about portability when linking against -modules?
shouldnotlink=$module

# Files to dlopen/dlpreopen
dlopen='$dlfiles'
dlpreopen='$dlprefiles'

# Directory that this library needs to be installed in:
libdir='$install_libdir'"
	  if test "$installed" = no && test "$need_relink" = yes; then
	    $ECHO >> $output "\
relink_command=\"$relink_command\""
	  fi
	done
      }

      # Do a symbolic link so that the libtool archive can be found in
      # LD_LIBRARY_PATH before the program is installed.
      func_show_eval '( cd "$output_objdir" && $RM "$outputname" && $LN_S "../$outputname" "$outputname" )' 'exit $?'
      ;;
    esac
    exit $EXIT_SUCCESS
}

{ test "$opt_mode" = link || test "$opt_mode" = relink; } &&
    func_mode_link ${1+"$@"}


# func_mode_uninstall arg...
func_mode_uninstall ()
{
    $opt_debug
    RM="$nonopt"
    files=
    rmforce=
    exit_status=0

    # This variable tells wrapper scripts just to set variables rather
    # than running their programs.
    libtool_install_magic="$magic"

    for arg
    do
      case $arg in
      -f) RM+=" $arg"; rmforce=yes ;;
      -*) RM+=" $arg" ;;
      *) files+=" $arg" ;;
      esac
    done

    test -z "$RM" && \
      func_fatal_help "you must specify an RM program"

    rmdirs=

    for file in $files; do
      func_dirname "$file" "" "."
      dir="$func_dirname_result"
      if test "X$dir" = X.; then
	odir="$objdir"
      else
	odir="$dir/$objdir"
      fi
      func_basename "$file"
      name="$func_basename_result"
      test "$opt_mode" = uninstall && odir="$dir"

      # Remember odir for removal later, being careful to avoid duplicates
      if test "$opt_mode" = clean; then
	case " $rmdirs " in
	  *" $odir "*) ;;
	  *) rmdirs+=" $odir" ;;
	esac
      fi

      # Don't error if the file doesn't exist and rm -f was used.
      if { test -L "$file"; } >/dev/null 2>&1 ||
	 { test -h "$file"; } >/dev/null 2>&1 ||
	 test -f "$file"; then
	:
      elif test -d "$file"; then
	exit_status=1
	continue
      elif test "$rmforce" = yes; then
	continue
      fi

      rmfiles="$file"

      case $name in
      *.la)
	# Possibly a libtool archive, so verify it.
	if func_lalib_p "$file"; then
	  func_source $dir/$name

	  # Delete the libtool libraries and symlinks.
	  for n in $library_names; do
	    rmfiles+=" $odir/$n"
	  done
	  test -n "$old_library" && rmfiles+=" $odir/$old_library"

	  case "$opt_mode" in
	  clean)
	    case " $library_names " in
	    *" $dlname "*) ;;
	    *) test -n "$dlname" && rmfiles+=" $odir/$dlname" ;;
	    esac
	    test -n "$libdir" && rmfiles+=" $odir/$name $odir/${name}i"
	    ;;
	  uninstall)
	    if test -n "$library_names"; then
	      # Do each command in the postuninstall commands.
	      func_execute_cmds "$postuninstall_cmds" 'test "$rmforce" = yes || exit_status=1'
	    fi

	    if test -n "$old_library"; then
	      # Do each command in the old_postuninstall commands.
	      func_execute_cmds "$old_postuninstall_cmds" 'test "$rmforce" = yes || exit_status=1'
	    fi
	    # FIXME: should reinstall the best remaining shared library.
	    ;;
	  esac
	fi
	;;

      *.lo)
	# Possibly a libtool object, so verify it.
	if func_lalib_p "$file"; then

	  # Read the .lo file
	  func_source $dir/$name

	  # Add PIC object to the list of files to remove.
	  if test -n "$pic_object" &&
	     test "$pic_object" != none; then
	    rmfiles+=" $dir/$pic_object"
	  fi

	  # Add non-PIC object to the list of files to remove.
	  if test -n "$non_pic_object" &&
	     test "$non_pic_object" != none; then
	    rmfiles+=" $dir/$non_pic_object"
	  fi
	fi
	;;

      *)
	if test "$opt_mode" = clean ; then
	  noexename=$name
	  case $file in
	  *.exe)
	    func_stripname '' '.exe' "$file"
	    file=$func_stripname_result
	    func_stripname '' '.exe' "$name"
	    noexename=$func_stripname_result
	    # $file with .exe has already been added to rmfiles,
	    # add $file without .exe
	    rmfiles+=" $file"
	    ;;
	  esac
	  # Do a test to see if this is a libtool program.
	  if func_ltwrapper_p "$file"; then
	    if func_ltwrapper_executable_p "$file"; then
	      func_ltwrapper_scriptname "$file"
	      relink_command=
	      func_source $func_ltwrapper_scriptname_result
	      rmfiles+=" $func_ltwrapper_scriptname_result"
	    else
	      relink_command=
	      func_source $dir/$noexename
	    fi

	    # note $name still contains .exe if it was in $file originally
	    # as does the version of $file that was added into $rmfiles
	    rmfiles+=" $odir/$name $odir/${name}S.${objext}"
	    if test "$fast_install" = yes && test -n "$relink_command"; then
	      rmfiles+=" $odir/lt-$name"
	    fi
	    if test "X$noexename" != "X$name" ; then
	      rmfiles+=" $odir/lt-${noexename}.c"
	    fi
	  fi
	fi
	;;
      esac
      func_show_eval "$RM $rmfiles" 'exit_status=1'
    done

    # Try to remove the ${objdir}s in the directories where we deleted files
    for dir in $rmdirs; do
      if test -d "$dir"; then
	func_show_eval "rmdir $dir >/dev/null 2>&1"
      fi
    done

    exit $exit_status
}

{ test "$opt_mode" = uninstall || test "$opt_mode" = clean; } &&
    func_mode_uninstall ${1+"$@"}

test -z "$opt_mode" && {
  help="$generic_help"
  func_fatal_help "you must specify a MODE"
}

test -z "$exec_cmd" && \
  func_fatal_help "invalid operation mode \`$opt_mode'"

if test -n "$exec_cmd"; then
  eval exec "$exec_cmd"
  exit $EXIT_FAILURE
fi

exit $exit_status


# The TAGs below are defined such that we never get into a situation
# in which we disable both kinds of libraries.  Given conflicting
# choices, we go for a static library, that is the most portable,
# since we can't tell whether shared libraries were disabled because
# the user asked for that or because the platform doesn't support
# them.  This is particularly important on AIX, because we don't
# support having both static and shared libraries enabled at the same
# time on that platform, so we default to a shared-only configuration.
# If a disable-shared tag is given, we'll fallback to a static-only
# configuration.  But we'll never go from static-only to shared-only.

# ### BEGIN LIBTOOL TAG CONFIG: disable-shared
build_libtool_libs=no
build_old_libs=yes
# ### END LIBTOOL TAG CONFIG: disable-shared

# ### BEGIN LIBTOOL TAG CONFIG: disable-static
build_old_libs=`case $build_libtool_libs in yes) echo no;; *) echo yes;; esac`
# ### END LIBTOOL TAG CONFIG: disable-static

# Local Variables:
# mode:shell-script
# sh-indentation:2
# End:
# vi:sw=2



==> anc/code/src/libcerf-1.3/m4/libtool.m4 <==
# libtool.m4 - Configure libtool for the host system. -*-Autoconf-*-
#
#   Copyright (C) 1996, 1997, 1998, 1999, 2000, 2001, 2003, 2004, 2005,
#                 2006, 2007, 2008, 2009, 2010, 2011 Free Software
#                 Foundation, Inc.
#   Written by Gordon Matzigkeit, 1996
#
# This file is free software; the Free Software Foundation gives
# unlimited permission to copy and/or distribute it, with or without
# modifications, as long as this notice is preserved.

m4_define([_LT_COPYING], [dnl
#   Copyright (C) 1996, 1997, 1998, 1999, 2000, 2001, 2003, 2004, 2005,
#                 2006, 2007, 2008, 2009, 2010, 2011 Free Software
#                 Foundation, Inc.
#   Written by Gordon Matzigkeit, 1996
#
#   This file is part of GNU Libtool.
#
# GNU Libtool is free software; you can redistribute it and/or
# modify it under the terms of the GNU General Public License as
# published by the Free Software Foundation; either version 2 of
# the License, or (at your option) any later version.
#
# As a special exception to the GNU General Public License,
# if you distribute this file as part of a program or library that
# is built using GNU Libtool, you may include this file under the
# same distribution terms that you use for the rest of that program.
#
# GNU Libtool is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with GNU Libtool; see the file COPYING.  If not, a copy
# can be downloaded from http://www.gnu.org/licenses/gpl.html, or
# obtained by writing to the Free Software Foundation, Inc.,
# 51 Franklin Street, Fifth Floor, Boston, MA 02110-1301, USA.
])

# serial 57 LT_INIT


# LT_PREREQ(VERSION)
# ------------------
# Complain and exit if this libtool version is less that VERSION.
m4_defun([LT_PREREQ],
[m4_if(m4_version_compare(m4_defn([LT_PACKAGE_VERSION]), [$1]), -1,
       [m4_default([$3],
		   [m4_fatal([Libtool version $1 or higher is required],
		             63)])],
       [$2])])


# _LT_CHECK_BUILDDIR
# ------------------
# Complain if the absolute build directory name contains unusual characters
m4_defun([_LT_CHECK_BUILDDIR],
[case `pwd` in
  *\ * | *\	*)
    AC_MSG_WARN([Libtool does not cope well with whitespace in `pwd`]) ;;
esac
])


# LT_INIT([OPTIONS])
# ------------------
AC_DEFUN([LT_INIT],
[AC_PREREQ([2.58])dnl We use AC_INCLUDES_DEFAULT
AC_REQUIRE([AC_CONFIG_AUX_DIR_DEFAULT])dnl
AC_BEFORE([$0], [LT_LANG])dnl
AC_BEFORE([$0], [LT_OUTPUT])dnl
AC_BEFORE([$0], [LTDL_INIT])dnl
m4_require([_LT_CHECK_BUILDDIR])dnl

dnl Autoconf doesn't catch unexpanded LT_ macros by default:
m4_pattern_forbid([^_?LT_[A-Z_]+$])dnl
m4_pattern_allow([^(_LT_EOF|LT_DLGLOBAL|LT_DLLAZY_OR_NOW|LT_MULTI_MODULE)$])dnl
dnl aclocal doesn't pull ltoptions.m4, ltsugar.m4, or ltversion.m4
dnl unless we require an AC_DEFUNed macro:
AC_REQUIRE([LTOPTIONS_VERSION])dnl
AC_REQUIRE([LTSUGAR_VERSION])dnl
AC_REQUIRE([LTVERSION_VERSION])dnl
AC_REQUIRE([LTOBSOLETE_VERSION])dnl
m4_require([_LT_PROG_LTMAIN])dnl

_LT_SHELL_INIT([SHELL=${CONFIG_SHELL-/bin/sh}])

dnl Parse OPTIONS
_LT_SET_OPTIONS([$0], [$1])

# This can be used to rebuild libtool when needed
LIBTOOL_DEPS="$ltmain"

# Always use our own libtool.
LIBTOOL='$(SHELL) $(top_builddir)/libtool'
AC_SUBST(LIBTOOL)dnl

_LT_SETUP

# Only expand once:
m4_define([LT_INIT])
])# LT_INIT

# Old names:
AU_ALIAS([AC_PROG_LIBTOOL], [LT_INIT])
AU_ALIAS([AM_PROG_LIBTOOL], [LT_INIT])
dnl aclocal-1.4 backwards compatibility:
dnl AC_DEFUN([AC_PROG_LIBTOOL], [])
dnl AC_DEFUN([AM_PROG_LIBTOOL], [])


# _LT_CC_BASENAME(CC)
# -------------------
# Calculate cc_basename.  Skip known compiler wrappers and cross-prefix.
m4_defun([_LT_CC_BASENAME],
[for cc_temp in $1""; do
  case $cc_temp in
    compile | *[[\\/]]compile | ccache | *[[\\/]]ccache ) ;;
    distcc | *[[\\/]]distcc | purify | *[[\\/]]purify ) ;;
    \-*) ;;
    *) break;;
  esac
done
cc_basename=`$ECHO "$cc_temp" | $SED "s%.*/%%; s%^$host_alias-%%"`
])


# _LT_FILEUTILS_DEFAULTS
# ----------------------
# It is okay to use these file commands and assume they have been set
# sensibly after `m4_require([_LT_FILEUTILS_DEFAULTS])'.
m4_defun([_LT_FILEUTILS_DEFAULTS],
[: ${CP="cp -f"}
: ${MV="mv -f"}
: ${RM="rm -f"}
])# _LT_FILEUTILS_DEFAULTS


# _LT_SETUP
# ---------
m4_defun([_LT_SETUP],
[AC_REQUIRE([AC_CANONICAL_HOST])dnl
AC_REQUIRE([AC_CANONICAL_BUILD])dnl
AC_REQUIRE([_LT_PREPARE_SED_QUOTE_VARS])dnl
AC_REQUIRE([_LT_PROG_ECHO_BACKSLASH])dnl

_LT_DECL([], [PATH_SEPARATOR], [1], [The PATH separator for the build system])dnl
dnl
_LT_DECL([], [host_alias], [0], [The host system])dnl
_LT_DECL([], [host], [0])dnl
_LT_DECL([], [host_os], [0])dnl
dnl
_LT_DECL([], [build_alias], [0], [The build system])dnl
_LT_DECL([], [build], [0])dnl
_LT_DECL([], [build_os], [0])dnl
dnl
AC_REQUIRE([AC_PROG_CC])dnl
AC_REQUIRE([LT_PATH_LD])dnl
AC_REQUIRE([LT_PATH_NM])dnl
dnl
AC_REQUIRE([AC_PROG_LN_S])dnl
test -z "$LN_S" && LN_S="ln -s"
_LT_DECL([], [LN_S], [1], [Whether we need soft or hard links])dnl
dnl
AC_REQUIRE([LT_CMD_MAX_LEN])dnl
_LT_DECL([objext], [ac_objext], [0], [Object file suffix (normally "o")])dnl
_LT_DECL([], [exeext], [0], [Executable file suffix (normally "")])dnl
dnl
m4_require([_LT_FILEUTILS_DEFAULTS])dnl
m4_require([_LT_CHECK_SHELL_FEATURES])dnl
m4_require([_LT_PATH_CONVERSION_FUNCTIONS])dnl
m4_require([_LT_CMD_RELOAD])dnl
m4_require([_LT_CHECK_MAGIC_METHOD])dnl
m4_require([_LT_CHECK_SHAREDLIB_FROM_LINKLIB])dnl
m4_require([_LT_CMD_OLD_ARCHIVE])dnl
m4_require([_LT_CMD_GLOBAL_SYMBOLS])dnl
m4_require([_LT_WITH_SYSROOT])dnl

_LT_CONFIG_LIBTOOL_INIT([
# See if we are running on zsh, and set the options which allow our
# commands through without removal of \ escapes INIT.
if test -n "\${ZSH_VERSION+set}" ; then
   setopt NO_GLOB_SUBST
fi
])
if test -n "${ZSH_VERSION+set}" ; then
   setopt NO_GLOB_SUBST
fi

_LT_CHECK_OBJDIR

m4_require([_LT_TAG_COMPILER])dnl

case $host_os in
aix3*)
  # AIX sometimes has problems with the GCC collect2 program.  For some
  # reason, if we set the COLLECT_NAMES environment variable, the problems
  # vanish in a puff of smoke.
  if test "X${COLLECT_NAMES+set}" != Xset; then
    COLLECT_NAMES=
    export COLLECT_NAMES
  fi
  ;;
esac

# Global variables:
ofile=libtool
can_build_shared=yes

# All known linkers require a `.a' archive for static linking (except MSVC,
# which needs '.lib').
libext=a

with_gnu_ld="$lt_cv_prog_gnu_ld"

old_CC="$CC"
old_CFLAGS="$CFLAGS"

# Set sane defaults for various variables
test -z "$CC" && CC=cc
test -z "$LTCC" && LTCC=$CC
test -z "$LTCFLAGS" && LTCFLAGS=$CFLAGS
test -z "$LD" && LD=ld
test -z "$ac_objext" && ac_objext=o

_LT_CC_BASENAME([$compiler])

# Only perform the check for file, if the check method requires it
test -z "$MAGIC_CMD" && MAGIC_CMD=file
case $deplibs_check_method in
file_magic*)
  if test "$file_magic_cmd" = '$MAGIC_CMD'; then
    _LT_PATH_MAGIC
  fi
  ;;
esac

# Use C for the default configuration in the libtool script
LT_SUPPORTED_TAG([CC])
_LT_LANG_C_CONFIG
_LT_LANG_DEFAULT_CONFIG
_LT_CONFIG_COMMANDS
])# _LT_SETUP


# _LT_PREPARE_SED_QUOTE_VARS
# --------------------------
# Define a few sed substitution that help us do robust quoting.
m4_defun([_LT_PREPARE_SED_QUOTE_VARS],
[# Backslashify metacharacters that are still active within
# double-quoted strings.
sed_quote_subst='s/\([["`$\\]]\)/\\\1/g'

# Same as above, but do not quote variable references.
double_quote_subst='s/\([["`\\]]\)/\\\1/g'

# Sed substitution to delay expansion of an escaped shell variable in a
# double_quote_subst'ed string.
delay_variable_subst='s/\\\\\\\\\\\$/\\\\\\$/g'

# Sed substitution to delay expansion of an escaped single quote.
delay_single_quote_subst='s/'\''/'\'\\\\\\\'\''/g'

# Sed substitution to avoid accidental globbing in evaled expressions
no_glob_subst='s/\*/\\\*/g'
])

# _LT_PROG_LTMAIN
# ---------------
# Note that this code is called both from `configure', and `config.status'
# now that we use AC_CONFIG_COMMANDS to generate libtool.  Notably,
# `config.status' has no value for ac_aux_dir unless we are using Automake,
# so we pass a copy along to make sure it has a sensible value anyway.
m4_defun([_LT_PROG_LTMAIN],
[m4_ifdef([AC_REQUIRE_AUX_FILE], [AC_REQUIRE_AUX_FILE([ltmain.sh])])dnl
_LT_CONFIG_LIBTOOL_INIT([ac_aux_dir='$ac_aux_dir'])
ltmain="$ac_aux_dir/ltmain.sh"
])# _LT_PROG_LTMAIN


## ------------------------------------- ##
## Accumulate code for creating libtool. ##
## ------------------------------------- ##

# So that we can recreate a full libtool script including additional
# tags, we accumulate the chunks of code to send to AC_CONFIG_COMMANDS
# in macros and then make a single call at the end using the `libtool'
# label.


# _LT_CONFIG_LIBTOOL_INIT([INIT-COMMANDS])
# ----------------------------------------
# Register INIT-COMMANDS to be passed to AC_CONFIG_COMMANDS later.
m4_define([_LT_CONFIG_LIBTOOL_INIT],
[m4_ifval([$1],
          [m4_append([_LT_OUTPUT_LIBTOOL_INIT],
                     [$1
])])])

# Initialize.
m4_define([_LT_OUTPUT_LIBTOOL_INIT])


# _LT_CONFIG_LIBTOOL([COMMANDS])
# ------------------------------
# Register COMMANDS to be passed to AC_CONFIG_COMMANDS later.
m4_define([_LT_CONFIG_LIBTOOL],
[m4_ifval([$1],
          [m4_append([_LT_OUTPUT_LIBTOOL_COMMANDS],
                     [$1
])])])

# Initialize.
m4_define([_LT_OUTPUT_LIBTOOL_COMMANDS])


# _LT_CONFIG_SAVE_COMMANDS([COMMANDS], [INIT_COMMANDS])
# -----------------------------------------------------
m4_defun([_LT_CONFIG_SAVE_COMMANDS],
[_LT_CONFIG_LIBTOOL([$1])
_LT_CONFIG_LIBTOOL_INIT([$2])
])


# _LT_FORMAT_COMMENT([COMMENT])
# -----------------------------
# Add leading comment marks to the start of each line, and a trailing
# full-stop to the whole comment if one is not present already.
m4_define([_LT_FORMAT_COMMENT],
[m4_ifval([$1], [
m4_bpatsubst([m4_bpatsubst([$1], [^ *], [# ])],
              [['`$\]], [\\\&])]m4_bmatch([$1], [[!?.]$], [], [.])
)])



## ------------------------ ##
## FIXME: Eliminate VARNAME ##
## ------------------------ ##


# _LT_DECL([CONFIGNAME], VARNAME, VALUE, [DESCRIPTION], [IS-TAGGED?])
# -------------------------------------------------------------------
# CONFIGNAME is the name given to the value in the libtool script.
# VARNAME is the (base) name used in the configure script.
# VALUE may be 0, 1 or 2 for a computed quote escaped value based on
# VARNAME.  Any other value will be used directly.
m4_define([_LT_DECL],
[lt_if_append_uniq([lt_decl_varnames], [$2], [, ],
    [lt_dict_add_subkey([lt_decl_dict], [$2], [libtool_name],
	[m4_ifval([$1], [$1], [$2])])
    lt_dict_add_subkey([lt_decl_dict], [$2], [value], [$3])
    m4_ifval([$4],
	[lt_dict_add_subkey([lt_decl_dict], [$2], [description], [$4])])
    lt_dict_add_subkey([lt_decl_dict], [$2],
	[tagged?], [m4_ifval([$5], [yes], [no])])])
])


# _LT_TAGDECL([CONFIGNAME], VARNAME, VALUE, [DESCRIPTION])
# --------------------------------------------------------
m4_define([_LT_TAGDECL], [_LT_DECL([$1], [$2], [$3], [$4], [yes])])


# lt_decl_tag_varnames([SEPARATOR], [VARNAME1...])
# ------------------------------------------------
m4_define([lt_decl_tag_varnames],
[_lt_decl_filter([tagged?], [yes], $@)])


# _lt_decl_filter(SUBKEY, VALUE, [SEPARATOR], [VARNAME1..])
# ---------------------------------------------------------
m4_define([_lt_decl_filter],
[m4_case([$#],
  [0], [m4_fatal([$0: too few arguments: $#])],
  [1], [m4_fatal([$0: too few arguments: $#: $1])],
  [2], [lt_dict_filter([lt_decl_dict], [$1], [$2], [], lt_decl_varnames)],
  [3], [lt_dict_filter([lt_decl_dict], [$1], [$2], [$3], lt_decl_varnames)],
  [lt_dict_filter([lt_decl_dict], $@)])[]dnl
])


# lt_decl_quote_varnames([SEPARATOR], [VARNAME1...])
# --------------------------------------------------
m4_define([lt_decl_quote_varnames],
[_lt_decl_filter([value], [1], $@)])


# lt_decl_dquote_varnames([SEPARATOR], [VARNAME1...])
# ---------------------------------------------------
m4_define([lt_decl_dquote_varnames],
[_lt_decl_filter([value], [2], $@)])


# lt_decl_varnames_tagged([SEPARATOR], [VARNAME1...])
# ---------------------------------------------------
m4_define([lt_decl_varnames_tagged],
[m4_assert([$# <= 2])dnl
_$0(m4_quote(m4_default([$1], [[, ]])),
    m4_ifval([$2], [[$2]], [m4_dquote(lt_decl_tag_varnames)]),
    m4_split(m4_normalize(m4_quote(_LT_TAGS)), [ ]))])
m4_define([_lt_decl_varnames_tagged],
[m4_ifval([$3], [lt_combine([$1], [$2], [_], $3)])])


# lt_decl_all_varnames([SEPARATOR], [VARNAME1...])
# ------------------------------------------------
m4_define([lt_decl_all_varnames],
[_$0(m4_quote(m4_default([$1], [[, ]])),
     m4_if([$2], [],
	   m4_quote(lt_decl_varnames),
	m4_quote(m4_shift($@))))[]dnl
])
m4_define([_lt_decl_all_varnames],
[lt_join($@, lt_decl_varnames_tagged([$1],
			lt_decl_tag_varnames([[, ]], m4_shift($@))))dnl
])


# _LT_CONFIG_STATUS_DECLARE([VARNAME])
# ------------------------------------
# Quote a variable value, and forward it to `config.status' so that its
# declaration there will have the same value as in `configure'.  VARNAME
# must have a single quote delimited value for this to work.
m4_define([_LT_CONFIG_STATUS_DECLARE],
[$1='`$ECHO "$][$1" | $SED "$delay_single_quote_subst"`'])


# _LT_CONFIG_STATUS_DECLARATIONS
# ------------------------------
# We delimit libtool config variables with single quotes, so when
# we write them to config.status, we have to be sure to quote all
# embedded single quotes properly.  In configure, this macro expands
# each variable declared with _LT_DECL (and _LT_TAGDECL) into:
#
#    <var>='`$ECHO "$<var>" | $SED "$delay_single_quote_subst"`'
m4_defun([_LT_CONFIG_STATUS_DECLARATIONS],
[m4_foreach([_lt_var], m4_quote(lt_decl_all_varnames),
    [m4_n([_LT_CONFIG_STATUS_DECLARE(_lt_var)])])])


# _LT_LIBTOOL_TAGS
# ----------------
# Output comment and list of tags supported by the script
m4_defun([_LT_LIBTOOL_TAGS],
[_LT_FORMAT_COMMENT([The names of the tagged configurations supported by this script])dnl
available_tags="_LT_TAGS"dnl
])


# _LT_LIBTOOL_DECLARE(VARNAME, [TAG])
# -----------------------------------
# Extract the dictionary values for VARNAME (optionally with TAG) and
# expand to a commented shell variable setting:
#
#    # Some comment about what VAR is for.
#    visible_name=$lt_internal_name
m4_define([_LT_LIBTOOL_DECLARE],
[_LT_FORMAT_COMMENT(m4_quote(lt_dict_fetch([lt_decl_dict], [$1],
					   [description])))[]dnl
m4_pushdef([_libtool_name],
    m4_quote(lt_dict_fetch([lt_decl_dict], [$1], [libtool_name])))[]dnl
m4_case(m4_quote(lt_dict_fetch([lt_decl_dict], [$1], [value])),
    [0], [_libtool_name=[$]$1],
    [1], [_libtool_name=$lt_[]$1],
    [2], [_libtool_name=$lt_[]$1],
    [_libtool_name=lt_dict_fetch([lt_decl_dict], [$1], [value])])[]dnl
m4_ifval([$2], [_$2])[]m4_popdef([_libtool_name])[]dnl
])


# _LT_LIBTOOL_CONFIG_VARS
# -----------------------
# Produce commented declarations of non-tagged libtool config variables
# suitable for insertion in the LIBTOOL CONFIG section of the `libtool'
# script.  Tagged libtool config variables (even for the LIBTOOL CONFIG
# section) are produced by _LT_LIBTOOL_TAG_VARS.
m4_defun([_LT_LIBTOOL_CONFIG_VARS],
[m4_foreach([_lt_var],
    m4_quote(_lt_decl_filter([tagged?], [no], [], lt_decl_varnames)),
    [m4_n([_LT_LIBTOOL_DECLARE(_lt_var)])])])


# _LT_LIBTOOL_TAG_VARS(TAG)
# -------------------------
m4_define([_LT_LIBTOOL_TAG_VARS],
[m4_foreach([_lt_var], m4_quote(lt_decl_tag_varnames),
    [m4_n([_LT_LIBTOOL_DECLARE(_lt_var, [$1])])])])


# _LT_TAGVAR(VARNAME, [TAGNAME])
# ------------------------------
m4_define([_LT_TAGVAR], [m4_ifval([$2], [$1_$2], [$1])])


# _LT_CONFIG_COMMANDS
# -------------------
# Send accumulated output to $CONFIG_STATUS.  Thanks to the lists of
# variables for single and double quote escaping we saved from calls
# to _LT_DECL, we can put quote escaped variables declarations
# into `config.status', and then the shell code to quote escape them in
# for loops in `config.status'.  Finally, any additional code accumulated
# from calls to _LT_CONFIG_LIBTOOL_INIT is expanded.
m4_defun([_LT_CONFIG_COMMANDS],
[AC_PROVIDE_IFELSE([LT_OUTPUT],
	dnl If the libtool generation code has been placed in $CONFIG_LT,
	dnl instead of duplicating it all over again into config.status,
	dnl then we will have config.status run $CONFIG_LT later, so it
	dnl needs to know what name is stored there:
        [AC_CONFIG_COMMANDS([libtool],
            [$SHELL $CONFIG_LT || AS_EXIT(1)], [CONFIG_LT='$CONFIG_LT'])],
    dnl If the libtool generation code is destined for config.status,
    dnl expand the accumulated commands and init code now:
    [AC_CONFIG_COMMANDS([libtool],
        [_LT_OUTPUT_LIBTOOL_COMMANDS], [_LT_OUTPUT_LIBTOOL_COMMANDS_INIT])])
])#_LT_CONFIG_COMMANDS


# Initialize.
m4_define([_LT_OUTPUT_LIBTOOL_COMMANDS_INIT],
[

# The HP-UX ksh and POSIX shell print the target directory to stdout
# if CDPATH is set.
(unset CDPATH) >/dev/null 2>&1 && unset CDPATH

sed_quote_subst='$sed_quote_subst'
double_quote_subst='$double_quote_subst'
delay_variable_subst='$delay_variable_subst'
_LT_CONFIG_STATUS_DECLARATIONS
LTCC='$LTCC'
LTCFLAGS='$LTCFLAGS'
compiler='$compiler_DEFAULT'

# A function that is used when there is no print builtin or printf.
func_fallback_echo ()
{
  eval 'cat <<_LTECHO_EOF
\$[]1
_LTECHO_EOF'
}

# Quote evaled strings.
for var in lt_decl_all_varnames([[ \
]], lt_decl_quote_varnames); do
    case \`eval \\\\\$ECHO \\\\""\\\\\$\$var"\\\\"\` in
    *[[\\\\\\\`\\"\\\$]]*)
      eval "lt_\$var=\\\\\\"\\\`\\\$ECHO \\"\\\$\$var\\" | \\\$SED \\"\\\$sed_quote_subst\\"\\\`\\\\\\""
      ;;
    *)
      eval "lt_\$var=\\\\\\"\\\$\$var\\\\\\""
      ;;
    esac
done

# Double-quote double-evaled strings.
for var in lt_decl_all_varnames([[ \
]], lt_decl_dquote_varnames); do
    case \`eval \\\\\$ECHO \\\\""\\\\\$\$var"\\\\"\` in
    *[[\\\\\\\`\\"\\\$]]*)
      eval "lt_\$var=\\\\\\"\\\`\\\$ECHO \\"\\\$\$var\\" | \\\$SED -e \\"\\\$double_quote_subst\\" -e \\"\\\$sed_quote_subst\\" -e \\"\\\$delay_variable_subst\\"\\\`\\\\\\""
      ;;
    *)
      eval "lt_\$var=\\\\\\"\\\$\$var\\\\\\""
      ;;
    esac
done

_LT_OUTPUT_LIBTOOL_INIT
])

# _LT_GENERATED_FILE_INIT(FILE, [COMMENT])
# ------------------------------------
# Generate a child script FILE with all initialization necessary to
# reuse the environment learned by the parent script, and make the
# file executable.  If COMMENT is supplied, it is inserted after the
# `#!' sequence but before initialization text begins.  After this
# macro, additional text can be appended to FILE to form the body of
# the child script.  The macro ends with non-zero status if the
# file could not be fully written (such as if the disk is full).
m4_ifdef([AS_INIT_GENERATED],
[m4_defun([_LT_GENERATED_FILE_INIT],[AS_INIT_GENERATED($@)])],
[m4_defun([_LT_GENERATED_FILE_INIT],
[m4_require([AS_PREPARE])]dnl
[m4_pushdef([AS_MESSAGE_LOG_FD])]dnl
[lt_write_fail=0
cat >$1 <<_ASEOF || lt_write_fail=1
#! $SHELL
# Generated by $as_me.
$2
SHELL=\${CONFIG_SHELL-$SHELL}
export SHELL
_ASEOF
cat >>$1 <<\_ASEOF || lt_write_fail=1
AS_SHELL_SANITIZE
_AS_PREPARE
exec AS_MESSAGE_FD>&1
_ASEOF
test $lt_write_fail = 0 && chmod +x $1[]dnl
m4_popdef([AS_MESSAGE_LOG_FD])])])# _LT_GENERATED_FILE_INIT

# LT_OUTPUT
# ---------
# This macro allows early generation of the libtool script (before
# AC_OUTPUT is called), incase it is used in configure for compilation
# tests.
AC_DEFUN([LT_OUTPUT],
[: ${CONFIG_LT=./config.lt}
AC_MSG_NOTICE([creating $CONFIG_LT])
_LT_GENERATED_FILE_INIT(["$CONFIG_LT"],
[# Run this file to recreate a libtool stub with the current configuration.])

cat >>"$CONFIG_LT" <<\_LTEOF
lt_cl_silent=false
exec AS_MESSAGE_LOG_FD>>config.log
{
  echo
  AS_BOX([Running $as_me.])
} >&AS_MESSAGE_LOG_FD

lt_cl_help="\
\`$as_me' creates a local libtool stub from the current configuration,
for use in further configure time tests before the real libtool is
generated.

Usage: $[0] [[OPTIONS]]

  -h, --help      print this help, then exit
  -V, --version   print version number, then exit
  -q, --quiet     do not print progress messages
  -d, --debug     don't remove temporary files

Report bugs to <bug-libtool@gnu.org>."

lt_cl_version="\
m4_ifset([AC_PACKAGE_NAME], [AC_PACKAGE_NAME ])config.lt[]dnl
m4_ifset([AC_PACKAGE_VERSION], [ AC_PACKAGE_VERSION])
configured by $[0], generated by m4_PACKAGE_STRING.

Copyright (C) 2011 Free Software Foundation, Inc.
This config.lt script is free software; the Free Software Foundation
gives unlimited permision to copy, distribute and modify it."

while test $[#] != 0
do
  case $[1] in
    --version | --v* | -V )
      echo "$lt_cl_version"; exit 0 ;;
    --help | --h* | -h )
      echo "$lt_cl_help"; exit 0 ;;
    --debug | --d* | -d )
      debug=: ;;
    --quiet | --q* | --silent | --s* | -q )
      lt_cl_silent=: ;;

    -*) AC_MSG_ERROR([unrecognized option: $[1]
Try \`$[0] --help' for more information.]) ;;

    *) AC_MSG_ERROR([unrecognized argument: $[1]
Try \`$[0] --help' for more information.]) ;;
  esac
  shift
done

if $lt_cl_silent; then
  exec AS_MESSAGE_FD>/dev/null
fi
_LTEOF

cat >>"$CONFIG_LT" <<_LTEOF
_LT_OUTPUT_LIBTOOL_COMMANDS_INIT
_LTEOF

cat >>"$CONFIG_LT" <<\_LTEOF
AC_MSG_NOTICE([creating $ofile])
_LT_OUTPUT_LIBTOOL_COMMANDS
AS_EXIT(0)
_LTEOF
chmod +x "$CONFIG_LT"

# configure is writing to config.log, but config.lt does its own redirection,
# appending to config.log, which fails on DOS, as config.log is still kept
# open by configure.  Here we exec the FD to /dev/null, effectively closing
# config.log, so it can be properly (re)opened and appended to by config.lt.
lt_cl_success=:
test "$silent" = yes &&
  lt_config_lt_args="$lt_config_lt_args --quiet"
exec AS_MESSAGE_LOG_FD>/dev/null
$SHELL "$CONFIG_LT" $lt_config_lt_args || lt_cl_success=false
exec AS_MESSAGE_LOG_FD>>config.log
$lt_cl_success || AS_EXIT(1)
])# LT_OUTPUT


# _LT_CONFIG(TAG)
# ---------------
# If TAG is the built-in tag, create an initial libtool script with a
# default configuration from the untagged config vars.  Otherwise add code
# to config.status for appending the configuration named by TAG from the
# matching tagged config vars.
m4_defun([_LT_CONFIG],
[m4_require([_LT_FILEUTILS_DEFAULTS])dnl
_LT_CONFIG_SAVE_COMMANDS([
  m4_define([_LT_TAG], m4_if([$1], [], [C], [$1]))dnl
  m4_if(_LT_TAG, [C], [
    # See if we are running on zsh, and set the options which allow our
    # commands through without removal of \ escapes.
    if test -n "${ZSH_VERSION+set}" ; then
      setopt NO_GLOB_SUBST
    fi

    cfgfile="${ofile}T"
    trap "$RM \"$cfgfile\"; exit 1" 1 2 15
    $RM "$cfgfile"

    cat <<_LT_EOF >> "$cfgfile"
#! $SHELL

# `$ECHO "$ofile" | sed 's%^.*/%%'` - Provide generalized library-building support services.
# Generated automatically by $as_me ($PACKAGE$TIMESTAMP) $VERSION
# Libtool was configured on host `(hostname || uname -n) 2>/dev/null | sed 1q`:
# NOTE: Changes made to this file will be lost: look at ltmain.sh.
#
_LT_COPYING
_LT_LIBTOOL_TAGS

# ### BEGIN LIBTOOL CONFIG
_LT_LIBTOOL_CONFIG_VARS
_LT_LIBTOOL_TAG_VARS
# ### END LIBTOOL CONFIG

_LT_EOF

  case $host_os in
  aix3*)
    cat <<\_LT_EOF >> "$cfgfile"
# AIX sometimes has problems with the GCC collect2 program.  For some
# reason, if we set the COLLECT_NAMES environment variable, the problems
# vanish in a puff of smoke.
if test "X${COLLECT_NAMES+set}" != Xset; then
  COLLECT_NAMES=
  export COLLECT_NAMES
fi
_LT_EOF
    ;;
  esac

  _LT_PROG_LTMAIN

  # We use sed instead of cat because bash on DJGPP gets confused if
  # if finds mixed CR/LF and LF-only lines.  Since sed operates in
  # text mode, it properly converts lines to CR/LF.  This bash problem
  # is reportedly fixed, but why not run on old versions too?
  sed '$q' "$ltmain" >> "$cfgfile" \
     || (rm -f "$cfgfile"; exit 1)

  _LT_PROG_REPLACE_SHELLFNS

   mv -f "$cfgfile" "$ofile" ||
    (rm -f "$ofile" && cp "$cfgfile" "$ofile" && rm -f "$cfgfile")
  chmod +x "$ofile"
],
[cat <<_LT_EOF >> "$ofile"

dnl Unfortunately we have to use $1 here, since _LT_TAG is not expanded
dnl in a comment (ie after a #).
# ### BEGIN LIBTOOL TAG CONFIG: $1
_LT_LIBTOOL_TAG_VARS(_LT_TAG)
# ### END LIBTOOL TAG CONFIG: $1
_LT_EOF
])dnl /m4_if
],
[m4_if([$1], [], [
    PACKAGE='$PACKAGE'
    VERSION='$VERSION'
    TIMESTAMP='$TIMESTAMP'
    RM='$RM'
    ofile='$ofile'], [])
])dnl /_LT_CONFIG_SAVE_COMMANDS
])# _LT_CONFIG


# LT_SUPPORTED_TAG(TAG)
# ---------------------
# Trace this macro to discover what tags are supported by the libtool
# --tag option, using:
#    autoconf --trace 'LT_SUPPORTED_TAG:$1'
AC_DEFUN([LT_SUPPORTED_TAG], [])


# C support is built-in for now
m4_define([_LT_LANG_C_enabled], [])
m4_define([_LT_TAGS], [])


# LT_LANG(LANG)
# -------------
# Enable libtool support for the given language if not already enabled.
AC_DEFUN([LT_LANG],
[AC_BEFORE([$0], [LT_OUTPUT])dnl
m4_case([$1],
  [C],			[_LT_LANG(C)],
  [C++],		[_LT_LANG(CXX)],
  [Go],			[_LT_LANG(GO)],
  [Java],		[_LT_LANG(GCJ)],
  [Fortran 77],		[_LT_LANG(F77)],
  [Fortran],		[_LT_LANG(FC)],
  [Windows Resource],	[_LT_LANG(RC)],
  [m4_ifdef([_LT_LANG_]$1[_CONFIG],
    [_LT_LANG($1)],
    [m4_fatal([$0: unsupported language: "$1"])])])dnl
])# LT_LANG


# _LT_LANG(LANGNAME)
# ------------------
m4_defun([_LT_LANG],
[m4_ifdef([_LT_LANG_]$1[_enabled], [],
  [LT_SUPPORTED_TAG([$1])dnl
  m4_append([_LT_TAGS], [$1 ])dnl
  m4_define([_LT_LANG_]$1[_enabled], [])dnl
  _LT_LANG_$1_CONFIG($1)])dnl
])# _LT_LANG


m4_ifndef([AC_PROG_GO], [
############################################################
# NOTE: This macro has been submitted for inclusion into   #
#  GNU Autoconf as AC_PROG_GO.  When it is available in    #
#  a released version of Autoconf we should remove this    #
#  macro and use it instead.                               #
############################################################
m4_defun([AC_PROG_GO],
[AC_LANG_PUSH(Go)dnl
AC_ARG_VAR([GOC],     [Go compiler command])dnl
AC_ARG_VAR([GOFLAGS], [Go compiler flags])dnl
_AC_ARG_VAR_LDFLAGS()dnl
AC_CHECK_TOOL(GOC, gccgo)
if test -z "$GOC"; then
  if test -n "$ac_tool_prefix"; then
    AC_CHECK_PROG(GOC, [${ac_tool_prefix}gccgo], [${ac_tool_prefix}gccgo])
  fi
fi
if test -z "$GOC"; then
  AC_CHECK_PROG(GOC, gccgo, gccgo, false)
fi
])#m4_defun
])#m4_ifndef


# _LT_LANG_DEFAULT_CONFIG
# -----------------------
m4_defun([_LT_LANG_DEFAULT_CONFIG],
[AC_PROVIDE_IFELSE([AC_PROG_CXX],
  [LT_LANG(CXX)],
  [m4_define([AC_PROG_CXX], defn([AC_PROG_CXX])[LT_LANG(CXX)])])

AC_PROVIDE_IFELSE([AC_PROG_F77],
  [LT_LANG(F77)],
  [m4_define([AC_PROG_F77], defn([AC_PROG_F77])[LT_LANG(F77)])])

AC_PROVIDE_IFELSE([AC_PROG_FC],
  [LT_LANG(FC)],
  [m4_define([AC_PROG_FC], defn([AC_PROG_FC])[LT_LANG(FC)])])

dnl The call to [A][M_PROG_GCJ] is quoted like that to stop aclocal
dnl pulling things in needlessly.
AC_PROVIDE_IFELSE([AC_PROG_GCJ],
  [LT_LANG(GCJ)],
  [AC_PROVIDE_IFELSE([A][M_PROG_GCJ],
    [LT_LANG(GCJ)],
    [AC_PROVIDE_IFELSE([LT_PROG_GCJ],
      [LT_LANG(GCJ)],
      [m4_ifdef([AC_PROG_GCJ],
	[m4_define([AC_PROG_GCJ], defn([AC_PROG_GCJ])[LT_LANG(GCJ)])])
       m4_ifdef([A][M_PROG_GCJ],
	[m4_define([A][M_PROG_GCJ], defn([A][M_PROG_GCJ])[LT_LANG(GCJ)])])
       m4_ifdef([LT_PROG_GCJ],
	[m4_define([LT_PROG_GCJ], defn([LT_PROG_GCJ])[LT_LANG(GCJ)])])])])])

AC_PROVIDE_IFELSE([AC_PROG_GO],
  [LT_LANG(GO)],
  [m4_define([AC_PROG_GO], defn([AC_PROG_GO])[LT_LANG(GO)])])

AC_PROVIDE_IFELSE([LT_PROG_RC],
  [LT_LANG(RC)],
  [m4_define([LT_PROG_RC], defn([LT_PROG_RC])[LT_LANG(RC)])])
])# _LT_LANG_DEFAULT_CONFIG

# Obsolete macros:
AU_DEFUN([AC_LIBTOOL_CXX], [LT_LANG(C++)])
AU_DEFUN([AC_LIBTOOL_F77], [LT_LANG(Fortran 77)])
AU_DEFUN([AC_LIBTOOL_FC], [LT_LANG(Fortran)])
AU_DEFUN([AC_LIBTOOL_GCJ], [LT_LANG(Java)])
AU_DEFUN([AC_LIBTOOL_RC], [LT_LANG(Windows Resource)])
dnl aclocal-1.4 backwards compatibility:
dnl AC_DEFUN([AC_LIBTOOL_CXX], [])
dnl AC_DEFUN([AC_LIBTOOL_F77], [])
dnl AC_DEFUN([AC_LIBTOOL_FC], [])
dnl AC_DEFUN([AC_LIBTOOL_GCJ], [])
dnl AC_DEFUN([AC_LIBTOOL_RC], [])


# _LT_TAG_COMPILER
# ----------------
m4_defun([_LT_TAG_COMPILER],
[AC_REQUIRE([AC_PROG_CC])dnl

_LT_DECL([LTCC], [CC], [1], [A C compiler])dnl
_LT_DECL([LTCFLAGS], [CFLAGS], [1], [LTCC compiler flags])dnl
_LT_TAGDECL([CC], [compiler], [1], [A language specific compiler])dnl
_LT_TAGDECL([with_gcc], [GCC], [0], [Is the compiler the GNU compiler?])dnl

# If no C compiler was specified, use CC.
LTCC=${LTCC-"$CC"}

# If no C compiler flags were specified, use CFLAGS.
LTCFLAGS=${LTCFLAGS-"$CFLAGS"}

# Allow CC to be a program name with arguments.
compiler=$CC
])# _LT_TAG_COMPILER


# _LT_COMPILER_BOILERPLATE
# ------------------------
# Check for compiler boilerplate output or warnings with
# the simple compiler test code.
m4_defun([_LT_COMPILER_BOILERPLATE],
[m4_require([_LT_DECL_SED])dnl
ac_outfile=conftest.$ac_objext
echo "$lt_simple_compile_test_code" >conftest.$ac_ext
eval "$ac_compile" 2>&1 >/dev/null | $SED '/^$/d; /^ *+/d' >conftest.err
_lt_compiler_boilerplate=`cat conftest.err`
$RM conftest*
])# _LT_COMPILER_BOILERPLATE


# _LT_LINKER_BOILERPLATE
# ----------------------
# Check for linker boilerplate output or warnings with
# the simple link test code.
m4_defun([_LT_LINKER_BOILERPLATE],
[m4_require([_LT_DECL_SED])dnl
ac_outfile=conftest.$ac_objext
echo "$lt_simple_link_test_code" >conftest.$ac_ext
eval "$ac_link" 2>&1 >/dev/null | $SED '/^$/d; /^ *+/d' >conftest.err
_lt_linker_boilerplate=`cat conftest.err`
$RM -r conftest*
])# _LT_LINKER_BOILERPLATE

# _LT_REQUIRED_DARWIN_CHECKS
# -------------------------
m4_defun_once([_LT_REQUIRED_DARWIN_CHECKS],[
  case $host_os in
    rhapsody* | darwin*)
    AC_CHECK_TOOL([DSYMUTIL], [dsymutil], [:])
    AC_CHECK_TOOL([NMEDIT], [nmedit], [:])
    AC_CHECK_TOOL([LIPO], [lipo], [:])
    AC_CHECK_TOOL([OTOOL], [otool], [:])
    AC_CHECK_TOOL([OTOOL64], [otool64], [:])
    _LT_DECL([], [DSYMUTIL], [1],
      [Tool to manipulate archived DWARF debug symbol files on Mac OS X])
    _LT_DECL([], [NMEDIT], [1],
      [Tool to change global to local symbols on Mac OS X])
    _LT_DECL([], [LIPO], [1],
      [Tool to manipulate fat objects and archives on Mac OS X])
    _LT_DECL([], [OTOOL], [1],
      [ldd/readelf like tool for Mach-O binaries on Mac OS X])
    _LT_DECL([], [OTOOL64], [1],
      [ldd/readelf like tool for 64 bit Mach-O binaries on Mac OS X 10.4])

    AC_CACHE_CHECK([for -single_module linker flag],[lt_cv_apple_cc_single_mod],
      [lt_cv_apple_cc_single_mod=no
      if test -z "${LT_MULTI_MODULE}"; then
	# By default we will add the -single_module flag. You can override
	# by either setting the environment variable LT_MULTI_MODULE
	# non-empty at configure time, or by adding -multi_module to the
	# link flags.
	rm -rf libconftest.dylib*
	echo "int foo(void){return 1;}" > conftest.c
	echo "$LTCC $LTCFLAGS $LDFLAGS -o libconftest.dylib \
-dynamiclib -Wl,-single_module conftest.c" >&AS_MESSAGE_LOG_FD
	$LTCC $LTCFLAGS $LDFLAGS -o libconftest.dylib \
	  -dynamiclib -Wl,-single_module conftest.c 2>conftest.err
        _lt_result=$?
	# If there is a non-empty error log, and "single_module"
	# appears in it, assume the flag caused a linker warning
        if test -s conftest.err && $GREP single_module conftest.err; then
	  cat conftest.err >&AS_MESSAGE_LOG_FD
	# Otherwise, if the output was created with a 0 exit code from
	# the compiler, it worked.
	elif test -f libconftest.dylib && test $_lt_result -eq 0; then
	  lt_cv_apple_cc_single_mod=yes
	else
	  cat conftest.err >&AS_MESSAGE_LOG_FD
	fi
	rm -rf libconftest.dylib*
	rm -f conftest.*
      fi])

    AC_CACHE_CHECK([for -exported_symbols_list linker flag],
      [lt_cv_ld_exported_symbols_list],
      [lt_cv_ld_exported_symbols_list=no
      save_LDFLAGS=$LDFLAGS
      echo "_main" > conftest.sym
      LDFLAGS="$LDFLAGS -Wl,-exported_symbols_list,conftest.sym"
      AC_LINK_IFELSE([AC_LANG_PROGRAM([],[])],
	[lt_cv_ld_exported_symbols_list=yes],
	[lt_cv_ld_exported_symbols_list=no])
	LDFLAGS="$save_LDFLAGS"
    ])

    AC_CACHE_CHECK([for -force_load linker flag],[lt_cv_ld_force_load],
      [lt_cv_ld_force_load=no
      cat > conftest.c << _LT_EOF
int forced_loaded() { return 2;}
_LT_EOF
      echo "$LTCC $LTCFLAGS -c -o conftest.o conftest.c" >&AS_MESSAGE_LOG_FD
      $LTCC $LTCFLAGS -c -o conftest.o conftest.c 2>&AS_MESSAGE_LOG_FD
      echo "$AR cru libconftest.a conftest.o" >&AS_MESSAGE_LOG_FD
      $AR cru libconftest.a conftest.o 2>&AS_MESSAGE_LOG_FD
      echo "$RANLIB libconftest.a" >&AS_MESSAGE_LOG_FD
      $RANLIB libconftest.a 2>&AS_MESSAGE_LOG_FD
      cat > conftest.c << _LT_EOF
int main() { return 0;}
_LT_EOF
      echo "$LTCC $LTCFLAGS $LDFLAGS -o conftest conftest.c -Wl,-force_load,./libconftest.a" >&AS_MESSAGE_LOG_FD
      $LTCC $LTCFLAGS $LDFLAGS -o conftest conftest.c -Wl,-force_load,./libconftest.a 2>conftest.err
      _lt_result=$?
      if test -s conftest.err && $GREP force_load conftest.err; then
	cat conftest.err >&AS_MESSAGE_LOG_FD
      elif test -f conftest && test $_lt_result -eq 0 && $GREP forced_load conftest >/dev/null 2>&1 ; then
	lt_cv_ld_force_load=yes
      else
	cat conftest.err >&AS_MESSAGE_LOG_FD
      fi
        rm -f conftest.err libconftest.a conftest conftest.c
        rm -rf conftest.dSYM
    ])
    case $host_os in
    rhapsody* | darwin1.[[012]])
      _lt_dar_allow_undefined='${wl}-undefined ${wl}suppress' ;;
    darwin1.*)
      _lt_dar_allow_undefined='${wl}-flat_namespace ${wl}-undefined ${wl}suppress' ;;
    darwin*) # darwin 5.x on
      # if running on 10.5 or later, the deployment target defaults
      # to the OS version, if on x86, and 10.4, the deployment
      # target defaults to 10.4. Don't you love it?
      case ${MACOSX_DEPLOYMENT_TARGET-10.0},$host in
	10.0,*86*-darwin8*|10.0,*-darwin[[91]]*)
	  _lt_dar_allow_undefined='${wl}-undefined ${wl}dynamic_lookup' ;;
	10.[[012]]*)
	  _lt_dar_allow_undefined='${wl}-flat_namespace ${wl}-undefined ${wl}suppress' ;;
	10.*)
	  _lt_dar_allow_undefined='${wl}-undefined ${wl}dynamic_lookup' ;;
      esac
    ;;
  esac
    if test "$lt_cv_apple_cc_single_mod" = "yes"; then
      _lt_dar_single_mod='$single_module'
    fi
    if test "$lt_cv_ld_exported_symbols_list" = "yes"; then
      _lt_dar_export_syms=' ${wl}-exported_symbols_list,$output_objdir/${libname}-symbols.expsym'
    else
      _lt_dar_export_syms='~$NMEDIT -s $output_objdir/${libname}-symbols.expsym ${lib}'
    fi
    if test "$DSYMUTIL" != ":" && test "$lt_cv_ld_force_load" = "no"; then
      _lt_dsymutil='~$DSYMUTIL $lib || :'
    else
      _lt_dsymutil=
    fi
    ;;
  esac
])


# _LT_DARWIN_LINKER_FEATURES([TAG])
# ---------------------------------
# Checks for linker and compiler features on darwin
m4_defun([_LT_DARWIN_LINKER_FEATURES],
[
  m4_require([_LT_REQUIRED_DARWIN_CHECKS])
  _LT_TAGVAR(archive_cmds_need_lc, $1)=no
  _LT_TAGVAR(hardcode_direct, $1)=no
  _LT_TAGVAR(hardcode_automatic, $1)=yes
  _LT_TAGVAR(hardcode_shlibpath_var, $1)=unsupported
  if test "$lt_cv_ld_force_load" = "yes"; then
    _LT_TAGVAR(whole_archive_flag_spec, $1)='`for conv in $convenience\"\"; do test  -n \"$conv\" && new_convenience=\"$new_convenience ${wl}-force_load,$conv\"; done; func_echo_all \"$new_convenience\"`'
    m4_case([$1], [F77], [_LT_TAGVAR(compiler_needs_object, $1)=yes],
                  [FC],  [_LT_TAGVAR(compiler_needs_object, $1)=yes])
  else
    _LT_TAGVAR(whole_archive_flag_spec, $1)=''
  fi
  _LT_TAGVAR(link_all_deplibs, $1)=yes
  _LT_TAGVAR(allow_undefined_flag, $1)="$_lt_dar_allow_undefined"
  case $cc_basename in
     ifort*) _lt_dar_can_shared=yes ;;
     *) _lt_dar_can_shared=$GCC ;;
  esac
  if test "$_lt_dar_can_shared" = "yes"; then
    output_verbose_link_cmd=func_echo_all
    _LT_TAGVAR(archive_cmds, $1)="\$CC -dynamiclib \$allow_undefined_flag -o \$lib \$libobjs \$deplibs \$compiler_flags -install_name \$rpath/\$soname \$verstring $_lt_dar_single_mod${_lt_dsymutil}"
    _LT_TAGVAR(module_cmds, $1)="\$CC \$allow_undefined_flag -o \$lib -bundle \$libobjs \$deplibs \$compiler_flags${_lt_dsymutil}"
    _LT_TAGVAR(archive_expsym_cmds, $1)="sed 's,^,_,' < \$export_symbols > \$output_objdir/\${libname}-symbols.expsym~\$CC -dynamiclib \$allow_undefined_flag -o \$lib \$libobjs \$deplibs \$compiler_flags -install_name \$rpath/\$soname \$verstring ${_lt_dar_single_mod}${_lt_dar_export_syms}${_lt_dsymutil}"
    _LT_TAGVAR(module_expsym_cmds, $1)="sed -e 's,^,_,' < \$export_symbols > \$output_objdir/\${libname}-symbols.expsym~\$CC \$allow_undefined_flag -o \$lib -bundle \$libobjs \$deplibs \$compiler_flags${_lt_dar_export_syms}${_lt_dsymutil}"
    m4_if([$1], [CXX],
[   if test "$lt_cv_apple_cc_single_mod" != "yes"; then
      _LT_TAGVAR(archive_cmds, $1)="\$CC -r -keep_private_externs -nostdlib -o \${lib}-master.o \$libobjs~\$CC -dynamiclib \$allow_undefined_flag -o \$lib \${lib}-master.o \$deplibs \$compiler_flags -install_name \$rpath/\$soname \$verstring${_lt_dsymutil}"
      _LT_TAGVAR(archive_expsym_cmds, $1)="sed 's,^,_,' < \$export_symbols > \$output_objdir/\${libname}-symbols.expsym~\$CC -r -keep_private_externs -nostdlib -o \${lib}-master.o \$libobjs~\$CC -dynamiclib \$allow_undefined_flag -o \$lib \${lib}-master.o \$deplibs \$compiler_flags -install_name \$rpath/\$soname \$verstring${_lt_dar_export_syms}${_lt_dsymutil}"
    fi
],[])
  else
  _LT_TAGVAR(ld_shlibs, $1)=no
  fi
])

# _LT_SYS_MODULE_PATH_AIX([TAGNAME])
# ----------------------------------
# Links a minimal program and checks the executable
# for the system default hardcoded library path. In most cases,
# this is /usr/lib:/lib, but when the MPI compilers are used
# the location of the communication and MPI libs are included too.
# If we don't find anything, use the default library path according
# to the aix ld manual.
# Store the results from the different compilers for each TAGNAME.
# Allow to override them for all tags through lt_cv_aix_libpath.
m4_defun([_LT_SYS_MODULE_PATH_AIX],
[m4_require([_LT_DECL_SED])dnl
if test "${lt_cv_aix_libpath+set}" = set; then
  aix_libpath=$lt_cv_aix_libpath
else
  AC_CACHE_VAL([_LT_TAGVAR([lt_cv_aix_libpath_], [$1])],
  [AC_LINK_IFELSE([AC_LANG_PROGRAM],[
  lt_aix_libpath_sed='[
      /Import File Strings/,/^$/ {
	  /^0/ {
	      s/^0  *\([^ ]*\) *$/\1/
	      p
	  }
      }]'
  _LT_TAGVAR([lt_cv_aix_libpath_], [$1])=`dump -H conftest$ac_exeext 2>/dev/null | $SED -n -e "$lt_aix_libpath_sed"`
  # Check for a 64-bit object if we didn't find anything.
  if test -z "$_LT_TAGVAR([lt_cv_aix_libpath_], [$1])"; then
    _LT_TAGVAR([lt_cv_aix_libpath_], [$1])=`dump -HX64 conftest$ac_exeext 2>/dev/null | $SED -n -e "$lt_aix_libpath_sed"`
  fi],[])
  if test -z "$_LT_TAGVAR([lt_cv_aix_libpath_], [$1])"; then
    _LT_TAGVAR([lt_cv_aix_libpath_], [$1])="/usr/lib:/lib"
  fi
  ])
  aix_libpath=$_LT_TAGVAR([lt_cv_aix_libpath_], [$1])
fi
])# _LT_SYS_MODULE_PATH_AIX


# _LT_SHELL_INIT(ARG)
# -------------------
m4_define([_LT_SHELL_INIT],
[m4_divert_text([M4SH-INIT], [$1
])])# _LT_SHELL_INIT



# _LT_PROG_ECHO_BACKSLASH
# -----------------------
# Find how we can fake an echo command that does not interpret backslash.
# In particular, with Autoconf 2.60 or later we add some code to the start
# of the generated configure script which will find a shell with a builtin
# printf (which we can use as an echo command).
m4_defun([_LT_PROG_ECHO_BACKSLASH],
[ECHO='\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\'
ECHO=$ECHO$ECHO$ECHO$ECHO$ECHO
ECHO=$ECHO$ECHO$ECHO$ECHO$ECHO$ECHO

AC_MSG_CHECKING([how to print strings])
# Test print first, because it will be a builtin if present.
if test "X`( print -r -- -n ) 2>/dev/null`" = X-n && \
   test "X`print -r -- $ECHO 2>/dev/null`" = "X$ECHO"; then
  ECHO='print -r --'
elif test "X`printf %s $ECHO 2>/dev/null`" = "X$ECHO"; then
  ECHO='printf %s\n'
else
  # Use this function as a fallback that always works.
  func_fallback_echo ()
  {
    eval 'cat <<_LTECHO_EOF
$[]1
_LTECHO_EOF'
  }
  ECHO='func_fallback_echo'
fi

# func_echo_all arg...
# Invoke $ECHO with all args, space-separated.
func_echo_all ()
{
    $ECHO "$*" 
}

case "$ECHO" in
  printf*) AC_MSG_RESULT([printf]) ;;
  print*) AC_MSG_RESULT([print -r]) ;;
  *) AC_MSG_RESULT([cat]) ;;
esac

m4_ifdef([_AS_DETECT_SUGGESTED],
[_AS_DETECT_SUGGESTED([
  test -n "${ZSH_VERSION+set}${BASH_VERSION+set}" || (
    ECHO='\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\'
    ECHO=$ECHO$ECHO$ECHO$ECHO$ECHO
    ECHO=$ECHO$ECHO$ECHO$ECHO$ECHO$ECHO
    PATH=/empty FPATH=/empty; export PATH FPATH
    test "X`printf %s $ECHO`" = "X$ECHO" \
      || test "X`print -r -- $ECHO`" = "X$ECHO" )])])

_LT_DECL([], [SHELL], [1], [Shell to use when invoking shell scripts])
_LT_DECL([], [ECHO], [1], [An echo program that protects backslashes])
])# _LT_PROG_ECHO_BACKSLASH


# _LT_WITH_SYSROOT
# ----------------
AC_DEFUN([_LT_WITH_SYSROOT],
[AC_MSG_CHECKING([for sysroot])
AC_ARG_WITH([sysroot],
[  --with-sysroot[=DIR] Search for dependent libraries within DIR
                        (or the compiler's sysroot if not specified).],
[], [with_sysroot=no])

dnl lt_sysroot will always be passed unquoted.  We quote it here
dnl in case the user passed a directory name.
lt_sysroot=
case ${with_sysroot} in #(
 yes)
   if test "$GCC" = yes; then
     lt_sysroot=`$CC --print-sysroot 2>/dev/null`
   fi
   ;; #(
 /*)
   lt_sysroot=`echo "$with_sysroot" | sed -e "$sed_quote_subst"`
   ;; #(
 no|'')
   ;; #(
 *)
   AC_MSG_RESULT([${with_sysroot}])
   AC_MSG_ERROR([The sysroot must be an absolute path.])
   ;;
esac

 AC_MSG_RESULT([${lt_sysroot:-no}])
_LT_DECL([], [lt_sysroot], [0], [The root where to search for ]dnl
[dependent libraries, and in which our libraries should be installed.])])

# _LT_ENABLE_LOCK
# ---------------
m4_defun([_LT_ENABLE_LOCK],
[AC_ARG_ENABLE([libtool-lock],
  [AS_HELP_STRING([--disable-libtool-lock],
    [avoid locking (might break parallel builds)])])
test "x$enable_libtool_lock" != xno && enable_libtool_lock=yes

# Some flags need to be propagated to the compiler or linker for good
# libtool support.
case $host in
ia64-*-hpux*)
  # Find out which ABI we are using.
  echo 'int i;' > conftest.$ac_ext
  if AC_TRY_EVAL(ac_compile); then
    case `/usr/bin/file conftest.$ac_objext` in
      *ELF-32*)
	HPUX_IA64_MODE="32"
	;;
      *ELF-64*)
	HPUX_IA64_MODE="64"
	;;
    esac
  fi
  rm -rf conftest*
  ;;
*-*-irix6*)
  # Find out which ABI we are using.
  echo '[#]line '$LINENO' "configure"' > conftest.$ac_ext
  if AC_TRY_EVAL(ac_compile); then
    if test "$lt_cv_prog_gnu_ld" = yes; then
      case `/usr/bin/file conftest.$ac_objext` in
	*32-bit*)
	  LD="${LD-ld} -melf32bsmip"
	  ;;
	*N32*)
	  LD="${LD-ld} -melf32bmipn32"
	  ;;
	*64-bit*)
	  LD="${LD-ld} -melf64bmip"
	;;
      esac
    else
      case `/usr/bin/file conftest.$ac_objext` in
	*32-bit*)
	  LD="${LD-ld} -32"
	  ;;
	*N32*)
	  LD="${LD-ld} -n32"
	  ;;
	*64-bit*)
	  LD="${LD-ld} -64"
	  ;;
      esac
    fi
  fi
  rm -rf conftest*
  ;;

x86_64-*kfreebsd*-gnu|x86_64-*linux*|ppc*-*linux*|powerpc*-*linux*| \
s390*-*linux*|s390*-*tpf*|sparc*-*linux*)
  # Find out which ABI we are using.
  echo 'int i;' > conftest.$ac_ext
  if AC_TRY_EVAL(ac_compile); then
    case `/usr/bin/file conftest.o` in
      *32-bit*)
	case $host in
	  x86_64-*kfreebsd*-gnu)
	    LD="${LD-ld} -m elf_i386_fbsd"
	    ;;
	  x86_64-*linux*)
	    case `/usr/bin/file conftest.o` in
	      *x86-64*)
		LD="${LD-ld} -m elf32_x86_64"
		;;
	      *)
		LD="${LD-ld} -m elf_i386"
		;;
	    esac
	    ;;
	  ppc64-*linux*|powerpc64-*linux*)
	    LD="${LD-ld} -m elf32ppclinux"
	    ;;
	  s390x-*linux*)
	    LD="${LD-ld} -m elf_s390"
	    ;;
	  sparc64-*linux*)
	    LD="${LD-ld} -m elf32_sparc"
	    ;;
	esac
	;;
      *64-bit*)
	case $host in
	  x86_64-*kfreebsd*-gnu)
	    LD="${LD-ld} -m elf_x86_64_fbsd"
	    ;;
	  x86_64-*linux*)
	    LD="${LD-ld} -m elf_x86_64"
	    ;;
	  ppc*-*linux*|powerpc*-*linux*)
	    LD="${LD-ld} -m elf64ppc"
	    ;;
	  s390*-*linux*|s390*-*tpf*)
	    LD="${LD-ld} -m elf64_s390"
	    ;;
	  sparc*-*linux*)
	    LD="${LD-ld} -m elf64_sparc"
	    ;;
	esac
	;;
    esac
  fi
  rm -rf conftest*
  ;;

*-*-sco3.2v5*)
  # On SCO OpenServer 5, we need -belf to get full-featured binaries.
  SAVE_CFLAGS="$CFLAGS"
  CFLAGS="$CFLAGS -belf"
  AC_CACHE_CHECK([whether the C compiler needs -belf], lt_cv_cc_needs_belf,
    [AC_LANG_PUSH(C)
     AC_LINK_IFELSE([AC_LANG_PROGRAM([[]],[[]])],[lt_cv_cc_needs_belf=yes],[lt_cv_cc_needs_belf=no])
     AC_LANG_POP])
  if test x"$lt_cv_cc_needs_belf" != x"yes"; then
    # this is probably gcc 2.8.0, egcs 1.0 or newer; no need for -belf
    CFLAGS="$SAVE_CFLAGS"
  fi
  ;;
*-*solaris*)
  # Find out which ABI we are using.
  echo 'int i;' > conftest.$ac_ext
  if AC_TRY_EVAL(ac_compile); then
    case `/usr/bin/file conftest.o` in
    *64-bit*)
      case $lt_cv_prog_gnu_ld in
      yes*)
        case $host in
        i?86-*-solaris*)
          LD="${LD-ld} -m elf_x86_64"
          ;;
        sparc*-*-solaris*)
          LD="${LD-ld} -m elf64_sparc"
          ;;
        esac
        # GNU ld 2.21 introduced _sol2 emulations.  Use them if available.
        if ${LD-ld} -V | grep _sol2 >/dev/null 2>&1; then
          LD="${LD-ld}_sol2"
        fi
        ;;
      *)
	if ${LD-ld} -64 -r -o conftest2.o conftest.o >/dev/null 2>&1; then
	  LD="${LD-ld} -64"
	fi
	;;
      esac
      ;;
    esac
  fi
  rm -rf conftest*
  ;;
esac

need_locks="$enable_libtool_lock"
])# _LT_ENABLE_LOCK


# _LT_PROG_AR
# -----------
m4_defun([_LT_PROG_AR],
[AC_CHECK_TOOLS(AR, [ar], false)
: ${AR=ar}
: ${AR_FLAGS=cru}
_LT_DECL([], [AR], [1], [The archiver])
_LT_DECL([], [AR_FLAGS], [1], [Flags to create an archive])

AC_CACHE_CHECK([for archiver @FILE support], [lt_cv_ar_at_file],
  [lt_cv_ar_at_file=no
   AC_COMPILE_IFELSE([AC_LANG_PROGRAM],
     [echo conftest.$ac_objext > conftest.lst
      lt_ar_try='$AR $AR_FLAGS libconftest.a @conftest.lst >&AS_MESSAGE_LOG_FD'
      AC_TRY_EVAL([lt_ar_try])
      if test "$ac_status" -eq 0; then
	# Ensure the archiver fails upon bogus file names.
	rm -f conftest.$ac_objext libconftest.a
	AC_TRY_EVAL([lt_ar_try])
	if test "$ac_status" -ne 0; then
          lt_cv_ar_at_file=@
        fi
      fi
      rm -f conftest.* libconftest.a
     ])
  ])

if test "x$lt_cv_ar_at_file" = xno; then
  archiver_list_spec=
else
  archiver_list_spec=$lt_cv_ar_at_file
fi
_LT_DECL([], [archiver_list_spec], [1],
  [How to feed a file listing to the archiver])
])# _LT_PROG_AR


# _LT_CMD_OLD_ARCHIVE
# -------------------
m4_defun([_LT_CMD_OLD_ARCHIVE],
[_LT_PROG_AR

AC_CHECK_TOOL(STRIP, strip, :)
test -z "$STRIP" && STRIP=:
_LT_DECL([], [STRIP], [1], [A symbol stripping program])

AC_CHECK_TOOL(RANLIB, ranlib, :)
test -z "$RANLIB" && RANLIB=:
_LT_DECL([], [RANLIB], [1],
    [Commands used to install an old-style archive])

# Determine commands to create old-style static archives.
old_archive_cmds='$AR $AR_FLAGS $oldlib$oldobjs'
old_postinstall_cmds='chmod 644 $oldlib'
old_postuninstall_cmds=

if test -n "$RANLIB"; then
  case $host_os in
  openbsd*)
    old_postinstall_cmds="$old_postinstall_cmds~\$RANLIB -t \$tool_oldlib"
    ;;
  *)
    old_postinstall_cmds="$old_postinstall_cmds~\$RANLIB \$tool_oldlib"
    ;;
  esac
  old_archive_cmds="$old_archive_cmds~\$RANLIB \$tool_oldlib"
fi

case $host_os in
  darwin*)
    lock_old_archive_extraction=yes ;;
  *)
    lock_old_archive_extraction=no ;;
esac
_LT_DECL([], [old_postinstall_cmds], [2])
_LT_DECL([], [old_postuninstall_cmds], [2])
_LT_TAGDECL([], [old_archive_cmds], [2],
    [Commands used to build an old-style archive])
_LT_DECL([], [lock_old_archive_extraction], [0],
    [Whether to use a lock for old archive extraction])
])# _LT_CMD_OLD_ARCHIVE


# _LT_COMPILER_OPTION(MESSAGE, VARIABLE-NAME, FLAGS,
#		[OUTPUT-FILE], [ACTION-SUCCESS], [ACTION-FAILURE])
# ----------------------------------------------------------------
# Check whether the given compiler option works
AC_DEFUN([_LT_COMPILER_OPTION],
[m4_require([_LT_FILEUTILS_DEFAULTS])dnl
m4_require([_LT_DECL_SED])dnl
AC_CACHE_CHECK([$1], [$2],
  [$2=no
   m4_if([$4], , [ac_outfile=conftest.$ac_objext], [ac_outfile=$4])
   echo "$lt_simple_compile_test_code" > conftest.$ac_ext
   lt_compiler_flag="$3"
   # Insert the option either (1) after the last *FLAGS variable, or
   # (2) before a word containing "conftest.", or (3) at the end.
   # Note that $ac_compile itself does not contain backslashes and begins
   # with a dollar sign (not a hyphen), so the echo should work correctly.
   # The option is referenced via a variable to avoid confusing sed.
   lt_compile=`echo "$ac_compile" | $SED \
   -e 's:.*FLAGS}\{0,1\} :&$lt_compiler_flag :; t' \
   -e 's: [[^ ]]*conftest\.: $lt_compiler_flag&:; t' \
   -e 's:$: $lt_compiler_flag:'`
   (eval echo "\"\$as_me:$LINENO: $lt_compile\"" >&AS_MESSAGE_LOG_FD)
   (eval "$lt_compile" 2>conftest.err)
   ac_status=$?
   cat conftest.err >&AS_MESSAGE_LOG_FD
   echo "$as_me:$LINENO: \$? = $ac_status" >&AS_MESSAGE_LOG_FD
   if (exit $ac_status) && test -s "$ac_outfile"; then
     # The compiler can only warn and ignore the option if not recognized
     # So say no if there are warnings other than the usual output.
     $ECHO "$_lt_compiler_boilerplate" | $SED '/^$/d' >conftest.exp
     $SED '/^$/d; /^ *+/d' conftest.err >conftest.er2
     if test ! -s conftest.er2 || diff conftest.exp conftest.er2 >/dev/null; then
       $2=yes
     fi
   fi
   $RM conftest*
])

if test x"[$]$2" = xyes; then
    m4_if([$5], , :, [$5])
else
    m4_if([$6], , :, [$6])
fi
])# _LT_COMPILER_OPTION

# Old name:
AU_ALIAS([AC_LIBTOOL_COMPILER_OPTION], [_LT_COMPILER_OPTION])
dnl aclocal-1.4 backwards compatibility:
dnl AC_DEFUN([AC_LIBTOOL_COMPILER_OPTION], [])


# _LT_LINKER_OPTION(MESSAGE, VARIABLE-NAME, FLAGS,
#                  [ACTION-SUCCESS], [ACTION-FAILURE])
# ----------------------------------------------------
# Check whether the given linker option works
AC_DEFUN([_LT_LINKER_OPTION],
[m4_require([_LT_FILEUTILS_DEFAULTS])dnl
m4_require([_LT_DECL_SED])dnl
AC_CACHE_CHECK([$1], [$2],
  [$2=no
   save_LDFLAGS="$LDFLAGS"
   LDFLAGS="$LDFLAGS $3"
   echo "$lt_simple_link_test_code" > conftest.$ac_ext
   if (eval $ac_link 2>conftest.err) && test -s conftest$ac_exeext; then
     # The linker can only warn and ignore the option if not recognized
     # So say no if there are warnings
     if test -s conftest.err; then
       # Append any errors to the config.log.
       cat conftest.err 1>&AS_MESSAGE_LOG_FD
       $ECHO "$_lt_linker_boilerplate" | $SED '/^$/d' > conftest.exp
       $SED '/^$/d; /^ *+/d' conftest.err >conftest.er2
       if diff conftest.exp conftest.er2 >/dev/null; then
         $2=yes
       fi
     else
       $2=yes
     fi
   fi
   $RM -r conftest*
   LDFLAGS="$save_LDFLAGS"
])

if test x"[$]$2" = xyes; then
    m4_if([$4], , :, [$4])
else
    m4_if([$5], , :, [$5])
fi
])# _LT_LINKER_OPTION

# Old name:
AU_ALIAS([AC_LIBTOOL_LINKER_OPTION], [_LT_LINKER_OPTION])
dnl aclocal-1.4 backwards compatibility:
dnl AC_DEFUN([AC_LIBTOOL_LINKER_OPTION], [])


# LT_CMD_MAX_LEN
#---------------
AC_DEFUN([LT_CMD_MAX_LEN],
[AC_REQUIRE([AC_CANONICAL_HOST])dnl
# find the maximum length of command line arguments
AC_MSG_CHECKING([the maximum length of command line arguments])
AC_CACHE_VAL([lt_cv_sys_max_cmd_len], [dnl
  i=0
  teststring="ABCD"

  case $build_os in
  msdosdjgpp*)
    # On DJGPP, this test can blow up pretty badly due to problems in libc
    # (any single argument exceeding 2000 bytes causes a buffer overrun
    # during glob expansion).  Even if it were fixed, the result of this
    # check would be larger than it should be.
    lt_cv_sys_max_cmd_len=12288;    # 12K is about right
    ;;

  gnu*)
    # Under GNU Hurd, this test is not required because there is
    # no limit to the length of command line arguments.
    # Libtool will interpret -1 as no limit whatsoever
    lt_cv_sys_max_cmd_len=-1;
    ;;

  cygwin* | mingw* | cegcc*)
    # On Win9x/ME, this test blows up -- it succeeds, but takes
    # about 5 minutes as the teststring grows exponentially.
    # Worse, since 9x/ME are not pre-emptively multitasking,
    # you end up with a "frozen" computer, even though with patience
    # the test eventually succeeds (with a max line length of 256k).
    # Instead, let's just punt: use the minimum linelength reported by
    # all of the supported platforms: 8192 (on NT/2K/XP).
    lt_cv_sys_max_cmd_len=8192;
    ;;

  mint*)
    # On MiNT this can take a long time and run out of memory.
    lt_cv_sys_max_cmd_len=8192;
    ;;

  amigaos*)
    # On AmigaOS with pdksh, this test takes hours, literally.
    # So we just punt and use a minimum line length of 8192.
    lt_cv_sys_max_cmd_len=8192;
    ;;

  netbsd* | freebsd* | openbsd* | darwin* | dragonfly*)
    # This has been around since 386BSD, at least.  Likely further.
    if test -x /sbin/sysctl; then
      lt_cv_sys_max_cmd_len=`/sbin/sysctl -n kern.argmax`
    elif test -x /usr/sbin/sysctl; then
      lt_cv_sys_max_cmd_len=`/usr/sbin/sysctl -n kern.argmax`
    else
      lt_cv_sys_max_cmd_len=65536	# usable default for all BSDs
    fi
    # And add a safety zone
    lt_cv_sys_max_cmd_len=`expr $lt_cv_sys_max_cmd_len \/ 4`
    lt_cv_sys_max_cmd_len=`expr $lt_cv_sys_max_cmd_len \* 3`
    ;;

  interix*)
    # We know the value 262144 and hardcode it with a safety zone (like BSD)
    lt_cv_sys_max_cmd_len=196608
    ;;

  os2*)
    # The test takes a long time on OS/2.
    lt_cv_sys_max_cmd_len=8192
    ;;

  osf*)
    # Dr. Hans Ekkehard Plesser reports seeing a kernel panic running configure
    # due to this test when exec_disable_arg_limit is 1 on Tru64. It is not
    # nice to cause kernel panics so lets avoid the loop below.
    # First set a reasonable default.
    lt_cv_sys_max_cmd_len=16384
    #
    if test -x /sbin/sysconfig; then
      case `/sbin/sysconfig -q proc exec_disable_arg_limit` in
        *1*) lt_cv_sys_max_cmd_len=-1 ;;
      esac
    fi
    ;;
  sco3.2v5*)
    lt_cv_sys_max_cmd_len=102400
    ;;
  sysv5* | sco5v6* | sysv4.2uw2*)
    kargmax=`grep ARG_MAX /etc/conf/cf.d/stune 2>/dev/null`
    if test -n "$kargmax"; then
      lt_cv_sys_max_cmd_len=`echo $kargmax | sed 's/.*[[	 ]]//'`
    else
      lt_cv_sys_max_cmd_len=32768
    fi
    ;;
  *)
    lt_cv_sys_max_cmd_len=`(getconf ARG_MAX) 2> /dev/null`
    if test -n "$lt_cv_sys_max_cmd_len" && \
	test undefined != "$lt_cv_sys_max_cmd_len"; then
      lt_cv_sys_max_cmd_len=`expr $lt_cv_sys_max_cmd_len \/ 4`
      lt_cv_sys_max_cmd_len=`expr $lt_cv_sys_max_cmd_len \* 3`
    else
      # Make teststring a little bigger before we do anything with it.
      # a 1K string should be a reasonable start.
      for i in 1 2 3 4 5 6 7 8 ; do
        teststring=$teststring$teststring
      done
      SHELL=${SHELL-${CONFIG_SHELL-/bin/sh}}
      # If test is not a shell built-in, we'll probably end up computing a
      # maximum length that is only half of the actual maximum length, but
      # we can't tell.
      while { test "X"`env echo "$teststring$teststring" 2>/dev/null` \
	         = "X$teststring$teststring"; } >/dev/null 2>&1 &&
	      test $i != 17 # 1/2 MB should be enough
      do
        i=`expr $i + 1`
        teststring=$teststring$teststring
      done
      # Only check the string length outside the loop.
      lt_cv_sys_max_cmd_len=`expr "X$teststring" : ".*" 2>&1`
      teststring=
      # Add a significant safety factor because C++ compilers can tack on
      # massive amounts of additional arguments before passing them to the
      # linker.  It appears as though 1/2 is a usable value.
      lt_cv_sys_max_cmd_len=`expr $lt_cv_sys_max_cmd_len \/ 2`
    fi
    ;;
  esac
])
if test -n $lt_cv_sys_max_cmd_len ; then
  AC_MSG_RESULT($lt_cv_sys_max_cmd_len)
else
  AC_MSG_RESULT(none)
fi
max_cmd_len=$lt_cv_sys_max_cmd_len
_LT_DECL([], [max_cmd_len], [0],
    [What is the maximum length of a command?])
])# LT_CMD_MAX_LEN

# Old name:
AU_ALIAS([AC_LIBTOOL_SYS_MAX_CMD_LEN], [LT_CMD_MAX_LEN])
dnl aclocal-1.4 backwards compatibility:
dnl AC_DEFUN([AC_LIBTOOL_SYS_MAX_CMD_LEN], [])


# _LT_HEADER_DLFCN
# ----------------
m4_defun([_LT_HEADER_DLFCN],
[AC_CHECK_HEADERS([dlfcn.h], [], [], [AC_INCLUDES_DEFAULT])dnl
])# _LT_HEADER_DLFCN


# _LT_TRY_DLOPEN_SELF (ACTION-IF-TRUE, ACTION-IF-TRUE-W-USCORE,
#                      ACTION-IF-FALSE, ACTION-IF-CROSS-COMPILING)
# ----------------------------------------------------------------
m4_defun([_LT_TRY_DLOPEN_SELF],
[m4_require([_LT_HEADER_DLFCN])dnl
if test "$cross_compiling" = yes; then :
  [$4]
else
  lt_dlunknown=0; lt_dlno_uscore=1; lt_dlneed_uscore=2
  lt_status=$lt_dlunknown
  cat > conftest.$ac_ext <<_LT_EOF
[#line $LINENO "configure"
#include "confdefs.h"

#if HAVE_DLFCN_H
#include <dlfcn.h>
#endif

#include <stdio.h>

#ifdef RTLD_GLOBAL
#  define LT_DLGLOBAL		RTLD_GLOBAL
#else
#  ifdef DL_GLOBAL
#    define LT_DLGLOBAL		DL_GLOBAL
#  else
#    define LT_DLGLOBAL		0
#  endif
#endif

/* We may have to define LT_DLLAZY_OR_NOW in the command line if we
   find out it does not work in some platform. */
#ifndef LT_DLLAZY_OR_NOW
#  ifdef RTLD_LAZY
#    define LT_DLLAZY_OR_NOW		RTLD_LAZY
#  else
#    ifdef DL_LAZY
#      define LT_DLLAZY_OR_NOW		DL_LAZY
#    else
#      ifdef RTLD_NOW
#        define LT_DLLAZY_OR_NOW	RTLD_NOW
#      else
#        ifdef DL_NOW
#          define LT_DLLAZY_OR_NOW	DL_NOW
#        else
#          define LT_DLLAZY_OR_NOW	0
#        endif
#      endif
#    endif
#  endif
#endif

/* When -fvisbility=hidden is used, assume the code has been annotated
   correspondingly for the symbols needed.  */
#if defined(__GNUC__) && (((__GNUC__ == 3) && (__GNUC_MINOR__ >= 3)) || (__GNUC__ > 3))
int fnord () __attribute__((visibility("default")));
#endif

int fnord () { return 42; }
int main ()
{
  void *self = dlopen (0, LT_DLGLOBAL|LT_DLLAZY_OR_NOW);
  int status = $lt_dlunknown;

  if (self)
    {
      if (dlsym (self,"fnord"))       status = $lt_dlno_uscore;
      else
        {
	  if (dlsym( self,"_fnord"))  status = $lt_dlneed_uscore;
          else puts (dlerror ());
	}
      /* dlclose (self); */
    }
  else
    puts (dlerror ());

  return status;
}]
_LT_EOF
  if AC_TRY_EVAL(ac_link) && test -s conftest${ac_exeext} 2>/dev/null; then
    (./conftest; exit; ) >&AS_MESSAGE_LOG_FD 2>/dev/null
    lt_status=$?
    case x$lt_status in
      x$lt_dlno_uscore) $1 ;;
      x$lt_dlneed_uscore) $2 ;;
      x$lt_dlunknown|x*) $3 ;;
    esac
  else :
    # compilation failed
    $3
  fi
fi
rm -fr conftest*
])# _LT_TRY_DLOPEN_SELF


# LT_SYS_DLOPEN_SELF
# ------------------
AC_DEFUN([LT_SYS_DLOPEN_SELF],
[m4_require([_LT_HEADER_DLFCN])dnl
if test "x$enable_dlopen" != xyes; then
  enable_dlopen=unknown
  enable_dlopen_self=unknown
  enable_dlopen_self_static=unknown
else
  lt_cv_dlopen=no
  lt_cv_dlopen_libs=

  case $host_os in
  beos*)
    lt_cv_dlopen="load_add_on"
    lt_cv_dlopen_libs=
    lt_cv_dlopen_self=yes
    ;;

  mingw* | pw32* | cegcc*)
    lt_cv_dlopen="LoadLibrary"
    lt_cv_dlopen_libs=
    ;;

  cygwin*)
    lt_cv_dlopen="dlopen"
    lt_cv_dlopen_libs=
    ;;

  darwin*)
  # if libdl is installed we need to link against it
    AC_CHECK_LIB([dl], [dlopen],
		[lt_cv_dlopen="dlopen" lt_cv_dlopen_libs="-ldl"],[
    lt_cv_dlopen="dyld"
    lt_cv_dlopen_libs=
    lt_cv_dlopen_self=yes
    ])
    ;;

  *)
    AC_CHECK_FUNC([shl_load],
	  [lt_cv_dlopen="shl_load"],
      [AC_CHECK_LIB([dld], [shl_load],
	    [lt_cv_dlopen="shl_load" lt_cv_dlopen_libs="-ldld"],
	[AC_CHECK_FUNC([dlopen],
	      [lt_cv_dlopen="dlopen"],
	  [AC_CHECK_LIB([dl], [dlopen],
		[lt_cv_dlopen="dlopen" lt_cv_dlopen_libs="-ldl"],
	    [AC_CHECK_LIB([svld], [dlopen],
		  [lt_cv_dlopen="dlopen" lt_cv_dlopen_libs="-lsvld"],
	      [AC_CHECK_LIB([dld], [dld_link],
		    [lt_cv_dlopen="dld_link" lt_cv_dlopen_libs="-ldld"])
	      ])
	    ])
	  ])
	])
      ])
    ;;
  esac

  if test "x$lt_cv_dlopen" != xno; then
    enable_dlopen=yes
  else
    enable_dlopen=no
  fi

  case $lt_cv_dlopen in
  dlopen)
    save_CPPFLAGS="$CPPFLAGS"
    test "x$ac_cv_header_dlfcn_h" = xyes && CPPFLAGS="$CPPFLAGS -DHAVE_DLFCN_H"

    save_LDFLAGS="$LDFLAGS"
    wl=$lt_prog_compiler_wl eval LDFLAGS=\"\$LDFLAGS $export_dynamic_flag_spec\"

    save_LIBS="$LIBS"
    LIBS="$lt_cv_dlopen_libs $LIBS"

    AC_CACHE_CHECK([whether a program can dlopen itself],
	  lt_cv_dlopen_self, [dnl
	  _LT_TRY_DLOPEN_SELF(
	    lt_cv_dlopen_self=yes, lt_cv_dlopen_self=yes,
	    lt_cv_dlopen_self=no, lt_cv_dlopen_self=cross)
    ])

    if test "x$lt_cv_dlopen_self" = xyes; then
      wl=$lt_prog_compiler_wl eval LDFLAGS=\"\$LDFLAGS $lt_prog_compiler_static\"
      AC_CACHE_CHECK([whether a statically linked program can dlopen itself],
	  lt_cv_dlopen_self_static, [dnl
	  _LT_TRY_DLOPEN_SELF(
	    lt_cv_dlopen_self_static=yes, lt_cv_dlopen_self_static=yes,
	    lt_cv_dlopen_self_static=no,  lt_cv_dlopen_self_static=cross)
      ])
    fi

    CPPFLAGS="$save_CPPFLAGS"
    LDFLAGS="$save_LDFLAGS"
    LIBS="$save_LIBS"
    ;;
  esac

  case $lt_cv_dlopen_self in
  yes|no) enable_dlopen_self=$lt_cv_dlopen_self ;;
  *) enable_dlopen_self=unknown ;;
  esac

  case $lt_cv_dlopen_self_static in
  yes|no) enable_dlopen_self_static=$lt_cv_dlopen_self_static ;;
  *) enable_dlopen_self_static=unknown ;;
  esac
fi
_LT_DECL([dlopen_support], [enable_dlopen], [0],
	 [Whether dlopen is supported])
_LT_DECL([dlopen_self], [enable_dlopen_self], [0],
	 [Whether dlopen of programs is supported])
_LT_DECL([dlopen_self_static], [enable_dlopen_self_static], [0],
	 [Whether dlopen of statically linked programs is supported])
])# LT_SYS_DLOPEN_SELF

# Old name:
AU_ALIAS([AC_LIBTOOL_DLOPEN_SELF], [LT_SYS_DLOPEN_SELF])
dnl aclocal-1.4 backwards compatibility:
dnl AC_DEFUN([AC_LIBTOOL_DLOPEN_SELF], [])


# _LT_COMPILER_C_O([TAGNAME])
# ---------------------------
# Check to see if options -c and -o are simultaneously supported by compiler.
# This macro does not hard code the compiler like AC_PROG_CC_C_O.
m4_defun([_LT_COMPILER_C_O],
[m4_require([_LT_DECL_SED])dnl
m4_require([_LT_FILEUTILS_DEFAULTS])dnl
m4_require([_LT_TAG_COMPILER])dnl
AC_CACHE_CHECK([if $compiler supports -c -o file.$ac_objext],
  [_LT_TAGVAR(lt_cv_prog_compiler_c_o, $1)],
  [_LT_TAGVAR(lt_cv_prog_compiler_c_o, $1)=no
   $RM -r conftest 2>/dev/null
   mkdir conftest
   cd conftest
   mkdir out
   echo "$lt_simple_compile_test_code" > conftest.$ac_ext

   lt_compiler_flag="-o out/conftest2.$ac_objext"
   # Insert the option either (1) after the last *FLAGS variable, or
   # (2) before a word containing "conftest.", or (3) at the end.
   # Note that $ac_compile itself does not contain backslashes and begins
   # with a dollar sign (not a hyphen), so the echo should work correctly.
   lt_compile=`echo "$ac_compile" | $SED \
   -e 's:.*FLAGS}\{0,1\} :&$lt_compiler_flag :; t' \
   -e 's: [[^ ]]*conftest\.: $lt_compiler_flag&:; t' \
   -e 's:$: $lt_compiler_flag:'`
   (eval echo "\"\$as_me:$LINENO: $lt_compile\"" >&AS_MESSAGE_LOG_FD)
   (eval "$lt_compile" 2>out/conftest.err)
   ac_status=$?
   cat out/conftest.err >&AS_MESSAGE_LOG_FD
   echo "$as_me:$LINENO: \$? = $ac_status" >&AS_MESSAGE_LOG_FD
   if (exit $ac_status) && test -s out/conftest2.$ac_objext
   then
     # The compiler can only warn and ignore the option if not recognized
     # So say no if there are warnings
     $ECHO "$_lt_compiler_boilerplate" | $SED '/^$/d' > out/conftest.exp
     $SED '/^$/d; /^ *+/d' out/conftest.err >out/conftest.er2
     if test ! -s out/conftest.er2 || diff out/conftest.exp out/conftest.er2 >/dev/null; then
       _LT_TAGVAR(lt_cv_prog_compiler_c_o, $1)=yes
     fi
   fi
   chmod u+w . 2>&AS_MESSAGE_LOG_FD
   $RM conftest*
   # SGI C++ compiler will create directory out/ii_files/ for
   # template instantiation
   test -d out/ii_files && $RM out/ii_files/* && rmdir out/ii_files
   $RM out/* && rmdir out
   cd ..
   $RM -r conftest
   $RM conftest*
])
_LT_TAGDECL([compiler_c_o], [lt_cv_prog_compiler_c_o], [1],
	[Does compiler simultaneously support -c and -o options?])
])# _LT_COMPILER_C_O


# _LT_COMPILER_FILE_LOCKS([TAGNAME])
# ----------------------------------
# Check to see if we can do hard links to lock some files if needed
m4_defun([_LT_COMPILER_FILE_LOCKS],
[m4_require([_LT_ENABLE_LOCK])dnl
m4_require([_LT_FILEUTILS_DEFAULTS])dnl
_LT_COMPILER_C_O([$1])

hard_links="nottested"
if test "$_LT_TAGVAR(lt_cv_prog_compiler_c_o, $1)" = no && test "$need_locks" != no; then
  # do not overwrite the value of need_locks provided by the user
  AC_MSG_CHECKING([if we can lock with hard links])
  hard_links=yes
  $RM conftest*
  ln conftest.a conftest.b 2>/dev/null && hard_links=no
  touch conftest.a
  ln conftest.a conftest.b 2>&5 || hard_links=no
  ln conftest.a conftest.b 2>/dev/null && hard_links=no
  AC_MSG_RESULT([$hard_links])
  if test "$hard_links" = no; then
    AC_MSG_WARN([`$CC' does not support `-c -o', so `make -j' may be unsafe])
    need_locks=warn
  fi
else
  need_locks=no
fi
_LT_DECL([], [need_locks], [1], [Must we lock files when doing compilation?])
])# _LT_COMPILER_FILE_LOCKS


# _LT_CHECK_OBJDIR
# ----------------
m4_defun([_LT_CHECK_OBJDIR],
[AC_CACHE_CHECK([for objdir], [lt_cv_objdir],
[rm -f .libs 2>/dev/null
mkdir .libs 2>/dev/null
if test -d .libs; then
  lt_cv_objdir=.libs
else
  # MS-DOS does not allow filenames that begin with a dot.
  lt_cv_objdir=_libs
fi
rmdir .libs 2>/dev/null])
objdir=$lt_cv_objdir
_LT_DECL([], [objdir], [0],
         [The name of the directory that contains temporary libtool files])dnl
m4_pattern_allow([LT_OBJDIR])dnl
AC_DEFINE_UNQUOTED(LT_OBJDIR, "$lt_cv_objdir/",
  [Define to the sub-directory in which libtool stores uninstalled libraries.])
])# _LT_CHECK_OBJDIR


# _LT_LINKER_HARDCODE_LIBPATH([TAGNAME])
# --------------------------------------
# Check hardcoding attributes.
m4_defun([_LT_LINKER_HARDCODE_LIBPATH],
[AC_MSG_CHECKING([how to hardcode library paths into programs])
_LT_TAGVAR(hardcode_action, $1)=
if test -n "$_LT_TAGVAR(hardcode_libdir_flag_spec, $1)" ||
   test -n "$_LT_TAGVAR(runpath_var, $1)" ||
   test "X$_LT_TAGVAR(hardcode_automatic, $1)" = "Xyes" ; then

  # We can hardcode non-existent directories.
  if test "$_LT_TAGVAR(hardcode_direct, $1)" != no &&
     # If the only mechanism to avoid hardcoding is shlibpath_var, we
     # have to relink, otherwise we might link with an installed library
     # when we should be linking with a yet-to-be-installed one
     ## test "$_LT_TAGVAR(hardcode_shlibpath_var, $1)" != no &&
     test "$_LT_TAGVAR(hardcode_minus_L, $1)" != no; then
    # Linking always hardcodes the temporary library directory.
    _LT_TAGVAR(hardcode_action, $1)=relink
  else
    # We can link without hardcoding, and we can hardcode nonexisting dirs.
    _LT_TAGVAR(hardcode_action, $1)=immediate
  fi
else
  # We cannot hardcode anything, or else we can only hardcode existing
  # directories.
  _LT_TAGVAR(hardcode_action, $1)=unsupported
fi
AC_MSG_RESULT([$_LT_TAGVAR(hardcode_action, $1)])

if test "$_LT_TAGVAR(hardcode_action, $1)" = relink ||
   test "$_LT_TAGVAR(inherit_rpath, $1)" = yes; then
  # Fast installation is not supported
  enable_fast_install=no
elif test "$shlibpath_overrides_runpath" = yes ||
     test "$enable_shared" = no; then
  # Fast installation is not necessary
  enable_fast_install=needless
fi
_LT_TAGDECL([], [hardcode_action], [0],
    [How to hardcode a shared library path into an executable])
])# _LT_LINKER_HARDCODE_LIBPATH


# _LT_CMD_STRIPLIB
# ----------------
m4_defun([_LT_CMD_STRIPLIB],
[m4_require([_LT_DECL_EGREP])
striplib=
old_striplib=
AC_MSG_CHECKING([whether stripping libraries is possible])
if test -n "$STRIP" && $STRIP -V 2>&1 | $GREP "GNU strip" >/dev/null; then
  test -z "$old_striplib" && old_striplib="$STRIP --strip-debug"
  test -z "$striplib" && striplib="$STRIP --strip-unneeded"
  AC_MSG_RESULT([yes])
else
# FIXME - insert some real tests, host_os isn't really good enough
  case $host_os in
  darwin*)
    if test -n "$STRIP" ; then
      striplib="$STRIP -x"
      old_striplib="$STRIP -S"
      AC_MSG_RESULT([yes])
    else
      AC_MSG_RESULT([no])
    fi
    ;;
  *)
    AC_MSG_RESULT([no])
    ;;
  esac
fi
_LT_DECL([], [old_striplib], [1], [Commands to strip libraries])
_LT_DECL([], [striplib], [1])
])# _LT_CMD_STRIPLIB


# _LT_SYS_DYNAMIC_LINKER([TAG])
# -----------------------------
# PORTME Fill in your ld.so characteristics
m4_defun([_LT_SYS_DYNAMIC_LINKER],
[AC_REQUIRE([AC_CANONICAL_HOST])dnl
m4_require([_LT_DECL_EGREP])dnl
m4_require([_LT_FILEUTILS_DEFAULTS])dnl
m4_require([_LT_DECL_OBJDUMP])dnl
m4_require([_LT_DECL_SED])dnl
m4_require([_LT_CHECK_SHELL_FEATURES])dnl
AC_MSG_CHECKING([dynamic linker characteristics])
m4_if([$1],
	[], [
if test "$GCC" = yes; then
  case $host_os in
    darwin*) lt_awk_arg="/^libraries:/,/LR/" ;;
    *) lt_awk_arg="/^libraries:/" ;;
  esac
  case $host_os in
    mingw* | cegcc*) lt_sed_strip_eq="s,=\([[A-Za-z]]:\),\1,g" ;;
    *) lt_sed_strip_eq="s,=/,/,g" ;;
  esac
  lt_search_path_spec=`$CC -print-search-dirs | awk $lt_awk_arg | $SED -e "s/^libraries://" -e $lt_sed_strip_eq`
  case $lt_search_path_spec in
  *\;*)
    # if the path contains ";" then we assume it to be the separator
    # otherwise default to the standard path separator (i.e. ":") - it is
    # assumed that no part of a normal pathname contains ";" but that should
    # okay in the real world where ";" in dirpaths is itself problematic.
    lt_search_path_spec=`$ECHO "$lt_search_path_spec" | $SED 's/;/ /g'`
    ;;
  *)
    lt_search_path_spec=`$ECHO "$lt_search_path_spec" | $SED "s/$PATH_SEPARATOR/ /g"`
    ;;
  esac
  # Ok, now we have the path, separated by spaces, we can step through it
  # and add multilib dir if necessary.
  lt_tmp_lt_search_path_spec=
  lt_multi_os_dir=`$CC $CPPFLAGS $CFLAGS $LDFLAGS -print-multi-os-directory 2>/dev/null`
  for lt_sys_path in $lt_search_path_spec; do
    if test -d "$lt_sys_path/$lt_multi_os_dir"; then
      lt_tmp_lt_search_path_spec="$lt_tmp_lt_search_path_spec $lt_sys_path/$lt_multi_os_dir"
    else
      test -d "$lt_sys_path" && \
	lt_tmp_lt_search_path_spec="$lt_tmp_lt_search_path_spec $lt_sys_path"
    fi
  done
  lt_search_path_spec=`$ECHO "$lt_tmp_lt_search_path_spec" | awk '
BEGIN {RS=" "; FS="/|\n";} {
  lt_foo="";
  lt_count=0;
  for (lt_i = NF; lt_i > 0; lt_i--) {
    if ($lt_i != "" && $lt_i != ".") {
      if ($lt_i == "..") {
        lt_count++;
      } else {
        if (lt_count == 0) {
          lt_foo="/" $lt_i lt_foo;
        } else {
          lt_count--;
        }
      }
    }
  }
  if (lt_foo != "") { lt_freq[[lt_foo]]++; }
  if (lt_freq[[lt_foo]] == 1) { print lt_foo; }
}'`
  # AWK program above erroneously prepends '/' to C:/dos/paths
  # for these hosts.
  case $host_os in
    mingw* | cegcc*) lt_search_path_spec=`$ECHO "$lt_search_path_spec" |\
      $SED 's,/\([[A-Za-z]]:\),\1,g'` ;;
  esac
  sys_lib_search_path_spec=`$ECHO "$lt_search_path_spec" | $lt_NL2SP`
else
  sys_lib_search_path_spec="/lib /usr/lib /usr/local/lib"
fi])
library_names_spec=
libname_spec='lib$name'
soname_spec=
shrext_cmds=".so"
postinstall_cmds=
postuninstall_cmds=
finish_cmds=
finish_eval=
shlibpath_var=
shlibpath_overrides_runpath=unknown
version_type=none
dynamic_linker="$host_os ld.so"
sys_lib_dlsearch_path_spec="/lib /usr/lib"
need_lib_prefix=unknown
hardcode_into_libs=no

# when you set need_version to no, make sure it does not cause -set_version
# flags to be left without arguments
need_version=unknown

case $host_os in
aix3*)
  version_type=linux # correct to gnu/linux during the next big refactor
  library_names_spec='${libname}${release}${shared_ext}$versuffix $libname.a'
  shlibpath_var=LIBPATH

  # AIX 3 has no versioning support, so we append a major version to the name.
  soname_spec='${libname}${release}${shared_ext}$major'
  ;;

aix[[4-9]]*)
  version_type=linux # correct to gnu/linux during the next big refactor
  need_lib_prefix=no
  need_version=no
  hardcode_into_libs=yes
  if test "$host_cpu" = ia64; then
    # AIX 5 supports IA64
    library_names_spec='${libname}${release}${shared_ext}$major ${libname}${release}${shared_ext}$versuffix $libname${shared_ext}'
    shlibpath_var=LD_LIBRARY_PATH
  else
    # With GCC up to 2.95.x, collect2 would create an import file
    # for dependence libraries.  The import file would start with
    # the line `#! .'.  This would cause the generated library to
    # depend on `.', always an invalid library.  This was fixed in
    # development snapshots of GCC prior to 3.0.
    case $host_os in
      aix4 | aix4.[[01]] | aix4.[[01]].*)
      if { echo '#if __GNUC__ > 2 || (__GNUC__ == 2 && __GNUC_MINOR__ >= 97)'
	   echo ' yes '
	   echo '#endif'; } | ${CC} -E - | $GREP yes > /dev/null; then
	:
      else
	can_build_shared=no
      fi
      ;;
    esac
    # AIX (on Power*) has no versioning support, so currently we can not hardcode correct
    # soname into executable. Probably we can add versioning support to
    # collect2, so additional links can be useful in future.
    if test "$aix_use_runtimelinking" = yes; then
      # If using run time linking (on AIX 4.2 or later) use lib<name>.so
      # instead of lib<name>.a to let people know that these are not
      # typical AIX shared libraries.
      library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
    else
      # We preserve .a as extension for shared libraries through AIX4.2
      # and later when we are not doing run time linking.
      library_names_spec='${libname}${release}.a $libname.a'
      soname_spec='${libname}${release}${shared_ext}$major'
    fi
    shlibpath_var=LIBPATH
  fi
  ;;

amigaos*)
  case $host_cpu in
  powerpc)
    # Since July 2007 AmigaOS4 officially supports .so libraries.
    # When compiling the executable, add -use-dynld -Lsobjs: to the compileline.
    library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
    ;;
  m68k)
    library_names_spec='$libname.ixlibrary $libname.a'
    # Create ${libname}_ixlibrary.a entries in /sys/libs.
    finish_eval='for lib in `ls $libdir/*.ixlibrary 2>/dev/null`; do libname=`func_echo_all "$lib" | $SED '\''s%^.*/\([[^/]]*\)\.ixlibrary$%\1%'\''`; test $RM /sys/libs/${libname}_ixlibrary.a; $show "cd /sys/libs && $LN_S $lib ${libname}_ixlibrary.a"; cd /sys/libs && $LN_S $lib ${libname}_ixlibrary.a || exit 1; done'
    ;;
  esac
  ;;

beos*)
  library_names_spec='${libname}${shared_ext}'
  dynamic_linker="$host_os ld.so"
  shlibpath_var=LIBRARY_PATH
  ;;

bsdi[[45]]*)
  version_type=linux # correct to gnu/linux during the next big refactor
  need_version=no
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
  soname_spec='${libname}${release}${shared_ext}$major'
  finish_cmds='PATH="\$PATH:/sbin" ldconfig $libdir'
  shlibpath_var=LD_LIBRARY_PATH
  sys_lib_search_path_spec="/shlib /usr/lib /usr/X11/lib /usr/contrib/lib /lib /usr/local/lib"
  sys_lib_dlsearch_path_spec="/shlib /usr/lib /usr/local/lib"
  # the default ld.so.conf also contains /usr/contrib/lib and
  # /usr/X11R6/lib (/usr/X11 is a link to /usr/X11R6), but let us allow
  # libtool to hard-code these into programs
  ;;

cygwin* | mingw* | pw32* | cegcc*)
  version_type=windows
  shrext_cmds=".dll"
  need_version=no
  need_lib_prefix=no

  case $GCC,$cc_basename in
  yes,*)
    # gcc
    library_names_spec='$libname.dll.a'
    # DLL is installed to $(libdir)/../bin by postinstall_cmds
    postinstall_cmds='base_file=`basename \${file}`~
      dlpath=`$SHELL 2>&1 -c '\''. $dir/'\''\${base_file}'\''i; echo \$dlname'\''`~
      dldir=$destdir/`dirname \$dlpath`~
      test -d \$dldir || mkdir -p \$dldir~
      $install_prog $dir/$dlname \$dldir/$dlname~
      chmod a+x \$dldir/$dlname~
      if test -n '\''$stripme'\'' && test -n '\''$striplib'\''; then
        eval '\''$striplib \$dldir/$dlname'\'' || exit \$?;
      fi'
    postuninstall_cmds='dldll=`$SHELL 2>&1 -c '\''. $file; echo \$dlname'\''`~
      dlpath=$dir/\$dldll~
       $RM \$dlpath'
    shlibpath_overrides_runpath=yes

    case $host_os in
    cygwin*)
      # Cygwin DLLs use 'cyg' prefix rather than 'lib'
      soname_spec='`echo ${libname} | sed -e 's/^lib/cyg/'``echo ${release} | $SED -e 's/[[.]]/-/g'`${versuffix}${shared_ext}'
m4_if([$1], [],[
      sys_lib_search_path_spec="$sys_lib_search_path_spec /usr/lib/w32api"])
      ;;
    mingw* | cegcc*)
      # MinGW DLLs use traditional 'lib' prefix
      soname_spec='${libname}`echo ${release} | $SED -e 's/[[.]]/-/g'`${versuffix}${shared_ext}'
      ;;
    pw32*)
      # pw32 DLLs use 'pw' prefix rather than 'lib'
      library_names_spec='`echo ${libname} | sed -e 's/^lib/pw/'``echo ${release} | $SED -e 's/[[.]]/-/g'`${versuffix}${shared_ext}'
      ;;
    esac
    dynamic_linker='Win32 ld.exe'
    ;;

  *,cl*)
    # Native MSVC
    libname_spec='$name'
    soname_spec='${libname}`echo ${release} | $SED -e 's/[[.]]/-/g'`${versuffix}${shared_ext}'
    library_names_spec='${libname}.dll.lib'

    case $build_os in
    mingw*)
      sys_lib_search_path_spec=
      lt_save_ifs=$IFS
      IFS=';'
      for lt_path in $LIB
      do
        IFS=$lt_save_ifs
        # Let DOS variable expansion print the short 8.3 style file name.
        lt_path=`cd "$lt_path" 2>/dev/null && cmd //C "for %i in (".") do @echo %~si"`
        sys_lib_search_path_spec="$sys_lib_search_path_spec $lt_path"
      done
      IFS=$lt_save_ifs
      # Convert to MSYS style.
      sys_lib_search_path_spec=`$ECHO "$sys_lib_search_path_spec" | sed -e 's|\\\\|/|g' -e 's| \\([[a-zA-Z]]\\):| /\\1|g' -e 's|^ ||'`
      ;;
    cygwin*)
      # Convert to unix form, then to dos form, then back to unix form
      # but this time dos style (no spaces!) so that the unix form looks
      # like /cygdrive/c/PROGRA~1:/cygdr...
      sys_lib_search_path_spec=`cygpath --path --unix "$LIB"`
      sys_lib_search_path_spec=`cygpath --path --dos "$sys_lib_search_path_spec" 2>/dev/null`
      sys_lib_search_path_spec=`cygpath --path --unix "$sys_lib_search_path_spec" | $SED -e "s/$PATH_SEPARATOR/ /g"`
      ;;
    *)
      sys_lib_search_path_spec="$LIB"
      if $ECHO "$sys_lib_search_path_spec" | [$GREP ';[c-zC-Z]:/' >/dev/null]; then
        # It is most probably a Windows format PATH.
        sys_lib_search_path_spec=`$ECHO "$sys_lib_search_path_spec" | $SED -e 's/;/ /g'`
      else
        sys_lib_search_path_spec=`$ECHO "$sys_lib_search_path_spec" | $SED -e "s/$PATH_SEPARATOR/ /g"`
      fi
      # FIXME: find the short name or the path components, as spaces are
      # common. (e.g. "Program Files" -> "PROGRA~1")
      ;;
    esac

    # DLL is installed to $(libdir)/../bin by postinstall_cmds
    postinstall_cmds='base_file=`basename \${file}`~
      dlpath=`$SHELL 2>&1 -c '\''. $dir/'\''\${base_file}'\''i; echo \$dlname'\''`~
      dldir=$destdir/`dirname \$dlpath`~
      test -d \$dldir || mkdir -p \$dldir~
      $install_prog $dir/$dlname \$dldir/$dlname'
    postuninstall_cmds='dldll=`$SHELL 2>&1 -c '\''. $file; echo \$dlname'\''`~
      dlpath=$dir/\$dldll~
       $RM \$dlpath'
    shlibpath_overrides_runpath=yes
    dynamic_linker='Win32 link.exe'
    ;;

  *)
    # Assume MSVC wrapper
    library_names_spec='${libname}`echo ${release} | $SED -e 's/[[.]]/-/g'`${versuffix}${shared_ext} $libname.lib'
    dynamic_linker='Win32 ld.exe'
    ;;
  esac
  # FIXME: first we should search . and the directory the executable is in
  shlibpath_var=PATH
  ;;

darwin* | rhapsody*)
  dynamic_linker="$host_os dyld"
  version_type=darwin
  need_lib_prefix=no
  need_version=no
  library_names_spec='${libname}${release}${major}$shared_ext ${libname}$shared_ext'
  soname_spec='${libname}${release}${major}$shared_ext'
  shlibpath_overrides_runpath=yes
  shlibpath_var=DYLD_LIBRARY_PATH
  shrext_cmds='`test .$module = .yes && echo .so || echo .dylib`'
m4_if([$1], [],[
  sys_lib_search_path_spec="$sys_lib_search_path_spec /usr/local/lib"])
  sys_lib_dlsearch_path_spec='/usr/local/lib /lib /usr/lib'
  ;;

dgux*)
  version_type=linux # correct to gnu/linux during the next big refactor
  need_lib_prefix=no
  need_version=no
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname$shared_ext'
  soname_spec='${libname}${release}${shared_ext}$major'
  shlibpath_var=LD_LIBRARY_PATH
  ;;

freebsd* | dragonfly*)
  # DragonFly does not have aout.  When/if they implement a new
  # versioning mechanism, adjust this.
  if test -x /usr/bin/objformat; then
    objformat=`/usr/bin/objformat`
  else
    case $host_os in
    freebsd[[23]].*) objformat=aout ;;
    *) objformat=elf ;;
    esac
  fi
  version_type=freebsd-$objformat
  case $version_type in
    freebsd-elf*)
      library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext} $libname${shared_ext}'
      need_version=no
      need_lib_prefix=no
      ;;
    freebsd-*)
      library_names_spec='${libname}${release}${shared_ext}$versuffix $libname${shared_ext}$versuffix'
      need_version=yes
      ;;
  esac
  shlibpath_var=LD_LIBRARY_PATH
  case $host_os in
  freebsd2.*)
    shlibpath_overrides_runpath=yes
    ;;
  freebsd3.[[01]]* | freebsdelf3.[[01]]*)
    shlibpath_overrides_runpath=yes
    hardcode_into_libs=yes
    ;;
  freebsd3.[[2-9]]* | freebsdelf3.[[2-9]]* | \
  freebsd4.[[0-5]] | freebsdelf4.[[0-5]] | freebsd4.1.1 | freebsdelf4.1.1)
    shlibpath_overrides_runpath=no
    hardcode_into_libs=yes
    ;;
  *) # from 4.6 on, and DragonFly
    shlibpath_overrides_runpath=yes
    hardcode_into_libs=yes
    ;;
  esac
  ;;

haiku*)
  version_type=linux # correct to gnu/linux during the next big refactor
  need_lib_prefix=no
  need_version=no
  dynamic_linker="$host_os runtime_loader"
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}${major} ${libname}${shared_ext}'
  soname_spec='${libname}${release}${shared_ext}$major'
  shlibpath_var=LIBRARY_PATH
  shlibpath_overrides_runpath=yes
  sys_lib_dlsearch_path_spec='/boot/home/config/lib /boot/common/lib /boot/system/lib'
  hardcode_into_libs=yes
  ;;

hpux9* | hpux10* | hpux11*)
  # Give a soname corresponding to the major version so that dld.sl refuses to
  # link against other versions.
  version_type=sunos
  need_lib_prefix=no
  need_version=no
  case $host_cpu in
  ia64*)
    shrext_cmds='.so'
    hardcode_into_libs=yes
    dynamic_linker="$host_os dld.so"
    shlibpath_var=LD_LIBRARY_PATH
    shlibpath_overrides_runpath=yes # Unless +noenvvar is specified.
    library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
    soname_spec='${libname}${release}${shared_ext}$major'
    if test "X$HPUX_IA64_MODE" = X32; then
      sys_lib_search_path_spec="/usr/lib/hpux32 /usr/local/lib/hpux32 /usr/local/lib"
    else
      sys_lib_search_path_spec="/usr/lib/hpux64 /usr/local/lib/hpux64"
    fi
    sys_lib_dlsearch_path_spec=$sys_lib_search_path_spec
    ;;
  hppa*64*)
    shrext_cmds='.sl'
    hardcode_into_libs=yes
    dynamic_linker="$host_os dld.sl"
    shlibpath_var=LD_LIBRARY_PATH # How should we handle SHLIB_PATH
    shlibpath_overrides_runpath=yes # Unless +noenvvar is specified.
    library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
    soname_spec='${libname}${release}${shared_ext}$major'
    sys_lib_search_path_spec="/usr/lib/pa20_64 /usr/ccs/lib/pa20_64"
    sys_lib_dlsearch_path_spec=$sys_lib_search_path_spec
    ;;
  *)
    shrext_cmds='.sl'
    dynamic_linker="$host_os dld.sl"
    shlibpath_var=SHLIB_PATH
    shlibpath_overrides_runpath=no # +s is required to enable SHLIB_PATH
    library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
    soname_spec='${libname}${release}${shared_ext}$major'
    ;;
  esac
  # HP-UX runs *really* slowly unless shared libraries are mode 555, ...
  postinstall_cmds='chmod 555 $lib'
  # or fails outright, so override atomically:
  install_override_mode=555
  ;;

interix[[3-9]]*)
  version_type=linux # correct to gnu/linux during the next big refactor
  need_lib_prefix=no
  need_version=no
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major ${libname}${shared_ext}'
  soname_spec='${libname}${release}${shared_ext}$major'
  dynamic_linker='Interix 3.x ld.so.1 (PE, like ELF)'
  shlibpath_var=LD_LIBRARY_PATH
  shlibpath_overrides_runpath=no
  hardcode_into_libs=yes
  ;;

irix5* | irix6* | nonstopux*)
  case $host_os in
    nonstopux*) version_type=nonstopux ;;
    *)
	if test "$lt_cv_prog_gnu_ld" = yes; then
		version_type=linux # correct to gnu/linux during the next big refactor
	else
		version_type=irix
	fi ;;
  esac
  need_lib_prefix=no
  need_version=no
  soname_spec='${libname}${release}${shared_ext}$major'
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major ${libname}${release}${shared_ext} $libname${shared_ext}'
  case $host_os in
  irix5* | nonstopux*)
    libsuff= shlibsuff=
    ;;
  *)
    case $LD in # libtool.m4 will add one of these switches to LD
    *-32|*"-32 "|*-melf32bsmip|*"-melf32bsmip ")
      libsuff= shlibsuff= libmagic=32-bit;;
    *-n32|*"-n32 "|*-melf32bmipn32|*"-melf32bmipn32 ")
      libsuff=32 shlibsuff=N32 libmagic=N32;;
    *-64|*"-64 "|*-melf64bmip|*"-melf64bmip ")
      libsuff=64 shlibsuff=64 libmagic=64-bit;;
    *) libsuff= shlibsuff= libmagic=never-match;;
    esac
    ;;
  esac
  shlibpath_var=LD_LIBRARY${shlibsuff}_PATH
  shlibpath_overrides_runpath=no
  sys_lib_search_path_spec="/usr/lib${libsuff} /lib${libsuff} /usr/local/lib${libsuff}"
  sys_lib_dlsearch_path_spec="/usr/lib${libsuff} /lib${libsuff}"
  hardcode_into_libs=yes
  ;;

# No shared lib support for Linux oldld, aout, or coff.
linux*oldld* | linux*aout* | linux*coff*)
  dynamic_linker=no
  ;;

# This must be glibc/ELF.
linux* | k*bsd*-gnu | kopensolaris*-gnu | gnu*)
  version_type=linux # correct to gnu/linux during the next big refactor
  need_lib_prefix=no
  need_version=no
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
  soname_spec='${libname}${release}${shared_ext}$major'
  finish_cmds='PATH="\$PATH:/sbin" ldconfig -n $libdir'
  shlibpath_var=LD_LIBRARY_PATH
  shlibpath_overrides_runpath=no

  # Some binutils ld are patched to set DT_RUNPATH
  AC_CACHE_VAL([lt_cv_shlibpath_overrides_runpath],
    [lt_cv_shlibpath_overrides_runpath=no
    save_LDFLAGS=$LDFLAGS
    save_libdir=$libdir
    eval "libdir=/foo; wl=\"$_LT_TAGVAR(lt_prog_compiler_wl, $1)\"; \
	 LDFLAGS=\"\$LDFLAGS $_LT_TAGVAR(hardcode_libdir_flag_spec, $1)\""
    AC_LINK_IFELSE([AC_LANG_PROGRAM([],[])],
      [AS_IF([ ($OBJDUMP -p conftest$ac_exeext) 2>/dev/null | grep "RUNPATH.*$libdir" >/dev/null],
	 [lt_cv_shlibpath_overrides_runpath=yes])])
    LDFLAGS=$save_LDFLAGS
    libdir=$save_libdir
    ])
  shlibpath_overrides_runpath=$lt_cv_shlibpath_overrides_runpath

  # This implies no fast_install, which is unacceptable.
  # Some rework will be needed to allow for fast_install
  # before this can be enabled.
  hardcode_into_libs=yes

  # Append ld.so.conf contents to the search path
  if test -f /etc/ld.so.conf; then
    lt_ld_extra=`awk '/^include / { system(sprintf("cd /etc; cat %s 2>/dev/null", \[$]2)); skip = 1; } { if (!skip) print \[$]0; skip = 0; }' < /etc/ld.so.conf | $SED -e 's/#.*//;/^[	 ]*hwcap[	 ]/d;s/[:,	]/ /g;s/=[^=]*$//;s/=[^= ]* / /g;s/"//g;/^$/d' | tr '\n' ' '`
    sys_lib_dlsearch_path_spec="/lib /usr/lib $lt_ld_extra"
  fi

  # We used to test for /lib/ld.so.1 and disable shared libraries on
  # powerpc, because MkLinux only supported shared libraries with the
  # GNU dynamic linker.  Since this was broken with cross compilers,
  # most powerpc-linux boxes support dynamic linking these days and
  # people can always --disable-shared, the test was removed, and we
  # assume the GNU/Linux dynamic linker is in use.
  dynamic_linker='GNU/Linux ld.so'
  ;;

netbsdelf*-gnu)
  version_type=linux
  need_lib_prefix=no
  need_version=no
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major ${libname}${shared_ext}'
  soname_spec='${libname}${release}${shared_ext}$major'
  shlibpath_var=LD_LIBRARY_PATH
  shlibpath_overrides_runpath=no
  hardcode_into_libs=yes
  dynamic_linker='NetBSD ld.elf_so'
  ;;

netbsd*)
  version_type=sunos
  need_lib_prefix=no
  need_version=no
  if echo __ELF__ | $CC -E - | $GREP __ELF__ >/dev/null; then
    library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${shared_ext}$versuffix'
    finish_cmds='PATH="\$PATH:/sbin" ldconfig -m $libdir'
    dynamic_linker='NetBSD (a.out) ld.so'
  else
    library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major ${libname}${shared_ext}'
    soname_spec='${libname}${release}${shared_ext}$major'
    dynamic_linker='NetBSD ld.elf_so'
  fi
  shlibpath_var=LD_LIBRARY_PATH
  shlibpath_overrides_runpath=yes
  hardcode_into_libs=yes
  ;;

newsos6)
  version_type=linux # correct to gnu/linux during the next big refactor
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
  shlibpath_var=LD_LIBRARY_PATH
  shlibpath_overrides_runpath=yes
  ;;

*nto* | *qnx*)
  version_type=qnx
  need_lib_prefix=no
  need_version=no
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
  soname_spec='${libname}${release}${shared_ext}$major'
  shlibpath_var=LD_LIBRARY_PATH
  shlibpath_overrides_runpath=no
  hardcode_into_libs=yes
  dynamic_linker='ldqnx.so'
  ;;

openbsd*)
  version_type=sunos
  sys_lib_dlsearch_path_spec="/usr/lib"
  need_lib_prefix=no
  # Some older versions of OpenBSD (3.3 at least) *do* need versioned libs.
  case $host_os in
    openbsd3.3 | openbsd3.3.*)	need_version=yes ;;
    *)				need_version=no  ;;
  esac
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${shared_ext}$versuffix'
  finish_cmds='PATH="\$PATH:/sbin" ldconfig -m $libdir'
  shlibpath_var=LD_LIBRARY_PATH
  if test -z "`echo __ELF__ | $CC -E - | $GREP __ELF__`" || test "$host_os-$host_cpu" = "openbsd2.8-powerpc"; then
    case $host_os in
      openbsd2.[[89]] | openbsd2.[[89]].*)
	shlibpath_overrides_runpath=no
	;;
      *)
	shlibpath_overrides_runpath=yes
	;;
      esac
  else
    shlibpath_overrides_runpath=yes
  fi
  ;;

os2*)
  libname_spec='$name'
  shrext_cmds=".dll"
  need_lib_prefix=no
  library_names_spec='$libname${shared_ext} $libname.a'
  dynamic_linker='OS/2 ld.exe'
  shlibpath_var=LIBPATH
  ;;

osf3* | osf4* | osf5*)
  version_type=osf
  need_lib_prefix=no
  need_version=no
  soname_spec='${libname}${release}${shared_ext}$major'
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
  shlibpath_var=LD_LIBRARY_PATH
  sys_lib_search_path_spec="/usr/shlib /usr/ccs/lib /usr/lib/cmplrs/cc /usr/lib /usr/local/lib /var/shlib"
  sys_lib_dlsearch_path_spec="$sys_lib_search_path_spec"
  ;;

rdos*)
  dynamic_linker=no
  ;;

solaris*)
  version_type=linux # correct to gnu/linux during the next big refactor
  need_lib_prefix=no
  need_version=no
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
  soname_spec='${libname}${release}${shared_ext}$major'
  shlibpath_var=LD_LIBRARY_PATH
  shlibpath_overrides_runpath=yes
  hardcode_into_libs=yes
  # ldd complains unless libraries are executable
  postinstall_cmds='chmod +x $lib'
  ;;

sunos4*)
  version_type=sunos
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${shared_ext}$versuffix'
  finish_cmds='PATH="\$PATH:/usr/etc" ldconfig $libdir'
  shlibpath_var=LD_LIBRARY_PATH
  shlibpath_overrides_runpath=yes
  if test "$with_gnu_ld" = yes; then
    need_lib_prefix=no
  fi
  need_version=yes
  ;;

sysv4 | sysv4.3*)
  version_type=linux # correct to gnu/linux during the next big refactor
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
  soname_spec='${libname}${release}${shared_ext}$major'
  shlibpath_var=LD_LIBRARY_PATH
  case $host_vendor in
    sni)
      shlibpath_overrides_runpath=no
      need_lib_prefix=no
      runpath_var=LD_RUN_PATH
      ;;
    siemens)
      need_lib_prefix=no
      ;;
    motorola)
      need_lib_prefix=no
      need_version=no
      shlibpath_overrides_runpath=no
      sys_lib_search_path_spec='/lib /usr/lib /usr/ccs/lib'
      ;;
  esac
  ;;

sysv4*MP*)
  if test -d /usr/nec ;then
    version_type=linux # correct to gnu/linux during the next big refactor
    library_names_spec='$libname${shared_ext}.$versuffix $libname${shared_ext}.$major $libname${shared_ext}'
    soname_spec='$libname${shared_ext}.$major'
    shlibpath_var=LD_LIBRARY_PATH
  fi
  ;;

sysv5* | sco3.2v5* | sco5v6* | unixware* | OpenUNIX* | sysv4*uw2*)
  version_type=freebsd-elf
  need_lib_prefix=no
  need_version=no
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext} $libname${shared_ext}'
  soname_spec='${libname}${release}${shared_ext}$major'
  shlibpath_var=LD_LIBRARY_PATH
  shlibpath_overrides_runpath=yes
  hardcode_into_libs=yes
  if test "$with_gnu_ld" = yes; then
    sys_lib_search_path_spec='/usr/local/lib /usr/gnu/lib /usr/ccs/lib /usr/lib /lib'
  else
    sys_lib_search_path_spec='/usr/ccs/lib /usr/lib'
    case $host_os in
      sco3.2v5*)
        sys_lib_search_path_spec="$sys_lib_search_path_spec /lib"
	;;
    esac
  fi
  sys_lib_dlsearch_path_spec='/usr/lib'
  ;;

tpf*)
  # TPF is a cross-target only.  Preferred cross-host = GNU/Linux.
  version_type=linux # correct to gnu/linux during the next big refactor
  need_lib_prefix=no
  need_version=no
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
  shlibpath_var=LD_LIBRARY_PATH
  shlibpath_overrides_runpath=no
  hardcode_into_libs=yes
  ;;

uts4*)
  version_type=linux # correct to gnu/linux during the next big refactor
  library_names_spec='${libname}${release}${shared_ext}$versuffix ${libname}${release}${shared_ext}$major $libname${shared_ext}'
  soname_spec='${libname}${release}${shared_ext}$major'
  shlibpath_var=LD_LIBRARY_PATH
  ;;

*)
  dynamic_linker=no
  ;;
esac
AC_MSG_RESULT([$dynamic_linker])
test "$dynamic_linker" = no && can_build_shared=no

variables_saved_for_relink="PATH $shlibpath_var $runpath_var"
if test "$GCC" = yes; then
  variables_saved_for_relink="$variables_saved_for_relink GCC_EXEC_PREFIX COMPILER_PATH LIBRARY_PATH"
fi

if test "${lt_cv_sys_lib_search_path_spec+set}" = set; then
  sys_lib_search_path_spec="$lt_cv_sys_lib_search_path_spec"
fi
if test "${lt_cv_sys_lib_dlsearch_path_spec+set}" = set; then
  sys_lib_dlsearch_path_spec="$lt_cv_sys_lib_dlsearch_path_spec"
fi

_LT_DECL([], [variables_saved_for_relink], [1],
    [Variables whose values should be saved in libtool wrapper scripts and
    restored at link time])
_LT_DECL([], [need_lib_prefix], [0],
    [Do we need the "lib" prefix for modules?])
_LT_DECL([], [need_version], [0], [Do we need a version for libraries?])
_LT_DECL([], [version_type], [0], [Library versioning type])
_LT_DECL([], [runpath_var], [0],  [Shared library runtime path variable])
_LT_DECL([], [shlibpath_var], [0],[Shared library path variable])
_LT_DECL([], [shlibpath_overrides_runpath], [0],
    [Is shlibpath searched before the hard-coded library search path?])
_LT_DECL([], [libname_spec], [1], [Format of library name prefix])
_LT_DECL([], [library_names_spec], [1],
    [[List of archive names.  First name is the real one, the rest are links.
    The last name is the one that the linker finds with -lNAME]])
_LT_DECL([], [soname_spec], [1],
    [[The coded name of the library, if different from the real name]])
_LT_DECL([], [install_override_mode], [1],
    [Permission mode override for installation of shared libraries])
_LT_DECL([], [postinstall_cmds], [2],
    [Command to use after installation of a shared archive])
_LT_DECL([], [postuninstall_cmds], [2],
    [Command to use after uninstallation of a shared archive])
_LT_DECL([], [finish_cmds], [2],
    [Commands used to finish a libtool library installation in a directory])
_LT_DECL([], [finish_eval], [1],
    [[As "finish_cmds", except a single script fragment to be evaled but
    not shown]])
_LT_DECL([], [hardcode_into_libs], [0],
    [Whether we should hardcode library paths into libraries])
_LT_DECL([], [sys_lib_search_path_spec], [2],
    [Compile-time system search path for libraries])
_LT_DECL([], [sys_lib_dlsearch_path_spec], [2],
    [Run-time system search path for libraries])
])# _LT_SYS_DYNAMIC_LINKER


# _LT_PATH_TOOL_PREFIX(TOOL)
# --------------------------
# find a file program which can recognize shared library
AC_DEFUN([_LT_PATH_TOOL_PREFIX],
[m4_require([_LT_DECL_EGREP])dnl
AC_MSG_CHECKING([for $1])
AC_CACHE_VAL(lt_cv_path_MAGIC_CMD,
[case $MAGIC_CMD in
[[\\/*] |  ?:[\\/]*])
  lt_cv_path_MAGIC_CMD="$MAGIC_CMD" # Let the user override the test with a path.
  ;;
*)
  lt_save_MAGIC_CMD="$MAGIC_CMD"
  lt_save_ifs="$IFS"; IFS=$PATH_SEPARATOR
dnl $ac_dummy forces splitting on constant user-supplied paths.
dnl POSIX.2 word splitting is done only on the output of word expansions,
dnl not every word.  This closes a longstanding sh security hole.
  ac_dummy="m4_if([$2], , $PATH, [$2])"
  for ac_dir in $ac_dummy; do
    IFS="$lt_save_ifs"
    test -z "$ac_dir" && ac_dir=.
    if test -f $ac_dir/$1; then
      lt_cv_path_MAGIC_CMD="$ac_dir/$1"
      if test -n "$file_magic_test_file"; then
	case $deplibs_check_method in
	"file_magic "*)
	  file_magic_regex=`expr "$deplibs_check_method" : "file_magic \(.*\)"`
	  MAGIC_CMD="$lt_cv_path_MAGIC_CMD"
	  if eval $file_magic_cmd \$file_magic_test_file 2> /dev/null |
	    $EGREP "$file_magic_regex" > /dev/null; then
	    :
	  else
	    cat <<_LT_EOF 1>&2

*** Warning: the command libtool uses to detect shared libraries,
*** $file_magic_cmd, produces output that libtool cannot recognize.
*** The result is that libtool may fail to recognize shared libraries
*** as such.  This will affect the creation of libtool libraries that
*** depend on shared libraries, but programs linked with such libtool
*** libraries will work regardless of this problem.  Nevertheless, you
*** may want to report the problem to your system manager and/or to
*** bug-libtool@gnu.org

_LT_EOF
	  fi ;;
	esac
      fi
      break
    fi
  done
  IFS="$lt_save_ifs"
  MAGIC_CMD="$lt_save_MAGIC_CMD"
  ;;
esac])
MAGIC_CMD="$lt_cv_path_MAGIC_CMD"
if test -n "$MAGIC_CMD"; then
  AC_MSG_RESULT($MAGIC_CMD)
else
  AC_MSG_RESULT(no)
fi
_LT_DECL([], [MAGIC_CMD], [0],
	 [Used to examine libraries when file_magic_cmd begins with "file"])dnl
])# _LT_PATH_TOOL_PREFIX

# Old name:
AU_ALIAS([AC_PATH_TOOL_PREFIX], [_LT_PATH_TOOL_PREFIX])
dnl aclocal-1.4 backwards compatibility:
dnl AC_DEFUN([AC_PATH_TOOL_PREFIX], [])


# _LT_PATH_MAGIC
# --------------
# find a file program which can recognize a shared library
m4_defun([_LT_PATH_MAGIC],
[_LT_PATH_TOOL_PREFIX(${ac_tool_prefix}file, /usr/bin$PATH_SEPARATOR$PATH)
if test -z "$lt_cv_path_MAGIC_CMD"; then
  if test -n "$ac_tool_prefix"; then
    _LT_PATH_TOOL_PREFIX(file, /usr/bin$PATH_SEPARATOR$PATH)
  else
    MAGIC_CMD=:
  fi
fi
])# _LT_PATH_MAGIC


# LT_PATH_LD
# ----------
# find the pathname to the GNU or non-GNU linker
AC_DEFUN([LT_PATH_LD],
[AC_REQUIRE([AC_PROG_CC])dnl
AC_REQUIRE([AC_CANONICAL_HOST])dnl
AC_REQUIRE([AC_CANONICAL_BUILD])dnl
m4_require([_LT_DECL_SED])dnl
m4_require([_LT_DECL_EGREP])dnl
m4_require([_LT_PROG_ECHO_BACKSLASH])dnl

AC_ARG_WITH([gnu-ld],
    [AS_HELP_STRING([--with-gnu-ld],
	[assume the C compiler uses GNU ld @<:@default=no@:>@])],
    [test "$withval" = no || with_gnu_ld=yes],
    [with_gnu_ld=no])dnl

ac_prog=ld
if test "$GCC" = yes; then
  # Check if gcc -print-prog-name=ld gives a path.
  AC_MSG_CHECKING([for ld used by $CC])
  case $host in
  *-*-mingw*)
    # gcc leaves a trailing carriage return which upsets mingw
    ac_prog=`($CC -print-prog-name=ld) 2>&5 | tr -d '\015'` ;;
  *)
    ac_prog=`($CC -print-prog-name=ld) 2>&5` ;;
  esac
  case $ac_prog in
    # Accept absolute paths.
    [[\\/]]* | ?:[[\\/]]*)
      re_direlt='/[[^/]][[^/]]*/\.\./'
      # Canonicalize the pathname of ld
      ac_prog=`$ECHO "$ac_prog"| $SED 's%\\\\%/%g'`
      while $ECHO "$ac_prog" | $GREP "$re_direlt" > /dev/null 2>&1; do
	ac_prog=`$ECHO $ac_prog| $SED "s%$re_direlt%/%"`
      done
      test -z "$LD" && LD="$ac_prog"
      ;;
  "")
    # If it fails, then pretend we aren't using GCC.
    ac_prog=ld
    ;;
  *)
    # If it is relative, then search for the first ld in PATH.
    with_gnu_ld=unknown
    ;;
  esac
elif test "$with_gnu_ld" = yes; then
  AC_MSG_CHECKING([for GNU ld])
else
  AC_MSG_CHECKING([for non-GNU ld])
fi
AC_CACHE_VAL(lt_cv_path_LD,
[if test -z "$LD"; then
  lt_save_ifs="$IFS"; IFS=$PATH_SEPARATOR
  for ac_dir in $PATH; do
    IFS="$lt_save_ifs"
    test -z "$ac_dir" && ac_dir=.
    if test -f "$ac_dir/$ac_prog" || test -f "$ac_dir/$ac_prog$ac_exeext"; then
      lt_cv_path_LD="$ac_dir/$ac_prog"
      # Check to see if the program is GNU ld.  I'd rather use --version,
      # but apparently some variants of GNU ld only accept -v.
      # Break only if it was the GNU/non-GNU ld that we prefer.
      case `"$lt_cv_path_LD" -v 2>&1 </dev/null` in
      *GNU* | *'with BFD'*)
	test "$with_gnu_ld" != no && break
	;;
      *)
	test "$with_gnu_ld" != yes && break
	;;
      esac
    fi
  done
  IFS="$lt_save_ifs"
else
  lt_cv_path_LD="$LD" # Let the user override the test with a path.
fi])
LD="$lt_cv_path_LD"
if test -n "$LD"; then
  AC_MSG_RESULT($LD)
else
  AC_MSG_RESULT(no)
fi
test -z "$LD" && AC_MSG_ERROR([no acceptable ld found in \$PATH])
_LT_PATH_LD_GNU
AC_SUBST([LD])

_LT_TAGDECL([], [LD], [1], [The linker used to build libraries])
])# LT_PATH_LD

# Old names:
AU_ALIAS([AM_PROG_LD], [LT_PATH_LD])
AU_ALIAS([AC_PROG_LD], [LT_PATH_LD])
dnl aclocal-1.4 backwards compatibility:
dnl AC_DEFUN([AM_PROG_LD], [])
dnl AC_DEFUN([AC_PROG_LD], [])


# _LT_PATH_LD_GNU
#- --------------
m4_defun([_LT_PATH_LD_GNU],
[AC_CACHE_CHECK([if the linker ($LD) is GNU ld], lt_cv_prog_gnu_ld,
[# I'd rather use --version here, but apparently some GNU lds only accept -v.
case `$LD -v 2>&1 </dev/null` in
*GNU* | *'with BFD'*)
  lt_cv_prog_gnu_ld=yes
  ;;
*)
  lt_cv_prog_gnu_ld=no
  ;;
esac])
with_gnu_ld=$lt_cv_prog_gnu_ld
])# _LT_PATH_LD_GNU


# _LT_CMD_RELOAD
# --------------
# find reload flag for linker
#   -- PORTME Some linkers may need a different reload flag.
m4_defun([_LT_CMD_RELOAD],
[AC_CACHE_CHECK([for $LD option to reload object files],
  lt_cv_ld_reload_flag,
  [lt_cv_ld_reload_flag='-r'])
reload_flag=$lt_cv_ld_reload_flag
case $reload_flag in
"" | " "*) ;;
*) reload_flag=" $reload_flag" ;;
esac
reload_cmds='$LD$reload_flag -o $output$reload_objs'
case $host_os in
  cygwin* | mingw* | pw32* | cegcc*)
    if test "$GCC" != yes; then
      reload_cmds=false
    fi
    ;;
  darwin*)
    if test "$GCC" = yes; then
      reload_cmds='$LTCC $LTCFLAGS -nostdlib ${wl}-r -o $output$reload_objs'
    else
      reload_cmds='$LD$reload_flag -o $output$reload_objs'
    fi
    ;;
esac
_LT_TAGDECL([], [reload_flag], [1], [How to create reloadable object files])dnl
_LT_TAGDECL([], [reload_cmds], [2])dnl
])# _LT_CMD_RELOAD


# _LT_CHECK_MAGIC_METHOD
# ----------------------
# how to check for library dependencies
#  -- PORTME fill in with the dynamic library characteristics
m4_defun([_LT_CHECK_MAGIC_METHOD],
[m4_require([_LT_DECL_EGREP])
m4_require([_LT_DECL_OBJDUMP])
AC_CACHE_CHECK([how to recognize dependent libraries],
lt_cv_deplibs_check_method,
[lt_cv_file_magic_cmd='$MAGIC_CMD'
lt_cv_file_magic_test_file=
lt_cv_deplibs_check_method='unknown'
# Need to set the preceding variable on all platforms that support
# interlibrary dependencies.
# 'none' -- dependencies not supported.
# `unknown' -- same as none, but documents that we really don't know.
# 'pass_all' -- all dependencies passed with no checks.
# 'test_compile' -- check by making test program.
# 'file_magic [[regex]]' -- check by looking for files in library path
# which responds to the $file_magic_cmd with a given extended regex.
# If you have `file' or equivalent on your system and you're not sure
# whether `pass_all' will *always* work, you probably want this one.

case $host_os in
aix[[4-9]]*)
  lt_cv_deplibs_check_method=pass_all
  ;;

beos*)
  lt_cv_deplibs_check_method=pass_all
  ;;

bsdi[[45]]*)
  lt_cv_deplibs_check_method='file_magic ELF [[0-9]][[0-9]]*-bit [[ML]]SB (shared object|dynamic lib)'
  lt_cv_file_magic_cmd='/usr/bin/file -L'
  lt_cv_file_magic_test_file=/shlib/libc.so
  ;;

cygwin*)
  # func_win32_libid is a shell function defined in ltmain.sh
  lt_cv_deplibs_check_method='file_magic ^x86 archive import|^x86 DLL'
  lt_cv_file_magic_cmd='func_win32_libid'
  ;;

mingw* | pw32*)
  # Base MSYS/MinGW do not provide the 'file' command needed by
  # func_win32_libid shell function, so use a weaker test based on 'objdump',
  # unless we find 'file', for example because we are cross-compiling.
  # func_win32_libid assumes BSD nm, so disallow it if using MS dumpbin.
  if ( test "$lt_cv_nm_interface" = "BSD nm" && file / ) >/dev/null 2>&1; then
    lt_cv_deplibs_check_method='file_magic ^x86 archive import|^x86 DLL'
    lt_cv_file_magic_cmd='func_win32_libid'
  else
    # Keep this pattern in sync with the one in func_win32_libid.
    lt_cv_deplibs_check_method='file_magic file format (pei*-i386(.*architecture: i386)?|pe-arm-wince|pe-x86-64)'
    lt_cv_file_magic_cmd='$OBJDUMP -f'
  fi
  ;;

cegcc*)
  # use the weaker test based on 'objdump'. See mingw*.
  lt_cv_deplibs_check_method='file_magic file format pe-arm-.*little(.*architecture: arm)?'
  lt_cv_file_magic_cmd='$OBJDUMP -f'
  ;;

darwin* | rhapsody*)
  lt_cv_deplibs_check_method=pass_all
  ;;

freebsd* | dragonfly*)
  if echo __ELF__ | $CC -E - | $GREP __ELF__ > /dev/null; then
    case $host_cpu in
    i*86 )
      # Not sure whether the presence of OpenBSD here was a mistake.
      # Let's accept both of them until this is cleared up.
      lt_cv_deplibs_check_method='file_magic (FreeBSD|OpenBSD|DragonFly)/i[[3-9]]86 (compact )?demand paged shared library'
      lt_cv_file_magic_cmd=/usr/bin/file
      lt_cv_file_magic_test_file=`echo /usr/lib/libc.so.*`
      ;;
    esac
  else
    lt_cv_deplibs_check_method=pass_all
  fi
  ;;

haiku*)
  lt_cv_deplibs_check_method=pass_all
  ;;

hpux10.20* | hpux11*)
  lt_cv_file_magic_cmd=/usr/bin/file
  case $host_cpu in
  ia64*)
    lt_cv_deplibs_check_method='file_magic (s[[0-9]][[0-9]][[0-9]]|ELF-[[0-9]][[0-9]]) shared object file - IA64'
    lt_cv_file_magic_test_file=/usr/lib/hpux32/libc.so
    ;;
  hppa*64*)
    [lt_cv_deplibs_check_method='file_magic (s[0-9][0-9][0-9]|ELF[ -][0-9][0-9])(-bit)?( [LM]SB)? shared object( file)?[, -]* PA-RISC [0-9]\.[0-9]']
    lt_cv_file_magic_test_file=/usr/lib/pa20_64/libc.sl
    ;;
  *)
    lt_cv_deplibs_check_method='file_magic (s[[0-9]][[0-9]][[0-9]]|PA-RISC[[0-9]]\.[[0-9]]) shared library'
    lt_cv_file_magic_test_file=/usr/lib/libc.sl
    ;;
  esac
  ;;

interix[[3-9]]*)
  # PIC code is broken on Interix 3.x, that's why |\.a not |_pic\.a here
  lt_cv_deplibs_check_method='match_pattern /lib[[^/]]+(\.so|\.a)$'
  ;;

irix5* | irix6* | nonstopux*)
  case $LD in
  *-32|*"-32 ") libmagic=32-bit;;
  *-n32|*"-n32 ") libmagic=N32;;
  *-64|*"-64 ") libmagic=64-bit;;
  *) libmagic=never-match;;
  esac
  lt_cv_deplibs_check_method=pass_all
  ;;

# This must be glibc/ELF.
linux* | k*bsd*-gnu | kopensolaris*-gnu | gnu*)
  lt_cv_deplibs_check_method=pass_all
  ;;

netbsd* | netbsdelf*-gnu)
  if echo __ELF__ | $CC -E - | $GREP __ELF__ > /dev/null; then
    lt_cv_deplibs_check_method='match_pattern /lib[[^/]]+(\.so\.[[0-9]]+\.[[0-9]]+|_pic\.a)$'
  else
    lt_cv_deplibs_check_method='match_pattern /lib[[^/]]+(\.so|_pic\.a)$'
  fi
  ;;

newos6*)
  lt_cv_deplibs_check_method='file_magic ELF [[0-9]][[0-9]]*-bit [[ML]]SB (executable|dynamic lib)'
  lt_cv_file_magic_cmd=/usr/bin/file
  lt_cv_file_magic_test_file=/usr/lib/libnls.so
  ;;

*nto* | *qnx*)
  lt_cv_deplibs_check_method=pass_all
  ;;

openbsd*)
  if test -z "`echo __ELF__ | $CC -E - | $GREP __ELF__`" || test "$host_os-$host_cpu" = "openbsd2.8-powerpc"; then
    lt_cv_deplibs_check_method='match_pattern /lib[[^/]]+(\.so\.[[0-9]]+\.[[0-9]]+|\.so|_pic\.a)$'
  else
    lt_cv_deplibs_check_method='match_pattern /lib[[^/]]+(\.so\.[[0-9]]+\.[[0-9]]+|_pic\.a)$'
  fi
  ;;

osf3* | osf4* | osf5*)
  lt_cv_deplibs_check_method=pass_all
  ;;

rdos*)
  lt_cv_deplibs_check_method=pass_all
  ;;

solaris*)
  lt_cv_deplibs_check_method=pass_all
  ;;

sysv5* | sco3.2v5* | sco5v6* | unixware* | OpenUNIX* | sysv4*uw2*)
  lt_cv_deplibs_check_method=pass_all
  ;;

sysv4 | sysv4.3*)
  case $host_vendor in
  motorola)
    lt_cv_deplibs_check_method='file_magic ELF [[0-9]][[0-9]]*-bit [[ML]]SB (shared object|dynamic lib) M[[0-9]][[0-9]]* Version [[0-9]]'
    lt_cv_file_magic_test_file=`echo /usr/lib/libc.so*`
    ;;
  ncr)
    lt_cv_deplibs_check_method=pass_all
    ;;
  sequent)
    lt_cv_file_magic_cmd='/bin/file'
    lt_cv_deplibs_check_method='file_magic ELF [[0-9]][[0-9]]*-bit [[LM]]SB (shared object|dynamic lib )'
    ;;
  sni)
    lt_cv_file_magic_cmd='/bin/file'
    lt_cv_deplibs_check_method="file_magic ELF [[0-9]][[0-9]]*-bit [[LM]]SB dynamic lib"
    lt_cv_file_magic_test_file=/lib/libc.so
    ;;
  siemens)
    lt_cv_deplibs_check_method=pass_all
    ;;
  pc)
    lt_cv_deplibs_check_method=pass_all
    ;;
  esac
  ;;

tpf*)
  lt_cv_deplibs_check_method=pass_all
  ;;
esac
])

file_magic_glob=
want_nocaseglob=no
if test "$build" = "$host"; then
  case $host_os in
  mingw* | pw32*)
    if ( shopt | grep nocaseglob ) >/dev/null 2>&1; then
      want_nocaseglob=yes
    else
      file_magic_glob=`echo aAbBcCdDeEfFgGhHiIjJkKlLmMnNoOpPqQrRsStTuUvVwWxXyYzZ | $SED -e "s/\(..\)/s\/[[\1]]\/[[\1]]\/g;/g"`
    fi
    ;;
  esac
fi

file_magic_cmd=$lt_cv_file_magic_cmd
deplibs_check_method=$lt_cv_deplibs_check_method
test -z "$deplibs_check_method" && deplibs_check_method=unknown

_LT_DECL([], [deplibs_check_method], [1],
    [Method to check whether dependent libraries are shared objects])
_LT_DECL([], [file_magic_cmd], [1],
    [Command to use when deplibs_check_method = "file_magic"])
_LT_DECL([], [file_magic_glob], [1],
    [How to find potential files when deplibs_check_method = "file_magic"])
_LT_DECL([], [want_nocaseglob], [1],
    [Find potential files using nocaseglob when deplibs_check_method = "file_magic"])
])# _LT_CHECK_MAGIC_METHOD


# LT_PATH_NM
# ----------
# find the pathname to a BSD- or MS-compatible name lister
AC_DEFUN([LT_PATH_NM],
[AC_REQUIRE([AC_PROG_CC])dnl
AC_CACHE_CHECK([for BSD- or MS-compatible name lister (nm)], lt_cv_path_NM,
[if test -n "$NM"; then
  # Let the user override the test.
  lt_cv_path_NM="$NM"
else
  lt_nm_to_check="${ac_tool_prefix}nm"
  if test -n "$ac_tool_prefix" && test "$build" = "$host"; then
    lt_nm_to_check="$lt_nm_to_check nm"
  fi
  for lt_tmp_nm in $lt_nm_to_check; do
    lt_save_ifs="$IFS"; IFS=$PATH_SEPARATOR
    for ac_dir in $PATH /usr/ccs/bin/elf /usr/ccs/bin /usr/ucb /bin; do
      IFS="$lt_save_ifs"
      test -z "$ac_dir" && ac_dir=.
      tmp_nm="$ac_dir/$lt_tmp_nm"
      if test -f "$tmp_nm" || test -f "$tmp_nm$ac_exeext" ; then
	# Check to see if the nm accepts a BSD-compat flag.
	# Adding the `sed 1q' prevents false positives on HP-UX, which says:
	#   nm: unknown option "B" ignored
	# Tru64's nm complains that /dev/null is an invalid object file
	case `"$tmp_nm" -B /dev/null 2>&1 | sed '1q'` in
	*/dev/null* | *'Invalid file or object type'*)
	  lt_cv_path_NM="$tmp_nm -B"
	  break
	  ;;
	*)
	  case `"$tmp_nm" -p /dev/null 2>&1 | sed '1q'` in
	  */dev/null*)
	    lt_cv_path_NM="$tmp_nm -p"
	    break
	    ;;
	  *)
	    lt_cv_path_NM=${lt_cv_path_NM="$tmp_nm"} # keep the first match, but
	    continue # so that we can try to find one that supports BSD flags
	    ;;
	  esac
	  ;;
	esac
      fi
    done
    IFS="$lt_save_ifs"
  done
  : ${lt_cv_path_NM=no}
fi])
if test "$lt_cv_path_NM" != "no"; then
  NM="$lt_cv_path_NM"
else
  # Didn't find any BSD compatible name lister, look for dumpbin.
  if test -n "$DUMPBIN"; then :
    # Let the user override the test.
  else
    AC_CHECK_TOOLS(DUMPBIN, [dumpbin "link -dump"], :)
    case `$DUMPBIN -symbols /dev/null 2>&1 | sed '1q'` in
    *COFF*)
      DUMPBIN="$DUMPBIN -symbols"
      ;;
    *)
      DUMPBIN=:
      ;;
    esac
  fi
  AC_SUBST([DUMPBIN])
  if test "$DUMPBIN" != ":"; then
    NM="$DUMPBIN"
  fi
fi
test -z "$NM" && NM=nm
AC_SUBST([NM])
_LT_DECL([], [NM], [1], [A BSD- or MS-compatible name lister])dnl

AC_CACHE_CHECK([the name lister ($NM) interface], [lt_cv_nm_interface],
  [lt_cv_nm_interface="BSD nm"
  echo "int some_variable = 0;" > conftest.$ac_ext
  (eval echo "\"\$as_me:$LINENO: $ac_compile\"" >&AS_MESSAGE_LOG_FD)
  (eval "$ac_compile" 2>conftest.err)
  cat conftest.err >&AS_MESSAGE_LOG_FD
  (eval echo "\"\$as_me:$LINENO: $NM \\\"conftest.$ac_objext\\\"\"" >&AS_MESSAGE_LOG_FD)
  (eval "$NM \"conftest.$ac_objext\"" 2>conftest.err > conftest.out)
  cat conftest.err >&AS_MESSAGE_LOG_FD
  (eval echo "\"\$as_me:$LINENO: output\"" >&AS_MESSAGE_LOG_FD)
  cat conftest.out >&AS_MESSAGE_LOG_FD
  if $GREP 'External.*some_variable' conftest.out > /dev/null; then
    lt_cv_nm_interface="MS dumpbin"
  fi
  rm -f conftest*])
])# LT_PATH_NM

# Old names:
AU_ALIAS([AM_PROG_NM], [LT_PATH_NM])
AU_ALIAS([AC_PROG_NM], [LT_PATH_NM])
dnl aclocal-1.4 backwards compatibility:
dnl AC_DEFUN([AM_PROG_NM], [])
dnl AC_DEFUN([AC_PROG_NM], [])

# _LT_CHECK_SHAREDLIB_FROM_LINKLIB
# --------------------------------
# how to determine the name of the shared library
# associated with a specific link library.
#  -- PORTME fill in with the dynamic library characteristics
m4_defun([_LT_CHECK_SHAREDLIB_FROM_LINKLIB],
[m4_require([_LT_DECL_EGREP])
m4_require([_LT_DECL_OBJDUMP])
m4_require([_LT_DECL_DLLTOOL])
AC_CACHE_CHECK([how to associate runtime and link libraries],
lt_cv_sharedlib_from_linklib_cmd,
[lt_cv_sharedlib_from_linklib_cmd='unknown'

case $host_os in
cygwin* | mingw* | pw32* | cegcc*)
  # two different shell functions defined in ltmain.sh
  # decide which to use based on capabilities of $DLLTOOL
  case `$DLLTOOL --help 2>&1` in
  *--identify-strict*)
    lt_cv_sharedlib_from_linklib_cmd=func_cygming_dll_for_implib
    ;;
  *)
    lt_cv_sharedlib_from_linklib_cmd=func_cygming_dll_for_implib_fallback
    ;;
  esac
  ;;
*)
  # fallback: assume linklib IS sharedlib
  lt_cv_sharedlib_from_linklib_cmd="$ECHO"
  ;;
esac
])
sharedlib_from_linklib_cmd=$lt_cv_sharedlib_from_linklib_cmd
test -z "$sharedlib_from_linklib_cmd" && sharedlib_from_linklib_cmd=$ECHO

_LT_DECL([], [sharedlib_from_linklib_cmd], [1],
    [Command to associate shared and link libraries])
])# _LT_CHECK_SHAREDLIB_FROM_LINKLIB


# _LT_PATH_MANIFEST_TOOL
# ----------------------
# locate the manifest tool
m4_defun([_LT_PATH_MANIFEST_TOOL],
[AC_CHECK_TOOL(MANIFEST_TOOL, mt, :)
test -z "$MANIFEST_TOOL" && MANIFEST_TOOL=mt
AC_CACHE_CHECK([if $MANIFEST_TOOL is a manifest tool], [lt_cv_path_mainfest_tool],
  [lt_cv_path_mainfest_tool=no
  echo "$as_me:$LINENO: $MANIFEST_TOOL '-?'" >&AS_MESSAGE_LOG_FD
  $MANIFEST_TOOL '-?' 2>conftest.err > conftest.out
  cat conftest.err >&AS_MESSAGE_LOG_FD
  if $GREP 'Manifest Tool' conftest.out > /dev/null; then
    lt_cv_path_mainfest_tool=yes
  fi
  rm -f conftest*])
if test "x$lt_cv_path_mainfest_tool" != xyes; then
  MANIFEST_TOOL=:
fi
_LT_DECL([], [MANIFEST_TOOL], [1], [Manifest tool])dnl
])# _LT_PATH_MANIFEST_TOOL


# LT_LIB_M
# --------
# check for math library
AC_DEFUN([LT_LIB_M],
[AC_REQUIRE([AC_CANONICAL_HOST])dnl
LIBM=
case $host in
*-*-beos* | *-*-cegcc* | *-*-cygwin* | *-*-haiku* | *-*-pw32* | *-*-darwin*)
  # These system don't have libm, or don't need it
  ;;
*-ncr-sysv4.3*)
  AC_CHECK_LIB(mw, _mwvalidcheckl, LIBM="-lmw")
  AC_CHECK_LIB(m, cos, LIBM="$LIBM -lm")
  ;;
*)
  AC_CHECK_LIB(m, cos, LIBM="-lm")
  ;;
esac
AC_SUBST([LIBM])
])# LT_LIB_M

# Old name:
AU_ALIAS([AC_CHECK_LIBM], [LT_LIB_M])
dnl aclocal-1.4 backwards compatibility:
dnl AC_DEFUN([AC_CHECK_LIBM], [])


# _LT_COMPILER_NO_RTTI([TAGNAME])
# -------------------------------
m4_defun([_LT_COMPILER_NO_RTTI],
[m4_require([_LT_TAG_COMPILER])dnl

_LT_TAGVAR(lt_prog_compiler_no_builtin_flag, $1)=

if test "$GCC" = yes; then
  case $cc_basename in
  nvcc*)
    _LT_TAGVAR(lt_prog_compiler_no_builtin_flag, $1)=' -Xcompiler -fno-builtin' ;;
  *)
    _LT_TAGVAR(lt_prog_compiler_no_builtin_flag, $1)=' -fno-builtin' ;;
  esac

  _LT_COMPILER_OPTION([if $compiler supports -fno-rtti -fno-exceptions],
    lt_cv_prog_compiler_rtti_exceptions,
    [-fno-rtti -fno-exceptions], [],
    [_LT_TAGVAR(lt_prog_compiler_no_builtin_flag, $1)="$_LT_TAGVAR(lt_prog_compiler_no_builtin_flag, $1) -fno-rtti -fno-exceptions"])
fi
_LT_TAGDECL([no_builtin_flag], [lt_prog_compiler_no_builtin_flag], [1],
	[Compiler flag to turn off builtin functions])
])# _LT_COMPILER_NO_RTTI


# _LT_CMD_GLOBAL_SYMBOLS
# ----------------------
m4_defun([_LT_CMD_GLOBAL_SYMBOLS],
[AC_REQUIRE([AC_CANONICAL_HOST])dnl
AC_REQUIRE([AC_PROG_CC])dnl
AC_REQUIRE([AC_PROG_AWK])dnl
AC_REQUIRE([LT_PATH_NM])dnl
AC_REQUIRE([LT_PATH_LD])dnl
m4_require([_LT_DECL_SED])dnl
m4_require([_LT_DECL_EGREP])dnl
m4_require([_LT_TAG_COMPILER])dnl

# Check for command to grab the raw symbol name followed by C symbol from nm.
AC_MSG_CHECKING([command to parse $NM output from $compiler object])
AC_CACHE_VAL([lt_cv_sys_global_symbol_pipe],
[
# These are sane defaults that work on at least a few old systems.
# [They come from Ultrix.  What could be older than Ultrix?!! ;)]

# Character class describing NM global symbol codes.
symcode='[[BCDEGRST]]'

# Regexp to match symbols that can be accessed directly from C.
sympat='\([[_A-Za-z]][[_A-Za-z0-9]]*\)'

# Define system-specific variables.
case $host_os in
aix*)
  symcode='[[BCDT]]'
  ;;
cygwin* | mingw* | pw32* | cegcc*)
  symcode='[[ABCDGISTW]]'
  ;;
hpux*)
  if test "$host_cpu" = ia64; then
    symcode='[[ABCDEGRST]]'
  fi
  ;;
irix* | nonstopux*)
  symcode='[[BCDEGRST]]'
  ;;
osf*)
  symcode='[[BCDEGQRST]]'
  ;;
solaris*)
  symcode='[[BDRT]]'
  ;;
sco3.2v5*)
  symcode='[[DT]]'
  ;;
sysv4.2uw2*)
  symcode='[[DT]]'
  ;;
sysv5* | sco5v6* | unixware* | OpenUNIX*)
  symcode='[[ABDT]]'
  ;;
sysv4)
  symcode='[[DFNSTU]]'
  ;;
esac

# If we're using GNU nm, then use its standard symbol codes.
case `$NM -V 2>&1` in
*GNU* | *'with BFD'*)
  symcode='[[ABCDGIRSTW]]' ;;
esac

# Transform an extracted symbol line into a proper C declaration.
# Some systems (esp. on ia64) link data and code symbols differently,
# so use this general approach.
lt_cv_sys_global_symbol_to_cdecl="sed -n -e 's/^T .* \(.*\)$/extern int \1();/p' -e 's/^$symcode* .* \(.*\)$/extern char \1;/p'"

# Transform an extracted symbol line into symbol name and symbol address
lt_cv_sys_global_symbol_to_c_name_address="sed -n -e 's/^: \([[^ ]]*\)[[ ]]*$/  {\\\"\1\\\", (void *) 0},/p' -e 's/^$symcode* \([[^ ]]*\) \([[^ ]]*\)$/  {\"\2\", (void *) \&\2},/p'"
lt_cv_sys_global_symbol_to_c_name_address_lib_prefix="sed -n -e 's/^: \([[^ ]]*\)[[ ]]*$/  {\\\"\1\\\", (void *) 0},/p' -e 's/^$symcode* \([[^ ]]*\) \(lib[[^ ]]*\)$/  {\"\2\", (void *) \&\2},/p' -e 's/^$symcode* \([[^ ]]*\) \([[^ ]]*\)$/  {\"lib\2\", (void *) \&\2},/p'"

# Handle CRLF in mingw tool chain
opt_cr=
case $build_os in
mingw*)
  opt_cr=`$ECHO 'x\{0,1\}' | tr x '\015'` # option cr in regexp
  ;;
esac

# Try without a prefix underscore, then with it.
for ac_symprfx in "" "_"; do

  # Transform symcode, sympat, and symprfx into a raw symbol and a C symbol.
  symxfrm="\\1 $ac_symprfx\\2 \\2"

  # Write the raw and C identifiers.
  if test "$lt_cv_nm_interface" = "MS dumpbin"; then
    # Fake it for dumpbin and say T for any non-static function
    # and D for any global variable.
    # Also find C++ and __fastcall symbols from MSVC++,
    # which start with @ or ?.
    lt_cv_sys_global_symbol_pipe="$AWK ['"\
"     {last_section=section; section=\$ 3};"\
"     /^COFF SYMBOL TABLE/{for(i in hide) delete hide[i]};"\
"     /Section length .*#relocs.*(pick any)/{hide[last_section]=1};"\
"     \$ 0!~/External *\|/{next};"\
"     / 0+ UNDEF /{next}; / UNDEF \([^|]\)*()/{next};"\
"     {if(hide[section]) next};"\
"     {f=0}; \$ 0~/\(\).*\|/{f=1}; {printf f ? \"T \" : \"D \"};"\
"     {split(\$ 0, a, /\||\r/); split(a[2], s)};"\
"     s[1]~/^[@?]/{print s[1], s[1]; next};"\
"     s[1]~prfx {split(s[1],t,\"@\"); print t[1], substr(t[1],length(prfx))}"\
"     ' prfx=^$ac_symprfx]"
  else
    lt_cv_sys_global_symbol_pipe="sed -n -e 's/^.*[[	 ]]\($symcode$symcode*\)[[	 ]][[	 ]]*$ac_symprfx$sympat$opt_cr$/$symxfrm/p'"
  fi
  lt_cv_sys_global_symbol_pipe="$lt_cv_sys_global_symbol_pipe | sed '/ __gnu_lto/d'"

  # Check to see that the pipe works correctly.
  pipe_works=no

  rm -f conftest*
  cat > conftest.$ac_ext <<_LT_EOF
#ifdef __cplusplus
extern "C" {
#endif
char nm_test_var;
void nm_test_func(void);
void nm_test_func(void){}
#ifdef __cplusplus
}
#endif
int main(){nm_test_var='a';nm_test_func();return(0);}
_LT_EOF

  if AC_TRY_EVAL(ac_compile); then
    # Now try to grab the symbols.
    nlist=conftest.nm
    if AC_TRY_EVAL(NM conftest.$ac_objext \| "$lt_cv_sys_global_symbol_pipe" \> $nlist) && test -s "$nlist"; then
      # Try sorting and uniquifying the output.
      if sort "$nlist" | uniq > "$nlist"T; then
	mv -f "$nlist"T "$nlist"
      else
	rm -f "$nlist"T
      fi

      # Make sure that we snagged all the symbols we need.
      if $GREP ' nm_test_var$' "$nlist" >/dev/null; then
	if $GREP ' nm_test_func$' "$nlist" >/dev/null; then
	  cat <<_LT_EOF > conftest.$ac_ext
/* Keep this code in sync between libtool.m4, ltmain, lt_system.h, and tests.  */
#if defined(_WIN32) || defined(__CYGWIN__) || defined(_WIN32_WCE)
/* DATA imports from DLLs on WIN32 con't be const, because runtime
   relocations are performed -- see ld's documentation on pseudo-relocs.  */
# define LT@&t@_DLSYM_CONST
#elif defined(__osf__)
/* This system does not cope well with relocations in const data.  */
# define LT@&t@_DLSYM_CONST
#else
# define LT@&t@_DLSYM_CONST const
#endif

#ifdef __cplusplus
extern "C" {
#endif

_LT_EOF
	  # Now generate the symbol file.
	  eval "$lt_cv_sys_global_symbol_to_cdecl"' < "$nlist" | $GREP -v main >> conftest.$ac_ext'

	  cat <<_LT_EOF >> conftest.$ac_ext

/* The mapping between symbol names and symbols.  */
LT@&t@_DLSYM_CONST struct {
  const char *name;
  void       *address;
}
lt__PROGRAM__LTX_preloaded_symbols[[]] =
{
  { "@PROGRAM@", (void *) 0 },
_LT_EOF
	  $SED "s/^$symcode$symcode* \(.*\) \(.*\)$/  {\"\2\", (void *) \&\2},/" < "$nlist" | $GREP -v main >> conftest.$ac_ext
	  cat <<\_LT_EOF >> conftest.$ac_ext
  {0, (void *) 0}
};

/* This works around a problem in FreeBSD linker */
#ifdef FREEBSD_WORKAROUND
static const void *lt_preloaded_setup() {
  return lt__PROGRAM__LTX_preloaded_symbols;
}
#endif

#ifdef __cplusplus
}
#endif
_LT_EOF
	  # Now try linking the two files.
	  mv conftest.$ac_objext conftstm.$ac_objext
	  lt_globsym_save_LIBS=$LIBS
	  lt_globsym_save_CFLAGS=$CFLAGS
	  LIBS="conftstm.$ac_objext"
	  CFLAGS="$CFLAGS$_LT_TAGVAR(lt_prog_compiler_no_builtin_flag, $1)"
	  if AC_TRY_EVAL(ac_link) && test -s conftest${ac_exeext}; then
	    pipe_works=yes
	  fi
	  LIBS=$lt_globsym_save_LIBS
	  CFLAGS=$lt_globsym_save_CFLAGS
	else
	  echo "cannot find nm_test_func in $nlist" >&AS_MESSAGE_LOG_FD
	fi
      else
	echo "cannot find nm_test_var in $nlist" >&AS_MESSAGE_LOG_FD
      fi
    else
      echo "cannot run $lt_cv_sys_global_symbol_pipe" >&AS_MESSAGE_LOG_FD
    fi
  else
    echo "$progname: failed program was:" >&AS_MESSAGE_LOG_FD
    cat conftest.$ac_ext >&5
  fi
  rm -rf conftest* conftst*

  # Do not use the global_symbol_pipe unless it works.
  if test "$pipe_works" = yes; then
    break
  else
    lt_cv_sys_global_symbol_pipe=
  fi
done
])
if test -z "$lt_cv_sys_global_symbol_pipe"; then
  lt_cv_sys_global_symbol_to_cdecl=
fi
if test -z "$lt_cv_sys_global_symbol_pipe$lt_cv_sys_global_symbol_to_cdecl"; then
  AC_MSG_RESULT(failed)
else
  AC_MSG_RESULT(ok)
fi

# Response file support.
if test "$lt_cv_nm_interface" = "MS dumpbin"; then
  nm_file_list_spec='@'
elif $NM --help 2>/dev/null | grep '[[@]]FILE' >/dev/null; then
  nm_file_list_spec='@'
fi

_LT_DECL([global_symbol_pipe], [lt_cv_sys_global_symbol_pipe], [1],
    [Take the output of nm and produce a listing of raw symbols and C names])
_LT_DECL([global_symbol_to_cdecl], [lt_cv_sys_global_symbol_to_cdecl], [1],
    [Transform the output of nm in a proper C declaration])
_LT_DECL([global_symbol_to_c_name_address],
    [lt_cv_sys_global_symbol_to_c_name_address], [1],
    [Transform the output of nm in a C name address pair])
_LT_DECL([global_symbol_to_c_name_address_lib_prefix],
    [lt_cv_sys_global_symbol_to_c_name_address_lib_prefix], [1],
    [Transform the output of nm in a C name address pair when lib prefix is needed])
_LT_DECL([], [nm_file_list_spec], [1],
    [Specify filename containing input files for $NM])
]) # _LT_CMD_GLOBAL_SYMBOLS


# _LT_COMPILER_PIC([TAGNAME])
# ---------------------------
m4_defun([_LT_COMPILER_PIC],
[m4_require([_LT_TAG_COMPILER])dnl
_LT_TAGVAR(lt_prog_compiler_wl, $1)=
_LT_TAGVAR(lt_prog_compiler_pic, $1)=
_LT_TAGVAR(lt_prog_compiler_static, $1)=

m4_if([$1], [CXX], [
  # C++ specific cases for pic, static, wl, etc.
  if test "$GXX" = yes; then
    _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
    _LT_TAGVAR(lt_prog_compiler_static, $1)='-static'

    case $host_os in
    aix*)
      # All AIX code is PIC.
      if test "$host_cpu" = ia64; then
	# AIX 5 now supports IA64 processor
	_LT_TAGVAR(lt_prog_compiler_static, $1)='-Bstatic'
      fi
      ;;

    amigaos*)
      case $host_cpu in
      powerpc)
            # see comment about AmigaOS4 .so support
            _LT_TAGVAR(lt_prog_compiler_pic, $1)='-fPIC'
        ;;
      m68k)
            # FIXME: we need at least 68020 code to build shared libraries, but
            # adding the `-m68020' flag to GCC prevents building anything better,
            # like `-m68040'.
            _LT_TAGVAR(lt_prog_compiler_pic, $1)='-m68020 -resident32 -malways-restore-a4'
        ;;
      esac
      ;;

    beos* | irix5* | irix6* | nonstopux* | osf3* | osf4* | osf5*)
      # PIC is the default for these OSes.
      ;;
    mingw* | cygwin* | os2* | pw32* | cegcc*)
      # This hack is so that the source file can tell whether it is being
      # built for inclusion in a dll (and should export symbols for example).
      # Although the cygwin gcc ignores -fPIC, still need this for old-style
      # (--disable-auto-import) libraries
      m4_if([$1], [GCJ], [],
	[_LT_TAGVAR(lt_prog_compiler_pic, $1)='-DDLL_EXPORT'])
      ;;
    darwin* | rhapsody*)
      # PIC is the default on this platform
      # Common symbols not allowed in MH_DYLIB files
      _LT_TAGVAR(lt_prog_compiler_pic, $1)='-fno-common'
      ;;
    *djgpp*)
      # DJGPP does not support shared libraries at all
      _LT_TAGVAR(lt_prog_compiler_pic, $1)=
      ;;
    haiku*)
      # PIC is the default for Haiku.
      # The "-static" flag exists, but is broken.
      _LT_TAGVAR(lt_prog_compiler_static, $1)=
      ;;
    interix[[3-9]]*)
      # Interix 3.x gcc -fpic/-fPIC options generate broken code.
      # Instead, we relocate shared libraries at runtime.
      ;;
    sysv4*MP*)
      if test -d /usr/nec; then
	_LT_TAGVAR(lt_prog_compiler_pic, $1)=-Kconform_pic
      fi
      ;;
    hpux*)
      # PIC is the default for 64-bit PA HP-UX, but not for 32-bit
      # PA HP-UX.  On IA64 HP-UX, PIC is the default but the pic flag
      # sets the default TLS model and affects inlining.
      case $host_cpu in
      hppa*64*)
	;;
      *)
	_LT_TAGVAR(lt_prog_compiler_pic, $1)='-fPIC'
	;;
      esac
      ;;
    *qnx* | *nto*)
      # QNX uses GNU C++, but need to define -shared option too, otherwise
      # it will coredump.
      _LT_TAGVAR(lt_prog_compiler_pic, $1)='-fPIC -shared'
      ;;
    *)
      _LT_TAGVAR(lt_prog_compiler_pic, $1)='-fPIC'
      ;;
    esac
  else
    case $host_os in
      aix[[4-9]]*)
	# All AIX code is PIC.
	if test "$host_cpu" = ia64; then
	  # AIX 5 now supports IA64 processor
	  _LT_TAGVAR(lt_prog_compiler_static, $1)='-Bstatic'
	else
	  _LT_TAGVAR(lt_prog_compiler_static, $1)='-bnso -bI:/lib/syscalls.exp'
	fi
	;;
      chorus*)
	case $cc_basename in
	cxch68*)
	  # Green Hills C++ Compiler
	  # _LT_TAGVAR(lt_prog_compiler_static, $1)="--no_auto_instantiation -u __main -u __premain -u _abort -r $COOL_DIR/lib/libOrb.a $MVME_DIR/lib/CC/libC.a $MVME_DIR/lib/classix/libcx.s.a"
	  ;;
	esac
	;;
      mingw* | cygwin* | os2* | pw32* | cegcc*)
	# This hack is so that the source file can tell whether it is being
	# built for inclusion in a dll (and should export symbols for example).
	m4_if([$1], [GCJ], [],
	  [_LT_TAGVAR(lt_prog_compiler_pic, $1)='-DDLL_EXPORT'])
	;;
      dgux*)
	case $cc_basename in
	  ec++*)
	    _LT_TAGVAR(lt_prog_compiler_pic, $1)='-KPIC'
	    ;;
	  ghcx*)
	    # Green Hills C++ Compiler
	    _LT_TAGVAR(lt_prog_compiler_pic, $1)='-pic'
	    ;;
	  *)
	    ;;
	esac
	;;
      freebsd* | dragonfly*)
	# FreeBSD uses GNU C++
	;;
      hpux9* | hpux10* | hpux11*)
	case $cc_basename in
	  CC*)
	    _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
	    _LT_TAGVAR(lt_prog_compiler_static, $1)='${wl}-a ${wl}archive'
	    if test "$host_cpu" != ia64; then
	      _LT_TAGVAR(lt_prog_compiler_pic, $1)='+Z'
	    fi
	    ;;
	  aCC*)
	    _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
	    _LT_TAGVAR(lt_prog_compiler_static, $1)='${wl}-a ${wl}archive'
	    case $host_cpu in
	    hppa*64*|ia64*)
	      # +Z the default
	      ;;
	    *)
	      _LT_TAGVAR(lt_prog_compiler_pic, $1)='+Z'
	      ;;
	    esac
	    ;;
	  *)
	    ;;
	esac
	;;
      interix*)
	# This is c89, which is MS Visual C++ (no shared libs)
	# Anyone wants to do a port?
	;;
      irix5* | irix6* | nonstopux*)
	case $cc_basename in
	  CC*)
	    _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
	    _LT_TAGVAR(lt_prog_compiler_static, $1)='-non_shared'
	    # CC pic flag -KPIC is the default.
	    ;;
	  *)
	    ;;
	esac
	;;
      linux* | k*bsd*-gnu | kopensolaris*-gnu | gnu*)
	case $cc_basename in
	  KCC*)
	    # KAI C++ Compiler
	    _LT_TAGVAR(lt_prog_compiler_wl, $1)='--backend -Wl,'
	    _LT_TAGVAR(lt_prog_compiler_pic, $1)='-fPIC'
	    ;;
	  ecpc* )
	    # old Intel C++ for x86_64 which still supported -KPIC.
	    _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
	    _LT_TAGVAR(lt_prog_compiler_pic, $1)='-KPIC'
	    _LT_TAGVAR(lt_prog_compiler_static, $1)='-static'
	    ;;
	  icpc* )
	    # Intel C++, used to be incompatible with GCC.
	    # ICC 10 doesn't accept -KPIC any more.
	    _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
	    _LT_TAGVAR(lt_prog_compiler_pic, $1)='-fPIC'
	    _LT_TAGVAR(lt_prog_compiler_static, $1)='-static'
	    ;;
	  pgCC* | pgcpp*)
	    # Portland Group C++ compiler
	    _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
	    _LT_TAGVAR(lt_prog_compiler_pic, $1)='-fpic'
	    _LT_TAGVAR(lt_prog_compiler_static, $1)='-Bstatic'
	    ;;
	  cxx*)
	    # Compaq C++
	    # Make sure the PIC flag is empty.  It appears that all Alpha
	    # Linux and Compaq Tru64 Unix objects are PIC.
	    _LT_TAGVAR(lt_prog_compiler_pic, $1)=
	    _LT_TAGVAR(lt_prog_compiler_static, $1)='-non_shared'
	    ;;
	  xlc* | xlC* | bgxl[[cC]]* | mpixl[[cC]]*)
	    # IBM XL 8.0, 9.0 on PPC and BlueGene
	    _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
	    _LT_TAGVAR(lt_prog_compiler_pic, $1)='-qpic'
	    _LT_TAGVAR(lt_prog_compiler_static, $1)='-qstaticlink'
	    ;;
	  *)
	    case `$CC -V 2>&1 | sed 5q` in
	    *Sun\ C*)
	      # Sun C++ 5.9
	      _LT_TAGVAR(lt_prog_compiler_pic, $1)='-KPIC'
	      _LT_TAGVAR(lt_prog_compiler_static, $1)='-Bstatic'
	      _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Qoption ld '
	      ;;
	    esac
	    ;;
	esac
	;;
      lynxos*)
	;;
      m88k*)
	;;
      mvs*)
	case $cc_basename in
	  cxx*)
	    _LT_TAGVAR(lt_prog_compiler_pic, $1)='-W c,exportall'
	    ;;
	  *)
	    ;;
	esac
	;;
      netbsd* | netbsdelf*-gnu)
	;;
      *qnx* | *nto*)
        # QNX uses GNU C++, but need to define -shared option too, otherwise
        # it will coredump.
        _LT_TAGVAR(lt_prog_compiler_pic, $1)='-fPIC -shared'
        ;;
      osf3* | osf4* | osf5*)
	case $cc_basename in
	  KCC*)
	    _LT_TAGVAR(lt_prog_compiler_wl, $1)='--backend -Wl,'
	    ;;
	  RCC*)
	    # Rational C++ 2.4.1
	    _LT_TAGVAR(lt_prog_compiler_pic, $1)='-pic'
	    ;;
	  cxx*)
	    # Digital/Compaq C++
	    _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
	    # Make sure the PIC flag is empty.  It appears that all Alpha
	    # Linux and Compaq Tru64 Unix objects are PIC.
	    _LT_TAGVAR(lt_prog_compiler_pic, $1)=
	    _LT_TAGVAR(lt_prog_compiler_static, $1)='-non_shared'
	    ;;
	  *)
	    ;;
	esac
	;;
      psos*)
	;;
      solaris*)
	case $cc_basename in
	  CC* | sunCC*)
	    # Sun C++ 4.2, 5.x and Centerline C++
	    _LT_TAGVAR(lt_prog_compiler_pic, $1)='-KPIC'
	    _LT_TAGVAR(lt_prog_compiler_static, $1)='-Bstatic'
	    _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Qoption ld '
	    ;;
	  gcx*)
	    # Green Hills C++ Compiler
	    _LT_TAGVAR(lt_prog_compiler_pic, $1)='-PIC'
	    ;;
	  *)
	    ;;
	esac
	;;
      sunos4*)
	case $cc_basename in
	  CC*)
	    # Sun C++ 4.x
	    _LT_TAGVAR(lt_prog_compiler_pic, $1)='-pic'
	    _LT_TAGVAR(lt_prog_compiler_static, $1)='-Bstatic'
	    ;;
	  lcc*)
	    # Lucid
	    _LT_TAGVAR(lt_prog_compiler_pic, $1)='-pic'
	    ;;
	  *)
	    ;;
	esac
	;;
      sysv5* | unixware* | sco3.2v5* | sco5v6* | OpenUNIX*)
	case $cc_basename in
	  CC*)
	    _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
	    _LT_TAGVAR(lt_prog_compiler_pic, $1)='-KPIC'
	    _LT_TAGVAR(lt_prog_compiler_static, $1)='-Bstatic'
	    ;;
	esac
	;;
      tandem*)
	case $cc_basename in
	  NCC*)
	    # NonStop-UX NCC 3.20
	    _LT_TAGVAR(lt_prog_compiler_pic, $1)='-KPIC'
	    ;;
	  *)
	    ;;
	esac
	;;
      vxworks*)
	;;
      *)
	_LT_TAGVAR(lt_prog_compiler_can_build_shared, $1)=no
	;;
    esac
  fi
],
[
  if test "$GCC" = yes; then
    _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
    _LT_TAGVAR(lt_prog_compiler_static, $1)='-static'

    case $host_os in
      aix*)
      # All AIX code is PIC.
      if test "$host_cpu" = ia64; then
	# AIX 5 now supports IA64 processor
	_LT_TAGVAR(lt_prog_compiler_static, $1)='-Bstatic'
      fi
      ;;

    amigaos*)
      case $host_cpu in
      powerpc)
            # see comment about AmigaOS4 .so support
            _LT_TAGVAR(lt_prog_compiler_pic, $1)='-fPIC'
        ;;
      m68k)
            # FIXME: we need at least 68020 code to build shared libraries, but
            # adding the `-m68020' flag to GCC prevents building anything better,
            # like `-m68040'.
            _LT_TAGVAR(lt_prog_compiler_pic, $1)='-m68020 -resident32 -malways-restore-a4'
        ;;
      esac
      ;;

    beos* | irix5* | irix6* | nonstopux* | osf3* | osf4* | osf5*)
      # PIC is the default for these OSes.
      ;;

    mingw* | cygwin* | pw32* | os2* | cegcc*)
      # This hack is so that the source file can tell whether it is being
      # built for inclusion in a dll (and should export symbols for example).
      # Although the cygwin gcc ignores -fPIC, still need this for old-style
      # (--disable-auto-import) libraries
      m4_if([$1], [GCJ], [],
	[_LT_TAGVAR(lt_prog_compiler_pic, $1)='-DDLL_EXPORT'])
      ;;

    darwin* | rhapsody*)
      # PIC is the default on this platform
      # Common symbols not allowed in MH_DYLIB files
      _LT_TAGVAR(lt_prog_compiler_pic, $1)='-fno-common'
      ;;

    haiku*)
      # PIC is the default for Haiku.
      # The "-static" flag exists, but is broken.
      _LT_TAGVAR(lt_prog_compiler_static, $1)=
      ;;

    hpux*)
      # PIC is the default for 64-bit PA HP-UX, but not for 32-bit
      # PA HP-UX.  On IA64 HP-UX, PIC is the default but the pic flag
      # sets the default TLS model and affects inlining.
      case $host_cpu in
      hppa*64*)
	# +Z the default
	;;
      *)
	_LT_TAGVAR(lt_prog_compiler_pic, $1)='-fPIC'
	;;
      esac
      ;;

    interix[[3-9]]*)
      # Interix 3.x gcc -fpic/-fPIC options generate broken code.
      # Instead, we relocate shared libraries at runtime.
      ;;

    msdosdjgpp*)
      # Just because we use GCC doesn't mean we suddenly get shared libraries
      # on systems that don't support them.
      _LT_TAGVAR(lt_prog_compiler_can_build_shared, $1)=no
      enable_shared=no
      ;;

    *nto* | *qnx*)
      # QNX uses GNU C++, but need to define -shared option too, otherwise
      # it will coredump.
      _LT_TAGVAR(lt_prog_compiler_pic, $1)='-fPIC -shared'
      ;;

    sysv4*MP*)
      if test -d /usr/nec; then
	_LT_TAGVAR(lt_prog_compiler_pic, $1)=-Kconform_pic
      fi
      ;;

    *)
      _LT_TAGVAR(lt_prog_compiler_pic, $1)='-fPIC'
      ;;
    esac

    case $cc_basename in
    nvcc*) # Cuda Compiler Driver 2.2
      _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Xlinker '
      if test -n "$_LT_TAGVAR(lt_prog_compiler_pic, $1)"; then
        _LT_TAGVAR(lt_prog_compiler_pic, $1)="-Xcompiler $_LT_TAGVAR(lt_prog_compiler_pic, $1)"
      fi
      ;;
    esac
  else
    # PORTME Check for flag to pass linker flags through the system compiler.
    case $host_os in
    aix*)
      _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
      if test "$host_cpu" = ia64; then
	# AIX 5 now supports IA64 processor
	_LT_TAGVAR(lt_prog_compiler_static, $1)='-Bstatic'
      else
	_LT_TAGVAR(lt_prog_compiler_static, $1)='-bnso -bI:/lib/syscalls.exp'
      fi
      ;;

    mingw* | cygwin* | pw32* | os2* | cegcc*)
      # This hack is so that the source file can tell whether it is being
      # built for inclusion in a dll (and should export symbols for example).
      m4_if([$1], [GCJ], [],
	[_LT_TAGVAR(lt_prog_compiler_pic, $1)='-DDLL_EXPORT'])
      ;;

    hpux9* | hpux10* | hpux11*)
      _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
      # PIC is the default for IA64 HP-UX and 64-bit HP-UX, but
      # not for PA HP-UX.
      case $host_cpu in
      hppa*64*|ia64*)
	# +Z the default
	;;
      *)
	_LT_TAGVAR(lt_prog_compiler_pic, $1)='+Z'
	;;
      esac
      # Is there a better lt_prog_compiler_static that works with the bundled CC?
      _LT_TAGVAR(lt_prog_compiler_static, $1)='${wl}-a ${wl}archive'
      ;;

    irix5* | irix6* | nonstopux*)
      _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
      # PIC (with -KPIC) is the default.
      _LT_TAGVAR(lt_prog_compiler_static, $1)='-non_shared'
      ;;

    linux* | k*bsd*-gnu | kopensolaris*-gnu | gnu*)
      case $cc_basename in
      # old Intel for x86_64 which still supported -KPIC.
      ecc*)
	_LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
	_LT_TAGVAR(lt_prog_compiler_pic, $1)='-KPIC'
	_LT_TAGVAR(lt_prog_compiler_static, $1)='-static'
        ;;
      # icc used to be incompatible with GCC.
      # ICC 10 doesn't accept -KPIC any more.
      icc* | ifort*)
	_LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
	_LT_TAGVAR(lt_prog_compiler_pic, $1)='-fPIC'
	_LT_TAGVAR(lt_prog_compiler_static, $1)='-static'
        ;;
      # Lahey Fortran 8.1.
      lf95*)
	_LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
	_LT_TAGVAR(lt_prog_compiler_pic, $1)='--shared'
	_LT_TAGVAR(lt_prog_compiler_static, $1)='--static'
	;;
      nagfor*)
	# NAG Fortran compiler
	_LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,-Wl,,'
	_LT_TAGVAR(lt_prog_compiler_pic, $1)='-PIC'
	_LT_TAGVAR(lt_prog_compiler_static, $1)='-Bstatic'
	;;
      pgcc* | pgf77* | pgf90* | pgf95* | pgfortran*)
        # Portland Group compilers (*not* the Pentium gcc compiler,
	# which looks to be a dead project)
	_LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
	_LT_TAGVAR(lt_prog_compiler_pic, $1)='-fpic'
	_LT_TAGVAR(lt_prog_compiler_static, $1)='-Bstatic'
        ;;
      ccc*)
        _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
        # All Alpha code is PIC.
        _LT_TAGVAR(lt_prog_compiler_static, $1)='-non_shared'
        ;;
      xl* | bgxl* | bgf* | mpixl*)
	# IBM XL C 8.0/Fortran 10.1, 11.1 on PPC and BlueGene
	_LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
	_LT_TAGVAR(lt_prog_compiler_pic, $1)='-qpic'
	_LT_TAGVAR(lt_prog_compiler_static, $1)='-qstaticlink'
	;;
      *)
	case `$CC -V 2>&1 | sed 5q` in
	*Sun\ Ceres\ Fortran* | *Sun*Fortran*\ [[1-7]].* | *Sun*Fortran*\ 8.[[0-3]]*)
	  # Sun Fortran 8.3 passes all unrecognized flags to the linker
	  _LT_TAGVAR(lt_prog_compiler_pic, $1)='-KPIC'
	  _LT_TAGVAR(lt_prog_compiler_static, $1)='-Bstatic'
	  _LT_TAGVAR(lt_prog_compiler_wl, $1)=''
	  ;;
	*Sun\ F* | *Sun*Fortran*)
	  _LT_TAGVAR(lt_prog_compiler_pic, $1)='-KPIC'
	  _LT_TAGVAR(lt_prog_compiler_static, $1)='-Bstatic'
	  _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Qoption ld '
	  ;;
	*Sun\ C*)
	  # Sun C 5.9
	  _LT_TAGVAR(lt_prog_compiler_pic, $1)='-KPIC'
	  _LT_TAGVAR(lt_prog_compiler_static, $1)='-Bstatic'
	  _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
	  ;;
        *Intel*\ [[CF]]*Compiler*)
	  _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
	  _LT_TAGVAR(lt_prog_compiler_pic, $1)='-fPIC'
	  _LT_TAGVAR(lt_prog_compiler_static, $1)='-static'
	  ;;
	*Portland\ Group*)
	  _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
	  _LT_TAGVAR(lt_prog_compiler_pic, $1)='-fpic'
	  _LT_TAGVAR(lt_prog_compiler_static, $1)='-Bstatic'
	  ;;
	esac
	;;
      esac
      ;;

    newsos6)
      _LT_TAGVAR(lt_prog_compiler_pic, $1)='-KPIC'
      _LT_TAGVAR(lt_prog_compiler_static, $1)='-Bstatic'
      ;;

    *nto* | *qnx*)
      # QNX uses GNU C++, but need to define -shared option too, otherwise
      # it will coredump.
      _LT_TAGVAR(lt_prog_compiler_pic, $1)='-fPIC -shared'
      ;;

    osf3* | osf4* | osf5*)
      _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
      # All OSF/1 code is PIC.
      _LT_TAGVAR(lt_prog_compiler_static, $1)='-non_shared'
      ;;

    rdos*)
      _LT_TAGVAR(lt_prog_compiler_static, $1)='-non_shared'
      ;;

    solaris*)
      _LT_TAGVAR(lt_prog_compiler_pic, $1)='-KPIC'
      _LT_TAGVAR(lt_prog_compiler_static, $1)='-Bstatic'
      case $cc_basename in
      f77* | f90* | f95* | sunf77* | sunf90* | sunf95*)
	_LT_TAGVAR(lt_prog_compiler_wl, $1)='-Qoption ld ';;
      *)
	_LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,';;
      esac
      ;;

    sunos4*)
      _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Qoption ld '
      _LT_TAGVAR(lt_prog_compiler_pic, $1)='-PIC'
      _LT_TAGVAR(lt_prog_compiler_static, $1)='-Bstatic'
      ;;

    sysv4 | sysv4.2uw2* | sysv4.3*)
      _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
      _LT_TAGVAR(lt_prog_compiler_pic, $1)='-KPIC'
      _LT_TAGVAR(lt_prog_compiler_static, $1)='-Bstatic'
      ;;

    sysv4*MP*)
      if test -d /usr/nec ;then
	_LT_TAGVAR(lt_prog_compiler_pic, $1)='-Kconform_pic'
	_LT_TAGVAR(lt_prog_compiler_static, $1)='-Bstatic'
      fi
      ;;

    sysv5* | unixware* | sco3.2v5* | sco5v6* | OpenUNIX*)
      _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
      _LT_TAGVAR(lt_prog_compiler_pic, $1)='-KPIC'
      _LT_TAGVAR(lt_prog_compiler_static, $1)='-Bstatic'
      ;;

    unicos*)
      _LT_TAGVAR(lt_prog_compiler_wl, $1)='-Wl,'
      _LT_TAGVAR(lt_prog_compiler_can_build_shared, $1)=no
      ;;

    uts4*)
      _LT_TAGVAR(lt_prog_compiler_pic, $1)='-pic'
      _LT_TAGVAR(lt_prog_compiler_static, $1)='-Bstatic'
      ;;

    *)
      _LT_TAGVAR(lt_prog_compiler_can_build_shared, $1)=no
      ;;
    esac
  fi
])
case $host_os in
  # For platforms which do not support PIC, -DPIC is meaningless:
  *djgpp*)
    _LT_TAGVAR(lt_prog_compiler_pic, $1)=
    ;;
  *)
    _LT_TAGVAR(lt_prog_compiler_pic, $1)="$_LT_TAGVAR(lt_prog_compiler_pic, $1)@&t@m4_if([$1],[],[ -DPIC],[m4_if([$1],[CXX],[ -DPIC],[])])"
    ;;
esac

AC_CACHE_CHECK([for $compiler option to produce PIC],
  [_LT_TAGVAR(lt_cv_prog_compiler_pic, $1)],
  [_LT_TAGVAR(lt_cv_prog_compiler_pic, $1)=$_LT_TAGVAR(lt_prog_compiler_pic, $1)])
_LT_TAGVAR(lt_prog_compiler_pic, $1)=$_LT_TAGVAR(lt_cv_prog_compiler_pic, $1)

#
# Check to make sure the PIC flag actually works.
#
if test -n "$_LT_TAGVAR(lt_prog_compiler_pic, $1)"; then
  _LT_COMPILER_OPTION([if $compiler PIC flag $_LT_TAGVAR(lt_prog_compiler_pic, $1) works],
    [_LT_TAGVAR(lt_cv_prog_compiler_pic_works, $1)],
    [$_LT_TAGVAR(lt_prog_compiler_pic, $1)@&t@m4_if([$1],[],[ -DPIC],[m4_if([$1],[CXX],[ -DPIC],[])])], [],
    [case $_LT_TAGVAR(lt_prog_compiler_pic, $1) in
     "" | " "*) ;;
     *) _LT_TAGVAR(lt_prog_compiler_pic, $1)=" $_LT_TAGVAR(lt_prog_compiler_pic, $1)" ;;
     esac],
    [_LT_TAGVAR(lt_prog_compiler_pic, $1)=
     _LT_TAGVAR(lt_prog_compiler_can_build_shared, $1)=no])
fi
_LT_TAGDECL([pic_flag], [lt_prog_compiler_pic], [1],
	[Additional compiler flags for building library objects])

_LT_TAGDECL([wl], [lt_prog_compiler_wl], [1],
	[How to pass a linker flag through the compiler])
#
# Check to make sure the static flag actually works.
#
wl=$_LT_TAGVAR(lt_prog_compiler_wl, $1) eval lt_tmp_static_flag=\"$_LT_TAGVAR(lt_prog_compiler_static, $1)\"
_LT_LINKER_OPTION([if $compiler static flag $lt_tmp_static_flag works],
  _LT_TAGVAR(lt_cv_prog_compiler_static_works, $1),
  $lt_tmp_static_flag,
  [],
  [_LT_TAGVAR(lt_prog_compiler_static, $1)=])
_LT_TAGDECL([link_static_flag], [lt_prog_compiler_static], [1],
	[Compiler flag to prevent dynamic linking])
])# _LT_COMPILER_PIC


# _LT_LINKER_SHLIBS([TAGNAME])
# ----------------------------
# See if the linker supports building shared libraries.
m4_defun([_LT_LINKER_SHLIBS],
[AC_REQUIRE([LT_PATH_LD])dnl
AC_REQUIRE([LT_PATH_NM])dnl
m4_require([_LT_PATH_MANIFEST_TOOL])dnl
m4_require([_LT_FILEUTILS_DEFAULTS])dnl
m4_require([_LT_DECL_EGREP])dnl
m4_require([_LT_DECL_SED])dnl
m4_require([_LT_CMD_GLOBAL_SYMBOLS])dnl
m4_require([_LT_TAG_COMPILER])dnl
AC_MSG_CHECKING([whether the $compiler linker ($LD) supports shared libraries])
m4_if([$1], [CXX], [
  _LT_TAGVAR(export_symbols_cmds, $1)='$NM $libobjs $convenience | $global_symbol_pipe | $SED '\''s/.* //'\'' | sort | uniq > $export_symbols'
  _LT_TAGVAR(exclude_expsyms, $1)=['_GLOBAL_OFFSET_TABLE_|_GLOBAL__F[ID]_.*']
  case $host_os in
  aix[[4-9]]*)
    # If we're using GNU nm, then we don't want the "-C" option.
    # -C means demangle to AIX nm, but means don't demangle with GNU nm
    # Also, AIX nm treats weak defined symbols like other global defined
    # symbols, whereas GNU nm marks them as "W".
    if $NM -V 2>&1 | $GREP 'GNU' > /dev/null; then
      _LT_TAGVAR(export_symbols_cmds, $1)='$NM -Bpg $libobjs $convenience | awk '\''{ if (((\$ 2 == "T") || (\$ 2 == "D") || (\$ 2 == "B") || (\$ 2 == "W")) && ([substr](\$ 3,1,1) != ".")) { print \$ 3 } }'\'' | sort -u > $export_symbols'
    else
      _LT_TAGVAR(export_symbols_cmds, $1)='$NM -BCpg $libobjs $convenience | awk '\''{ if (((\$ 2 == "T") || (\$ 2 == "D") || (\$ 2 == "B")) && ([substr](\$ 3,1,1) != ".")) { print \$ 3 } }'\'' | sort -u > $export_symbols'
    fi
    ;;
  pw32*)
    _LT_TAGVAR(export_symbols_cmds, $1)="$ltdll_cmds"
    ;;
  cygwin* | mingw* | cegcc*)
    case $cc_basename in
    cl*)
      _LT_TAGVAR(exclude_expsyms, $1)='_NULL_IMPORT_DESCRIPTOR|_IMPORT_DESCRIPTOR_.*'
      ;;
    *)
      _LT_TAGVAR(export_symbols_cmds, $1)='$NM $libobjs $convenience | $global_symbol_pipe | $SED -e '\''/^[[BCDGRS]][[ ]]/s/.*[[ ]]\([[^ ]]*\)/\1 DATA/;s/^.*[[ ]]__nm__\([[^ ]]*\)[[ ]][[^ ]]*/\1 DATA/;/^I[[ ]]/d;/^[[AITW]][[ ]]/s/.* //'\'' | sort | uniq > $export_symbols'
      _LT_TAGVAR(exclude_expsyms, $1)=['[_]+GLOBAL_OFFSET_TABLE_|[_]+GLOBAL__[FID]_.*|[_]+head_[A-Za-z0-9_]+_dll|[A-Za-z0-9_]+_dll_iname']
      ;;
    esac
    ;;
  linux* | k*bsd*-gnu | gnu*)
    _LT_TAGVAR(link_all_deplibs, $1)=no
    ;;
  *)
    _LT_TAGVAR(export_symbols_cmds, $1)='$NM $libobjs $convenience | $global_symbol_pipe | $SED '\''s/.* //'\'' | sort | uniq > $export_symbols'
    ;;
  esac
], [
  runpath_var=
  _LT_TAGVAR(allow_undefined_flag, $1)=
  _LT_TAGVAR(always_export_symbols, $1)=no
  _LT_TAGVAR(archive_cmds, $1)=
  _LT_TAGVAR(archive_expsym_cmds, $1)=
  _LT_TAGVAR(compiler_needs_object, $1)=no
  _LT_TAGVAR(enable_shared_with_static_runtimes, $1)=no
  _LT_TAGVAR(export_dynamic_flag_spec, $1)=
  _LT_TAGVAR(export_symbols_cmds, $1)='$NM $libobjs $convenience | $global_symbol_pipe | $SED '\''s/.* //'\'' | sort | uniq > $export_symbols'
  _LT_TAGVAR(hardcode_automatic, $1)=no
  _LT_TAGVAR(hardcode_direct, $1)=no
  _LT_TAGVAR(hardcode_direct_absolute, $1)=no
  _LT_TAGVAR(hardcode_libdir_flag_spec, $1)=
  _LT_TAGVAR(hardcode_libdir_separator, $1)=
  _LT_TAGVAR(hardcode_minus_L, $1)=no
  _LT_TAGVAR(hardcode_shlibpath_var, $1)=unsupported
  _LT_TAGVAR(inherit_rpath, $1)=no
  _LT_TAGVAR(link_all_deplibs, $1)=unknown
  _LT_TAGVAR(module_cmds, $1)=
  _LT_TAGVAR(module_expsym_cmds, $1)=
  _LT_TAGVAR(old_archive_from_new_cmds, $1)=
  _LT_TAGVAR(old_archive_from_expsyms_cmds, $1)=
  _LT_TAGVAR(thread_safe_flag_spec, $1)=
  _LT_TAGVAR(whole_archive_flag_spec, $1)=
  # include_expsyms should be a list of space-separated symbols to be *always*
  # included in the symbol list
  _LT_TAGVAR(include_expsyms, $1)=
  # exclude_expsyms can be an extended regexp of symbols to exclude
  # it will be wrapped by ` (' and `)$', so one must not match beginning or
  # end of line.  Example: `a|bc|.*d.*' will exclude the symbols `a' and `bc',
  # as well as any symbol that contains `d'.
  _LT_TAGVAR(exclude_expsyms, $1)=['_GLOBAL_OFFSET_TABLE_|_GLOBAL__F[ID]_.*']
  # Although _GLOBAL_OFFSET_TABLE_ is a valid symbol C name, most a.out
  # platforms (ab)use it in PIC code, but their linkers get confused if
  # the symbol is explicitly referenced.  Since portable code cannot
  # rely on this symbol name, it's probably fine to never include it in
  # preloaded symbol tables.
  # Exclude shared library initialization/finalization symbols.
dnl Note also adjust exclude_expsyms for C++ above.
  extract_expsyms_cmds=

  case $host_os in
  cygwin* | mingw* | pw32* | cegcc*)
    # FIXME: the MSVC++ port hasn't been tested in a loooong time
    # When not using gcc, we currently assume that we are using
    # Microsoft Visual C++.
    if test "$GCC" != yes; then
      with_gnu_ld=no
    fi
    ;;
  interix*)
    # we just hope/assume this is gcc and not c89 (= MSVC++)
    with_gnu_ld=yes
    ;;
  openbsd*)
    with_gnu_ld=no
    ;;
  linux* | k*bsd*-gnu | gnu*)
    _LT_TAGVAR(link_all_deplibs, $1)=no
    ;;
  esac

  _LT_TAGVAR(ld_shlibs, $1)=yes

  # On some targets, GNU ld is compatible enough with the native linker
  # that we're better off using the native interface for both.
  lt_use_gnu_ld_interface=no
  if test "$with_gnu_ld" = yes; then
    case $host_os in
      aix*)
	# The AIX port of GNU ld has always aspired to compatibility
	# with the native linker.  However, as the warning in the GNU ld
	# block says, versions before 2.19.5* couldn't really create working
	# shared libraries, regardless of the interface used.
	case `$LD -v 2>&1` in
	  *\ \(GNU\ Binutils\)\ 2.19.5*) ;;
	  *\ \(GNU\ Binutils\)\ 2.[[2-9]]*) ;;
	  *\ \(GNU\ Binutils\)\ [[3-9]]*) ;;
	  *)
	    lt_use_gnu_ld_interface=yes
	    ;;
	esac
	;;
      *)
	lt_use_gnu_ld_interface=yes
	;;
    esac
  fi

  if test "$lt_use_gnu_ld_interface" = yes; then
    # If archive_cmds runs LD, not CC, wlarc should be empty
    wlarc='${wl}'

    # Set some defaults for GNU ld with shared library support. These
    # are reset later if shared libraries are not supported. Putting them
    # here allows them to be overridden if necessary.
    runpath_var=LD_RUN_PATH
    _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-rpath ${wl}$libdir'
    _LT_TAGVAR(export_dynamic_flag_spec, $1)='${wl}--export-dynamic'
    # ancient GNU ld didn't support --whole-archive et. al.
    if $LD --help 2>&1 | $GREP 'no-whole-archive' > /dev/null; then
      _LT_TAGVAR(whole_archive_flag_spec, $1)="$wlarc"'--whole-archive$convenience '"$wlarc"'--no-whole-archive'
    else
      _LT_TAGVAR(whole_archive_flag_spec, $1)=
    fi
    supports_anon_versioning=no
    case `$LD -v 2>&1` in
      *GNU\ gold*) supports_anon_versioning=yes ;;
      *\ [[01]].* | *\ 2.[[0-9]].* | *\ 2.10.*) ;; # catch versions < 2.11
      *\ 2.11.93.0.2\ *) supports_anon_versioning=yes ;; # RH7.3 ...
      *\ 2.11.92.0.12\ *) supports_anon_versioning=yes ;; # Mandrake 8.2 ...
      *\ 2.11.*) ;; # other 2.11 versions
      *) supports_anon_versioning=yes ;;
    esac

    # See if GNU ld supports shared libraries.
    case $host_os in
    aix[[3-9]]*)
      # On AIX/PPC, the GNU linker is very broken
      if test "$host_cpu" != ia64; then
	_LT_TAGVAR(ld_shlibs, $1)=no
	cat <<_LT_EOF 1>&2

*** Warning: the GNU linker, at least up to release 2.19, is reported
*** to be unable to reliably create shared libraries on AIX.
*** Therefore, libtool is disabling shared libraries support.  If you
*** really care for shared libraries, you may want to install binutils
*** 2.20 or above, or modify your PATH so that a non-GNU linker is found.
*** You will then need to restart the configuration process.

_LT_EOF
      fi
      ;;

    amigaos*)
      case $host_cpu in
      powerpc)
            # see comment about AmigaOS4 .so support
            _LT_TAGVAR(archive_cmds, $1)='$CC -shared $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname -o $lib'
            _LT_TAGVAR(archive_expsym_cmds, $1)=''
        ;;
      m68k)
            _LT_TAGVAR(archive_cmds, $1)='$RM $output_objdir/a2ixlibrary.data~$ECHO "#define NAME $libname" > $output_objdir/a2ixlibrary.data~$ECHO "#define LIBRARY_ID 1" >> $output_objdir/a2ixlibrary.data~$ECHO "#define VERSION $major" >> $output_objdir/a2ixlibrary.data~$ECHO "#define REVISION $revision" >> $output_objdir/a2ixlibrary.data~$AR $AR_FLAGS $lib $libobjs~$RANLIB $lib~(cd $output_objdir && a2ixlibrary -32)'
            _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='-L$libdir'
            _LT_TAGVAR(hardcode_minus_L, $1)=yes
        ;;
      esac
      ;;

    beos*)
      if $LD --help 2>&1 | $GREP ': supported targets:.* elf' > /dev/null; then
	_LT_TAGVAR(allow_undefined_flag, $1)=unsupported
	# Joseph Beckenbach <jrb3@best.com> says some releases of gcc
	# support --undefined.  This deserves some investigation.  FIXME
	_LT_TAGVAR(archive_cmds, $1)='$CC -nostart $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname -o $lib'
      else
	_LT_TAGVAR(ld_shlibs, $1)=no
      fi
      ;;

    cygwin* | mingw* | pw32* | cegcc*)
      # _LT_TAGVAR(hardcode_libdir_flag_spec, $1) is actually meaningless,
      # as there is no search path for DLLs.
      _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='-L$libdir'
      _LT_TAGVAR(export_dynamic_flag_spec, $1)='${wl}--export-all-symbols'
      _LT_TAGVAR(allow_undefined_flag, $1)=unsupported
      _LT_TAGVAR(always_export_symbols, $1)=no
      _LT_TAGVAR(enable_shared_with_static_runtimes, $1)=yes
      _LT_TAGVAR(export_symbols_cmds, $1)='$NM $libobjs $convenience | $global_symbol_pipe | $SED -e '\''/^[[BCDGRS]][[ ]]/s/.*[[ ]]\([[^ ]]*\)/\1 DATA/;s/^.*[[ ]]__nm__\([[^ ]]*\)[[ ]][[^ ]]*/\1 DATA/;/^I[[ ]]/d;/^[[AITW]][[ ]]/s/.* //'\'' | sort | uniq > $export_symbols'
      _LT_TAGVAR(exclude_expsyms, $1)=['[_]+GLOBAL_OFFSET_TABLE_|[_]+GLOBAL__[FID]_.*|[_]+head_[A-Za-z0-9_]+_dll|[A-Za-z0-9_]+_dll_iname']

      if $LD --help 2>&1 | $GREP 'auto-import' > /dev/null; then
        _LT_TAGVAR(archive_cmds, $1)='$CC -shared $libobjs $deplibs $compiler_flags -o $output_objdir/$soname ${wl}--enable-auto-image-base -Xlinker --out-implib -Xlinker $lib'
	# If the export-symbols file already is a .def file (1st line
	# is EXPORTS), use it as is; otherwise, prepend...
	_LT_TAGVAR(archive_expsym_cmds, $1)='if test "x`$SED 1q $export_symbols`" = xEXPORTS; then
	  cp $export_symbols $output_objdir/$soname.def;
	else
	  echo EXPORTS > $output_objdir/$soname.def;
	  cat $export_symbols >> $output_objdir/$soname.def;
	fi~
	$CC -shared $output_objdir/$soname.def $libobjs $deplibs $compiler_flags -o $output_objdir/$soname ${wl}--enable-auto-image-base -Xlinker --out-implib -Xlinker $lib'
      else
	_LT_TAGVAR(ld_shlibs, $1)=no
      fi
      ;;

    haiku*)
      _LT_TAGVAR(archive_cmds, $1)='$CC -shared $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname -o $lib'
      _LT_TAGVAR(link_all_deplibs, $1)=yes
      ;;

    interix[[3-9]]*)
      _LT_TAGVAR(hardcode_direct, $1)=no
      _LT_TAGVAR(hardcode_shlibpath_var, $1)=no
      _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-rpath,$libdir'
      _LT_TAGVAR(export_dynamic_flag_spec, $1)='${wl}-E'
      # Hack: On Interix 3.x, we cannot compile PIC because of a broken gcc.
      # Instead, shared libraries are loaded at an image base (0x10000000 by
      # default) and relocated if they conflict, which is a slow very memory
      # consuming and fragmenting process.  To avoid this, we pick a random,
      # 256 KiB-aligned image base between 0x50000000 and 0x6FFC0000 at link
      # time.  Moving up from 0x10000000 also allows more sbrk(2) space.
      _LT_TAGVAR(archive_cmds, $1)='$CC -shared $pic_flag $libobjs $deplibs $compiler_flags ${wl}-h,$soname ${wl}--image-base,`expr ${RANDOM-$$} % 4096 / 2 \* 262144 + 1342177280` -o $lib'
      _LT_TAGVAR(archive_expsym_cmds, $1)='sed "s,^,_," $export_symbols >$output_objdir/$soname.expsym~$CC -shared $pic_flag $libobjs $deplibs $compiler_flags ${wl}-h,$soname ${wl}--retain-symbols-file,$output_objdir/$soname.expsym ${wl}--image-base,`expr ${RANDOM-$$} % 4096 / 2 \* 262144 + 1342177280` -o $lib'
      ;;

    gnu* | linux* | tpf* | k*bsd*-gnu | kopensolaris*-gnu)
      tmp_diet=no
      if test "$host_os" = linux-dietlibc; then
	case $cc_basename in
	  diet\ *) tmp_diet=yes;;	# linux-dietlibc with static linking (!diet-dyn)
	esac
      fi
      if $LD --help 2>&1 | $EGREP ': supported targets:.* elf' > /dev/null \
	 && test "$tmp_diet" = no
      then
	tmp_addflag=' $pic_flag'
	tmp_sharedflag='-shared'
	case $cc_basename,$host_cpu in
        pgcc*)				# Portland Group C compiler
	  _LT_TAGVAR(whole_archive_flag_spec, $1)='${wl}--whole-archive`for conv in $convenience\"\"; do test  -n \"$conv\" && new_convenience=\"$new_convenience,$conv\"; done; func_echo_all \"$new_convenience\"` ${wl}--no-whole-archive'
	  tmp_addflag=' $pic_flag'
	  ;;
	pgf77* | pgf90* | pgf95* | pgfortran*)
					# Portland Group f77 and f90 compilers
	  _LT_TAGVAR(whole_archive_flag_spec, $1)='${wl}--whole-archive`for conv in $convenience\"\"; do test  -n \"$conv\" && new_convenience=\"$new_convenience,$conv\"; done; func_echo_all \"$new_convenience\"` ${wl}--no-whole-archive'
	  tmp_addflag=' $pic_flag -Mnomain' ;;
	ecc*,ia64* | icc*,ia64*)	# Intel C compiler on ia64
	  tmp_addflag=' -i_dynamic' ;;
	efc*,ia64* | ifort*,ia64*)	# Intel Fortran compiler on ia64
	  tmp_addflag=' -i_dynamic -nofor_main' ;;
	ifc* | ifort*)			# Intel Fortran compiler
	  tmp_addflag=' -nofor_main' ;;
	lf95*)				# Lahey Fortran 8.1
	  _LT_TAGVAR(whole_archive_flag_spec, $1)=
	  tmp_sharedflag='--shared' ;;
	xl[[cC]]* | bgxl[[cC]]* | mpixl[[cC]]*) # IBM XL C 8.0 on PPC (deal with xlf below)
	  tmp_sharedflag='-qmkshrobj'
	  tmp_addflag= ;;
	nvcc*)	# Cuda Compiler Driver 2.2
	  _LT_TAGVAR(whole_archive_flag_spec, $1)='${wl}--whole-archive`for conv in $convenience\"\"; do test  -n \"$conv\" && new_convenience=\"$new_convenience,$conv\"; done; func_echo_all \"$new_convenience\"` ${wl}--no-whole-archive'
	  _LT_TAGVAR(compiler_needs_object, $1)=yes
	  ;;
	esac
	case `$CC -V 2>&1 | sed 5q` in
	*Sun\ C*)			# Sun C 5.9
	  _LT_TAGVAR(whole_archive_flag_spec, $1)='${wl}--whole-archive`new_convenience=; for conv in $convenience\"\"; do test -z \"$conv\" || new_convenience=\"$new_convenience,$conv\"; done; func_echo_all \"$new_convenience\"` ${wl}--no-whole-archive'
	  _LT_TAGVAR(compiler_needs_object, $1)=yes
	  tmp_sharedflag='-G' ;;
	*Sun\ F*)			# Sun Fortran 8.3
	  tmp_sharedflag='-G' ;;
	esac
	_LT_TAGVAR(archive_cmds, $1)='$CC '"$tmp_sharedflag""$tmp_addflag"' $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname -o $lib'

        if test "x$supports_anon_versioning" = xyes; then
          _LT_TAGVAR(archive_expsym_cmds, $1)='echo "{ global:" > $output_objdir/$libname.ver~
	    cat $export_symbols | sed -e "s/\(.*\)/\1;/" >> $output_objdir/$libname.ver~
	    echo "local: *; };" >> $output_objdir/$libname.ver~
	    $CC '"$tmp_sharedflag""$tmp_addflag"' $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname ${wl}-version-script ${wl}$output_objdir/$libname.ver -o $lib'
        fi

	case $cc_basename in
	xlf* | bgf* | bgxlf* | mpixlf*)
	  # IBM XL Fortran 10.1 on PPC cannot create shared libs itself
	  _LT_TAGVAR(whole_archive_flag_spec, $1)='--whole-archive$convenience --no-whole-archive'
	  _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-rpath ${wl}$libdir'
	  _LT_TAGVAR(archive_cmds, $1)='$LD -shared $libobjs $deplibs $linker_flags -soname $soname -o $lib'
	  if test "x$supports_anon_versioning" = xyes; then
	    _LT_TAGVAR(archive_expsym_cmds, $1)='echo "{ global:" > $output_objdir/$libname.ver~
	      cat $export_symbols | sed -e "s/\(.*\)/\1;/" >> $output_objdir/$libname.ver~
	      echo "local: *; };" >> $output_objdir/$libname.ver~
	      $LD -shared $libobjs $deplibs $linker_flags -soname $soname -version-script $output_objdir/$libname.ver -o $lib'
	  fi
	  ;;
	esac
      else
        _LT_TAGVAR(ld_shlibs, $1)=no
      fi
      ;;

    netbsd* | netbsdelf*-gnu)
      if echo __ELF__ | $CC -E - | $GREP __ELF__ >/dev/null; then
	_LT_TAGVAR(archive_cmds, $1)='$LD -Bshareable $libobjs $deplibs $linker_flags -o $lib'
	wlarc=
      else
	_LT_TAGVAR(archive_cmds, $1)='$CC -shared $pic_flag $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname -o $lib'
	_LT_TAGVAR(archive_expsym_cmds, $1)='$CC -shared $pic_flag $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname ${wl}-retain-symbols-file $wl$export_symbols -o $lib'
      fi
      ;;

    solaris*)
      if $LD -v 2>&1 | $GREP 'BFD 2\.8' > /dev/null; then
	_LT_TAGVAR(ld_shlibs, $1)=no
	cat <<_LT_EOF 1>&2

*** Warning: The releases 2.8.* of the GNU linker cannot reliably
*** create shared libraries on Solaris systems.  Therefore, libtool
*** is disabling shared libraries support.  We urge you to upgrade GNU
*** binutils to release 2.9.1 or newer.  Another option is to modify
*** your PATH or compiler configuration so that the native linker is
*** used, and then restart.

_LT_EOF
      elif $LD --help 2>&1 | $GREP ': supported targets:.* elf' > /dev/null; then
	_LT_TAGVAR(archive_cmds, $1)='$CC -shared $pic_flag $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname -o $lib'
	_LT_TAGVAR(archive_expsym_cmds, $1)='$CC -shared $pic_flag $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname ${wl}-retain-symbols-file $wl$export_symbols -o $lib'
      else
	_LT_TAGVAR(ld_shlibs, $1)=no
      fi
      ;;

    sysv5* | sco3.2v5* | sco5v6* | unixware* | OpenUNIX*)
      case `$LD -v 2>&1` in
        *\ [[01]].* | *\ 2.[[0-9]].* | *\ 2.1[[0-5]].*)
	_LT_TAGVAR(ld_shlibs, $1)=no
	cat <<_LT_EOF 1>&2

*** Warning: Releases of the GNU linker prior to 2.16.91.0.3 can not
*** reliably create shared libraries on SCO systems.  Therefore, libtool
*** is disabling shared libraries support.  We urge you to upgrade GNU
*** binutils to release 2.16.91.0.3 or newer.  Another option is to modify
*** your PATH or compiler configuration so that the native linker is
*** used, and then restart.

_LT_EOF
	;;
	*)
	  # For security reasons, it is highly recommended that you always
	  # use absolute paths for naming shared libraries, and exclude the
	  # DT_RUNPATH tag from executables and libraries.  But doing so
	  # requires that you compile everything twice, which is a pain.
	  if $LD --help 2>&1 | $GREP ': supported targets:.* elf' > /dev/null; then
	    _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-rpath ${wl}$libdir'
	    _LT_TAGVAR(archive_cmds, $1)='$CC -shared $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname -o $lib'
	    _LT_TAGVAR(archive_expsym_cmds, $1)='$CC -shared $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname ${wl}-retain-symbols-file $wl$export_symbols -o $lib'
	  else
	    _LT_TAGVAR(ld_shlibs, $1)=no
	  fi
	;;
      esac
      ;;

    sunos4*)
      _LT_TAGVAR(archive_cmds, $1)='$LD -assert pure-text -Bshareable -o $lib $libobjs $deplibs $linker_flags'
      wlarc=
      _LT_TAGVAR(hardcode_direct, $1)=yes
      _LT_TAGVAR(hardcode_shlibpath_var, $1)=no
      ;;

    *)
      if $LD --help 2>&1 | $GREP ': supported targets:.* elf' > /dev/null; then
	_LT_TAGVAR(archive_cmds, $1)='$CC -shared $pic_flag $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname -o $lib'
	_LT_TAGVAR(archive_expsym_cmds, $1)='$CC -shared $pic_flag $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname ${wl}-retain-symbols-file $wl$export_symbols -o $lib'
      else
	_LT_TAGVAR(ld_shlibs, $1)=no
      fi
      ;;
    esac

    if test "$_LT_TAGVAR(ld_shlibs, $1)" = no; then
      runpath_var=
      _LT_TAGVAR(hardcode_libdir_flag_spec, $1)=
      _LT_TAGVAR(export_dynamic_flag_spec, $1)=
      _LT_TAGVAR(whole_archive_flag_spec, $1)=
    fi
  else
    # PORTME fill in a description of your system's linker (not GNU ld)
    case $host_os in
    aix3*)
      _LT_TAGVAR(allow_undefined_flag, $1)=unsupported
      _LT_TAGVAR(always_export_symbols, $1)=yes
      _LT_TAGVAR(archive_expsym_cmds, $1)='$LD -o $output_objdir/$soname $libobjs $deplibs $linker_flags -bE:$export_symbols -T512 -H512 -bM:SRE~$AR $AR_FLAGS $lib $output_objdir/$soname'
      # Note: this linker hardcodes the directories in LIBPATH if there
      # are no directories specified by -L.
      _LT_TAGVAR(hardcode_minus_L, $1)=yes
      if test "$GCC" = yes && test -z "$lt_prog_compiler_static"; then
	# Neither direct hardcoding nor static linking is supported with a
	# broken collect2.
	_LT_TAGVAR(hardcode_direct, $1)=unsupported
      fi
      ;;

    aix[[4-9]]*)
      if test "$host_cpu" = ia64; then
	# On IA64, the linker does run time linking by default, so we don't
	# have to do anything special.
	aix_use_runtimelinking=no
	exp_sym_flag='-Bexport'
	no_entry_flag=""
      else
	# If we're using GNU nm, then we don't want the "-C" option.
	# -C means demangle to AIX nm, but means don't demangle with GNU nm
	# Also, AIX nm treats weak defined symbols like other global
	# defined symbols, whereas GNU nm marks them as "W".
	if $NM -V 2>&1 | $GREP 'GNU' > /dev/null; then
	  _LT_TAGVAR(export_symbols_cmds, $1)='$NM -Bpg $libobjs $convenience | awk '\''{ if (((\$ 2 == "T") || (\$ 2 == "D") || (\$ 2 == "B") || (\$ 2 == "W")) && ([substr](\$ 3,1,1) != ".")) { print \$ 3 } }'\'' | sort -u > $export_symbols'
	else
	  _LT_TAGVAR(export_symbols_cmds, $1)='$NM -BCpg $libobjs $convenience | awk '\''{ if (((\$ 2 == "T") || (\$ 2 == "D") || (\$ 2 == "B")) && ([substr](\$ 3,1,1) != ".")) { print \$ 3 } }'\'' | sort -u > $export_symbols'
	fi
	aix_use_runtimelinking=no

	# Test if we are trying to use run time linking or normal
	# AIX style linking. If -brtl is somewhere in LDFLAGS, we
	# need to do runtime linking.
	case $host_os in aix4.[[23]]|aix4.[[23]].*|aix[[5-9]]*)
	  for ld_flag in $LDFLAGS; do
	  if (test $ld_flag = "-brtl" || test $ld_flag = "-Wl,-brtl"); then
	    aix_use_runtimelinking=yes
	    break
	  fi
	  done
	  ;;
	esac

	exp_sym_flag='-bexport'
	no_entry_flag='-bnoentry'
      fi

      # When large executables or shared objects are built, AIX ld can
      # have problems creating the table of contents.  If linking a library
      # or program results in "error TOC overflow" add -mminimal-toc to
      # CXXFLAGS/CFLAGS for g++/gcc.  In the cases where that is not
      # enough to fix the problem, add -Wl,-bbigtoc to LDFLAGS.

      _LT_TAGVAR(archive_cmds, $1)=''
      _LT_TAGVAR(hardcode_direct, $1)=yes
      _LT_TAGVAR(hardcode_direct_absolute, $1)=yes
      _LT_TAGVAR(hardcode_libdir_separator, $1)=':'
      _LT_TAGVAR(link_all_deplibs, $1)=yes
      _LT_TAGVAR(file_list_spec, $1)='${wl}-f,'

      if test "$GCC" = yes; then
	case $host_os in aix4.[[012]]|aix4.[[012]].*)
	# We only want to do this on AIX 4.2 and lower, the check
	# below for broken collect2 doesn't work under 4.3+
	  collect2name=`${CC} -print-prog-name=collect2`
	  if test -f "$collect2name" &&
	   strings "$collect2name" | $GREP resolve_lib_name >/dev/null
	  then
	  # We have reworked collect2
	  :
	  else
	  # We have old collect2
	  _LT_TAGVAR(hardcode_direct, $1)=unsupported
	  # It fails to find uninstalled libraries when the uninstalled
	  # path is not listed in the libpath.  Setting hardcode_minus_L
	  # to unsupported forces relinking
	  _LT_TAGVAR(hardcode_minus_L, $1)=yes
	  _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='-L$libdir'
	  _LT_TAGVAR(hardcode_libdir_separator, $1)=
	  fi
	  ;;
	esac
	shared_flag='-shared'
	if test "$aix_use_runtimelinking" = yes; then
	  shared_flag="$shared_flag "'${wl}-G'
	fi
	_LT_TAGVAR(link_all_deplibs, $1)=no
      else
	# not using gcc
	if test "$host_cpu" = ia64; then
	# VisualAge C++, Version 5.5 for AIX 5L for IA-64, Beta 3 Release
	# chokes on -Wl,-G. The following line is correct:
	  shared_flag='-G'
	else
	  if test "$aix_use_runtimelinking" = yes; then
	    shared_flag='${wl}-G'
	  else
	    shared_flag='${wl}-bM:SRE'
	  fi
	fi
      fi

      _LT_TAGVAR(export_dynamic_flag_spec, $1)='${wl}-bexpall'
      # It seems that -bexpall does not export symbols beginning with
      # underscore (_), so it is better to generate a list of symbols to export.
      _LT_TAGVAR(always_export_symbols, $1)=yes
      if test "$aix_use_runtimelinking" = yes; then
	# Warning - without using the other runtime loading flags (-brtl),
	# -berok will link without error, but may produce a broken library.
	_LT_TAGVAR(allow_undefined_flag, $1)='-berok'
        # Determine the default libpath from the value encoded in an
        # empty executable.
        _LT_SYS_MODULE_PATH_AIX([$1])
        _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-blibpath:$libdir:'"$aix_libpath"
        _LT_TAGVAR(archive_expsym_cmds, $1)='$CC -o $output_objdir/$soname $libobjs $deplibs '"\${wl}$no_entry_flag"' $compiler_flags `if test "x${allow_undefined_flag}" != "x"; then func_echo_all "${wl}${allow_undefined_flag}"; else :; fi` '"\${wl}$exp_sym_flag:\$export_symbols $shared_flag"
      else
	if test "$host_cpu" = ia64; then
	  _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-R $libdir:/usr/lib:/lib'
	  _LT_TAGVAR(allow_undefined_flag, $1)="-z nodefs"
	  _LT_TAGVAR(archive_expsym_cmds, $1)="\$CC $shared_flag"' -o $output_objdir/$soname $libobjs $deplibs '"\${wl}$no_entry_flag"' $compiler_flags ${wl}${allow_undefined_flag} '"\${wl}$exp_sym_flag:\$export_symbols"
	else
	 # Determine the default libpath from the value encoded in an
	 # empty executable.
	 _LT_SYS_MODULE_PATH_AIX([$1])
	 _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-blibpath:$libdir:'"$aix_libpath"
	  # Warning - without using the other run time loading flags,
	  # -berok will link without error, but may produce a broken library.
	  _LT_TAGVAR(no_undefined_flag, $1)=' ${wl}-bernotok'
	  _LT_TAGVAR(allow_undefined_flag, $1)=' ${wl}-berok'
	  if test "$with_gnu_ld" = yes; then
	    # We only use this code for GNU lds that support --whole-archive.
	    _LT_TAGVAR(whole_archive_flag_spec, $1)='${wl}--whole-archive$convenience ${wl}--no-whole-archive'
	  else
	    # Exported symbols can be pulled into shared objects from archives
	    _LT_TAGVAR(whole_archive_flag_spec, $1)='$convenience'
	  fi
	  _LT_TAGVAR(archive_cmds_need_lc, $1)=yes
	  # This is similar to how AIX traditionally builds its shared libraries.
	  _LT_TAGVAR(archive_expsym_cmds, $1)="\$CC $shared_flag"' -o $output_objdir/$soname $libobjs $deplibs ${wl}-bnoentry $compiler_flags ${wl}-bE:$export_symbols${allow_undefined_flag}~$AR $AR_FLAGS $output_objdir/$libname$release.a $output_objdir/$soname'
	fi
      fi
      ;;

    amigaos*)
      case $host_cpu in
      powerpc)
            # see comment about AmigaOS4 .so support
            _LT_TAGVAR(archive_cmds, $1)='$CC -shared $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname -o $lib'
            _LT_TAGVAR(archive_expsym_cmds, $1)=''
        ;;
      m68k)
            _LT_TAGVAR(archive_cmds, $1)='$RM $output_objdir/a2ixlibrary.data~$ECHO "#define NAME $libname" > $output_objdir/a2ixlibrary.data~$ECHO "#define LIBRARY_ID 1" >> $output_objdir/a2ixlibrary.data~$ECHO "#define VERSION $major" >> $output_objdir/a2ixlibrary.data~$ECHO "#define REVISION $revision" >> $output_objdir/a2ixlibrary.data~$AR $AR_FLAGS $lib $libobjs~$RANLIB $lib~(cd $output_objdir && a2ixlibrary -32)'
            _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='-L$libdir'
            _LT_TAGVAR(hardcode_minus_L, $1)=yes
        ;;
      esac
      ;;

    bsdi[[45]]*)
      _LT_TAGVAR(export_dynamic_flag_spec, $1)=-rdynamic
      ;;

    cygwin* | mingw* | pw32* | cegcc*)
      # When not using gcc, we currently assume that we are using
      # Microsoft Visual C++.
      # hardcode_libdir_flag_spec is actually meaningless, as there is
      # no search path for DLLs.
      case $cc_basename in
      cl*)
	# Native MSVC
	_LT_TAGVAR(hardcode_libdir_flag_spec, $1)=' '
	_LT_TAGVAR(allow_undefined_flag, $1)=unsupported
	_LT_TAGVAR(always_export_symbols, $1)=yes
	_LT_TAGVAR(file_list_spec, $1)='@'
	# Tell ltmain to make .lib files, not .a files.
	libext=lib
	# Tell ltmain to make .dll files, not .so files.
	shrext_cmds=".dll"
	# FIXME: Setting linknames here is a bad hack.
	_LT_TAGVAR(archive_cmds, $1)='$CC -o $output_objdir/$soname $libobjs $compiler_flags $deplibs -Wl,-dll~linknames='
	_LT_TAGVAR(archive_expsym_cmds, $1)='if test "x`$SED 1q $export_symbols`" = xEXPORTS; then
	    sed -n -e 's/\\\\\\\(.*\\\\\\\)/-link\\\ -EXPORT:\\\\\\\1/' -e '1\\\!p' < $export_symbols > $output_objdir/$soname.exp;
	  else
	    sed -e 's/\\\\\\\(.*\\\\\\\)/-link\\\ -EXPORT:\\\\\\\1/' < $export_symbols > $output_objdir/$soname.exp;
	  fi~
	  $CC -o $tool_output_objdir$soname $libobjs $compiler_flags $deplibs "@$tool_output_objdir$soname.exp" -Wl,-DLL,-IMPLIB:"$tool_output_objdir$libname.dll.lib"~
	  linknames='
	# The linker will not automatically build a static lib if we build a DLL.
	# _LT_TAGVAR(old_archive_from_new_cmds, $1)='true'
	_LT_TAGVAR(enable_shared_with_static_runtimes, $1)=yes
	_LT_TAGVAR(exclude_expsyms, $1)='_NULL_IMPORT_DESCRIPTOR|_IMPORT_DESCRIPTOR_.*'
	_LT_TAGVAR(export_symbols_cmds, $1)='$NM $libobjs $convenience | $global_symbol_pipe | $SED -e '\''/^[[BCDGRS]][[ ]]/s/.*[[ ]]\([[^ ]]*\)/\1,DATA/'\'' | $SED -e '\''/^[[AITW]][[ ]]/s/.*[[ ]]//'\'' | sort | uniq > $export_symbols'
	# Don't use ranlib
	_LT_TAGVAR(old_postinstall_cmds, $1)='chmod 644 $oldlib'
	_LT_TAGVAR(postlink_cmds, $1)='lt_outputfile="@OUTPUT@"~
	  lt_tool_outputfile="@TOOL_OUTPUT@"~
	  case $lt_outputfile in
	    *.exe|*.EXE) ;;
	    *)
	      lt_outputfile="$lt_outputfile.exe"
	      lt_tool_outputfile="$lt_tool_outputfile.exe"
	      ;;
	  esac~
	  if test "$MANIFEST_TOOL" != ":" && test -f "$lt_outputfile.manifest"; then
	    $MANIFEST_TOOL -manifest "$lt_tool_outputfile.manifest" -outputresource:"$lt_tool_outputfile" || exit 1;
	    $RM "$lt_outputfile.manifest";
	  fi'
	;;
      *)
	# Assume MSVC wrapper
	_LT_TAGVAR(hardcode_libdir_flag_spec, $1)=' '
	_LT_TAGVAR(allow_undefined_flag, $1)=unsupported
	# Tell ltmain to make .lib files, not .a files.
	libext=lib
	# Tell ltmain to make .dll files, not .so files.
	shrext_cmds=".dll"
	# FIXME: Setting linknames here is a bad hack.
	_LT_TAGVAR(archive_cmds, $1)='$CC -o $lib $libobjs $compiler_flags `func_echo_all "$deplibs" | $SED '\''s/ -lc$//'\''` -link -dll~linknames='
	# The linker will automatically build a .lib file if we build a DLL.
	_LT_TAGVAR(old_archive_from_new_cmds, $1)='true'
	# FIXME: Should let the user specify the lib program.
	_LT_TAGVAR(old_archive_cmds, $1)='lib -OUT:$oldlib$oldobjs$old_deplibs'
	_LT_TAGVAR(enable_shared_with_static_runtimes, $1)=yes
	;;
      esac
      ;;

    darwin* | rhapsody*)
      _LT_DARWIN_LINKER_FEATURES($1)
      ;;

    dgux*)
      _LT_TAGVAR(archive_cmds, $1)='$LD -G -h $soname -o $lib $libobjs $deplibs $linker_flags'
      _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='-L$libdir'
      _LT_TAGVAR(hardcode_shlibpath_var, $1)=no
      ;;

    # FreeBSD 2.2.[012] allows us to include c++rt0.o to get C++ constructor
    # support.  Future versions do this automatically, but an explicit c++rt0.o
    # does not break anything, and helps significantly (at the cost of a little
    # extra space).
    freebsd2.2*)
      _LT_TAGVAR(archive_cmds, $1)='$LD -Bshareable -o $lib $libobjs $deplibs $linker_flags /usr/lib/c++rt0.o'
      _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='-R$libdir'
      _LT_TAGVAR(hardcode_direct, $1)=yes
      _LT_TAGVAR(hardcode_shlibpath_var, $1)=no
      ;;

    # Unfortunately, older versions of FreeBSD 2 do not have this feature.
    freebsd2.*)
      _LT_TAGVAR(archive_cmds, $1)='$LD -Bshareable -o $lib $libobjs $deplibs $linker_flags'
      _LT_TAGVAR(hardcode_direct, $1)=yes
      _LT_TAGVAR(hardcode_minus_L, $1)=yes
      _LT_TAGVAR(hardcode_shlibpath_var, $1)=no
      ;;

    # FreeBSD 3 and greater uses gcc -shared to do shared libraries.
    freebsd* | dragonfly*)
      _LT_TAGVAR(archive_cmds, $1)='$CC -shared $pic_flag -o $lib $libobjs $deplibs $compiler_flags'
      _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='-R$libdir'
      _LT_TAGVAR(hardcode_direct, $1)=yes
      _LT_TAGVAR(hardcode_shlibpath_var, $1)=no
      ;;

    hpux9*)
      if test "$GCC" = yes; then
	_LT_TAGVAR(archive_cmds, $1)='$RM $output_objdir/$soname~$CC -shared $pic_flag ${wl}+b ${wl}$install_libdir -o $output_objdir/$soname $libobjs $deplibs $compiler_flags~test $output_objdir/$soname = $lib || mv $output_objdir/$soname $lib'
      else
	_LT_TAGVAR(archive_cmds, $1)='$RM $output_objdir/$soname~$LD -b +b $install_libdir -o $output_objdir/$soname $libobjs $deplibs $linker_flags~test $output_objdir/$soname = $lib || mv $output_objdir/$soname $lib'
      fi
      _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}+b ${wl}$libdir'
      _LT_TAGVAR(hardcode_libdir_separator, $1)=:
      _LT_TAGVAR(hardcode_direct, $1)=yes

      # hardcode_minus_L: Not really in the search PATH,
      # but as the default location of the library.
      _LT_TAGVAR(hardcode_minus_L, $1)=yes
      _LT_TAGVAR(export_dynamic_flag_spec, $1)='${wl}-E'
      ;;

    hpux10*)
      if test "$GCC" = yes && test "$with_gnu_ld" = no; then
	_LT_TAGVAR(archive_cmds, $1)='$CC -shared $pic_flag ${wl}+h ${wl}$soname ${wl}+b ${wl}$install_libdir -o $lib $libobjs $deplibs $compiler_flags'
      else
	_LT_TAGVAR(archive_cmds, $1)='$LD -b +h $soname +b $install_libdir -o $lib $libobjs $deplibs $linker_flags'
      fi
      if test "$with_gnu_ld" = no; then
	_LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}+b ${wl}$libdir'
	_LT_TAGVAR(hardcode_libdir_separator, $1)=:
	_LT_TAGVAR(hardcode_direct, $1)=yes
	_LT_TAGVAR(hardcode_direct_absolute, $1)=yes
	_LT_TAGVAR(export_dynamic_flag_spec, $1)='${wl}-E'
	# hardcode_minus_L: Not really in the search PATH,
	# but as the default location of the library.
	_LT_TAGVAR(hardcode_minus_L, $1)=yes
      fi
      ;;

    hpux11*)
      if test "$GCC" = yes && test "$with_gnu_ld" = no; then
	case $host_cpu in
	hppa*64*)
	  _LT_TAGVAR(archive_cmds, $1)='$CC -shared ${wl}+h ${wl}$soname -o $lib $libobjs $deplibs $compiler_flags'
	  ;;
	ia64*)
	  _LT_TAGVAR(archive_cmds, $1)='$CC -shared $pic_flag ${wl}+h ${wl}$soname ${wl}+nodefaultrpath -o $lib $libobjs $deplibs $compiler_flags'
	  ;;
	*)
	  _LT_TAGVAR(archive_cmds, $1)='$CC -shared $pic_flag ${wl}+h ${wl}$soname ${wl}+b ${wl}$install_libdir -o $lib $libobjs $deplibs $compiler_flags'
	  ;;
	esac
      else
	case $host_cpu in
	hppa*64*)
	  _LT_TAGVAR(archive_cmds, $1)='$CC -b ${wl}+h ${wl}$soname -o $lib $libobjs $deplibs $compiler_flags'
	  ;;
	ia64*)
	  _LT_TAGVAR(archive_cmds, $1)='$CC -b ${wl}+h ${wl}$soname ${wl}+nodefaultrpath -o $lib $libobjs $deplibs $compiler_flags'
	  ;;
	*)
	m4_if($1, [], [
	  # Older versions of the 11.00 compiler do not understand -b yet
	  # (HP92453-01 A.11.01.20 doesn't, HP92453-01 B.11.X.35175-35176.GP does)
	  _LT_LINKER_OPTION([if $CC understands -b],
	    _LT_TAGVAR(lt_cv_prog_compiler__b, $1), [-b],
	    [_LT_TAGVAR(archive_cmds, $1)='$CC -b ${wl}+h ${wl}$soname ${wl}+b ${wl}$install_libdir -o $lib $libobjs $deplibs $compiler_flags'],
	    [_LT_TAGVAR(archive_cmds, $1)='$LD -b +h $soname +b $install_libdir -o $lib $libobjs $deplibs $linker_flags'])],
	  [_LT_TAGVAR(archive_cmds, $1)='$CC -b ${wl}+h ${wl}$soname ${wl}+b ${wl}$install_libdir -o $lib $libobjs $deplibs $compiler_flags'])
	  ;;
	esac
      fi
      if test "$with_gnu_ld" = no; then
	_LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}+b ${wl}$libdir'
	_LT_TAGVAR(hardcode_libdir_separator, $1)=:

	case $host_cpu in
	hppa*64*|ia64*)
	  _LT_TAGVAR(hardcode_direct, $1)=no
	  _LT_TAGVAR(hardcode_shlibpath_var, $1)=no
	  ;;
	*)
	  _LT_TAGVAR(hardcode_direct, $1)=yes
	  _LT_TAGVAR(hardcode_direct_absolute, $1)=yes
	  _LT_TAGVAR(export_dynamic_flag_spec, $1)='${wl}-E'

	  # hardcode_minus_L: Not really in the search PATH,
	  # but as the default location of the library.
	  _LT_TAGVAR(hardcode_minus_L, $1)=yes
	  ;;
	esac
      fi
      ;;

    irix5* | irix6* | nonstopux*)
      if test "$GCC" = yes; then
	_LT_TAGVAR(archive_cmds, $1)='$CC -shared $pic_flag $libobjs $deplibs $compiler_flags ${wl}-soname ${wl}$soname `test -n "$verstring" && func_echo_all "${wl}-set_version ${wl}$verstring"` ${wl}-update_registry ${wl}${output_objdir}/so_locations -o $lib'
	# Try to use the -exported_symbol ld option, if it does not
	# work, assume that -exports_file does not work either and
	# implicitly export all symbols.
	# This should be the same for all languages, so no per-tag cache variable.
	AC_CACHE_CHECK([whether the $host_os linker accepts -exported_symbol],
	  [lt_cv_irix_exported_symbol],
	  [save_LDFLAGS="$LDFLAGS"
	   LDFLAGS="$LDFLAGS -shared ${wl}-exported_symbol ${wl}foo ${wl}-update_registry ${wl}/dev/null"
	   AC_LINK_IFELSE(
	     [AC_LANG_SOURCE(
	        [AC_LANG_CASE([C], [[int foo (void) { return 0; }]],
			      [C++], [[int foo (void) { return 0; }]],
			      [Fortran 77], [[
      subroutine foo
      end]],
			      [Fortran], [[
      subroutine foo
      end]])])],
	      [lt_cv_irix_exported_symbol=yes],
	      [lt_cv_irix_exported_symbol=no])
           LDFLAGS="$save_LDFLAGS"])
	if test "$lt_cv_irix_exported_symbol" = yes; then
          _LT_TAGVAR(archive_expsym_cmds, $1)='$CC -shared $pic_flag $libobjs $deplibs $compiler_flags ${wl}-soname ${wl}$soname `test -n "$verstring" && func_echo_all "${wl}-set_version ${wl}$verstring"` ${wl}-update_registry ${wl}${output_objdir}/so_locations ${wl}-exports_file ${wl}$export_symbols -o $lib'
	fi
      else
	_LT_TAGVAR(archive_cmds, $1)='$CC -shared $libobjs $deplibs $compiler_flags -soname $soname `test -n "$verstring" && func_echo_all "-set_version $verstring"` -update_registry ${output_objdir}/so_locations -o $lib'
	_LT_TAGVAR(archive_expsym_cmds, $1)='$CC -shared $libobjs $deplibs $compiler_flags -soname $soname `test -n "$verstring" && func_echo_all "-set_version $verstring"` -update_registry ${output_objdir}/so_locations -exports_file $export_symbols -o $lib'
      fi
      _LT_TAGVAR(archive_cmds_need_lc, $1)='no'
      _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-rpath ${wl}$libdir'
      _LT_TAGVAR(hardcode_libdir_separator, $1)=:
      _LT_TAGVAR(inherit_rpath, $1)=yes
      _LT_TAGVAR(link_all_deplibs, $1)=yes
      ;;

    netbsd* | netbsdelf*-gnu)
      if echo __ELF__ | $CC -E - | $GREP __ELF__ >/dev/null; then
	_LT_TAGVAR(archive_cmds, $1)='$LD -Bshareable -o $lib $libobjs $deplibs $linker_flags'  # a.out
      else
	_LT_TAGVAR(archive_cmds, $1)='$LD -shared -o $lib $libobjs $deplibs $linker_flags'      # ELF
      fi
      _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='-R$libdir'
      _LT_TAGVAR(hardcode_direct, $1)=yes
      _LT_TAGVAR(hardcode_shlibpath_var, $1)=no
      ;;

    newsos6)
      _LT_TAGVAR(archive_cmds, $1)='$LD -G -h $soname -o $lib $libobjs $deplibs $linker_flags'
      _LT_TAGVAR(hardcode_direct, $1)=yes
      _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-rpath ${wl}$libdir'
      _LT_TAGVAR(hardcode_libdir_separator, $1)=:
      _LT_TAGVAR(hardcode_shlibpath_var, $1)=no
      ;;

    *nto* | *qnx*)
      ;;

    openbsd*)
      if test -f /usr/libexec/ld.so; then
	_LT_TAGVAR(hardcode_direct, $1)=yes
	_LT_TAGVAR(hardcode_shlibpath_var, $1)=no
	_LT_TAGVAR(hardcode_direct_absolute, $1)=yes
	if test -z "`echo __ELF__ | $CC -E - | $GREP __ELF__`" || test "$host_os-$host_cpu" = "openbsd2.8-powerpc"; then
	  _LT_TAGVAR(archive_cmds, $1)='$CC -shared $pic_flag -o $lib $libobjs $deplibs $compiler_flags'
	  _LT_TAGVAR(archive_expsym_cmds, $1)='$CC -shared $pic_flag -o $lib $libobjs $deplibs $compiler_flags ${wl}-retain-symbols-file,$export_symbols'
	  _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-rpath,$libdir'
	  _LT_TAGVAR(export_dynamic_flag_spec, $1)='${wl}-E'
	else
	  case $host_os in
	   openbsd[[01]].* | openbsd2.[[0-7]] | openbsd2.[[0-7]].*)
	     _LT_TAGVAR(archive_cmds, $1)='$LD -Bshareable -o $lib $libobjs $deplibs $linker_flags'
	     _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='-R$libdir'
	     ;;
	   *)
	     _LT_TAGVAR(archive_cmds, $1)='$CC -shared $pic_flag -o $lib $libobjs $deplibs $compiler_flags'
	     _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-rpath,$libdir'
	     ;;
	  esac
	fi
      else
	_LT_TAGVAR(ld_shlibs, $1)=no
      fi
      ;;

    os2*)
      _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='-L$libdir'
      _LT_TAGVAR(hardcode_minus_L, $1)=yes
      _LT_TAGVAR(allow_undefined_flag, $1)=unsupported
      _LT_TAGVAR(archive_cmds, $1)='$ECHO "LIBRARY $libname INITINSTANCE" > $output_objdir/$libname.def~$ECHO "DESCRIPTION \"$libname\"" >> $output_objdir/$libname.def~echo DATA >> $output_objdir/$libname.def~echo " SINGLE NONSHARED" >> $output_objdir/$libname.def~echo EXPORTS >> $output_objdir/$libname.def~emxexp $libobjs >> $output_objdir/$libname.def~$CC -Zdll -Zcrtdll -o $lib $libobjs $deplibs $compiler_flags $output_objdir/$libname.def'
      _LT_TAGVAR(old_archive_from_new_cmds, $1)='emximp -o $output_objdir/$libname.a $output_objdir/$libname.def'
      ;;

    osf3*)
      if test "$GCC" = yes; then
	_LT_TAGVAR(allow_undefined_flag, $1)=' ${wl}-expect_unresolved ${wl}\*'
	_LT_TAGVAR(archive_cmds, $1)='$CC -shared${allow_undefined_flag} $libobjs $deplibs $compiler_flags ${wl}-soname ${wl}$soname `test -n "$verstring" && func_echo_all "${wl}-set_version ${wl}$verstring"` ${wl}-update_registry ${wl}${output_objdir}/so_locations -o $lib'
      else
	_LT_TAGVAR(allow_undefined_flag, $1)=' -expect_unresolved \*'
	_LT_TAGVAR(archive_cmds, $1)='$CC -shared${allow_undefined_flag} $libobjs $deplibs $compiler_flags -soname $soname `test -n "$verstring" && func_echo_all "-set_version $verstring"` -update_registry ${output_objdir}/so_locations -o $lib'
      fi
      _LT_TAGVAR(archive_cmds_need_lc, $1)='no'
      _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-rpath ${wl}$libdir'
      _LT_TAGVAR(hardcode_libdir_separator, $1)=:
      ;;

    osf4* | osf5*)	# as osf3* with the addition of -msym flag
      if test "$GCC" = yes; then
	_LT_TAGVAR(allow_undefined_flag, $1)=' ${wl}-expect_unresolved ${wl}\*'
	_LT_TAGVAR(archive_cmds, $1)='$CC -shared${allow_undefined_flag} $pic_flag $libobjs $deplibs $compiler_flags ${wl}-msym ${wl}-soname ${wl}$soname `test -n "$verstring" && func_echo_all "${wl}-set_version ${wl}$verstring"` ${wl}-update_registry ${wl}${output_objdir}/so_locations -o $lib'
	_LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-rpath ${wl}$libdir'
      else
	_LT_TAGVAR(allow_undefined_flag, $1)=' -expect_unresolved \*'
	_LT_TAGVAR(archive_cmds, $1)='$CC -shared${allow_undefined_flag} $libobjs $deplibs $compiler_flags -msym -soname $soname `test -n "$verstring" && func_echo_all "-set_version $verstring"` -update_registry ${output_objdir}/so_locations -o $lib'
	_LT_TAGVAR(archive_expsym_cmds, $1)='for i in `cat $export_symbols`; do printf "%s %s\\n" -exported_symbol "\$i" >> $lib.exp; done; printf "%s\\n" "-hidden">> $lib.exp~
	$CC -shared${allow_undefined_flag} ${wl}-input ${wl}$lib.exp $compiler_flags $libobjs $deplibs -soname $soname `test -n "$verstring" && $ECHO "-set_version $verstring"` -update_registry ${output_objdir}/so_locations -o $lib~$RM $lib.exp'

	# Both c and cxx compiler support -rpath directly
	_LT_TAGVAR(hardcode_libdir_flag_spec, $1)='-rpath $libdir'
      fi
      _LT_TAGVAR(archive_cmds_need_lc, $1)='no'
      _LT_TAGVAR(hardcode_libdir_separator, $1)=:
      ;;

    solaris*)
      _LT_TAGVAR(no_undefined_flag, $1)=' -z defs'
      if test "$GCC" = yes; then
	wlarc='${wl}'
	_LT_TAGVAR(archive_cmds, $1)='$CC -shared $pic_flag ${wl}-z ${wl}text ${wl}-h ${wl}$soname -o $lib $libobjs $deplibs $compiler_flags'
	_LT_TAGVAR(archive_expsym_cmds, $1)='echo "{ global:" > $lib.exp~cat $export_symbols | $SED -e "s/\(.*\)/\1;/" >> $lib.exp~echo "local: *; };" >> $lib.exp~
	  $CC -shared $pic_flag ${wl}-z ${wl}text ${wl}-M ${wl}$lib.exp ${wl}-h ${wl}$soname -o $lib $libobjs $deplibs $compiler_flags~$RM $lib.exp'
      else
	case `$CC -V 2>&1` in
	*"Compilers 5.0"*)
	  wlarc=''
	  _LT_TAGVAR(archive_cmds, $1)='$LD -G${allow_undefined_flag} -h $soname -o $lib $libobjs $deplibs $linker_flags'
	  _LT_TAGVAR(archive_expsym_cmds, $1)='echo "{ global:" > $lib.exp~cat $export_symbols | $SED -e "s/\(.*\)/\1;/" >> $lib.exp~echo "local: *; };" >> $lib.exp~
	  $LD -G${allow_undefined_flag} -M $lib.exp -h $soname -o $lib $libobjs $deplibs $linker_flags~$RM $lib.exp'
	  ;;
	*)
	  wlarc='${wl}'
	  _LT_TAGVAR(archive_cmds, $1)='$CC -G${allow_undefined_flag} -h $soname -o $lib $libobjs $deplibs $compiler_flags'
	  _LT_TAGVAR(archive_expsym_cmds, $1)='echo "{ global:" > $lib.exp~cat $export_symbols | $SED -e "s/\(.*\)/\1;/" >> $lib.exp~echo "local: *; };" >> $lib.exp~
	  $CC -G${allow_undefined_flag} -M $lib.exp -h $soname -o $lib $libobjs $deplibs $compiler_flags~$RM $lib.exp'
	  ;;
	esac
      fi
      _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='-R$libdir'
      _LT_TAGVAR(hardcode_shlibpath_var, $1)=no
      case $host_os in
      solaris2.[[0-5]] | solaris2.[[0-5]].*) ;;
      *)
	# The compiler driver will combine and reorder linker options,
	# but understands `-z linker_flag'.  GCC discards it without `$wl',
	# but is careful enough not to reorder.
	# Supported since Solaris 2.6 (maybe 2.5.1?)
	if test "$GCC" = yes; then
	  _LT_TAGVAR(whole_archive_flag_spec, $1)='${wl}-z ${wl}allextract$convenience ${wl}-z ${wl}defaultextract'
	else
	  _LT_TAGVAR(whole_archive_flag_spec, $1)='-z allextract$convenience -z defaultextract'
	fi
	;;
      esac
      _LT_TAGVAR(link_all_deplibs, $1)=yes
      ;;

    sunos4*)
      if test "x$host_vendor" = xsequent; then
	# Use $CC to link under sequent, because it throws in some extra .o
	# files that make .init and .fini sections work.
	_LT_TAGVAR(archive_cmds, $1)='$CC -G ${wl}-h $soname -o $lib $libobjs $deplibs $compiler_flags'
      else
	_LT_TAGVAR(archive_cmds, $1)='$LD -assert pure-text -Bstatic -o $lib $libobjs $deplibs $linker_flags'
      fi
      _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='-L$libdir'
      _LT_TAGVAR(hardcode_direct, $1)=yes
      _LT_TAGVAR(hardcode_minus_L, $1)=yes
      _LT_TAGVAR(hardcode_shlibpath_var, $1)=no
      ;;

    sysv4)
      case $host_vendor in
	sni)
	  _LT_TAGVAR(archive_cmds, $1)='$LD -G -h $soname -o $lib $libobjs $deplibs $linker_flags'
	  _LT_TAGVAR(hardcode_direct, $1)=yes # is this really true???
	;;
	siemens)
	  ## LD is ld it makes a PLAMLIB
	  ## CC just makes a GrossModule.
	  _LT_TAGVAR(archive_cmds, $1)='$LD -G -o $lib $libobjs $deplibs $linker_flags'
	  _LT_TAGVAR(reload_cmds, $1)='$CC -r -o $output$reload_objs'
	  _LT_TAGVAR(hardcode_direct, $1)=no
        ;;
	motorola)
	  _LT_TAGVAR(archive_cmds, $1)='$LD -G -h $soname -o $lib $libobjs $deplibs $linker_flags'
	  _LT_TAGVAR(hardcode_direct, $1)=no #Motorola manual says yes, but my tests say they lie
	;;
      esac
      runpath_var='LD_RUN_PATH'
      _LT_TAGVAR(hardcode_shlibpath_var, $1)=no
      ;;

    sysv4.3*)
      _LT_TAGVAR(archive_cmds, $1)='$LD -G -h $soname -o $lib $libobjs $deplibs $linker_flags'
      _LT_TAGVAR(hardcode_shlibpath_var, $1)=no
      _LT_TAGVAR(export_dynamic_flag_spec, $1)='-Bexport'
      ;;

    sysv4*MP*)
      if test -d /usr/nec; then
	_LT_TAGVAR(archive_cmds, $1)='$LD -G -h $soname -o $lib $libobjs $deplibs $linker_flags'
	_LT_TAGVAR(hardcode_shlibpath_var, $1)=no
	runpath_var=LD_RUN_PATH
	hardcode_runpath_var=yes
	_LT_TAGVAR(ld_shlibs, $1)=yes
      fi
      ;;

    sysv4*uw2* | sysv5OpenUNIX* | sysv5UnixWare7.[[01]].[[10]]* | unixware7* | sco3.2v5.0.[[024]]*)
      _LT_TAGVAR(no_undefined_flag, $1)='${wl}-z,text'
      _LT_TAGVAR(archive_cmds_need_lc, $1)=no
      _LT_TAGVAR(hardcode_shlibpath_var, $1)=no
      runpath_var='LD_RUN_PATH'

      if test "$GCC" = yes; then
	_LT_TAGVAR(archive_cmds, $1)='$CC -shared ${wl}-h,$soname -o $lib $libobjs $deplibs $compiler_flags'
	_LT_TAGVAR(archive_expsym_cmds, $1)='$CC -shared ${wl}-Bexport:$export_symbols ${wl}-h,$soname -o $lib $libobjs $deplibs $compiler_flags'
      else
	_LT_TAGVAR(archive_cmds, $1)='$CC -G ${wl}-h,$soname -o $lib $libobjs $deplibs $compiler_flags'
	_LT_TAGVAR(archive_expsym_cmds, $1)='$CC -G ${wl}-Bexport:$export_symbols ${wl}-h,$soname -o $lib $libobjs $deplibs $compiler_flags'
      fi
      ;;

    sysv5* | sco3.2v5* | sco5v6*)
      # Note: We can NOT use -z defs as we might desire, because we do not
      # link with -lc, and that would cause any symbols used from libc to
      # always be unresolved, which means just about no library would
      # ever link correctly.  If we're not using GNU ld we use -z text
      # though, which does catch some bad symbols but isn't as heavy-handed
      # as -z defs.
      _LT_TAGVAR(no_undefined_flag, $1)='${wl}-z,text'
      _LT_TAGVAR(allow_undefined_flag, $1)='${wl}-z,nodefs'
      _LT_TAGVAR(archive_cmds_need_lc, $1)=no
      _LT_TAGVAR(hardcode_shlibpath_var, $1)=no
      _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-R,$libdir'
      _LT_TAGVAR(hardcode_libdir_separator, $1)=':'
      _LT_TAGVAR(link_all_deplibs, $1)=yes
      _LT_TAGVAR(export_dynamic_flag_spec, $1)='${wl}-Bexport'
      runpath_var='LD_RUN_PATH'

      if test "$GCC" = yes; then
	_LT_TAGVAR(archive_cmds, $1)='$CC -shared ${wl}-h,$soname -o $lib $libobjs $deplibs $compiler_flags'
	_LT_TAGVAR(archive_expsym_cmds, $1)='$CC -shared ${wl}-Bexport:$export_symbols ${wl}-h,$soname -o $lib $libobjs $deplibs $compiler_flags'
      else
	_LT_TAGVAR(archive_cmds, $1)='$CC -G ${wl}-h,$soname -o $lib $libobjs $deplibs $compiler_flags'
	_LT_TAGVAR(archive_expsym_cmds, $1)='$CC -G ${wl}-Bexport:$export_symbols ${wl}-h,$soname -o $lib $libobjs $deplibs $compiler_flags'
      fi
      ;;

    uts4*)
      _LT_TAGVAR(archive_cmds, $1)='$LD -G -h $soname -o $lib $libobjs $deplibs $linker_flags'
      _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='-L$libdir'
      _LT_TAGVAR(hardcode_shlibpath_var, $1)=no
      ;;

    *)
      _LT_TAGVAR(ld_shlibs, $1)=no
      ;;
    esac

    if test x$host_vendor = xsni; then
      case $host in
      sysv4 | sysv4.2uw2* | sysv4.3* | sysv5*)
	_LT_TAGVAR(export_dynamic_flag_spec, $1)='${wl}-Blargedynsym'
	;;
      esac
    fi
  fi
])
AC_MSG_RESULT([$_LT_TAGVAR(ld_shlibs, $1)])
test "$_LT_TAGVAR(ld_shlibs, $1)" = no && can_build_shared=no

_LT_TAGVAR(with_gnu_ld, $1)=$with_gnu_ld

_LT_DECL([], [libext], [0], [Old archive suffix (normally "a")])dnl
_LT_DECL([], [shrext_cmds], [1], [Shared library suffix (normally ".so")])dnl
_LT_DECL([], [extract_expsyms_cmds], [2],
    [The commands to extract the exported symbol list from a shared archive])

#
# Do we need to explicitly link libc?
#
case "x$_LT_TAGVAR(archive_cmds_need_lc, $1)" in
x|xyes)
  # Assume -lc should be added
  _LT_TAGVAR(archive_cmds_need_lc, $1)=yes

  if test "$enable_shared" = yes && test "$GCC" = yes; then
    case $_LT_TAGVAR(archive_cmds, $1) in
    *'~'*)
      # FIXME: we may have to deal with multi-command sequences.
      ;;
    '$CC '*)
      # Test whether the compiler implicitly links with -lc since on some
      # systems, -lgcc has to come before -lc. If gcc already passes -lc
      # to ld, don't add -lc before -lgcc.
      AC_CACHE_CHECK([whether -lc should be explicitly linked in],
	[lt_cv_]_LT_TAGVAR(archive_cmds_need_lc, $1),
	[$RM conftest*
	echo "$lt_simple_compile_test_code" > conftest.$ac_ext

	if AC_TRY_EVAL(ac_compile) 2>conftest.err; then
	  soname=conftest
	  lib=conftest
	  libobjs=conftest.$ac_objext
	  deplibs=
	  wl=$_LT_TAGVAR(lt_prog_compiler_wl, $1)
	  pic_flag=$_LT_TAGVAR(lt_prog_compiler_pic, $1)
	  compiler_flags=-v
	  linker_flags=-v
	  verstring=
	  output_objdir=.
	  libname=conftest
	  lt_save_allow_undefined_flag=$_LT_TAGVAR(allow_undefined_flag, $1)
	  _LT_TAGVAR(allow_undefined_flag, $1)=
	  if AC_TRY_EVAL(_LT_TAGVAR(archive_cmds, $1) 2\>\&1 \| $GREP \" -lc \" \>/dev/null 2\>\&1)
	  then
	    lt_cv_[]_LT_TAGVAR(archive_cmds_need_lc, $1)=no
	  else
	    lt_cv_[]_LT_TAGVAR(archive_cmds_need_lc, $1)=yes
	  fi
	  _LT_TAGVAR(allow_undefined_flag, $1)=$lt_save_allow_undefined_flag
	else
	  cat conftest.err 1>&5
	fi
	$RM conftest*
	])
      _LT_TAGVAR(archive_cmds_need_lc, $1)=$lt_cv_[]_LT_TAGVAR(archive_cmds_need_lc, $1)
      ;;
    esac
  fi
  ;;
esac

_LT_TAGDECL([build_libtool_need_lc], [archive_cmds_need_lc], [0],
    [Whether or not to add -lc for building shared libraries])
_LT_TAGDECL([allow_libtool_libs_with_static_runtimes],
    [enable_shared_with_static_runtimes], [0],
    [Whether or not to disallow shared libs when runtime libs are static])
_LT_TAGDECL([], [export_dynamic_flag_spec], [1],
    [Compiler flag to allow reflexive dlopens])
_LT_TAGDECL([], [whole_archive_flag_spec], [1],
    [Compiler flag to generate shared objects directly from archives])
_LT_TAGDECL([], [compiler_needs_object], [1],
    [Whether the compiler copes with passing no objects directly])
_LT_TAGDECL([], [old_archive_from_new_cmds], [2],
    [Create an old-style archive from a shared archive])
_LT_TAGDECL([], [old_archive_from_expsyms_cmds], [2],
    [Create a temporary old-style archive to link instead of a shared archive])
_LT_TAGDECL([], [archive_cmds], [2], [Commands used to build a shared archive])
_LT_TAGDECL([], [archive_expsym_cmds], [2])
_LT_TAGDECL([], [module_cmds], [2],
    [Commands used to build a loadable module if different from building
    a shared archive.])
_LT_TAGDECL([], [module_expsym_cmds], [2])
_LT_TAGDECL([], [with_gnu_ld], [1],
    [Whether we are building with GNU ld or not])
_LT_TAGDECL([], [allow_undefined_flag], [1],
    [Flag that allows shared libraries with undefined symbols to be built])
_LT_TAGDECL([], [no_undefined_flag], [1],
    [Flag that enforces no undefined symbols])
_LT_TAGDECL([], [hardcode_libdir_flag_spec], [1],
    [Flag to hardcode $libdir into a binary during linking.
    This must work even if $libdir does not exist])
_LT_TAGDECL([], [hardcode_libdir_separator], [1],
    [Whether we need a single "-rpath" flag with a separated argument])
_LT_TAGDECL([], [hardcode_direct], [0],
    [Set to "yes" if using DIR/libNAME${shared_ext} during linking hardcodes
    DIR into the resulting binary])
_LT_TAGDECL([], [hardcode_direct_absolute], [0],
    [Set to "yes" if using DIR/libNAME${shared_ext} during linking hardcodes
    DIR into the resulting binary and the resulting library dependency is
    "absolute", i.e impossible to change by setting ${shlibpath_var} if the
    library is relocated])
_LT_TAGDECL([], [hardcode_minus_L], [0],
    [Set to "yes" if using the -LDIR flag during linking hardcodes DIR
    into the resulting binary])
_LT_TAGDECL([], [hardcode_shlibpath_var], [0],
    [Set to "yes" if using SHLIBPATH_VAR=DIR during linking hardcodes DIR
    into the resulting binary])
_LT_TAGDECL([], [hardcode_automatic], [0],
    [Set to "yes" if building a shared library automatically hardcodes DIR
    into the library and all subsequent libraries and executables linked
    against it])
_LT_TAGDECL([], [inherit_rpath], [0],
    [Set to yes if linker adds runtime paths of dependent libraries
    to runtime path list])
_LT_TAGDECL([], [link_all_deplibs], [0],
    [Whether libtool must link a program against all its dependency libraries])
_LT_TAGDECL([], [always_export_symbols], [0],
    [Set to "yes" if exported symbols are required])
_LT_TAGDECL([], [export_symbols_cmds], [2],
    [The commands to list exported symbols])
_LT_TAGDECL([], [exclude_expsyms], [1],
    [Symbols that should not be listed in the preloaded symbols])
_LT_TAGDECL([], [include_expsyms], [1],
    [Symbols that must always be exported])
_LT_TAGDECL([], [prelink_cmds], [2],
    [Commands necessary for linking programs (against libraries) with templates])
_LT_TAGDECL([], [postlink_cmds], [2],
    [Commands necessary for finishing linking programs])
_LT_TAGDECL([], [file_list_spec], [1],
    [Specify filename containing input files])
dnl FIXME: Not yet implemented
dnl _LT_TAGDECL([], [thread_safe_flag_spec], [1],
dnl    [Compiler flag to generate thread safe objects])
])# _LT_LINKER_SHLIBS


# _LT_LANG_C_CONFIG([TAG])
# ------------------------
# Ensure that the configuration variables for a C compiler are suitably
# defined.  These variables are subsequently used by _LT_CONFIG to write
# the compiler configuration to `libtool'.
m4_defun([_LT_LANG_C_CONFIG],
[m4_require([_LT_DECL_EGREP])dnl
lt_save_CC="$CC"
AC_LANG_PUSH(C)

# Source file extension for C test sources.
ac_ext=c

# Object file extension for compiled C test sources.
objext=o
_LT_TAGVAR(objext, $1)=$objext

# Code to be used in simple compile tests
lt_simple_compile_test_code="int some_variable = 0;"

# Code to be used in simple link tests
lt_simple_link_test_code='int main(){return(0);}'

_LT_TAG_COMPILER
# Save the default compiler, since it gets overwritten when the other
# tags are being tested, and _LT_TAGVAR(compiler, []) is a NOP.
compiler_DEFAULT=$CC

# save warnings/boilerplate of simple test code
_LT_COMPILER_BOILERPLATE
_LT_LINKER_BOILERPLATE

## CAVEAT EMPTOR:
## There is no encapsulation within the following macros, do not change
## the running order or otherwise move them around unless you know exactly
## what you are doing...
if test -n "$compiler"; then
  _LT_COMPILER_NO_RTTI($1)
  _LT_COMPILER_PIC($1)
  _LT_COMPILER_C_O($1)
  _LT_COMPILER_FILE_LOCKS($1)
  _LT_LINKER_SHLIBS($1)
  _LT_SYS_DYNAMIC_LINKER($1)
  _LT_LINKER_HARDCODE_LIBPATH($1)
  LT_SYS_DLOPEN_SELF
  _LT_CMD_STRIPLIB

  # Report which library types will actually be built
  AC_MSG_CHECKING([if libtool supports shared libraries])
  AC_MSG_RESULT([$can_build_shared])

  AC_MSG_CHECKING([whether to build shared libraries])
  test "$can_build_shared" = "no" && enable_shared=no

  # On AIX, shared libraries and static libraries use the same namespace, and
  # are all built from PIC.
  case $host_os in
  aix3*)
    test "$enable_shared" = yes && enable_static=no
    if test -n "$RANLIB"; then
      archive_cmds="$archive_cmds~\$RANLIB \$lib"
      postinstall_cmds='$RANLIB $lib'
    fi
    ;;

  aix[[4-9]]*)
    if test "$host_cpu" != ia64 && test "$aix_use_runtimelinking" = no ; then
      test "$enable_shared" = yes && enable_static=no
    fi
    ;;
  esac
  AC_MSG_RESULT([$enable_shared])

  AC_MSG_CHECKING([whether to build static libraries])
  # Make sure either enable_shared or enable_static is yes.
  test "$enable_shared" = yes || enable_static=yes
  AC_MSG_RESULT([$enable_static])

  _LT_CONFIG($1)
fi
AC_LANG_POP
CC="$lt_save_CC"
])# _LT_LANG_C_CONFIG


# _LT_LANG_CXX_CONFIG([TAG])
# --------------------------
# Ensure that the configuration variables for a C++ compiler are suitably
# defined.  These variables are subsequently used by _LT_CONFIG to write
# the compiler configuration to `libtool'.
m4_defun([_LT_LANG_CXX_CONFIG],
[m4_require([_LT_FILEUTILS_DEFAULTS])dnl
m4_require([_LT_DECL_EGREP])dnl
m4_require([_LT_PATH_MANIFEST_TOOL])dnl
if test -n "$CXX" && ( test "X$CXX" != "Xno" &&
    ( (test "X$CXX" = "Xg++" && `g++ -v >/dev/null 2>&1` ) ||
    (test "X$CXX" != "Xg++"))) ; then
  AC_PROG_CXXCPP
else
  _lt_caught_CXX_error=yes
fi

AC_LANG_PUSH(C++)
_LT_TAGVAR(archive_cmds_need_lc, $1)=no
_LT_TAGVAR(allow_undefined_flag, $1)=
_LT_TAGVAR(always_export_symbols, $1)=no
_LT_TAGVAR(archive_expsym_cmds, $1)=
_LT_TAGVAR(compiler_needs_object, $1)=no
_LT_TAGVAR(export_dynamic_flag_spec, $1)=
_LT_TAGVAR(hardcode_direct, $1)=no
_LT_TAGVAR(hardcode_direct_absolute, $1)=no
_LT_TAGVAR(hardcode_libdir_flag_spec, $1)=
_LT_TAGVAR(hardcode_libdir_separator, $1)=
_LT_TAGVAR(hardcode_minus_L, $1)=no
_LT_TAGVAR(hardcode_shlibpath_var, $1)=unsupported
_LT_TAGVAR(hardcode_automatic, $1)=no
_LT_TAGVAR(inherit_rpath, $1)=no
_LT_TAGVAR(module_cmds, $1)=
_LT_TAGVAR(module_expsym_cmds, $1)=
_LT_TAGVAR(link_all_deplibs, $1)=unknown
_LT_TAGVAR(old_archive_cmds, $1)=$old_archive_cmds
_LT_TAGVAR(reload_flag, $1)=$reload_flag
_LT_TAGVAR(reload_cmds, $1)=$reload_cmds
_LT_TAGVAR(no_undefined_flag, $1)=
_LT_TAGVAR(whole_archive_flag_spec, $1)=
_LT_TAGVAR(enable_shared_with_static_runtimes, $1)=no

# Source file extension for C++ test sources.
ac_ext=cpp

# Object file extension for compiled C++ test sources.
objext=o
_LT_TAGVAR(objext, $1)=$objext

# No sense in running all these tests if we already determined that
# the CXX compiler isn't working.  Some variables (like enable_shared)
# are currently assumed to apply to all compilers on this platform,
# and will be corrupted by setting them based on a non-working compiler.
if test "$_lt_caught_CXX_error" != yes; then
  # Code to be used in simple compile tests
  lt_simple_compile_test_code="int some_variable = 0;"

  # Code to be used in simple link tests
  lt_simple_link_test_code='int main(int, char *[[]]) { return(0); }'

  # ltmain only uses $CC for tagged configurations so make sure $CC is set.
  _LT_TAG_COMPILER

  # save warnings/boilerplate of simple test code
  _LT_COMPILER_BOILERPLATE
  _LT_LINKER_BOILERPLATE

  # Allow CC to be a program name with arguments.
  lt_save_CC=$CC
  lt_save_CFLAGS=$CFLAGS
  lt_save_LD=$LD
  lt_save_GCC=$GCC
  GCC=$GXX
  lt_save_with_gnu_ld=$with_gnu_ld
  lt_save_path_LD=$lt_cv_path_LD
  if test -n "${lt_cv_prog_gnu_ldcxx+set}"; then
    lt_cv_prog_gnu_ld=$lt_cv_prog_gnu_ldcxx
  else
    $as_unset lt_cv_prog_gnu_ld
  fi
  if test -n "${lt_cv_path_LDCXX+set}"; then
    lt_cv_path_LD=$lt_cv_path_LDCXX
  else
    $as_unset lt_cv_path_LD
  fi
  test -z "${LDCXX+set}" || LD=$LDCXX
  CC=${CXX-"c++"}
  CFLAGS=$CXXFLAGS
  compiler=$CC
  _LT_TAGVAR(compiler, $1)=$CC
  _LT_CC_BASENAME([$compiler])

  if test -n "$compiler"; then
    # We don't want -fno-exception when compiling C++ code, so set the
    # no_builtin_flag separately
    if test "$GXX" = yes; then
      _LT_TAGVAR(lt_prog_compiler_no_builtin_flag, $1)=' -fno-builtin'
    else
      _LT_TAGVAR(lt_prog_compiler_no_builtin_flag, $1)=
    fi

    if test "$GXX" = yes; then
      # Set up default GNU C++ configuration

      LT_PATH_LD

      # Check if GNU C++ uses GNU ld as the underlying linker, since the
      # archiving commands below assume that GNU ld is being used.
      if test "$with_gnu_ld" = yes; then
        _LT_TAGVAR(archive_cmds, $1)='$CC $pic_flag -shared -nostdlib $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags ${wl}-soname $wl$soname -o $lib'
        _LT_TAGVAR(archive_expsym_cmds, $1)='$CC $pic_flag -shared -nostdlib $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags ${wl}-soname $wl$soname ${wl}-retain-symbols-file $wl$export_symbols -o $lib'

        _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-rpath ${wl}$libdir'
        _LT_TAGVAR(export_dynamic_flag_spec, $1)='${wl}--export-dynamic'

        # If archive_cmds runs LD, not CC, wlarc should be empty
        # XXX I think wlarc can be eliminated in ltcf-cxx, but I need to
        #     investigate it a little bit more. (MM)
        wlarc='${wl}'

        # ancient GNU ld didn't support --whole-archive et. al.
        if eval "`$CC -print-prog-name=ld` --help 2>&1" |
	  $GREP 'no-whole-archive' > /dev/null; then
          _LT_TAGVAR(whole_archive_flag_spec, $1)="$wlarc"'--whole-archive$convenience '"$wlarc"'--no-whole-archive'
        else
          _LT_TAGVAR(whole_archive_flag_spec, $1)=
        fi
      else
        with_gnu_ld=no
        wlarc=

        # A generic and very simple default shared library creation
        # command for GNU C++ for the case where it uses the native
        # linker, instead of GNU ld.  If possible, this setting should
        # overridden to take advantage of the native linker features on
        # the platform it is being used on.
        _LT_TAGVAR(archive_cmds, $1)='$CC -shared -nostdlib $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags -o $lib'
      fi

      # Commands to make compiler produce verbose output that lists
      # what "hidden" libraries, object files and flags are used when
      # linking a shared library.
      output_verbose_link_cmd='$CC -shared $CFLAGS -v conftest.$objext 2>&1 | $GREP -v "^Configured with:" | $GREP "\-L"'

    else
      GXX=no
      with_gnu_ld=no
      wlarc=
    fi

    # PORTME: fill in a description of your system's C++ link characteristics
    AC_MSG_CHECKING([whether the $compiler linker ($LD) supports shared libraries])
    _LT_TAGVAR(ld_shlibs, $1)=yes
    case $host_os in
      aix3*)
        # FIXME: insert proper C++ library support
        _LT_TAGVAR(ld_shlibs, $1)=no
        ;;
      aix[[4-9]]*)
        if test "$host_cpu" = ia64; then
          # On IA64, the linker does run time linking by default, so we don't
          # have to do anything special.
          aix_use_runtimelinking=no
          exp_sym_flag='-Bexport'
          no_entry_flag=""
        else
          aix_use_runtimelinking=no

          # Test if we are trying to use run time linking or normal
          # AIX style linking. If -brtl is somewhere in LDFLAGS, we
          # need to do runtime linking.
          case $host_os in aix4.[[23]]|aix4.[[23]].*|aix[[5-9]]*)
	    for ld_flag in $LDFLAGS; do
	      case $ld_flag in
	      *-brtl*)
	        aix_use_runtimelinking=yes
	        break
	        ;;
	      esac
	    done
	    ;;
          esac

          exp_sym_flag='-bexport'
          no_entry_flag='-bnoentry'
        fi

        # When large executables or shared objects are built, AIX ld can
        # have problems creating the table of contents.  If linking a library
        # or program results in "error TOC overflow" add -mminimal-toc to
        # CXXFLAGS/CFLAGS for g++/gcc.  In the cases where that is not
        # enough to fix the problem, add -Wl,-bbigtoc to LDFLAGS.

        _LT_TAGVAR(archive_cmds, $1)=''
        _LT_TAGVAR(hardcode_direct, $1)=yes
        _LT_TAGVAR(hardcode_direct_absolute, $1)=yes
        _LT_TAGVAR(hardcode_libdir_separator, $1)=':'
        _LT_TAGVAR(link_all_deplibs, $1)=yes
        _LT_TAGVAR(file_list_spec, $1)='${wl}-f,'

        if test "$GXX" = yes; then
          case $host_os in aix4.[[012]]|aix4.[[012]].*)
          # We only want to do this on AIX 4.2 and lower, the check
          # below for broken collect2 doesn't work under 4.3+
	  collect2name=`${CC} -print-prog-name=collect2`
	  if test -f "$collect2name" &&
	     strings "$collect2name" | $GREP resolve_lib_name >/dev/null
	  then
	    # We have reworked collect2
	    :
	  else
	    # We have old collect2
	    _LT_TAGVAR(hardcode_direct, $1)=unsupported
	    # It fails to find uninstalled libraries when the uninstalled
	    # path is not listed in the libpath.  Setting hardcode_minus_L
	    # to unsupported forces relinking
	    _LT_TAGVAR(hardcode_minus_L, $1)=yes
	    _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='-L$libdir'
	    _LT_TAGVAR(hardcode_libdir_separator, $1)=
	  fi
          esac
          shared_flag='-shared'
	  if test "$aix_use_runtimelinking" = yes; then
	    shared_flag="$shared_flag "'${wl}-G'
	  fi
        else
          # not using gcc
          if test "$host_cpu" = ia64; then
	  # VisualAge C++, Version 5.5 for AIX 5L for IA-64, Beta 3 Release
	  # chokes on -Wl,-G. The following line is correct:
	  shared_flag='-G'
          else
	    if test "$aix_use_runtimelinking" = yes; then
	      shared_flag='${wl}-G'
	    else
	      shared_flag='${wl}-bM:SRE'
	    fi
          fi
        fi

        _LT_TAGVAR(export_dynamic_flag_spec, $1)='${wl}-bexpall'
        # It seems that -bexpall does not export symbols beginning with
        # underscore (_), so it is better to generate a list of symbols to
	# export.
        _LT_TAGVAR(always_export_symbols, $1)=yes
        if test "$aix_use_runtimelinking" = yes; then
          # Warning - without using the other runtime loading flags (-brtl),
          # -berok will link without error, but may produce a broken library.
          _LT_TAGVAR(allow_undefined_flag, $1)='-berok'
          # Determine the default libpath from the value encoded in an empty
          # executable.
          _LT_SYS_MODULE_PATH_AIX([$1])
          _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-blibpath:$libdir:'"$aix_libpath"

          _LT_TAGVAR(archive_expsym_cmds, $1)='$CC -o $output_objdir/$soname $libobjs $deplibs '"\${wl}$no_entry_flag"' $compiler_flags `if test "x${allow_undefined_flag}" != "x"; then func_echo_all "${wl}${allow_undefined_flag}"; else :; fi` '"\${wl}$exp_sym_flag:\$export_symbols $shared_flag"
        else
          if test "$host_cpu" = ia64; then
	    _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-R $libdir:/usr/lib:/lib'
	    _LT_TAGVAR(allow_undefined_flag, $1)="-z nodefs"
	    _LT_TAGVAR(archive_expsym_cmds, $1)="\$CC $shared_flag"' -o $output_objdir/$soname $libobjs $deplibs '"\${wl}$no_entry_flag"' $compiler_flags ${wl}${allow_undefined_flag} '"\${wl}$exp_sym_flag:\$export_symbols"
          else
	    # Determine the default libpath from the value encoded in an
	    # empty executable.
	    _LT_SYS_MODULE_PATH_AIX([$1])
	    _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-blibpath:$libdir:'"$aix_libpath"
	    # Warning - without using the other run time loading flags,
	    # -berok will link without error, but may produce a broken library.
	    _LT_TAGVAR(no_undefined_flag, $1)=' ${wl}-bernotok'
	    _LT_TAGVAR(allow_undefined_flag, $1)=' ${wl}-berok'
	    if test "$with_gnu_ld" = yes; then
	      # We only use this code for GNU lds that support --whole-archive.
	      _LT_TAGVAR(whole_archive_flag_spec, $1)='${wl}--whole-archive$convenience ${wl}--no-whole-archive'
	    else
	      # Exported symbols can be pulled into shared objects from archives
	      _LT_TAGVAR(whole_archive_flag_spec, $1)='$convenience'
	    fi
	    _LT_TAGVAR(archive_cmds_need_lc, $1)=yes
	    # This is similar to how AIX traditionally builds its shared
	    # libraries.
	    _LT_TAGVAR(archive_expsym_cmds, $1)="\$CC $shared_flag"' -o $output_objdir/$soname $libobjs $deplibs ${wl}-bnoentry $compiler_flags ${wl}-bE:$export_symbols${allow_undefined_flag}~$AR $AR_FLAGS $output_objdir/$libname$release.a $output_objdir/$soname'
          fi
        fi
        ;;

      beos*)
	if $LD --help 2>&1 | $GREP ': supported targets:.* elf' > /dev/null; then
	  _LT_TAGVAR(allow_undefined_flag, $1)=unsupported
	  # Joseph Beckenbach <jrb3@best.com> says some releases of gcc
	  # support --undefined.  This deserves some investigation.  FIXME
	  _LT_TAGVAR(archive_cmds, $1)='$CC -nostart $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname -o $lib'
	else
	  _LT_TAGVAR(ld_shlibs, $1)=no
	fi
	;;

      chorus*)
        case $cc_basename in
          *)
	  # FIXME: insert proper C++ library support
	  _LT_TAGVAR(ld_shlibs, $1)=no
	  ;;
        esac
        ;;

      cygwin* | mingw* | pw32* | cegcc*)
	case $GXX,$cc_basename in
	,cl* | no,cl*)
	  # Native MSVC
	  # hardcode_libdir_flag_spec is actually meaningless, as there is
	  # no search path for DLLs.
	  _LT_TAGVAR(hardcode_libdir_flag_spec, $1)=' '
	  _LT_TAGVAR(allow_undefined_flag, $1)=unsupported
	  _LT_TAGVAR(always_export_symbols, $1)=yes
	  _LT_TAGVAR(file_list_spec, $1)='@'
	  # Tell ltmain to make .lib files, not .a files.
	  libext=lib
	  # Tell ltmain to make .dll files, not .so files.
	  shrext_cmds=".dll"
	  # FIXME: Setting linknames here is a bad hack.
	  _LT_TAGVAR(archive_cmds, $1)='$CC -o $output_objdir/$soname $libobjs $compiler_flags $deplibs -Wl,-dll~linknames='
	  _LT_TAGVAR(archive_expsym_cmds, $1)='if test "x`$SED 1q $export_symbols`" = xEXPORTS; then
	      $SED -n -e 's/\\\\\\\(.*\\\\\\\)/-link\\\ -EXPORT:\\\\\\\1/' -e '1\\\!p' < $export_symbols > $output_objdir/$soname.exp;
	    else
	      $SED -e 's/\\\\\\\(.*\\\\\\\)/-link\\\ -EXPORT:\\\\\\\1/' < $export_symbols > $output_objdir/$soname.exp;
	    fi~
	    $CC -o $tool_output_objdir$soname $libobjs $compiler_flags $deplibs "@$tool_output_objdir$soname.exp" -Wl,-DLL,-IMPLIB:"$tool_output_objdir$libname.dll.lib"~
	    linknames='
	  # The linker will not automatically build a static lib if we build a DLL.
	  # _LT_TAGVAR(old_archive_from_new_cmds, $1)='true'
	  _LT_TAGVAR(enable_shared_with_static_runtimes, $1)=yes
	  # Don't use ranlib
	  _LT_TAGVAR(old_postinstall_cmds, $1)='chmod 644 $oldlib'
	  _LT_TAGVAR(postlink_cmds, $1)='lt_outputfile="@OUTPUT@"~
	    lt_tool_outputfile="@TOOL_OUTPUT@"~
	    case $lt_outputfile in
	      *.exe|*.EXE) ;;
	      *)
		lt_outputfile="$lt_outputfile.exe"
		lt_tool_outputfile="$lt_tool_outputfile.exe"
		;;
	    esac~
	    func_to_tool_file "$lt_outputfile"~
	    if test "$MANIFEST_TOOL" != ":" && test -f "$lt_outputfile.manifest"; then
	      $MANIFEST_TOOL -manifest "$lt_tool_outputfile.manifest" -outputresource:"$lt_tool_outputfile" || exit 1;
	      $RM "$lt_outputfile.manifest";
	    fi'
	  ;;
	*)
	  # g++
	  # _LT_TAGVAR(hardcode_libdir_flag_spec, $1) is actually meaningless,
	  # as there is no search path for DLLs.
	  _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='-L$libdir'
	  _LT_TAGVAR(export_dynamic_flag_spec, $1)='${wl}--export-all-symbols'
	  _LT_TAGVAR(allow_undefined_flag, $1)=unsupported
	  _LT_TAGVAR(always_export_symbols, $1)=no
	  _LT_TAGVAR(enable_shared_with_static_runtimes, $1)=yes

	  if $LD --help 2>&1 | $GREP 'auto-import' > /dev/null; then
	    _LT_TAGVAR(archive_cmds, $1)='$CC -shared -nostdlib $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags -o $output_objdir/$soname ${wl}--enable-auto-image-base -Xlinker --out-implib -Xlinker $lib'
	    # If the export-symbols file already is a .def file (1st line
	    # is EXPORTS), use it as is; otherwise, prepend...
	    _LT_TAGVAR(archive_expsym_cmds, $1)='if test "x`$SED 1q $export_symbols`" = xEXPORTS; then
	      cp $export_symbols $output_objdir/$soname.def;
	    else
	      echo EXPORTS > $output_objdir/$soname.def;
	      cat $export_symbols >> $output_objdir/$soname.def;
	    fi~
	    $CC -shared -nostdlib $output_objdir/$soname.def $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags -o $output_objdir/$soname ${wl}--enable-auto-image-base -Xlinker --out-implib -Xlinker $lib'
	  else
	    _LT_TAGVAR(ld_shlibs, $1)=no
	  fi
	  ;;
	esac
	;;
      darwin* | rhapsody*)
        _LT_DARWIN_LINKER_FEATURES($1)
	;;

      dgux*)
        case $cc_basename in
          ec++*)
	    # FIXME: insert proper C++ library support
	    _LT_TAGVAR(ld_shlibs, $1)=no
	    ;;
          ghcx*)
	    # Green Hills C++ Compiler
	    # FIXME: insert proper C++ library support
	    _LT_TAGVAR(ld_shlibs, $1)=no
	    ;;
          *)
	    # FIXME: insert proper C++ library support
	    _LT_TAGVAR(ld_shlibs, $1)=no
	    ;;
        esac
        ;;

      freebsd2.*)
        # C++ shared libraries reported to be fairly broken before
	# switch to ELF
        _LT_TAGVAR(ld_shlibs, $1)=no
        ;;

      freebsd-elf*)
        _LT_TAGVAR(archive_cmds_need_lc, $1)=no
        ;;

      freebsd* | dragonfly*)
        # FreeBSD 3 and later use GNU C++ and GNU ld with standard ELF
        # conventions
        _LT_TAGVAR(ld_shlibs, $1)=yes
        ;;

      haiku*)
        _LT_TAGVAR(archive_cmds, $1)='$CC -shared $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname -o $lib'
        _LT_TAGVAR(link_all_deplibs, $1)=yes
        ;;

      hpux9*)
        _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}+b ${wl}$libdir'
        _LT_TAGVAR(hardcode_libdir_separator, $1)=:
        _LT_TAGVAR(export_dynamic_flag_spec, $1)='${wl}-E'
        _LT_TAGVAR(hardcode_direct, $1)=yes
        _LT_TAGVAR(hardcode_minus_L, $1)=yes # Not in the search PATH,
				             # but as the default
				             # location of the library.

        case $cc_basename in
          CC*)
            # FIXME: insert proper C++ library support
            _LT_TAGVAR(ld_shlibs, $1)=no
            ;;
          aCC*)
            _LT_TAGVAR(archive_cmds, $1)='$RM $output_objdir/$soname~$CC -b ${wl}+b ${wl}$install_libdir -o $output_objdir/$soname $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags~test $output_objdir/$soname = $lib || mv $output_objdir/$soname $lib'
            # Commands to make compiler produce verbose output that lists
            # what "hidden" libraries, object files and flags are used when
            # linking a shared library.
            #
            # There doesn't appear to be a way to prevent this compiler from
            # explicitly linking system object files so we need to strip them
            # from the output so that they don't get included in the library
            # dependencies.
            output_verbose_link_cmd='templist=`($CC -b $CFLAGS -v conftest.$objext 2>&1) | $EGREP "\-L"`; list=""; for z in $templist; do case $z in conftest.$objext) list="$list $z";; *.$objext);; *) list="$list $z";;esac; done; func_echo_all "$list"'
            ;;
          *)
            if test "$GXX" = yes; then
              _LT_TAGVAR(archive_cmds, $1)='$RM $output_objdir/$soname~$CC -shared -nostdlib $pic_flag ${wl}+b ${wl}$install_libdir -o $output_objdir/$soname $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags~test $output_objdir/$soname = $lib || mv $output_objdir/$soname $lib'
            else
              # FIXME: insert proper C++ library support
              _LT_TAGVAR(ld_shlibs, $1)=no
            fi
            ;;
        esac
        ;;

      hpux10*|hpux11*)
        if test $with_gnu_ld = no; then
	  _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}+b ${wl}$libdir'
	  _LT_TAGVAR(hardcode_libdir_separator, $1)=:

          case $host_cpu in
            hppa*64*|ia64*)
              ;;
            *)
	      _LT_TAGVAR(export_dynamic_flag_spec, $1)='${wl}-E'
              ;;
          esac
        fi
        case $host_cpu in
          hppa*64*|ia64*)
            _LT_TAGVAR(hardcode_direct, $1)=no
            _LT_TAGVAR(hardcode_shlibpath_var, $1)=no
            ;;
          *)
            _LT_TAGVAR(hardcode_direct, $1)=yes
            _LT_TAGVAR(hardcode_direct_absolute, $1)=yes
            _LT_TAGVAR(hardcode_minus_L, $1)=yes # Not in the search PATH,
					         # but as the default
					         # location of the library.
            ;;
        esac

        case $cc_basename in
          CC*)
	    # FIXME: insert proper C++ library support
	    _LT_TAGVAR(ld_shlibs, $1)=no
	    ;;
          aCC*)
	    case $host_cpu in
	      hppa*64*)
	        _LT_TAGVAR(archive_cmds, $1)='$CC -b ${wl}+h ${wl}$soname -o $lib $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags'
	        ;;
	      ia64*)
	        _LT_TAGVAR(archive_cmds, $1)='$CC -b ${wl}+h ${wl}$soname ${wl}+nodefaultrpath -o $lib $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags'
	        ;;
	      *)
	        _LT_TAGVAR(archive_cmds, $1)='$CC -b ${wl}+h ${wl}$soname ${wl}+b ${wl}$install_libdir -o $lib $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags'
	        ;;
	    esac
	    # Commands to make compiler produce verbose output that lists
	    # what "hidden" libraries, object files and flags are used when
	    # linking a shared library.
	    #
	    # There doesn't appear to be a way to prevent this compiler from
	    # explicitly linking system object files so we need to strip them
	    # from the output so that they don't get included in the library
	    # dependencies.
	    output_verbose_link_cmd='templist=`($CC -b $CFLAGS -v conftest.$objext 2>&1) | $GREP "\-L"`; list=""; for z in $templist; do case $z in conftest.$objext) list="$list $z";; *.$objext);; *) list="$list $z";;esac; done; func_echo_all "$list"'
	    ;;
          *)
	    if test "$GXX" = yes; then
	      if test $with_gnu_ld = no; then
	        case $host_cpu in
	          hppa*64*)
	            _LT_TAGVAR(archive_cmds, $1)='$CC -shared -nostdlib -fPIC ${wl}+h ${wl}$soname -o $lib $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags'
	            ;;
	          ia64*)
	            _LT_TAGVAR(archive_cmds, $1)='$CC -shared -nostdlib $pic_flag ${wl}+h ${wl}$soname ${wl}+nodefaultrpath -o $lib $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags'
	            ;;
	          *)
	            _LT_TAGVAR(archive_cmds, $1)='$CC -shared -nostdlib $pic_flag ${wl}+h ${wl}$soname ${wl}+b ${wl}$install_libdir -o $lib $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags'
	            ;;
	        esac
	      fi
	    else
	      # FIXME: insert proper C++ library support
	      _LT_TAGVAR(ld_shlibs, $1)=no
	    fi
	    ;;
        esac
        ;;

      interix[[3-9]]*)
	_LT_TAGVAR(hardcode_direct, $1)=no
	_LT_TAGVAR(hardcode_shlibpath_var, $1)=no
	_LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-rpath,$libdir'
	_LT_TAGVAR(export_dynamic_flag_spec, $1)='${wl}-E'
	# Hack: On Interix 3.x, we cannot compile PIC because of a broken gcc.
	# Instead, shared libraries are loaded at an image base (0x10000000 by
	# default) and relocated if they conflict, which is a slow very memory
	# consuming and fragmenting process.  To avoid this, we pick a random,
	# 256 KiB-aligned image base between 0x50000000 and 0x6FFC0000 at link
	# time.  Moving up from 0x10000000 also allows more sbrk(2) space.
	_LT_TAGVAR(archive_cmds, $1)='$CC -shared $pic_flag $libobjs $deplibs $compiler_flags ${wl}-h,$soname ${wl}--image-base,`expr ${RANDOM-$$} % 4096 / 2 \* 262144 + 1342177280` -o $lib'
	_LT_TAGVAR(archive_expsym_cmds, $1)='sed "s,^,_," $export_symbols >$output_objdir/$soname.expsym~$CC -shared $pic_flag $libobjs $deplibs $compiler_flags ${wl}-h,$soname ${wl}--retain-symbols-file,$output_objdir/$soname.expsym ${wl}--image-base,`expr ${RANDOM-$$} % 4096 / 2 \* 262144 + 1342177280` -o $lib'
	;;
      irix5* | irix6*)
        case $cc_basename in
          CC*)
	    # SGI C++
	    _LT_TAGVAR(archive_cmds, $1)='$CC -shared -all -multigot $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags -soname $soname `test -n "$verstring" && func_echo_all "-set_version $verstring"` -update_registry ${output_objdir}/so_locations -o $lib'

	    # Archives containing C++ object files must be created using
	    # "CC -ar", where "CC" is the IRIX C++ compiler.  This is
	    # necessary to make sure instantiated templates are included
	    # in the archive.
	    _LT_TAGVAR(old_archive_cmds, $1)='$CC -ar -WR,-u -o $oldlib $oldobjs'
	    ;;
          *)
	    if test "$GXX" = yes; then
	      if test "$with_gnu_ld" = no; then
	        _LT_TAGVAR(archive_cmds, $1)='$CC -shared $pic_flag -nostdlib $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags ${wl}-soname ${wl}$soname `test -n "$verstring" && func_echo_all "${wl}-set_version ${wl}$verstring"` ${wl}-update_registry ${wl}${output_objdir}/so_locations -o $lib'
	      else
	        _LT_TAGVAR(archive_cmds, $1)='$CC -shared $pic_flag -nostdlib $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags ${wl}-soname ${wl}$soname `test -n "$verstring" && func_echo_all "${wl}-set_version ${wl}$verstring"` -o $lib'
	      fi
	    fi
	    _LT_TAGVAR(link_all_deplibs, $1)=yes
	    ;;
        esac
        _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-rpath ${wl}$libdir'
        _LT_TAGVAR(hardcode_libdir_separator, $1)=:
        _LT_TAGVAR(inherit_rpath, $1)=yes
        ;;

      linux* | k*bsd*-gnu | kopensolaris*-gnu | gnu*)
        case $cc_basename in
          KCC*)
	    # Kuck and Associates, Inc. (KAI) C++ Compiler

	    # KCC will only create a shared library if the output file
	    # ends with ".so" (or ".sl" for HP-UX), so rename the library
	    # to its proper name (with version) after linking.
	    _LT_TAGVAR(archive_cmds, $1)='tempext=`echo $shared_ext | $SED -e '\''s/\([[^()0-9A-Za-z{}]]\)/\\\\\1/g'\''`; templib=`echo $lib | $SED -e "s/\${tempext}\..*/.so/"`; $CC $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags --soname $soname -o \$templib; mv \$templib $lib'
	    _LT_TAGVAR(archive_expsym_cmds, $1)='tempext=`echo $shared_ext | $SED -e '\''s/\([[^()0-9A-Za-z{}]]\)/\\\\\1/g'\''`; templib=`echo $lib | $SED -e "s/\${tempext}\..*/.so/"`; $CC $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags --soname $soname -o \$templib ${wl}-retain-symbols-file,$export_symbols; mv \$templib $lib'
	    # Commands to make compiler produce verbose output that lists
	    # what "hidden" libraries, object files and flags are used when
	    # linking a shared library.
	    #
	    # There doesn't appear to be a way to prevent this compiler from
	    # explicitly linking system object files so we need to strip them
	    # from the output so that they don't get included in the library
	    # dependencies.
	    output_verbose_link_cmd='templist=`$CC $CFLAGS -v conftest.$objext -o libconftest$shared_ext 2>&1 | $GREP "ld"`; rm -f libconftest$shared_ext; list=""; for z in $templist; do case $z in conftest.$objext) list="$list $z";; *.$objext);; *) list="$list $z";;esac; done; func_echo_all "$list"'

	    _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-rpath,$libdir'
	    _LT_TAGVAR(export_dynamic_flag_spec, $1)='${wl}--export-dynamic'

	    # Archives containing C++ object files must be created using
	    # "CC -Bstatic", where "CC" is the KAI C++ compiler.
	    _LT_TAGVAR(old_archive_cmds, $1)='$CC -Bstatic -o $oldlib $oldobjs'
	    ;;
	  icpc* | ecpc* )
	    # Intel C++
	    with_gnu_ld=yes
	    # version 8.0 and above of icpc choke on multiply defined symbols
	    # if we add $predep_objects and $postdep_objects, however 7.1 and
	    # earlier do not add the objects themselves.
	    case `$CC -V 2>&1` in
	      *"Version 7."*)
	        _LT_TAGVAR(archive_cmds, $1)='$CC -shared $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags ${wl}-soname $wl$soname -o $lib'
		_LT_TAGVAR(archive_expsym_cmds, $1)='$CC -shared $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags ${wl}-soname $wl$soname ${wl}-retain-symbols-file $wl$export_symbols -o $lib'
		;;
	      *)  # Version 8.0 or newer
	        tmp_idyn=
	        case $host_cpu in
		  ia64*) tmp_idyn=' -i_dynamic';;
		esac
	        _LT_TAGVAR(archive_cmds, $1)='$CC -shared'"$tmp_idyn"' $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname -o $lib'
		_LT_TAGVAR(archive_expsym_cmds, $1)='$CC -shared'"$tmp_idyn"' $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname ${wl}-retain-symbols-file $wl$export_symbols -o $lib'
		;;
	    esac
	    _LT_TAGVAR(archive_cmds_need_lc, $1)=no
	    _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-rpath,$libdir'
	    _LT_TAGVAR(export_dynamic_flag_spec, $1)='${wl}--export-dynamic'
	    _LT_TAGVAR(whole_archive_flag_spec, $1)='${wl}--whole-archive$convenience ${wl}--no-whole-archive'
	    ;;
          pgCC* | pgcpp*)
            # Portland Group C++ compiler
	    case `$CC -V` in
	    *pgCC\ [[1-5]].* | *pgcpp\ [[1-5]].*)
	      _LT_TAGVAR(prelink_cmds, $1)='tpldir=Template.dir~
		rm -rf $tpldir~
		$CC --prelink_objects --instantiation_dir $tpldir $objs $libobjs $compile_deplibs~
		compile_command="$compile_command `find $tpldir -name \*.o | sort | $NL2SP`"'
	      _LT_TAGVAR(old_archive_cmds, $1)='tpldir=Template.dir~
		rm -rf $tpldir~
		$CC --prelink_objects --instantiation_dir $tpldir $oldobjs$old_deplibs~
		$AR $AR_FLAGS $oldlib$oldobjs$old_deplibs `find $tpldir -name \*.o | sort | $NL2SP`~
		$RANLIB $oldlib'
	      _LT_TAGVAR(archive_cmds, $1)='tpldir=Template.dir~
		rm -rf $tpldir~
		$CC --prelink_objects --instantiation_dir $tpldir $predep_objects $libobjs $deplibs $convenience $postdep_objects~
		$CC -shared $pic_flag $predep_objects $libobjs $deplibs `find $tpldir -name \*.o | sort | $NL2SP` $postdep_objects $compiler_flags ${wl}-soname ${wl}$soname -o $lib'
	      _LT_TAGVAR(archive_expsym_cmds, $1)='tpldir=Template.dir~
		rm -rf $tpldir~
		$CC --prelink_objects --instantiation_dir $tpldir $predep_objects $libobjs $deplibs $convenience $postdep_objects~
		$CC -shared $pic_flag $predep_objects $libobjs $deplibs `find $tpldir -name \*.o | sort | $NL2SP` $postdep_objects $compiler_flags ${wl}-soname ${wl}$soname ${wl}-retain-symbols-file ${wl}$export_symbols -o $lib'
	      ;;
	    *) # Version 6 and above use weak symbols
	      _LT_TAGVAR(archive_cmds, $1)='$CC -shared $pic_flag $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags ${wl}-soname ${wl}$soname -o $lib'
	      _LT_TAGVAR(archive_expsym_cmds, $1)='$CC -shared $pic_flag $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags ${wl}-soname ${wl}$soname ${wl}-retain-symbols-file ${wl}$export_symbols -o $lib'
	      ;;
	    esac

	    _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}--rpath ${wl}$libdir'
	    _LT_TAGVAR(export_dynamic_flag_spec, $1)='${wl}--export-dynamic'
	    _LT_TAGVAR(whole_archive_flag_spec, $1)='${wl}--whole-archive`for conv in $convenience\"\"; do test  -n \"$conv\" && new_convenience=\"$new_convenience,$conv\"; done; func_echo_all \"$new_convenience\"` ${wl}--no-whole-archive'
            ;;
	  cxx*)
	    # Compaq C++
	    _LT_TAGVAR(archive_cmds, $1)='$CC -shared $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags ${wl}-soname $wl$soname -o $lib'
	    _LT_TAGVAR(archive_expsym_cmds, $1)='$CC -shared $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags ${wl}-soname $wl$soname  -o $lib ${wl}-retain-symbols-file $wl$export_symbols'

	    runpath_var=LD_RUN_PATH
	    _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='-rpath $libdir'
	    _LT_TAGVAR(hardcode_libdir_separator, $1)=:

	    # Commands to make compiler produce verbose output that lists
	    # what "hidden" libraries, object files and flags are used when
	    # linking a shared library.
	    #
	    # There doesn't appear to be a way to prevent this compiler from
	    # explicitly linking system object files so we need to strip them
	    # from the output so that they don't get included in the library
	    # dependencies.
	    output_verbose_link_cmd='templist=`$CC -shared $CFLAGS -v conftest.$objext 2>&1 | $GREP "ld"`; templist=`func_echo_all "$templist" | $SED "s/\(^.*ld.*\)\( .*ld .*$\)/\1/"`; list=""; for z in $templist; do case $z in conftest.$objext) list="$list $z";; *.$objext);; *) list="$list $z";;esac; done; func_echo_all "X$list" | $Xsed'
	    ;;
	  xl* | mpixl* | bgxl*)
	    # IBM XL 8.0 on PPC, with GNU ld
	    _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-rpath ${wl}$libdir'
	    _LT_TAGVAR(export_dynamic_flag_spec, $1)='${wl}--export-dynamic'
	    _LT_TAGVAR(archive_cmds, $1)='$CC -qmkshrobj $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname -o $lib'
	    if test "x$supports_anon_versioning" = xyes; then
	      _LT_TAGVAR(archive_expsym_cmds, $1)='echo "{ global:" > $output_objdir/$libname.ver~
		cat $export_symbols | sed -e "s/\(.*\)/\1;/" >> $output_objdir/$libname.ver~
		echo "local: *; };" >> $output_objdir/$libname.ver~
		$CC -qmkshrobj $libobjs $deplibs $compiler_flags ${wl}-soname $wl$soname ${wl}-version-script ${wl}$output_objdir/$libname.ver -o $lib'
	    fi
	    ;;
	  *)
	    case `$CC -V 2>&1 | sed 5q` in
	    *Sun\ C*)
	      # Sun C++ 5.9
	      _LT_TAGVAR(no_undefined_flag, $1)=' -zdefs'
	      _LT_TAGVAR(archive_cmds, $1)='$CC -G${allow_undefined_flag} -h$soname -o $lib $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags'
	      _LT_TAGVAR(archive_expsym_cmds, $1)='$CC -G${allow_undefined_flag} -h$soname -o $lib $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags ${wl}-retain-symbols-file ${wl}$export_symbols'
	      _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='-R$libdir'
	      _LT_TAGVAR(whole_archive_flag_spec, $1)='${wl}--whole-archive`new_convenience=; for conv in $convenience\"\"; do test -z \"$conv\" || new_convenience=\"$new_convenience,$conv\"; done; func_echo_all \"$new_convenience\"` ${wl}--no-whole-archive'
	      _LT_TAGVAR(compiler_needs_object, $1)=yes

	      # Not sure whether something based on
	      # $CC $CFLAGS -v conftest.$objext -o libconftest$shared_ext 2>&1
	      # would be better.
	      output_verbose_link_cmd='func_echo_all'

	      # Archives containing C++ object files must be created using
	      # "CC -xar", where "CC" is the Sun C++ compiler.  This is
	      # necessary to make sure instantiated templates are included
	      # in the archive.
	      _LT_TAGVAR(old_archive_cmds, $1)='$CC -xar -o $oldlib $oldobjs'
	      ;;
	    esac
	    ;;
	esac
	;;

      lynxos*)
        # FIXME: insert proper C++ library support
	_LT_TAGVAR(ld_shlibs, $1)=no
	;;

      m88k*)
        # FIXME: insert proper C++ library support
        _LT_TAGVAR(ld_shlibs, $1)=no
	;;

      mvs*)
        case $cc_basename in
          cxx*)
	    # FIXME: insert proper C++ library support
	    _LT_TAGVAR(ld_shlibs, $1)=no
	    ;;
	  *)
	    # FIXME: insert proper C++ library support
	    _LT_TAGVAR(ld_shlibs, $1)=no
	    ;;
	esac
	;;

      netbsd*)
        if echo __ELF__ | $CC -E - | $GREP __ELF__ >/dev/null; then
	  _LT_TAGVAR(archive_cmds, $1)='$LD -Bshareable  -o $lib $predep_objects $libobjs $deplibs $postdep_objects $linker_flags'
	  wlarc=
	  _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='-R$libdir'
	  _LT_TAGVAR(hardcode_direct, $1)=yes
	  _LT_TAGVAR(hardcode_shlibpath_var, $1)=no
	fi
	# Workaround some broken pre-1.5 toolchains
	output_verbose_link_cmd='$CC -shared $CFLAGS -v conftest.$objext 2>&1 | $GREP conftest.$objext | $SED -e "s:-lgcc -lc -lgcc::"'
	;;

      *nto* | *qnx*)
        _LT_TAGVAR(ld_shlibs, $1)=yes
	;;

      openbsd2*)
        # C++ shared libraries are fairly broken
	_LT_TAGVAR(ld_shlibs, $1)=no
	;;

      openbsd*)
	if test -f /usr/libexec/ld.so; then
	  _LT_TAGVAR(hardcode_direct, $1)=yes
	  _LT_TAGVAR(hardcode_shlibpath_var, $1)=no
	  _LT_TAGVAR(hardcode_direct_absolute, $1)=yes
	  _LT_TAGVAR(archive_cmds, $1)='$CC -shared $pic_flag $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags -o $lib'
	  _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-rpath,$libdir'
	  if test -z "`echo __ELF__ | $CC -E - | grep __ELF__`" || test "$host_os-$host_cpu" = "openbsd2.8-powerpc"; then
	    _LT_TAGVAR(archive_expsym_cmds, $1)='$CC -shared $pic_flag $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags ${wl}-retain-symbols-file,$export_symbols -o $lib'
	    _LT_TAGVAR(export_dynamic_flag_spec, $1)='${wl}-E'
	    _LT_TAGVAR(whole_archive_flag_spec, $1)="$wlarc"'--whole-archive$convenience '"$wlarc"'--no-whole-archive'
	  fi
	  output_verbose_link_cmd=func_echo_all
	else
	  _LT_TAGVAR(ld_shlibs, $1)=no
	fi
	;;

      osf3* | osf4* | osf5*)
        case $cc_basename in
          KCC*)
	    # Kuck and Associates, Inc. (KAI) C++ Compiler

	    # KCC will only create a shared library if the output file
	    # ends with ".so" (or ".sl" for HP-UX), so rename the library
	    # to its proper name (with version) after linking.
	    _LT_TAGVAR(archive_cmds, $1)='tempext=`echo $shared_ext | $SED -e '\''s/\([[^()0-9A-Za-z{}]]\)/\\\\\1/g'\''`; templib=`echo "$lib" | $SED -e "s/\${tempext}\..*/.so/"`; $CC $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags --soname $soname -o \$templib; mv \$templib $lib'

	    _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-rpath,$libdir'
	    _LT_TAGVAR(hardcode_libdir_separator, $1)=:

	    # Archives containing C++ object files must be created using
	    # the KAI C++ compiler.
	    case $host in
	      osf3*) _LT_TAGVAR(old_archive_cmds, $1)='$CC -Bstatic -o $oldlib $oldobjs' ;;
	      *) _LT_TAGVAR(old_archive_cmds, $1)='$CC -o $oldlib $oldobjs' ;;
	    esac
	    ;;
          RCC*)
	    # Rational C++ 2.4.1
	    # FIXME: insert proper C++ library support
	    _LT_TAGVAR(ld_shlibs, $1)=no
	    ;;
          cxx*)
	    case $host in
	      osf3*)
	        _LT_TAGVAR(allow_undefined_flag, $1)=' ${wl}-expect_unresolved ${wl}\*'
	        _LT_TAGVAR(archive_cmds, $1)='$CC -shared${allow_undefined_flag} $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags ${wl}-soname $soname `test -n "$verstring" && func_echo_all "${wl}-set_version $verstring"` -update_registry ${output_objdir}/so_locations -o $lib'
	        _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-rpath ${wl}$libdir'
		;;
	      *)
	        _LT_TAGVAR(allow_undefined_flag, $1)=' -expect_unresolved \*'
	        _LT_TAGVAR(archive_cmds, $1)='$CC -shared${allow_undefined_flag} $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags -msym -soname $soname `test -n "$verstring" && func_echo_all "-set_version $verstring"` -update_registry ${output_objdir}/so_locations -o $lib'
	        _LT_TAGVAR(archive_expsym_cmds, $1)='for i in `cat $export_symbols`; do printf "%s %s\\n" -exported_symbol "\$i" >> $lib.exp; done~
	          echo "-hidden">> $lib.exp~
	          $CC -shared$allow_undefined_flag $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags -msym -soname $soname ${wl}-input ${wl}$lib.exp  `test -n "$verstring" && $ECHO "-set_version $verstring"` -update_registry ${output_objdir}/so_locations -o $lib~
	          $RM $lib.exp'
	        _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='-rpath $libdir'
		;;
	    esac

	    _LT_TAGVAR(hardcode_libdir_separator, $1)=:

	    # Commands to make compiler produce verbose output that lists
	    # what "hidden" libraries, object files and flags are used when
	    # linking a shared library.
	    #
	    # There doesn't appear to be a way to prevent this compiler from
	    # explicitly linking system object files so we need to strip them
	    # from the output so that they don't get included in the library
	    # dependencies.
	    output_verbose_link_cmd='templist=`$CC -shared $CFLAGS -v conftest.$objext 2>&1 | $GREP "ld" | $GREP -v "ld:"`; templist=`func_echo_all "$templist" | $SED "s/\(^.*ld.*\)\( .*ld.*$\)/\1/"`; list=""; for z in $templist; do case $z in conftest.$objext) list="$list $z";; *.$objext);; *) list="$list $z";;esac; done; func_echo_all "$list"'
	    ;;
	  *)
	    if test "$GXX" = yes && test "$with_gnu_ld" = no; then
	      _LT_TAGVAR(allow_undefined_flag, $1)=' ${wl}-expect_unresolved ${wl}\*'
	      case $host in
	        osf3*)
	          _LT_TAGVAR(archive_cmds, $1)='$CC -shared -nostdlib ${allow_undefined_flag} $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags ${wl}-soname ${wl}$soname `test -n "$verstring" && func_echo_all "${wl}-set_version ${wl}$verstring"` ${wl}-update_registry ${wl}${output_objdir}/so_locations -o $lib'
		  ;;
	        *)
	          _LT_TAGVAR(archive_cmds, $1)='$CC -shared $pic_flag -nostdlib ${allow_undefined_flag} $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags ${wl}-msym ${wl}-soname ${wl}$soname `test -n "$verstring" && func_echo_all "${wl}-set_version ${wl}$verstring"` ${wl}-update_registry ${wl}${output_objdir}/so_locations -o $lib'
		  ;;
	      esac

	      _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-rpath ${wl}$libdir'
	      _LT_TAGVAR(hardcode_libdir_separator, $1)=:

	      # Commands to make compiler produce verbose output that lists
	      # what "hidden" libraries, object files and flags are used when
	      # linking a shared library.
	      output_verbose_link_cmd='$CC -shared $CFLAGS -v conftest.$objext 2>&1 | $GREP -v "^Configured with:" | $GREP "\-L"'

	    else
	      # FIXME: insert proper C++ library support
	      _LT_TAGVAR(ld_shlibs, $1)=no
	    fi
	    ;;
        esac
        ;;

      psos*)
        # FIXME: insert proper C++ library support
        _LT_TAGVAR(ld_shlibs, $1)=no
        ;;

      sunos4*)
        case $cc_basename in
          CC*)
	    # Sun C++ 4.x
	    # FIXME: insert proper C++ library support
	    _LT_TAGVAR(ld_shlibs, $1)=no
	    ;;
          lcc*)
	    # Lucid
	    # FIXME: insert proper C++ library support
	    _LT_TAGVAR(ld_shlibs, $1)=no
	    ;;
          *)
	    # FIXME: insert proper C++ library support
	    _LT_TAGVAR(ld_shlibs, $1)=no
	    ;;
        esac
        ;;

      solaris*)
        case $cc_basename in
          CC* | sunCC*)
	    # Sun C++ 4.2, 5.x and Centerline C++
            _LT_TAGVAR(archive_cmds_need_lc,$1)=yes
	    _LT_TAGVAR(no_undefined_flag, $1)=' -zdefs'
	    _LT_TAGVAR(archive_cmds, $1)='$CC -G${allow_undefined_flag}  -h$soname -o $lib $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags'
	    _LT_TAGVAR(archive_expsym_cmds, $1)='echo "{ global:" > $lib.exp~cat $export_symbols | $SED -e "s/\(.*\)/\1;/" >> $lib.exp~echo "local: *; };" >> $lib.exp~
	      $CC -G${allow_undefined_flag} ${wl}-M ${wl}$lib.exp -h$soname -o $lib $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags~$RM $lib.exp'

	    _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='-R$libdir'
	    _LT_TAGVAR(hardcode_shlibpath_var, $1)=no
	    case $host_os in
	      solaris2.[[0-5]] | solaris2.[[0-5]].*) ;;
	      *)
		# The compiler driver will combine and reorder linker options,
		# but understands `-z linker_flag'.
	        # Supported since Solaris 2.6 (maybe 2.5.1?)
		_LT_TAGVAR(whole_archive_flag_spec, $1)='-z allextract$convenience -z defaultextract'
	        ;;
	    esac
	    _LT_TAGVAR(link_all_deplibs, $1)=yes

	    output_verbose_link_cmd='func_echo_all'

	    # Archives containing C++ object files must be created using
	    # "CC -xar", where "CC" is the Sun C++ compiler.  This is
	    # necessary to make sure instantiated templates are included
	    # in the archive.
	    _LT_TAGVAR(old_archive_cmds, $1)='$CC -xar -o $oldlib $oldobjs'
	    ;;
          gcx*)
	    # Green Hills C++ Compiler
	    _LT_TAGVAR(archive_cmds, $1)='$CC -shared $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags ${wl}-h $wl$soname -o $lib'

	    # The C++ compiler must be used to create the archive.
	    _LT_TAGVAR(old_archive_cmds, $1)='$CC $LDFLAGS -archive -o $oldlib $oldobjs'
	    ;;
          *)
	    # GNU C++ compiler with Solaris linker
	    if test "$GXX" = yes && test "$with_gnu_ld" = no; then
	      _LT_TAGVAR(no_undefined_flag, $1)=' ${wl}-z ${wl}defs'
	      if $CC --version | $GREP -v '^2\.7' > /dev/null; then
	        _LT_TAGVAR(archive_cmds, $1)='$CC -shared $pic_flag -nostdlib $LDFLAGS $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags ${wl}-h $wl$soname -o $lib'
	        _LT_TAGVAR(archive_expsym_cmds, $1)='echo "{ global:" > $lib.exp~cat $export_symbols | $SED -e "s/\(.*\)/\1;/" >> $lib.exp~echo "local: *; };" >> $lib.exp~
		  $CC -shared $pic_flag -nostdlib ${wl}-M $wl$lib.exp -o $lib $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags~$RM $lib.exp'

	        # Commands to make compiler produce verbose output that lists
	        # what "hidden" libraries, object files and flags are used when
	        # linking a shared library.
	        output_verbose_link_cmd='$CC -shared $CFLAGS -v conftest.$objext 2>&1 | $GREP -v "^Configured with:" | $GREP "\-L"'
	      else
	        # g++ 2.7 appears to require `-G' NOT `-shared' on this
	        # platform.
	        _LT_TAGVAR(archive_cmds, $1)='$CC -G -nostdlib $LDFLAGS $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags ${wl}-h $wl$soname -o $lib'
	        _LT_TAGVAR(archive_expsym_cmds, $1)='echo "{ global:" > $lib.exp~cat $export_symbols | $SED -e "s/\(.*\)/\1;/" >> $lib.exp~echo "local: *; };" >> $lib.exp~
		  $CC -G -nostdlib ${wl}-M $wl$lib.exp -o $lib $predep_objects $libobjs $deplibs $postdep_objects $compiler_flags~$RM $lib.exp'

	        # Commands to make compiler produce verbose output that lists
	        # what "hidden" libraries, object files and flags are used when
	        # linking a shared library.
	        output_verbose_link_cmd='$CC -G $CFLAGS -v conftest.$objext 2>&1 | $GREP -v "^Configured with:" | $GREP "\-L"'
	      fi

	      _LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-R $wl$libdir'
	      case $host_os in
		solaris2.[[0-5]] | solaris2.[[0-5]].*) ;;
		*)
		  _LT_TAGVAR(whole_archive_flag_spec, $1)='${wl}-z ${wl}allextract$convenience ${wl}-z ${wl}defaultextract'
		  ;;
	      esac
	    fi
	    ;;
        esac
        ;;

    sysv4*uw2* | sysv5OpenUNIX* | sysv5UnixWare7.[[01]].[[10]]* | unixware7* | sco3.2v5.0.[[024]]*)
      _LT_TAGVAR(no_undefined_flag, $1)='${wl}-z,text'
      _LT_TAGVAR(archive_cmds_need_lc, $1)=no
      _LT_TAGVAR(hardcode_shlibpath_var, $1)=no
      runpath_var='LD_RUN_PATH'

      case $cc_basename in
        CC*)
	  _LT_TAGVAR(archive_cmds, $1)='$CC -G ${wl}-h,$soname -o $lib $libobjs $deplibs $compiler_flags'
	  _LT_TAGVAR(archive_expsym_cmds, $1)='$CC -G ${wl}-Bexport:$export_symbols ${wl}-h,$soname -o $lib $libobjs $deplibs $compiler_flags'
	  ;;
	*)
	  _LT_TAGVAR(archive_cmds, $1)='$CC -shared ${wl}-h,$soname -o $lib $libobjs $deplibs $compiler_flags'
	  _LT_TAGVAR(archive_expsym_cmds, $1)='$CC -shared ${wl}-Bexport:$export_symbols ${wl}-h,$soname -o $lib $libobjs $deplibs $compiler_flags'
	  ;;
      esac
      ;;

      sysv5* | sco3.2v5* | sco5v6*)
	# Note: We can NOT use -z defs as we might desire, because we do not
	# link with -lc, and that would cause any symbols used from libc to
	# always be unresolved, which means just about no library would
	# ever link correctly.  If we're not using GNU ld we use -z text
	# though, which does catch some bad symbols but isn't as heavy-handed
	# as -z defs.
	_LT_TAGVAR(no_undefined_flag, $1)='${wl}-z,text'
	_LT_TAGVAR(allow_undefined_flag, $1)='${wl}-z,nodefs'
	_LT_TAGVAR(archive_cmds_need_lc, $1)=no
	_LT_TAGVAR(hardcode_shlibpath_var, $1)=no
	_LT_TAGVAR(hardcode_libdir_flag_spec, $1)='${wl}-R,$libdir'
	_LT_TAGVAR(hardcode_libdir_separator, $1)=':'
	_LT_TAGVAR(link_all_deplibs, $1)=yes
	_LT_TAGVAR(export_dynamic_flag_spec, $1)='${wl}-Bexport'
	runpath_var='LD_RUN_PATH'

	case $cc_basename in
          CC*)
	    _LT_TAGVAR(archive_cmds, $1)='$CC -G ${wl}-h,$soname -o $lib $libobjs $deplibs $compiler_flags'
	    _LT_TAGVAR(archive_expsym_cmds, $1)='$CC -G ${wl}-Bexport:$export_symbols ${wl}-h,$soname -o $lib $libobjs $deplibs $compiler_flags'
	    _LT_TAGVAR(old_archive_cmds, $1)='$CC -Tprelink_objects $oldobjs~
	      '"$_LT_TAGVAR(old_archive_cmds, $1)"
	    _LT_TAGVAR(reload_cmds, $1)='$CC -Tprelink_objects $reload_objs~
	      '"$_LT_TAGVAR(reload_cmds, $1)"
	    ;;
	  *)
	    _LT_TAGVAR(archive_cmds, $1)='$CC -shared ${wl}-h,$soname -o $lib $libobjs $deplibs $compiler_flags'
	    _LT_TAGVAR(archive_expsym_cmds, $1)='$CC -shared ${wl}-Bexport:$export_symbols ${wl}-h,$soname -o $lib $libobjs $deplibs $compiler_flags'
	    ;;
	esac
      ;;

      tandem*)
        case $cc_basename in
          NCC*)
	    # NonStop-UX NCC 3.20
	    # FIXME: insert proper C++ library support
	    _LT_TAGVAR(ld_shlibs, $1)=no
	    ;;
          *)
	    # FIXME: insert proper C++ library support
	    _LT_TAGVAR(ld_shlibs, $1)=no
	    ;;
        esac
        ;;

      vxworks*)
        # FIXME: insert proper C++ library support
        _LT_TAGVAR(ld_shlibs, $1)=no
        ;;

      *)
        # FIXME: insert proper C++ library support
        _LT_TAGVAR(ld_shlibs, $1)=no
        ;;
    esac

    AC_MSG_RESULT([$_LT_TAGVAR(ld_shlibs, $1)])
    test "$_LT_TAGVAR(ld_shlibs, $1)" = no && can_build_shared=no

    _LT_TAGVAR(GCC, $1)="$GXX"
    _LT_TAGVAR(LD, $1)="$LD"

    ## CAVEAT EMPTOR:
    ## There is no encapsulation within the following macros, do not change
    ## the running order or otherwise move them around unless you know exactly
    ## what you are doing...
    _LT_SYS_HIDDEN_LIBDEPS($1)
    _LT_COMPILER_PIC($1)
    _LT_COMPILER_C_O($1)
    _LT_COMPILER_FILE_LOCKS($1)
    _LT_LINKER_SHLIBS($1)
    _LT_SYS_DYNAMIC_LINKER($1)
    _LT_LINKER_HARDCODE_LIBPATH($1)

    _LT_CONFIG($1)
  fi # test -n "$compiler"

  CC=$lt_save_CC
  CFLAGS=$lt_save_CFLAGS
  LDCXX=$LD
  LD=$lt_save_LD
  GCC=$lt_save_GCC
  with_gnu_ld=$lt_save_with_gnu_ld
  lt_cv_path_LDCXX=$lt_cv_path_LD
  lt_cv_path_LD=$lt_save_path_LD
  lt_cv_prog_gnu_ldcxx=$lt_cv_prog_gnu_ld
  lt_cv_prog_gnu_ld=$lt_save_with_gnu_ld
fi # test "$_lt_caught_CXX_error" != yes

AC_LANG_POP
])# _LT_LANG_CXX_CONFIG


# _LT_FUNC_STRIPNAME_CNF
# ----------------------
# func_stripname_cnf prefix suffix name
# strip PREFIX and SUFFIX off of NAME.
# PREFIX and SUFFIX must not contain globbing or regex special
# characters, hashes, percent signs, but SUFFIX may contain a leading
# dot (in which case that matches only a dot).
#
# This function is identical to the (non-XSI) version of func_stripname,
# except this one can be used by m4 code that may be executed by configure,
# rather than the libtool script.
m4_defun([_LT_FUNC_STRIPNAME_CNF],[dnl
AC_REQUIRE([_LT_DECL_SED])
AC_REQUIRE([_LT_PROG_ECHO_BACKSLASH])
func_stripname_cnf ()
{
  case ${2} in
  .*) func_stripname_result=`$ECHO "${3}" | $SED "s%^${1}%%; s%\\\\${2}\$%%"`;;
  *)  func_stripname_result=`$ECHO "${3}" | $SED "s%^${1}%%; s%${2}\$%%"`;;
  esac
} # func_stripname_cnf
])# _LT_FUNC_STRIPNAME_CNF

# _LT_SYS_HIDDEN_LIBDEPS([TAGNAME])
# ---------------------------------
# Figure out "hidden" library dependencies from verbose
# compiler output when linking a shared library.
# Parse the compiler output and extract the necessary
# objects, libraries and library flags.
m4_defun([_LT_SYS_HIDDEN_LIBDEPS],
[m4_require([_LT_FILEUTILS_DEFAULTS])dnl
AC_REQUIRE([_LT_FUNC_STRIPNAME_CNF])dnl
# Dependencies to place before and after the object being linked:
_LT_TAGVAR(predep_objects, $1)=
_LT_TAGVAR(postdep_objects, $1)=
_LT_TAGVAR(predeps, $1)=
_LT_TAGVAR(postdeps, $1)=
_LT_TAGVAR(compiler_lib_search_path, $1)=

dnl we can't use the lt_simple_compile_test_code here,
dnl because it contains code intended for an executable,
dnl not a library.  It's possible we should let each
dnl tag define a new lt_????_link_test_code variable,
dnl but it's only used here...
m4_if([$1], [], [cat > conftest.$ac_ext <<_LT_EOF
int a;
void foo (void) { a = 0; }
_LT_EOF
], [$1], [CXX], [cat > conftest.$ac_ext <<_LT_EOF
class Foo
{
public:
  Foo (void) { a = 0; }
private:
  int a;
};
_LT_EOF
], [$1], [F77], [cat > conftest.$ac_ext <<_LT_EOF
      subroutine foo
      implicit none
      integer*4 a
      a=0
      return
      end
_LT_EOF
], [$1], [FC], [cat > conftest.$ac_ext <<_LT_EOF
      subroutine foo
      implicit none
      integer a
      a=0
      return
      end
_LT_EOF
], [$1], [GCJ], [cat > conftest.$ac_ext <<_LT_EOF
public class foo {
  private int a;
  public void bar (void) {
    a = 0;
  }
};
_LT_EOF
], [$1], [GO], [cat > conftest.$ac_ext <<_LT_EOF
package foo
func foo() {
}
_LT_EOF
])

_lt_libdeps_save_CFLAGS=$CFLAGS
case "$CC $CFLAGS " in #(
*\ -flto*\ *) CFLAGS="$CFLAGS -fno-lto" ;;
*\ -fwhopr*\ *) CFLAGS="$CFLAGS -fno-whopr" ;;
*\ -fuse-linker-plugin*\ *) CFLAGS="$CFLAGS -fno-use-linker-plugin" ;;
esac

dnl Parse the compiler output and extract the necessary
dnl objects, libraries and library flags.
if AC_TRY_EVAL(ac_compile); then
  # Parse the compiler output and extract the necessary
  # objects, libraries and library flags.

  # Sentinel used to keep track of whether or not we are before
  # the conftest object file.
  pre_test_object_deps_done=no

  for p in `eval "$output_verbose_link_cmd"`; do
    case ${prev}${p} in

    -L* | -R* | -l*)
       # Some compilers place space between "-{L,R}" and the path.
       # Remove the space.
       if test $p = "-L" ||
          test $p = "-R"; then
	 prev=$p
	 continue
       fi

       # Expand the sysroot to ease extracting the directories later.
       if test -z "$prev"; then
         case $p in
         -L*) func_stripname_cnf '-L' '' "$p"; prev=-L; p=$func_stripname_result ;;
         -R*) func_stripname_cnf '-R' '' "$p"; prev=-R; p=$func_stripname_result ;;
         -l*) func_stripname_cnf '-l' '' "$p"; prev=-l; p=$func_stripname_result ;;
         esac
       fi
       case $p in
       =*) func_stripname_cnf '=' '' "$p"; p=$lt_sysroot$func_stripname_result ;;
       esac
       if test "$pre_test_object_deps_done" = no; then
	 case ${prev} in
	 -L | -R)
	   # Internal compiler library paths should come after those
	   # provided the user.  The postdeps already come after the
	   # user supplied libs so there is no need to process them.
	   if test -z "$_LT_TAGVAR(compiler_lib_search_path, $1)"; then
	     _LT_TAGVAR(compiler_lib_search_path, $1)="${prev}${p}"
	   else
	     _LT_TAGVAR(compiler_lib_search_path, $1)="${_LT_TAGVAR(compiler_lib_search_path, $1)} ${prev}${p}"
	   fi
	   ;;
	 # The "-l" case would never come before the object being
	 # linked, so don't bother handling this case.
	 esac
       else
	 if test -z "$_LT_TAGVAR(postdeps, $1)"; then
	   _LT_TAGVAR(postdeps, $1)="${prev}${p}"
	 else
	   _LT_TAGVAR(postdeps, $1)="${_LT_TAGVAR(postdeps, $1)} ${prev}${p}"
	 fi
       fi
       prev=
       ;;

    *.lto.$objext) ;; # Ignore GCC LTO objects
    *.$objext)
       # This assumes that the test object file only shows up
       # once in the compiler output.
       if test "$p" = "conftest.$objext"; then
	 pre_test_object_deps_done=yes
	 continue
       fi

       if test "$pre_test_object_deps_done" = no; then
	 if test -z "$_LT_TAGVAR(predep_objects, $1)"; then
	   _LT_TAGVAR(predep_objects, $1)="$p"
	 else
	   _LT_TAGVAR(predep_objects, $1)="$_LT_TAGVAR(predep_objects, $1) $p"
	 fi
       else
	 if test -z "$_LT_TAGVAR(postdep_objects, $1)"; then
	   _LT_TAGVAR(postdep_objects, $1)="$p"
	 else
	   _LT_TAGVAR(postdep_objects, $1)="$_LT_TAGVAR(postdep_objects, $1) $p"
	 fi
       fi
       ;;

    *) ;; # Ignore the rest.

    esac
  done

  # Clean up.
  rm -f a.out a.exe
else
  echo "libtool.m4: error: problem compiling $1 test program"
fi

$RM -f confest.$objext
CFLAGS=$_lt_libdeps_save_CFLAGS

# PORTME: override above test on systems where it is broken
m4_if([$1], [CXX],
[case $host_os in
interix[[3-9]]*)
  # Interix 3.5 installs completely hosed .la files for C++, so rather than
  # hack all around it, let's just trust "g++" to DTRT.
  _LT_TAGVAR(predep_objects,$1)=
  _LT_TAGVAR(postdep_objects,$1)=
  _LT_TAGVAR(postdeps,$1)=
  ;;

linux*)
  case `$CC -V 2>&1 | sed 5q` in
  *Sun\ C*)
    # Sun C++ 5.9

    # The more standards-conforming stlport4 library is
    # incompatible with the Cstd library. Avoid specifying
    # it if it's in CXXFLAGS. Ignore libCrun as
    # -library=stlport4 depends on it.
    case " $CXX $CXXFLAGS " in
    *" -library=stlport4 "*)
      solaris_use_stlport4=yes
      ;;
    esac

    if test "$solaris_use_stlport4" != yes; then
      _LT_TAGVAR(postdeps,$1)='-library=Cstd -library=Crun'
    fi
    ;;
  esac
  ;;

solaris*)
  case $cc_basename in
  CC* | sunCC*)
    # The more standards-conforming stlport4 library is
    # incompatible with the Cstd library. Avoid specifying
    # it if it's in CXXFLAGS. Ignore libCrun as
    # -library=stlport4 depends on it.
    case " $CXX $CXXFLAGS " in
    *" -library=stlport4 "*)
      solaris_use_stlport4=yes
      ;;
    esac

    # Adding this requires a known-good setup of shared libraries for
    # Sun compiler versions before 5.6, else PIC objects from an old
    # archive will be linked into the output, leading to subtle bugs.
    if test "$solaris_use_stlport4" != yes; then
      _LT_TAGVAR(postdeps,$1)='-library=Cstd -library=Crun'
    fi
    ;;
  esac
  ;;
esac
])

case " $_LT_TAGVAR(postdeps, $1) " in
*" -lc "*) _LT_TAGVAR(archive_cmds_need_lc, $1)=no ;;
esac
 _LT_TAGVAR(compiler_lib_search_dirs, $1)=
if test -n "${_LT_TAGVAR(compiler_lib_search_path, $1)}"; then
 _LT_TAGVAR(compiler_lib_search_dirs, $1)=`echo " ${_LT_TAGVAR(compiler_lib_search_path, $1)}" | ${SED} -e 's! -L! !g' -e 's!^ !!'`
fi
_LT_TAGDECL([], [compiler_lib_search_dirs], [1],
    [The directories searched by this compiler when creating a shared library])
_LT_TAGDECL([], [predep_objects], [1],
    [Dependencies to place before and after the objects being linked to
    create a shared library])
_LT_TAGDECL([], [postdep_objects], [1])
_LT_TAGDECL([], [predeps], [1])
_LT_TAGDECL([], [postdeps], [1])
_LT_TAGDECL([], [compiler_lib_search_path], [1],
    [The library search path used internally by the compiler when linking
    a shared library])
])# _LT_SYS_HIDDEN_LIBDEPS


# _LT_LANG_F77_CONFIG([TAG])
# --------------------------
# Ensure that the configuration variables for a Fortran 77 compiler are
# suitably defined.  These variables are subsequently used by _LT_CONFIG
# to write the compiler configuration to `libtool'.
m4_defun([_LT_LANG_F77_CONFIG],
[AC_LANG_PUSH(Fortran 77)
if test -z "$F77" || test "X$F77" = "Xno"; then
  _lt_disable_F77=yes
fi

_LT_TAGVAR(archive_cmds_need_lc, $1)=no
_LT_TAGVAR(allow_undefined_flag, $1)=
_LT_TAGVAR(always_export_symbols, $1)=no
_LT_TAGVAR(archive_expsym_cmds, $1)=
_LT_TAGVAR(export_dynamic_flag_spec, $1)=
_LT_TAGVAR(hardcode_direct, $1)=no
_LT_TAGVAR(hardcode_direct_absolute, $1)=no
_LT_TAGVAR(hardcode_libdir_flag_spec, $1)=
_LT_TAGVAR(hardcode_libdir_separator, $1)=
_LT_TAGVAR(hardcode_minus_L, $1)=no
_LT_TAGVAR(hardcode_automatic, $1)=no
_LT_TAGVAR(inherit_rpath, $1)=no
_LT_TAGVAR(module_cmds, $1)=
_LT_TAGVAR(module_expsym_cmds, $1)=
_LT_TAGVAR(link_all_deplibs, $1)=unknown
_LT_TAGVAR(old_archive_cmds, $1)=$old_archive_cmds
_LT_TAGVAR(reload_flag, $1)=$reload_flag
_LT_TAGVAR(reload_cmds, $1)=$reload_cmds
_LT_TAGVAR(no_undefined_flag, $1)=
_LT_TAGVAR(whole_archive_flag_spec, $1)=
_LT_TAGVAR(enable_shared_with_static_runtimes, $1)=no

# Source file extension for f77 test sources.
ac_ext=f

# Object file extension for compiled f77 test sources.
objext=o
_LT_TAGVAR(objext, $1)=$objext

# No sense in running all these tests if we already determined that
# the F77 compiler isn't working.  Some variables (like enable_shared)
# are currently assumed to apply to all compilers on this platform,
# and will be corrupted by setting them based on a non-working compiler.
if test "$_lt_disable_F77" != yes; then
  # Code to be used in simple compile tests
  lt_simple_compile_test_code="\
      subroutine t
      return
      end
"

  # Code to be used in simple link tests
  lt_simple_link_test_code="\
      program t
      end
"

  # ltmain only uses $CC for tagged configurations so make sure $CC is set.
  _LT_TAG_COMPILER

  # save warnings/boilerplate of simple test code
  _LT_COMPILER_BOILERPLATE
  _LT_LINKER_BOILERPLATE

  # Allow CC to be a program name with arguments.
  lt_save_CC="$CC"
  lt_save_GCC=$GCC
  lt_save_CFLAGS=$CFLAGS
  CC=${F77-"f77"}
  CFLAGS=$FFLAGS
  compiler=$CC
  _LT_TAGVAR(compiler, $1)=$CC
  _LT_CC_BASENAME([$compiler])
  GCC=$G77
  if test -n "$compiler"; then
    AC_MSG_CHECKING([if libtool supports shared libraries])
    AC_MSG_RESULT([$can_build_shared])

    AC_MSG_CHECKING([whether to build shared libraries])
    test "$can_build_shared" = "no" && enable_shared=no

    # On AIX, shared libraries and static libraries use the same namespace, and
    # are all built from PIC.
    case $host_os in
      aix3*)
        test "$enable_shared" = yes && enable_static=no
        if test -n "$RANLIB"; then
          archive_cmds="$archive_cmds~\$RANLIB \$lib"
          postinstall_cmds='$RANLIB $lib'
        fi
        ;;
      aix[[4-9]]*)
	if test "$host_cpu" != ia64 && test "$aix_use_runtimelinking" = no ; then
	  test "$enable_shared" = yes && enable_static=no
	fi
        ;;
    esac
    AC_MSG_RESULT([$enable_shared])

    AC_MSG_CHECKING([whether to build static libraries])
    # Make sure either enable_shared or enable_static is yes.
    test "$enable_shared" = yes || enable_static=yes
    AC_MSG_RESULT([$enable_static])

    _LT_TAGVAR(GCC, $1)="$G77"
    _LT_TAGVAR(LD, $1)="$LD"

    ## CAVEAT EMPTOR:
    ## There is no encapsulation within the following macros, do not change
    ## the running order or otherwise move them around unless you know exactly
    ## what you are doing...
    _LT_COMPILER_PIC($1)
    _LT_COMPILER_C_O($1)
    _LT_COMPILER_FILE_LOCKS($1)
    _LT_LINKER_SHLIBS($1)
    _LT_SYS_DYNAMIC_LINKER($1)
    _LT_LINKER_HARDCODE_LIBPATH($1)

    _LT_CONFIG($1)
  fi # test -n "$compiler"

  GCC=$lt_save_GCC
  CC="$lt_save_CC"
  CFLAGS="$lt_save_CFLAGS"
fi # test "$_lt_disable_F77" != yes

AC_LANG_POP
])# _LT_LANG_F77_CONFIG


# _LT_LANG_FC_CONFIG([TAG])
# -------------------------
# Ensure that the configuration variables for a Fortran compiler are
# suitably defined.  These variables are subsequently used by _LT_CONFIG
# to write the compiler configuration to `libtool'.
m4_defun([_LT_LANG_FC_CONFIG],
[AC_LANG_PUSH(Fortran)

if test -z "$FC" || test "X$FC" = "Xno"; then
  _lt_disable_FC=yes
fi

_LT_TAGVAR(archive_cmds_need_lc, $1)=no
_LT_TAGVAR(allow_undefined_flag, $1)=
_LT_TAGVAR(always_export_symbols, $1)=no
_LT_TAGVAR(archive_expsym_cmds, $1)=
_LT_TAGVAR(export_dynamic_flag_spec, $1)=
_LT_TAGVAR(hardcode_direct, $1)=no
_LT_TAGVAR(hardcode_direct_absolute, $1)=no
_LT_TAGVAR(hardcode_libdir_flag_spec, $1)=
_LT_TAGVAR(hardcode_libdir_separator, $1)=
_LT_TAGVAR(hardcode_minus_L, $1)=no
_LT_TAGVAR(hardcode_automatic, $1)=no
_LT_TAGVAR(inherit_rpath, $1)=no
_LT_TAGVAR(module_cmds, $1)=
_LT_TAGVAR(module_expsym_cmds, $1)=
_LT_TAGVAR(link_all_deplibs, $1)=unknown
_LT_TAGVAR(old_archive_cmds, $1)=$old_archive_cmds
_LT_TAGVAR(reload_flag, $1)=$reload_flag
_LT_TAGVAR(reload_cmds, $1)=$reload_cmds
_LT_TAGVAR(no_undefined_flag, $1)=
_LT_TAGVAR(whole_archive_flag_spec, $1)=
_LT_TAGVAR(enable_shared_with_static_runtimes, $1)=no

# Source file extension for fc test sources.
ac_ext=${ac_fc_srcext-f}

# Object file extension for compiled fc test sources.
objext=o
_LT_TAGVAR(objext, $1)=$objext

# No sense in running all these tests if we already determined that
# the FC compiler isn't working.  Some variables (like enable_shared)
# are currently assumed to apply to all compilers on this platform,
# and will be corrupted by setting them based on a non-working compiler.
if test "$_lt_disable_FC" != yes; then
  # Code to be used in simple compile tests
  lt_simple_compile_test_code="\
      subroutine t
      return
      end
"

  # Code to be used in simple link tests
  lt_simple_link_test_code="\
      program t
      end
"

  # ltmain only uses $CC for tagged configurations so make sure $CC is set.
  _LT_TAG_COMPILER

  # save warnings/boilerplate of simple test code
  _LT_COMPILER_BOILERPLATE
  _LT_LINKER_BOILERPLATE

  # Allow CC to be a program name with arguments.
  lt_save_CC="$CC"
  lt_save_GCC=$GCC
  lt_save_CFLAGS=$CFLAGS
  CC=${FC-"f95"}
  CFLAGS=$FCFLAGS
  compiler=$CC
  GCC=$ac_cv_fc_compiler_gnu

  _LT_TAGVAR(compiler, $1)=$CC
  _LT_CC_BASENAME([$compiler])

  if test -n "$compiler"; then
    AC_MSG_CHECKING([if libtool supports shared libraries])
    AC_MSG_RESULT([$can_build_shared])

    AC_MSG_CHECKING([whether to build shared libraries])
    test "$can_build_shared" = "no" && enable_shared=no

    # On AIX, shared libraries and static libraries use the same namespace, and
    # are all built from PIC.
    case $host_os in
      aix3*)
        test "$enable_shared" = yes && enable_static=no
        if test -n "$RANLIB"; then
          archive_cmds="$archive_cmds~\$RANLIB \$lib"
          postinstall_cmds='$RANLIB $lib'
        fi
        ;;
      aix[[4-9]]*)
	if test "$host_cpu" != ia64 && test "$aix_use_runtimelinking" = no ; then
	  test "$enable_shared" = yes && enable_static=no
	fi
        ;;
    esac
    AC_MSG_RESULT([$enable_shared])

    AC_MSG_CHECKING([whether to build static libraries])
    # Make sure either enable_shared or enable_static is yes.
    test "$enable_shared" = yes || enable_static=yes
    AC_MSG_RESULT([$enable_static])

    _LT_TAGVAR(GCC, $1)="$ac_cv_fc_compiler_gnu"
    _LT_TAGVAR(LD, $1)="$LD"

    ## CAVEAT EMPTOR:
    ## There is no encapsulation within the following macros, do not change
    ## the running order or otherwise move them around unless you know exactly
    ## what you are doing...
    _LT_SYS_HIDDEN_LIBDEPS($1)
    _LT_COMPILER_PIC($1)
    _LT_COMPILER_C_O($1)
    _LT_COMPILER_FILE_LOCKS($1)
    _LT_LINKER_SHLIBS($1)
    _LT_SYS_DYNAMIC_LINKER($1)
    _LT_LINKER_HARDCODE_LIBPATH($1)

    _LT_CONFIG($1)
  fi # test -n "$compiler"

  GCC=$lt_save_GCC
  CC=$lt_save_CC
  CFLAGS=$lt_save_CFLAGS
fi # test "$_lt_disable_FC" != yes

AC_LANG_POP
])# _LT_LANG_FC_CONFIG


# _LT_LANG_GCJ_CONFIG([TAG])
# --------------------------
# Ensure that the configuration variables for the GNU Java Compiler compiler
# are suitably defined.  These variables are subsequently used by _LT_CONFIG
# to write the compiler configuration to `libtool'.
m4_defun([_LT_LANG_GCJ_CONFIG],
[AC_REQUIRE([LT_PROG_GCJ])dnl
AC_LANG_SAVE

# Source file extension for Java test sources.
ac_ext=java

# Object file extension for compiled Java test sources.
objext=o
_LT_TAGVAR(objext, $1)=$objext

# Code to be used in simple compile tests
lt_simple_compile_test_code="class foo {}"

# Code to be used in simple link tests
lt_simple_link_test_code='public class conftest { public static void main(String[[]] argv) {}; }'

# ltmain only uses $CC for tagged configurations so make sure $CC is set.
_LT_TAG_COMPILER

# save warnings/boilerplate of simple test code
_LT_COMPILER_BOILERPLATE
_LT_LINKER_BOILERPLATE

# Allow CC to be a program name with arguments.
lt_save_CC=$CC
lt_save_CFLAGS=$CFLAGS
lt_save_GCC=$GCC
GCC=yes
CC=${GCJ-"gcj"}
CFLAGS=$GCJFLAGS
compiler=$CC
_LT_TAGVAR(compiler, $1)=$CC
_LT_TAGVAR(LD, $1)="$LD"
_LT_CC_BASENAME([$compiler])

# GCJ did not exist at the time GCC didn't implicitly link libc in.
_LT_TAGVAR(archive_cmds_need_lc, $1)=no

_LT_TAGVAR(old_archive_cmds, $1)=$old_archive_cmds
_LT_TAGVAR(reload_flag, $1)=$reload_flag
_LT_TAGVAR(reload_cmds, $1)=$reload_cmds

## CAVEAT EMPTOR:
## There is no encapsulation within the following macros, do not change
## the running order or otherwise move them around unless you know exactly
## what you are doing...
if test -n "$compiler"; then
  _LT_COMPILER_NO_RTTI($1)
  _LT_COMPILER_PIC($1)
  _LT_COMPILER_C_O($1)
  _LT_COMPILER_FILE_LOCKS($1)
  _LT_LINKER_SHLIBS($1)
  _LT_LINKER_HARDCODE_LIBPATH($1)

  _LT_CONFIG($1)
fi

AC_LANG_RESTORE

GCC=$lt_save_GCC
CC=$lt_save_CC
CFLAGS=$lt_save_CFLAGS
])# _LT_LANG_GCJ_CONFIG


# _LT_LANG_GO_CONFIG([TAG])
# --------------------------
# Ensure that the configuration variables for the GNU Go compiler
# are suitably defined.  These variables are subsequently used by _LT_CONFIG
# to write the compiler configuration to `libtool'.
m4_defun([_LT_LANG_GO_CONFIG],
[AC_REQUIRE([LT_PROG_GO])dnl
AC_LANG_SAVE

# Source file extension for Go test sources.
ac_ext=go

# Object file extension for compiled Go test sources.
objext=o
_LT_TAGVAR(objext, $1)=$objext

# Code to be used in simple compile tests
lt_simple_compile_test_code="package main; func main() { }"

# Code to be used in simple link tests
lt_simple_link_test_code='package main; func main() { }'

# ltmain only uses $CC for tagged configurations so make sure $CC is set.
_LT_TAG_COMPILER

# save warnings/boilerplate of simple test code
_LT_COMPILER_BOILERPLATE
_LT_LINKER_BOILERPLATE

# Allow CC to be a program name with arguments.
lt_save_CC=$CC
lt_save_CFLAGS=$CFLAGS
lt_save_GCC=$GCC
GCC=yes
CC=${GOC-"gccgo"}
CFLAGS=$GOFLAGS
compiler=$CC
_LT_TAGVAR(compiler, $1)=$CC
_LT_TAGVAR(LD, $1)="$LD"
_LT_CC_BASENAME([$compiler])

# Go did not exist at the time GCC didn't implicitly link libc in.
_LT_TAGVAR(archive_cmds_need_lc, $1)=no

_LT_TAGVAR(old_archive_cmds, $1)=$old_archive_cmds
_LT_TAGVAR(reload_flag, $1)=$reload_flag
_LT_TAGVAR(reload_cmds, $1)=$reload_cmds

## CAVEAT EMPTOR:
## There is no encapsulation within the following macros, do not change
## the running order or otherwise move them around unless you know exactly
## what you are doing...
if test -n "$compiler"; then
  _LT_COMPILER_NO_RTTI($1)
  _LT_COMPILER_PIC($1)
  _LT_COMPILER_C_O($1)
  _LT_COMPILER_FILE_LOCKS($1)
  _LT_LINKER_SHLIBS($1)
  _LT_LINKER_HARDCODE_LIBPATH($1)

  _LT_CONFIG($1)
fi

AC_LANG_RESTORE

GCC=$lt_save_GCC
CC=$lt_save_CC
CFLAGS=$lt_save_CFLAGS
])# _LT_LANG_GO_CONFIG


# _LT_LANG_RC_CONFIG([TAG])
# -------------------------
# Ensure that the configuration variables for the Windows resource compiler
# are suitably defined.  These variables are subsequently used by _LT_CONFIG
# to write the compiler configuration to `libtool'.
m4_defun([_LT_LANG_RC_CONFIG],
[AC_REQUIRE([LT_PROG_RC])dnl
AC_LANG_SAVE

# Source file extension for RC test sources.
ac_ext=rc

# Object file extension for compiled RC test sources.
objext=o
_LT_TAGVAR(objext, $1)=$objext

# Code to be used in simple compile tests
lt_simple_compile_test_code='sample MENU { MENUITEM "&Soup", 100, CHECKED }'

# Code to be used in simple link tests
lt_simple_link_test_code="$lt_simple_compile_test_code"

# ltmain only uses $CC for tagged configurations so make sure $CC is set.
_LT_TAG_COMPILER

# save warnings/boilerplate of simple test code
_LT_COMPILER_BOILERPLATE
_LT_LINKER_BOILERPLATE

# Allow CC to be a program name with arguments.
lt_save_CC="$CC"
lt_save_CFLAGS=$CFLAGS
lt_save_GCC=$GCC
GCC=
CC=${RC-"windres"}
CFLAGS=
compiler=$CC
_LT_TAGVAR(compiler, $1)=$CC
_LT_CC_BASENAME([$compiler])
_LT_TAGVAR(lt_cv_prog_compiler_c_o, $1)=yes

if test -n "$compiler"; then
  :
  _LT_CONFIG($1)
fi

GCC=$lt_save_GCC
AC_LANG_RESTORE
CC=$lt_save_CC
CFLAGS=$lt_save_CFLAGS
])# _LT_LANG_RC_CONFIG


# LT_PROG_GCJ
# -----------
AC_DEFUN([LT_PROG_GCJ],
[m4_ifdef([AC_PROG_GCJ], [AC_PROG_GCJ],
  [m4_ifdef([A][M_PROG_GCJ], [A][M_PROG_GCJ],
    [AC_CHECK_TOOL(GCJ, gcj,)
      test "x${GCJFLAGS+set}" = xset || GCJFLAGS="-g -O2"
      AC_SUBST(GCJFLAGS)])])[]dnl
])

# Old name:
AU_ALIAS([LT_AC_PROG_GCJ], [LT_PROG_GCJ])
dnl aclocal-1.4 backwards compatibility:
dnl AC_DEFUN([LT_AC_PROG_GCJ], [])


# LT_PROG_GO
# ----------
AC_DEFUN([LT_PROG_GO],
[AC_CHECK_TOOL(GOC, gccgo,)
])


# LT_PROG_RC
# ----------
AC_DEFUN([LT_PROG_RC],
[AC_CHECK_TOOL(RC, windres,)
])

# Old name:
AU_ALIAS([LT_AC_PROG_RC], [LT_PROG_RC])
dnl aclocal-1.4 backwards compatibility:
dnl AC_DEFUN([LT_AC_PROG_RC], [])


# _LT_DECL_EGREP
# --------------
# If we don't have a new enough Autoconf to choose the best grep
# available, choose the one first in the user's PATH.
m4_defun([_LT_DECL_EGREP],
[AC_REQUIRE([AC_PROG_EGREP])dnl
AC_REQUIRE([AC_PROG_FGREP])dnl
test -z "$GREP" && GREP=grep
_LT_DECL([], [GREP], [1], [A grep program that handles long lines])
_LT_DECL([], [EGREP], [1], [An ERE matcher])
_LT_DECL([], [FGREP], [1], [A literal string matcher])
dnl Non-bleeding-edge autoconf doesn't subst GREP, so do it here too
AC_SUBST([GREP])
])


# _LT_DECL_OBJDUMP
# --------------
# If we don't have a new enough Autoconf to choose the best objdump
# available, choose the one first in the user's PATH.
m4_defun([_LT_DECL_OBJDUMP],
[AC_CHECK_TOOL(OBJDUMP, objdump, false)
test -z "$OBJDUMP" && OBJDUMP=objdump
_LT_DECL([], [OBJDUMP], [1], [An object symbol dumper])
AC_SUBST([OBJDUMP])
])

# _LT_DECL_DLLTOOL
# ----------------
# Ensure DLLTOOL variable is set.
m4_defun([_LT_DECL_DLLTOOL],
[AC_CHECK_TOOL(DLLTOOL, dlltool, false)
test -z "$DLLTOOL" && DLLTOOL=dlltool
_LT_DECL([], [DLLTOOL], [1], [DLL creation program])
AC_SUBST([DLLTOOL])
])

# _LT_DECL_SED
# ------------
# Check for a fully-functional sed program, that truncates
# as few characters as possible.  Prefer GNU sed if found.
m4_defun([_LT_DECL_SED],
[AC_PROG_SED
test -z "$SED" && SED=sed
Xsed="$SED -e 1s/^X//"
_LT_DECL([], [SED], [1], [A sed program that does not truncate output])
_LT_DECL([], [Xsed], ["\$SED -e 1s/^X//"],
    [Sed that helps us avoid accidentally triggering echo(1) options like -n])
])# _LT_DECL_SED

m4_ifndef([AC_PROG_SED], [
############################################################
# NOTE: This macro has been submitted for inclusion into   #
#  GNU Autoconf as AC_PROG_SED.  When it is available in   #
#  a released version of Autoconf we should remove this    #
#  macro and use it instead.                               #
############################################################

m4_defun([AC_PROG_SED],
[AC_MSG_CHECKING([for a sed that does not truncate output])
AC_CACHE_VAL(lt_cv_path_SED,
[# Loop through the user's path and test for sed and gsed.
# Then use that list of sed's as ones to test for truncation.
as_save_IFS=$IFS; IFS=$PATH_SEPARATOR
for as_dir in $PATH
do
  IFS=$as_save_IFS
  test -z "$as_dir" && as_dir=.
  for lt_ac_prog in sed gsed; do
    for ac_exec_ext in '' $ac_executable_extensions; do
      if $as_executable_p "$as_dir/$lt_ac_prog$ac_exec_ext"; then
        lt_ac_sed_list="$lt_ac_sed_list $as_dir/$lt_ac_prog$ac_exec_ext"
      fi
    done
  done
done
IFS=$as_save_IFS
lt_ac_max=0
lt_ac_count=0
# Add /usr/xpg4/bin/sed as it is typically found on Solaris
# along with /bin/sed that truncates output.
for lt_ac_sed in $lt_ac_sed_list /usr/xpg4/bin/sed; do
  test ! -f $lt_ac_sed && continue
  cat /dev/null > conftest.in
  lt_ac_count=0
  echo $ECHO_N "0123456789$ECHO_C" >conftest.in
  # Check for GNU sed and select it if it is found.
  if "$lt_ac_sed" --version 2>&1 < /dev/null | grep 'GNU' > /dev/null; then
    lt_cv_path_SED=$lt_ac_sed
    break
  fi
  while true; do
    cat conftest.in conftest.in >conftest.tmp
    mv conftest.tmp conftest.in
    cp conftest.in conftest.nl
    echo >>conftest.nl
    $lt_ac_sed -e 's/a$//' < conftest.nl >conftest.out || break
    cmp -s conftest.out conftest.nl || break
    # 10000 chars as input seems more than enough
    test $lt_ac_count -gt 10 && break
    lt_ac_count=`expr $lt_ac_count + 1`
    if test $lt_ac_count -gt $lt_ac_max; then
      lt_ac_max=$lt_ac_count
      lt_cv_path_SED=$lt_ac_sed
    fi
  done
done
])
SED=$lt_cv_path_SED
AC_SUBST([SED])
AC_MSG_RESULT([$SED])
])#AC_PROG_SED
])#m4_ifndef

# Old name:
AU_ALIAS([LT_AC_PROG_SED], [AC_PROG_SED])
dnl aclocal-1.4 backwards compatibility:
dnl AC_DEFUN([LT_AC_PROG_SED], [])


# _LT_CHECK_SHELL_FEATURES
# ------------------------
# Find out whether the shell is Bourne or XSI compatible,
# or has some other useful features.
m4_defun([_LT_CHECK_SHELL_FEATURES],
[AC_MSG_CHECKING([whether the shell understands some XSI constructs])
# Try some XSI features
xsi_shell=no
( _lt_dummy="a/b/c"
  test "${_lt_dummy##*/},${_lt_dummy%/*},${_lt_dummy#??}"${_lt_dummy%"$_lt_dummy"}, \
      = c,a/b,b/c, \
    && eval 'test $(( 1 + 1 )) -eq 2 \
    && test "${#_lt_dummy}" -eq 5' ) >/dev/null 2>&1 \
  && xsi_shell=yes
AC_MSG_RESULT([$xsi_shell])
_LT_CONFIG_LIBTOOL_INIT([xsi_shell='$xsi_shell'])

AC_MSG_CHECKING([whether the shell understands "+="])
lt_shell_append=no
( foo=bar; set foo baz; eval "$[1]+=\$[2]" && test "$foo" = barbaz ) \
    >/dev/null 2>&1 \
  && lt_shell_append=yes
AC_MSG_RESULT([$lt_shell_append])
_LT_CONFIG_LIBTOOL_INIT([lt_shell_append='$lt_shell_append'])

if ( (MAIL=60; unset MAIL) || exit) >/dev/null 2>&1; then
  lt_unset=unset
else
  lt_unset=false
fi
_LT_DECL([], [lt_unset], [0], [whether the shell understands "unset"])dnl

# test EBCDIC or ASCII
case `echo X|tr X '\101'` in
 A) # ASCII based system
    # \n is not interpreted correctly by Solaris 8 /usr/ucb/tr
  lt_SP2NL='tr \040 \012'
  lt_NL2SP='tr \015\012 \040\040'
  ;;
 *) # EBCDIC based system
  lt_SP2NL='tr \100 \n'
  lt_NL2SP='tr \r\n \100\100'
  ;;
esac
_LT_DECL([SP2NL], [lt_SP2NL], [1], [turn spaces into newlines])dnl
_LT_DECL([NL2SP], [lt_NL2SP], [1], [turn newlines into spaces])dnl
])# _LT_CHECK_SHELL_FEATURES


# _LT_PROG_FUNCTION_REPLACE (FUNCNAME, REPLACEMENT-BODY)
# ------------------------------------------------------
# In `$cfgfile', look for function FUNCNAME delimited by `^FUNCNAME ()$' and
# '^} FUNCNAME ', and replace its body with REPLACEMENT-BODY.
m4_defun([_LT_PROG_FUNCTION_REPLACE],
[dnl {
sed -e '/^$1 ()$/,/^} # $1 /c\
$1 ()\
{\
m4_bpatsubsts([$2], [$], [\\], [^\([	 ]\)], [\\\1])
} # Extended-shell $1 implementation' "$cfgfile" > $cfgfile.tmp \
  && mv -f "$cfgfile.tmp" "$cfgfile" \
    || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
test 0 -eq $? || _lt_function_replace_fail=:
])


# _LT_PROG_REPLACE_SHELLFNS
# -------------------------
# Replace existing portable implementations of several shell functions with
# equivalent extended shell implementations where those features are available..
m4_defun([_LT_PROG_REPLACE_SHELLFNS],
[if test x"$xsi_shell" = xyes; then
  _LT_PROG_FUNCTION_REPLACE([func_dirname], [dnl
    case ${1} in
      */*) func_dirname_result="${1%/*}${2}" ;;
      *  ) func_dirname_result="${3}" ;;
    esac])

  _LT_PROG_FUNCTION_REPLACE([func_basename], [dnl
    func_basename_result="${1##*/}"])

  _LT_PROG_FUNCTION_REPLACE([func_dirname_and_basename], [dnl
    case ${1} in
      */*) func_dirname_result="${1%/*}${2}" ;;
      *  ) func_dirname_result="${3}" ;;
    esac
    func_basename_result="${1##*/}"])

  _LT_PROG_FUNCTION_REPLACE([func_stripname], [dnl
    # pdksh 5.2.14 does not do ${X%$Y} correctly if both X and Y are
    # positional parameters, so assign one to ordinary parameter first.
    func_stripname_result=${3}
    func_stripname_result=${func_stripname_result#"${1}"}
    func_stripname_result=${func_stripname_result%"${2}"}])

  _LT_PROG_FUNCTION_REPLACE([func_split_long_opt], [dnl
    func_split_long_opt_name=${1%%=*}
    func_split_long_opt_arg=${1#*=}])

  _LT_PROG_FUNCTION_REPLACE([func_split_short_opt], [dnl
    func_split_short_opt_arg=${1#??}
    func_split_short_opt_name=${1%"$func_split_short_opt_arg"}])

  _LT_PROG_FUNCTION_REPLACE([func_lo2o], [dnl
    case ${1} in
      *.lo) func_lo2o_result=${1%.lo}.${objext} ;;
      *)    func_lo2o_result=${1} ;;
    esac])

  _LT_PROG_FUNCTION_REPLACE([func_xform], [    func_xform_result=${1%.*}.lo])

  _LT_PROG_FUNCTION_REPLACE([func_arith], [    func_arith_result=$(( $[*] ))])

  _LT_PROG_FUNCTION_REPLACE([func_len], [    func_len_result=${#1}])
fi

if test x"$lt_shell_append" = xyes; then
  _LT_PROG_FUNCTION_REPLACE([func_append], [    eval "${1}+=\\${2}"])

  _LT_PROG_FUNCTION_REPLACE([func_append_quoted], [dnl
    func_quote_for_eval "${2}"
dnl m4 expansion turns \\\\ into \\, and then the shell eval turns that into \
    eval "${1}+=\\\\ \\$func_quote_for_eval_result"])

  # Save a `func_append' function call where possible by direct use of '+='
  sed -e 's%func_append \([[a-zA-Z_]]\{1,\}\) "%\1+="%g' $cfgfile > $cfgfile.tmp \
    && mv -f "$cfgfile.tmp" "$cfgfile" \
      || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
  test 0 -eq $? || _lt_function_replace_fail=:
else
  # Save a `func_append' function call even when '+=' is not available
  sed -e 's%func_append \([[a-zA-Z_]]\{1,\}\) "%\1="$\1%g' $cfgfile > $cfgfile.tmp \
    && mv -f "$cfgfile.tmp" "$cfgfile" \
      || (rm -f "$cfgfile" && cp "$cfgfile.tmp" "$cfgfile" && rm -f "$cfgfile.tmp")
  test 0 -eq $? || _lt_function_replace_fail=:
fi

if test x"$_lt_function_replace_fail" = x":"; then
  AC_MSG_WARN([Unable to substitute extended shell functions in $ofile])
fi
])

# _LT_PATH_CONVERSION_FUNCTIONS
# -----------------------------
# Determine which file name conversion functions should be used by
# func_to_host_file (and, implicitly, by func_to_host_path).  These are needed
# for certain cross-compile configurations and native mingw.
m4_defun([_LT_PATH_CONVERSION_FUNCTIONS],
[AC_REQUIRE([AC_CANONICAL_HOST])dnl
AC_REQUIRE([AC_CANONICAL_BUILD])dnl
AC_MSG_CHECKING([how to convert $build file names to $host format])
AC_CACHE_VAL(lt_cv_to_host_file_cmd,
[case $host in
  *-*-mingw* )
    case $build in
      *-*-mingw* ) # actually msys
        lt_cv_to_host_file_cmd=func_convert_file_msys_to_w32
        ;;
      *-*-cygwin* )
        lt_cv_to_host_file_cmd=func_convert_file_cygwin_to_w32
        ;;
      * ) # otherwise, assume *nix
        lt_cv_to_host_file_cmd=func_convert_file_nix_to_w32
        ;;
    esac
    ;;
  *-*-cygwin* )
    case $build in
      *-*-mingw* ) # actually msys
        lt_cv_to_host_file_cmd=func_convert_file_msys_to_cygwin
        ;;
      *-*-cygwin* )
        lt_cv_to_host_file_cmd=func_convert_file_noop
        ;;
      * ) # otherwise, assume *nix
        lt_cv_to_host_file_cmd=func_convert_file_nix_to_cygwin
        ;;
    esac
    ;;
  * ) # unhandled hosts (and "normal" native builds)
    lt_cv_to_host_file_cmd=func_convert_file_noop
    ;;
esac
])
to_host_file_cmd=$lt_cv_to_host_file_cmd
AC_MSG_RESULT([$lt_cv_to_host_file_cmd])
_LT_DECL([to_host_file_cmd], [lt_cv_to_host_file_cmd],
         [0], [convert $build file names to $host format])dnl

AC_MSG_CHECKING([how to convert $build file names to toolchain format])
AC_CACHE_VAL(lt_cv_to_tool_file_cmd,
[#assume ordinary cross tools, or native build.
lt_cv_to_tool_file_cmd=func_convert_file_noop
case $host in
  *-*-mingw* )
    case $build in
      *-*-mingw* ) # actually msys
        lt_cv_to_tool_file_cmd=func_convert_file_msys_to_w32
        ;;
    esac
    ;;
esac
])
to_tool_file_cmd=$lt_cv_to_tool_file_cmd
AC_MSG_RESULT([$lt_cv_to_tool_file_cmd])
_LT_DECL([to_tool_file_cmd], [lt_cv_to_tool_file_cmd],
         [0], [convert $build files to toolchain format])dnl
])# _LT_PATH_CONVERSION_FUNCTIONS


==> anc/code/src/libcerf-1.3/m4/lt_obsolete.m4 <==
# lt~obsolete.m4 -- aclocal satisfying obsolete definitions.    -*-Autoconf-*-
#
#   Copyright (C) 2004, 2005, 2007, 2009 Free Software Foundation, Inc.
#   Written by Scott James Remnant, 2004.
#
# This file is free software; the Free Software Foundation gives
# unlimited permission to copy and/or distribute it, with or without
# modifications, as long as this notice is preserved.

# serial 5 lt~obsolete.m4

# These exist entirely to fool aclocal when bootstrapping libtool.
#
# In the past libtool.m4 has provided macros via AC_DEFUN (or AU_DEFUN)
# which have later been changed to m4_define as they aren't part of the
# exported API, or moved to Autoconf or Automake where they belong.
#
# The trouble is, aclocal is a bit thick.  It'll see the old AC_DEFUN
# in /usr/share/aclocal/libtool.m4 and remember it, then when it sees us
# using a macro with the same name in our local m4/libtool.m4 it'll
# pull the old libtool.m4 in (it doesn't see our shiny new m4_define
# and doesn't know about Autoconf macros at all.)
#
# So we provide this file, which has a silly filename so it's always
# included after everything else.  This provides aclocal with the
# AC_DEFUNs it wants, but when m4 processes it, it doesn't do anything
# because those macros already exist, or will be overwritten later.
# We use AC_DEFUN over AU_DEFUN for compatibility with aclocal-1.6. 
#
# Anytime we withdraw an AC_DEFUN or AU_DEFUN, remember to add it here.
# Yes, that means every name once taken will need to remain here until
# we give up compatibility with versions before 1.7, at which point
# we need to keep only those names which we still refer to.

# This is to help aclocal find these macros, as it can't see m4_define.
AC_DEFUN([LTOBSOLETE_VERSION], [m4_if([1])])

m4_ifndef([AC_LIBTOOL_LINKER_OPTION],	[AC_DEFUN([AC_LIBTOOL_LINKER_OPTION])])
m4_ifndef([AC_PROG_EGREP],		[AC_DEFUN([AC_PROG_EGREP])])
m4_ifndef([_LT_AC_PROG_ECHO_BACKSLASH],	[AC_DEFUN([_LT_AC_PROG_ECHO_BACKSLASH])])
m4_ifndef([_LT_AC_SHELL_INIT],		[AC_DEFUN([_LT_AC_SHELL_INIT])])
m4_ifndef([_LT_AC_SYS_LIBPATH_AIX],	[AC_DEFUN([_LT_AC_SYS_LIBPATH_AIX])])
m4_ifndef([_LT_PROG_LTMAIN],		[AC_DEFUN([_LT_PROG_LTMAIN])])
m4_ifndef([_LT_AC_TAGVAR],		[AC_DEFUN([_LT_AC_TAGVAR])])
m4_ifndef([AC_LTDL_ENABLE_INSTALL],	[AC_DEFUN([AC_LTDL_ENABLE_INSTALL])])
m4_ifndef([AC_LTDL_PREOPEN],		[AC_DEFUN([AC_LTDL_PREOPEN])])
m4_ifndef([_LT_AC_SYS_COMPILER],	[AC_DEFUN([_LT_AC_SYS_COMPILER])])
m4_ifndef([_LT_AC_LOCK],		[AC_DEFUN([_LT_AC_LOCK])])
m4_ifndef([AC_LIBTOOL_SYS_OLD_ARCHIVE],	[AC_DEFUN([AC_LIBTOOL_SYS_OLD_ARCHIVE])])
m4_ifndef([_LT_AC_TRY_DLOPEN_SELF],	[AC_DEFUN([_LT_AC_TRY_DLOPEN_SELF])])
m4_ifndef([AC_LIBTOOL_PROG_CC_C_O],	[AC_DEFUN([AC_LIBTOOL_PROG_CC_C_O])])
m4_ifndef([AC_LIBTOOL_SYS_HARD_LINK_LOCKS], [AC_DEFUN([AC_LIBTOOL_SYS_HARD_LINK_LOCKS])])
m4_ifndef([AC_LIBTOOL_OBJDIR],		[AC_DEFUN([AC_LIBTOOL_OBJDIR])])
m4_ifndef([AC_LTDL_OBJDIR],		[AC_DEFUN([AC_LTDL_OBJDIR])])
m4_ifndef([AC_LIBTOOL_PROG_LD_HARDCODE_LIBPATH], [AC_DEFUN([AC_LIBTOOL_PROG_LD_HARDCODE_LIBPATH])])
m4_ifndef([AC_LIBTOOL_SYS_LIB_STRIP],	[AC_DEFUN([AC_LIBTOOL_SYS_LIB_STRIP])])
m4_ifndef([AC_PATH_MAGIC],		[AC_DEFUN([AC_PATH_MAGIC])])
m4_ifndef([AC_PROG_LD_GNU],		[AC_DEFUN([AC_PROG_LD_GNU])])
m4_ifndef([AC_PROG_LD_RELOAD_FLAG],	[AC_DEFUN([AC_PROG_LD_RELOAD_FLAG])])
m4_ifndef([AC_DEPLIBS_CHECK_METHOD],	[AC_DEFUN([AC_DEPLIBS_CHECK_METHOD])])
m4_ifndef([AC_LIBTOOL_PROG_COMPILER_NO_RTTI], [AC_DEFUN([AC_LIBTOOL_PROG_COMPILER_NO_RTTI])])
m4_ifndef([AC_LIBTOOL_SYS_GLOBAL_SYMBOL_PIPE], [AC_DEFUN([AC_LIBTOOL_SYS_GLOBAL_SYMBOL_PIPE])])
m4_ifndef([AC_LIBTOOL_PROG_COMPILER_PIC], [AC_DEFUN([AC_LIBTOOL_PROG_COMPILER_PIC])])
m4_ifndef([AC_LIBTOOL_PROG_LD_SHLIBS],	[AC_DEFUN([AC_LIBTOOL_PROG_LD_SHLIBS])])
m4_ifndef([AC_LIBTOOL_POSTDEP_PREDEP],	[AC_DEFUN([AC_LIBTOOL_POSTDEP_PREDEP])])
m4_ifndef([LT_AC_PROG_EGREP],		[AC_DEFUN([LT_AC_PROG_EGREP])])
m4_ifndef([LT_AC_PROG_SED],		[AC_DEFUN([LT_AC_PROG_SED])])
m4_ifndef([_LT_CC_BASENAME],		[AC_DEFUN([_LT_CC_BASENAME])])
m4_ifndef([_LT_COMPILER_BOILERPLATE],	[AC_DEFUN([_LT_COMPILER_BOILERPLATE])])
m4_ifndef([_LT_LINKER_BOILERPLATE],	[AC_DEFUN([_LT_LINKER_BOILERPLATE])])
m4_ifndef([_AC_PROG_LIBTOOL],		[AC_DEFUN([_AC_PROG_LIBTOOL])])
m4_ifndef([AC_LIBTOOL_SETUP],		[AC_DEFUN([AC_LIBTOOL_SETUP])])
m4_ifndef([_LT_AC_CHECK_DLFCN],		[AC_DEFUN([_LT_AC_CHECK_DLFCN])])
m4_ifndef([AC_LIBTOOL_SYS_DYNAMIC_LINKER],	[AC_DEFUN([AC_LIBTOOL_SYS_DYNAMIC_LINKER])])
m4_ifndef([_LT_AC_TAGCONFIG],		[AC_DEFUN([_LT_AC_TAGCONFIG])])
m4_ifndef([AC_DISABLE_FAST_INSTALL],	[AC_DEFUN([AC_DISABLE_FAST_INSTALL])])
m4_ifndef([_LT_AC_LANG_CXX],		[AC_DEFUN([_LT_AC_LANG_CXX])])
m4_ifndef([_LT_AC_LANG_F77],		[AC_DEFUN([_LT_AC_LANG_F77])])
m4_ifndef([_LT_AC_LANG_GCJ],		[AC_DEFUN([_LT_AC_LANG_GCJ])])
m4_ifndef([AC_LIBTOOL_LANG_C_CONFIG],	[AC_DEFUN([AC_LIBTOOL_LANG_C_CONFIG])])
m4_ifndef([_LT_AC_LANG_C_CONFIG],	[AC_DEFUN([_LT_AC_LANG_C_CONFIG])])
m4_ifndef([AC_LIBTOOL_LANG_CXX_CONFIG],	[AC_DEFUN([AC_LIBTOOL_LANG_CXX_CONFIG])])
m4_ifndef([_LT_AC_LANG_CXX_CONFIG],	[AC_DEFUN([_LT_AC_LANG_CXX_CONFIG])])
m4_ifndef([AC_LIBTOOL_LANG_F77_CONFIG],	[AC_DEFUN([AC_LIBTOOL_LANG_F77_CONFIG])])
m4_ifndef([_LT_AC_LANG_F77_CONFIG],	[AC_DEFUN([_LT_AC_LANG_F77_CONFIG])])
m4_ifndef([AC_LIBTOOL_LANG_GCJ_CONFIG],	[AC_DEFUN([AC_LIBTOOL_LANG_GCJ_CONFIG])])
m4_ifndef([_LT_AC_LANG_GCJ_CONFIG],	[AC_DEFUN([_LT_AC_LANG_GCJ_CONFIG])])
m4_ifndef([AC_LIBTOOL_LANG_RC_CONFIG],	[AC_DEFUN([AC_LIBTOOL_LANG_RC_CONFIG])])
m4_ifndef([_LT_AC_LANG_RC_CONFIG],	[AC_DEFUN([_LT_AC_LANG_RC_CONFIG])])
m4_ifndef([AC_LIBTOOL_CONFIG],		[AC_DEFUN([AC_LIBTOOL_CONFIG])])
m4_ifndef([_LT_AC_FILE_LTDLL_C],	[AC_DEFUN([_LT_AC_FILE_LTDLL_C])])
m4_ifndef([_LT_REQUIRED_DARWIN_CHECKS],	[AC_DEFUN([_LT_REQUIRED_DARWIN_CHECKS])])
m4_ifndef([_LT_AC_PROG_CXXCPP],		[AC_DEFUN([_LT_AC_PROG_CXXCPP])])
m4_ifndef([_LT_PREPARE_SED_QUOTE_VARS],	[AC_DEFUN([_LT_PREPARE_SED_QUOTE_VARS])])
m4_ifndef([_LT_PROG_ECHO_BACKSLASH],	[AC_DEFUN([_LT_PROG_ECHO_BACKSLASH])])
m4_ifndef([_LT_PROG_F77],		[AC_DEFUN([_LT_PROG_F77])])
m4_ifndef([_LT_PROG_FC],		[AC_DEFUN([_LT_PROG_FC])])
m4_ifndef([_LT_PROG_CXX],		[AC_DEFUN([_LT_PROG_CXX])])


==> anc/code/src/libcerf-1.3/m4/ltoptions.m4 <==
# Helper functions for option handling.                    -*- Autoconf -*-
#
#   Copyright (C) 2004, 2005, 2007, 2008, 2009 Free Software Foundation,
#   Inc.
#   Written by Gary V. Vaughan, 2004
#
# This file is free software; the Free Software Foundation gives
# unlimited permission to copy and/or distribute it, with or without
# modifications, as long as this notice is preserved.

# serial 7 ltoptions.m4

# This is to help aclocal find these macros, as it can't see m4_define.
AC_DEFUN([LTOPTIONS_VERSION], [m4_if([1])])


# _LT_MANGLE_OPTION(MACRO-NAME, OPTION-NAME)
# ------------------------------------------
m4_define([_LT_MANGLE_OPTION],
[[_LT_OPTION_]m4_bpatsubst($1__$2, [[^a-zA-Z0-9_]], [_])])


# _LT_SET_OPTION(MACRO-NAME, OPTION-NAME)
# ---------------------------------------
# Set option OPTION-NAME for macro MACRO-NAME, and if there is a
# matching handler defined, dispatch to it.  Other OPTION-NAMEs are
# saved as a flag.
m4_define([_LT_SET_OPTION],
[m4_define(_LT_MANGLE_OPTION([$1], [$2]))dnl
m4_ifdef(_LT_MANGLE_DEFUN([$1], [$2]),
        _LT_MANGLE_DEFUN([$1], [$2]),
    [m4_warning([Unknown $1 option `$2'])])[]dnl
])


# _LT_IF_OPTION(MACRO-NAME, OPTION-NAME, IF-SET, [IF-NOT-SET])
# ------------------------------------------------------------
# Execute IF-SET if OPTION is set, IF-NOT-SET otherwise.
m4_define([_LT_IF_OPTION],
[m4_ifdef(_LT_MANGLE_OPTION([$1], [$2]), [$3], [$4])])


# _LT_UNLESS_OPTIONS(MACRO-NAME, OPTION-LIST, IF-NOT-SET)
# -------------------------------------------------------
# Execute IF-NOT-SET unless all options in OPTION-LIST for MACRO-NAME
# are set.
m4_define([_LT_UNLESS_OPTIONS],
[m4_foreach([_LT_Option], m4_split(m4_normalize([$2])),
	    [m4_ifdef(_LT_MANGLE_OPTION([$1], _LT_Option),
		      [m4_define([$0_found])])])[]dnl
m4_ifdef([$0_found], [m4_undefine([$0_found])], [$3
])[]dnl
])


# _LT_SET_OPTIONS(MACRO-NAME, OPTION-LIST)
# ----------------------------------------
# OPTION-LIST is a space-separated list of Libtool options associated
# with MACRO-NAME.  If any OPTION has a matching handler declared with
# LT_OPTION_DEFINE, dispatch to that macro; otherwise complain about
# the unknown option and exit.
m4_defun([_LT_SET_OPTIONS],
[# Set options
m4_foreach([_LT_Option], m4_split(m4_normalize([$2])),
    [_LT_SET_OPTION([$1], _LT_Option)])

m4_if([$1],[LT_INIT],[
  dnl
  dnl Simply set some default values (i.e off) if boolean options were not
  dnl specified:
  _LT_UNLESS_OPTIONS([LT_INIT], [dlopen], [enable_dlopen=no
  ])
  _LT_UNLESS_OPTIONS([LT_INIT], [win32-dll], [enable_win32_dll=no
  ])
  dnl
  dnl If no reference was made to various pairs of opposing options, then
  dnl we run the default mode handler for the pair.  For example, if neither
  dnl `shared' nor `disable-shared' was passed, we enable building of shared
  dnl archives by default:
  _LT_UNLESS_OPTIONS([LT_INIT], [shared disable-shared], [_LT_ENABLE_SHARED])
  _LT_UNLESS_OPTIONS([LT_INIT], [static disable-static], [_LT_ENABLE_STATIC])
  _LT_UNLESS_OPTIONS([LT_INIT], [pic-only no-pic], [_LT_WITH_PIC])
  _LT_UNLESS_OPTIONS([LT_INIT], [fast-install disable-fast-install],
  		   [_LT_ENABLE_FAST_INSTALL])
  ])
])# _LT_SET_OPTIONS


## --------------------------------- ##
## Macros to handle LT_INIT options. ##
## --------------------------------- ##

# _LT_MANGLE_DEFUN(MACRO-NAME, OPTION-NAME)
# -----------------------------------------
m4_define([_LT_MANGLE_DEFUN],
[[_LT_OPTION_DEFUN_]m4_bpatsubst(m4_toupper([$1__$2]), [[^A-Z0-9_]], [_])])


# LT_OPTION_DEFINE(MACRO-NAME, OPTION-NAME, CODE)
# -----------------------------------------------
m4_define([LT_OPTION_DEFINE],
[m4_define(_LT_MANGLE_DEFUN([$1], [$2]), [$3])[]dnl
])# LT_OPTION_DEFINE


# dlopen
# ------
LT_OPTION_DEFINE([LT_INIT], [dlopen], [enable_dlopen=yes
])

AU_DEFUN([AC_LIBTOOL_DLOPEN],
[_LT_SET_OPTION([LT_INIT], [dlopen])
AC_DIAGNOSE([obsolete],
[$0: Remove this warning and the call to _LT_SET_OPTION when you
put the `dlopen' option into LT_INIT's first parameter.])
])

dnl aclocal-1.4 backwards compatibility:
dnl AC_DEFUN([AC_LIBTOOL_DLOPEN], [])


# win32-dll
# ---------
# Declare package support for building win32 dll's.
LT_OPTION_DEFINE([LT_INIT], [win32-dll],
[enable_win32_dll=yes

case $host in
*-*-cygwin* | *-*-mingw* | *-*-pw32* | *-*-cegcc*)
  AC_CHECK_TOOL(AS, as, false)
  AC_CHECK_TOOL(DLLTOOL, dlltool, false)
  AC_CHECK_TOOL(OBJDUMP, objdump, false)
  ;;
esac

test -z "$AS" && AS=as
_LT_DECL([], [AS],      [1], [Assembler program])dnl

test -z "$DLLTOOL" && DLLTOOL=dlltool
_LT_DECL([], [DLLTOOL], [1], [DLL creation program])dnl

test -z "$OBJDUMP" && OBJDUMP=objdump
_LT_DECL([], [OBJDUMP], [1], [Object dumper program])dnl
])# win32-dll

AU_DEFUN([AC_LIBTOOL_WIN32_DLL],
[AC_REQUIRE([AC_CANONICAL_HOST])dnl
_LT_SET_OPTION([LT_INIT], [win32-dll])
AC_DIAGNOSE([obsolete],
[$0: Remove this warning and the call to _LT_SET_OPTION when you
put the `win32-dll' option into LT_INIT's first parameter.])
])

dnl aclocal-1.4 backwards compatibility:
dnl AC_DEFUN([AC_LIBTOOL_WIN32_DLL], [])


# _LT_ENABLE_SHARED([DEFAULT])
# ----------------------------
# implement the --enable-shared flag, and supports the `shared' and
# `disable-shared' LT_INIT options.
# DEFAULT is either `yes' or `no'.  If omitted, it defaults to `yes'.
m4_define([_LT_ENABLE_SHARED],
[m4_define([_LT_ENABLE_SHARED_DEFAULT], [m4_if($1, no, no, yes)])dnl
AC_ARG_ENABLE([shared],
    [AS_HELP_STRING([--enable-shared@<:@=PKGS@:>@],
	[build shared libraries @<:@default=]_LT_ENABLE_SHARED_DEFAULT[@:>@])],
    [p=${PACKAGE-default}
    case $enableval in
    yes) enable_shared=yes ;;
    no) enable_shared=no ;;
    *)
      enable_shared=no
      # Look at the argument we got.  We use all the common list separators.
      lt_save_ifs="$IFS"; IFS="${IFS}$PATH_SEPARATOR,"
      for pkg in $enableval; do
	IFS="$lt_save_ifs"
	if test "X$pkg" = "X$p"; then
	  enable_shared=yes
	fi
      done
      IFS="$lt_save_ifs"
      ;;
    esac],
    [enable_shared=]_LT_ENABLE_SHARED_DEFAULT)

    _LT_DECL([build_libtool_libs], [enable_shared], [0],
	[Whether or not to build shared libraries])
])# _LT_ENABLE_SHARED

LT_OPTION_DEFINE([LT_INIT], [shared], [_LT_ENABLE_SHARED([yes])])
LT_OPTION_DEFINE([LT_INIT], [disable-shared], [_LT_ENABLE_SHARED([no])])

# Old names:
AC_DEFUN([AC_ENABLE_SHARED],
[_LT_SET_OPTION([LT_INIT], m4_if([$1], [no], [disable-])[shared])
])

AC_DEFUN([AC_DISABLE_SHARED],
[_LT_SET_OPTION([LT_INIT], [disable-shared])
])

AU_DEFUN([AM_ENABLE_SHARED], [AC_ENABLE_SHARED($@)])
AU_DEFUN([AM_DISABLE_SHARED], [AC_DISABLE_SHARED($@)])

dnl aclocal-1.4 backwards compatibility:
dnl AC_DEFUN([AM_ENABLE_SHARED], [])
dnl AC_DEFUN([AM_DISABLE_SHARED], [])



# _LT_ENABLE_STATIC([DEFAULT])
# ----------------------------
# implement the --enable-static flag, and support the `static' and
# `disable-static' LT_INIT options.
# DEFAULT is either `yes' or `no'.  If omitted, it defaults to `yes'.
m4_define([_LT_ENABLE_STATIC],
[m4_define([_LT_ENABLE_STATIC_DEFAULT], [m4_if($1, no, no, yes)])dnl
AC_ARG_ENABLE([static],
    [AS_HELP_STRING([--enable-static@<:@=PKGS@:>@],
	[build static libraries @<:@default=]_LT_ENABLE_STATIC_DEFAULT[@:>@])],
    [p=${PACKAGE-default}
    case $enableval in
    yes) enable_static=yes ;;
    no) enable_static=no ;;
    *)
     enable_static=no
      # Look at the argument we got.  We use all the common list separators.
      lt_save_ifs="$IFS"; IFS="${IFS}$PATH_SEPARATOR,"
      for pkg in $enableval; do
	IFS="$lt_save_ifs"
	if test "X$pkg" = "X$p"; then
	  enable_static=yes
	fi
      done
      IFS="$lt_save_ifs"
      ;;
    esac],
    [enable_static=]_LT_ENABLE_STATIC_DEFAULT)

    _LT_DECL([build_old_libs], [enable_static], [0],
	[Whether or not to build static libraries])
])# _LT_ENABLE_STATIC

LT_OPTION_DEFINE([LT_INIT], [static], [_LT_ENABLE_STATIC([yes])])
LT_OPTION_DEFINE([LT_INIT], [disable-static], [_LT_ENABLE_STATIC([no])])

# Old names:
AC_DEFUN([AC_ENABLE_STATIC],
[_LT_SET_OPTION([LT_INIT], m4_if([$1], [no], [disable-])[static])
])

AC_DEFUN([AC_DISABLE_STATIC],
[_LT_SET_OPTION([LT_INIT], [disable-static])
])

AU_DEFUN([AM_ENABLE_STATIC], [AC_ENABLE_STATIC($@)])
AU_DEFUN([AM_DISABLE_STATIC], [AC_DISABLE_STATIC($@)])

dnl aclocal-1.4 backwards compatibility:
dnl AC_DEFUN([AM_ENABLE_STATIC], [])
dnl AC_DEFUN([AM_DISABLE_STATIC], [])



# _LT_ENABLE_FAST_INSTALL([DEFAULT])
# ----------------------------------
# implement the --enable-fast-install flag, and support the `fast-install'
# and `disable-fast-install' LT_INIT options.
# DEFAULT is either `yes' or `no'.  If omitted, it defaults to `yes'.
m4_define([_LT_ENABLE_FAST_INSTALL],
[m4_define([_LT_ENABLE_FAST_INSTALL_DEFAULT], [m4_if($1, no, no, yes)])dnl
AC_ARG_ENABLE([fast-install],
    [AS_HELP_STRING([--enable-fast-install@<:@=PKGS@:>@],
    [optimize for fast installation @<:@default=]_LT_ENABLE_FAST_INSTALL_DEFAULT[@:>@])],
    [p=${PACKAGE-default}
    case $enableval in
    yes) enable_fast_install=yes ;;
    no) enable_fast_install=no ;;
    *)
      enable_fast_install=no
      # Look at the argument we got.  We use all the common list separators.
      lt_save_ifs="$IFS"; IFS="${IFS}$PATH_SEPARATOR,"
      for pkg in $enableval; do
	IFS="$lt_save_ifs"
	if test "X$pkg" = "X$p"; then
	  enable_fast_install=yes
	fi
      done
      IFS="$lt_save_ifs"
      ;;
    esac],
    [enable_fast_install=]_LT_ENABLE_FAST_INSTALL_DEFAULT)

_LT_DECL([fast_install], [enable_fast_install], [0],
	 [Whether or not to optimize for fast installation])dnl
])# _LT_ENABLE_FAST_INSTALL

LT_OPTION_DEFINE([LT_INIT], [fast-install], [_LT_ENABLE_FAST_INSTALL([yes])])
LT_OPTION_DEFINE([LT_INIT], [disable-fast-install], [_LT_ENABLE_FAST_INSTALL([no])])

# Old names:
AU_DEFUN([AC_ENABLE_FAST_INSTALL],
[_LT_SET_OPTION([LT_INIT], m4_if([$1], [no], [disable-])[fast-install])
AC_DIAGNOSE([obsolete],
[$0: Remove this warning and the call to _LT_SET_OPTION when you put
the `fast-install' option into LT_INIT's first parameter.])
])

AU_DEFUN([AC_DISABLE_FAST_INSTALL],
[_LT_SET_OPTION([LT_INIT], [disable-fast-install])
AC_DIAGNOSE([obsolete],
[$0: Remove this warning and the call to _LT_SET_OPTION when you put
the `disable-fast-install' option into LT_INIT's first parameter.])
])

dnl aclocal-1.4 backwards compatibility:
dnl AC_DEFUN([AC_ENABLE_FAST_INSTALL], [])
dnl AC_DEFUN([AM_DISABLE_FAST_INSTALL], [])


# _LT_WITH_PIC([MODE])
# --------------------
# implement the --with-pic flag, and support the `pic-only' and `no-pic'
# LT_INIT options.
# MODE is either `yes' or `no'.  If omitted, it defaults to `both'.
m4_define([_LT_WITH_PIC],
[AC_ARG_WITH([pic],
    [AS_HELP_STRING([--with-pic@<:@=PKGS@:>@],
	[try to use only PIC/non-PIC objects @<:@default=use both@:>@])],
    [lt_p=${PACKAGE-default}
    case $withval in
    yes|no) pic_mode=$withval ;;
    *)
      pic_mode=default
      # Look at the argument we got.  We use all the common list separators.
      lt_save_ifs="$IFS"; IFS="${IFS}$PATH_SEPARATOR,"
      for lt_pkg in $withval; do
	IFS="$lt_save_ifs"
	if test "X$lt_pkg" = "X$lt_p"; then
	  pic_mode=yes
	fi
      done
      IFS="$lt_save_ifs"
      ;;
    esac],
    [pic_mode=default])

test -z "$pic_mode" && pic_mode=m4_default([$1], [default])

_LT_DECL([], [pic_mode], [0], [What type of objects to build])dnl
])# _LT_WITH_PIC

LT_OPTION_DEFINE([LT_INIT], [pic-only], [_LT_WITH_PIC([yes])])
LT_OPTION_DEFINE([LT_INIT], [no-pic], [_LT_WITH_PIC([no])])

# Old name:
AU_DEFUN([AC_LIBTOOL_PICMODE],
[_LT_SET_OPTION([LT_INIT], [pic-only])
AC_DIAGNOSE([obsolete],
[$0: Remove this warning and the call to _LT_SET_OPTION when you
put the `pic-only' option into LT_INIT's first parameter.])
])

dnl aclocal-1.4 backwards compatibility:
dnl AC_DEFUN([AC_LIBTOOL_PICMODE], [])

## ----------------- ##
## LTDL_INIT Options ##
## ----------------- ##

m4_define([_LTDL_MODE], [])
LT_OPTION_DEFINE([LTDL_INIT], [nonrecursive],
		 [m4_define([_LTDL_MODE], [nonrecursive])])
LT_OPTION_DEFINE([LTDL_INIT], [recursive],
		 [m4_define([_LTDL_MODE], [recursive])])
LT_OPTION_DEFINE([LTDL_INIT], [subproject],
		 [m4_define([_LTDL_MODE], [subproject])])

m4_define([_LTDL_TYPE], [])
LT_OPTION_DEFINE([LTDL_INIT], [installable],
		 [m4_define([_LTDL_TYPE], [installable])])
LT_OPTION_DEFINE([LTDL_INIT], [convenience],
		 [m4_define([_LTDL_TYPE], [convenience])])


==> anc/code/src/libcerf-1.3/m4/ltsugar.m4 <==
# ltsugar.m4 -- libtool m4 base layer.                         -*-Autoconf-*-
#
# Copyright (C) 2004, 2005, 2007, 2008 Free Software Foundation, Inc.
# Written by Gary V. Vaughan, 2004
#
# This file is free software; the Free Software Foundation gives
# unlimited permission to copy and/or distribute it, with or without
# modifications, as long as this notice is preserved.

# serial 6 ltsugar.m4

# This is to help aclocal find these macros, as it can't see m4_define.
AC_DEFUN([LTSUGAR_VERSION], [m4_if([0.1])])


# lt_join(SEP, ARG1, [ARG2...])
# -----------------------------
# Produce ARG1SEPARG2...SEPARGn, omitting [] arguments and their
# associated separator.
# Needed until we can rely on m4_join from Autoconf 2.62, since all earlier
# versions in m4sugar had bugs.
m4_define([lt_join],
[m4_if([$#], [1], [],
       [$#], [2], [[$2]],
       [m4_if([$2], [], [], [[$2]_])$0([$1], m4_shift(m4_shift($@)))])])
m4_define([_lt_join],
[m4_if([$#$2], [2], [],
       [m4_if([$2], [], [], [[$1$2]])$0([$1], m4_shift(m4_shift($@)))])])


# lt_car(LIST)
# lt_cdr(LIST)
# ------------
# Manipulate m4 lists.
# These macros are necessary as long as will still need to support
# Autoconf-2.59 which quotes differently.
m4_define([lt_car], [[$1]])
m4_define([lt_cdr],
[m4_if([$#], 0, [m4_fatal([$0: cannot be called without arguments])],
       [$#], 1, [],
       [m4_dquote(m4_shift($@))])])
m4_define([lt_unquote], $1)


# lt_append(MACRO-NAME, STRING, [SEPARATOR])
# ------------------------------------------
# Redefine MACRO-NAME to hold its former content plus `SEPARATOR'`STRING'.
# Note that neither SEPARATOR nor STRING are expanded; they are appended
# to MACRO-NAME as is (leaving the expansion for when MACRO-NAME is invoked).
# No SEPARATOR is output if MACRO-NAME was previously undefined (different
# than defined and empty).
#
# This macro is needed until we can rely on Autoconf 2.62, since earlier
# versions of m4sugar mistakenly expanded SEPARATOR but not STRING.
m4_define([lt_append],
[m4_define([$1],
	   m4_ifdef([$1], [m4_defn([$1])[$3]])[$2])])



# lt_combine(SEP, PREFIX-LIST, INFIX, SUFFIX1, [SUFFIX2...])
# ----------------------------------------------------------
# Produce a SEP delimited list of all paired combinations of elements of
# PREFIX-LIST with SUFFIX1 through SUFFIXn.  Each element of the list
# has the form PREFIXmINFIXSUFFIXn.
# Needed until we can rely on m4_combine added in Autoconf 2.62.
m4_define([lt_combine],
[m4_if(m4_eval([$# > 3]), [1],
       [m4_pushdef([_Lt_sep], [m4_define([_Lt_sep], m4_defn([lt_car]))])]]dnl
[[m4_foreach([_Lt_prefix], [$2],
	     [m4_foreach([_Lt_suffix],
		]m4_dquote(m4_dquote(m4_shift(m4_shift(m4_shift($@)))))[,
	[_Lt_sep([$1])[]m4_defn([_Lt_prefix])[$3]m4_defn([_Lt_suffix])])])])])


# lt_if_append_uniq(MACRO-NAME, VARNAME, [SEPARATOR], [UNIQ], [NOT-UNIQ])
# -----------------------------------------------------------------------
# Iff MACRO-NAME does not yet contain VARNAME, then append it (delimited
# by SEPARATOR if supplied) and expand UNIQ, else NOT-UNIQ.
m4_define([lt_if_append_uniq],
[m4_ifdef([$1],
	  [m4_if(m4_index([$3]m4_defn([$1])[$3], [$3$2$3]), [-1],
		 [lt_append([$1], [$2], [$3])$4],
		 [$5])],
	  [lt_append([$1], [$2], [$3])$4])])


# lt_dict_add(DICT, KEY, VALUE)
# -----------------------------
m4_define([lt_dict_add],
[m4_define([$1($2)], [$3])])


# lt_dict_add_subkey(DICT, KEY, SUBKEY, VALUE)
# --------------------------------------------
m4_define([lt_dict_add_subkey],
[m4_define([$1($2:$3)], [$4])])


# lt_dict_fetch(DICT, KEY, [SUBKEY])
# ----------------------------------
m4_define([lt_dict_fetch],
[m4_ifval([$3],
	m4_ifdef([$1($2:$3)], [m4_defn([$1($2:$3)])]),
    m4_ifdef([$1($2)], [m4_defn([$1($2)])]))])


# lt_if_dict_fetch(DICT, KEY, [SUBKEY], VALUE, IF-TRUE, [IF-FALSE])
# -----------------------------------------------------------------
m4_define([lt_if_dict_fetch],
[m4_if(lt_dict_fetch([$1], [$2], [$3]), [$4],
	[$5],
    [$6])])


# lt_dict_filter(DICT, [SUBKEY], VALUE, [SEPARATOR], KEY, [...])
# --------------------------------------------------------------
m4_define([lt_dict_filter],
[m4_if([$5], [], [],
  [lt_join(m4_quote(m4_default([$4], [[, ]])),
           lt_unquote(m4_split(m4_normalize(m4_foreach(_Lt_key, lt_car([m4_shiftn(4, $@)]),
		      [lt_if_dict_fetch([$1], _Lt_key, [$2], [$3], [_Lt_key ])])))))])[]dnl
])


==> anc/code/src/libcerf-1.3/m4/ltversion.m4 <==
# ltversion.m4 -- version numbers			-*- Autoconf -*-
#
#   Copyright (C) 2004 Free Software Foundation, Inc.
#   Written by Scott James Remnant, 2004
#
# This file is free software; the Free Software Foundation gives
# unlimited permission to copy and/or distribute it, with or without
# modifications, as long as this notice is preserved.

# @configure_input@

# serial 3337 ltversion.m4
# This file is part of GNU Libtool

m4_define([LT_PACKAGE_VERSION], [2.4.2])
m4_define([LT_PACKAGE_REVISION], [1.3337])

AC_DEFUN([LTVERSION_VERSION],
[macro_version='2.4.2'
macro_revision='1.3337'
_LT_DECL(, macro_version, 0, [Which release of libtool.m4 was used?])
_LT_DECL(, macro_revision, 0)
])


==> anc/code/src/libcerf-1.3/man/Makefile <==
# Makefile.in generated by automake 1.13.3 from Makefile.am.
# man/Makefile.  Generated from Makefile.in by configure.

# Copyright (C) 1994-2013 Free Software Foundation, Inc.

# This Makefile.in is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY, to the extent permitted by law; without
# even the implied warranty of MERCHANTABILITY or FITNESS FOR A
# PARTICULAR PURPOSE.



# Library libcerf:
#   Compute complex error functions, based on a new implementation of
#   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
# 
# File man/Makefile.am:
#   Input for the build process using GNU autotools.
# 
# Copyright:
#   (C) 2012 Massachusetts Institute of Technology
#   (C) 2013 Forschungszentrum Jülich GmbH
# 
# Licence:
#   MIT Licence. See ../COPYING.
# 
# Authors:
#   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
#   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
# 
# Website:
#   http://apps.jcns.fz-juelich.de/libcerf


am__is_gnu_make = test -n '$(MAKEFILE_LIST)' && test -n '$(MAKELEVEL)'
am__make_running_with_option = \
  case $${target_option-} in \
      ?) ;; \
      *) echo "am__make_running_with_option: internal error: invalid" \
              "target option '$${target_option-}' specified" >&2; \
         exit 1;; \
  esac; \
  has_opt=no; \
  sane_makeflags=$$MAKEFLAGS; \
  if $(am__is_gnu_make); then \
    sane_makeflags=$$MFLAGS; \
  else \
    case $$MAKEFLAGS in \
      *\\[\ \	]*) \
        bs=\\; \
        sane_makeflags=`printf '%s\n' "$$MAKEFLAGS" \
          | sed "s/$$bs$$bs[$$bs $$bs	]*//g"`;; \
    esac; \
  fi; \
  skip_next=no; \
  strip_trailopt () \
  { \
    flg=`printf '%s\n' "$$flg" | sed "s/$$1.*$$//"`; \
  }; \
  for flg in $$sane_makeflags; do \
    test $$skip_next = yes && { skip_next=no; continue; }; \
    case $$flg in \
      *=*|--*) continue;; \
        -*I) strip_trailopt 'I'; skip_next=yes;; \
      -*I?*) strip_trailopt 'I';; \
        -*O) strip_trailopt 'O'; skip_next=yes;; \
      -*O?*) strip_trailopt 'O';; \
        -*l) strip_trailopt 'l'; skip_next=yes;; \
      -*l?*) strip_trailopt 'l';; \
      -[dEDm]) skip_next=yes;; \
      -[JT]) skip_next=yes;; \
    esac; \
    case $$flg in \
      *$$target_option*) has_opt=yes; break;; \
    esac; \
  done; \
  test $$has_opt = yes
am__make_dryrun = (target_option=n; $(am__make_running_with_option))
am__make_keepgoing = (target_option=k; $(am__make_running_with_option))
pkgdatadir = $(datadir)/cerf
pkgincludedir = $(includedir)/cerf
pkglibdir = $(libdir)/cerf
pkglibexecdir = $(libexecdir)/cerf
am__cd = CDPATH="$${ZSH_VERSION+.}$(PATH_SEPARATOR)" && cd
install_sh_DATA = $(install_sh) -c -m 644
install_sh_PROGRAM = $(install_sh) -c
install_sh_SCRIPT = $(install_sh) -c
INSTALL_HEADER = $(INSTALL_DATA)
transform = $(program_transform_name)
NORMAL_INSTALL = :
PRE_INSTALL = :
POST_INSTALL = :
NORMAL_UNINSTALL = :
PRE_UNINSTALL = :
POST_UNINSTALL = :
build_triplet = x86_64-unknown-linux-gnu
host_triplet = x86_64-unknown-linux-gnu
subdir = man
DIST_COMMON = $(srcdir)/Makefile.in $(srcdir)/Makefile.am
ACLOCAL_M4 = $(top_srcdir)/aclocal.m4
am__aclocal_m4_deps = $(top_srcdir)/m4/libtool.m4 \
	$(top_srcdir)/m4/ltoptions.m4 $(top_srcdir)/m4/ltsugar.m4 \
	$(top_srcdir)/m4/ltversion.m4 $(top_srcdir)/m4/lt~obsolete.m4 \
	$(top_srcdir)/configure.ac
am__configure_deps = $(am__aclocal_m4_deps) $(CONFIGURE_DEPENDENCIES) \
	$(ACLOCAL_M4)
mkinstalldirs = $(install_sh) -d
CONFIG_HEADER = $(top_builddir)/config.h
CONFIG_CLEAN_FILES =
CONFIG_CLEAN_VPATH_FILES =
AM_V_P = $(am__v_P_$(V))
am__v_P_ = $(am__v_P_$(AM_DEFAULT_VERBOSITY))
am__v_P_0 = false
am__v_P_1 = :
AM_V_GEN = $(am__v_GEN_$(V))
am__v_GEN_ = $(am__v_GEN_$(AM_DEFAULT_VERBOSITY))
am__v_GEN_0 = @echo "  GEN     " $@;
am__v_GEN_1 = 
AM_V_at = $(am__v_at_$(V))
am__v_at_ = $(am__v_at_$(AM_DEFAULT_VERBOSITY))
am__v_at_0 = @
am__v_at_1 = 
SOURCES =
DIST_SOURCES =
am__can_run_installinfo = \
  case $$AM_UPDATE_INFO_DIR in \
    n|no|NO) false;; \
    *) (install-info --version) >/dev/null 2>&1;; \
  esac
am__vpath_adj_setup = srcdirstrip=`echo "$(srcdir)" | sed 's|.|.|g'`;
am__vpath_adj = case $$p in \
    $(srcdir)/*) f=`echo "$$p" | sed "s|^$$srcdirstrip/||"`;; \
    *) f=$$p;; \
  esac;
am__strip_dir = f=`echo $$p | sed -e 's|^.*/||'`;
am__install_max = 40
am__nobase_strip_setup = \
  srcdirstrip=`echo "$(srcdir)" | sed 's/[].[^$$\\*|]/\\\\&/g'`
am__nobase_strip = \
  for p in $$list; do echo "$$p"; done | sed -e "s|$$srcdirstrip/||"
am__nobase_list = $(am__nobase_strip_setup); \
  for p in $$list; do echo "$$p $$p"; done | \
  sed "s| $$srcdirstrip/| |;"' / .*\//!s/ .*/ ./; s,\( .*\)/[^/]*$$,\1,' | \
  $(AWK) 'BEGIN { files["."] = "" } { files[$$2] = files[$$2] " " $$1; \
    if (++n[$$2] == $(am__install_max)) \
      { print $$2, files[$$2]; n[$$2] = 0; files[$$2] = "" } } \
    END { for (dir in files) print dir, files[dir] }'
am__base_list = \
  sed '$$!N;$$!N;$$!N;$$!N;$$!N;$$!N;$$!N;s/\n/ /g' | \
  sed '$$!N;$$!N;$$!N;$$!N;s/\n/ /g'
am__uninstall_files_from_dir = { \
  test -z "$$files" \
    || { test ! -d "$$dir" && test ! -f "$$dir" && test ! -r "$$dir"; } \
    || { echo " ( cd '$$dir' && rm -f" $$files ")"; \
         $(am__cd) "$$dir" && rm -f $$files; }; \
  }
man3dir = $(mandir)/man3
am__installdirs = "$(DESTDIR)$(man3dir)" "$(DESTDIR)$(auxdir)"
NROFF = nroff
MANS = $(man_MANS)
DATA = $(aux_DATA)
am__tagged_files = $(HEADERS) $(SOURCES) $(TAGS_FILES) $(LISP)
DISTFILES = $(DIST_COMMON) $(DIST_SOURCES) $(TEXINFOS) $(EXTRA_DIST)
ACLOCAL = ${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing aclocal-1.13
AMTAR = $${TAR-tar}
AM_CFLAGS = -pedantic -Wall -Werror
AM_DEFAULT_VERBOSITY = 1
AR = ar
AUTOCONF = ${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing autoconf
AUTOHEADER = ${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing autoheader
AUTOMAKE = ${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing automake-1.13
AWK = gawk
CC = gcc -std=gnu99
CCDEPMODE = depmode=gcc3
CFLAGS = -g -O2
CPP = gcc -E
CPPFLAGS = 
CYGPATH_W = echo
DEFS = -DHAVE_CONFIG_H
DEPDIR = .deps
DLLTOOL = false
DSYMUTIL = 
DUMPBIN = 
ECHO_C = 
ECHO_N = -n
ECHO_T = 
EGREP = /usr/bin/grep -E
EXEEXT = 
FGREP = /usr/bin/grep -F
GREP = /usr/bin/grep
INSTALL = /usr/bin/install -c
INSTALL_DATA = ${INSTALL} -m 644
INSTALL_PROGRAM = ${INSTALL}
INSTALL_SCRIPT = ${INSTALL}
INSTALL_STRIP_PROGRAM = $(install_sh) -c -s
LD = /usr/x86_64-suse-linux/bin/ld -m elf_x86_64
LDFLAGS = 
LIBOBJS = 
LIBS = -lm -lm 
LIBTOOL = $(SHELL) $(top_builddir)/libtool
LIPO = 
LN_S = ln -s
LTLIBOBJS = 
MAKEINFO = ${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing makeinfo
MANIFEST_TOOL = :
MKDIR_P = /usr/bin/mkdir -p
NM = /usr/bin/nm -B
NMEDIT = 
OBJDUMP = objdump
OBJEXT = o
OTOOL = 
OTOOL64 = 
PACKAGE = cerf
PACKAGE_BUGREPORT = http://apps.jcns.fz-juelich.de/libcerf
PACKAGE_NAME = cerf
PACKAGE_STRING = cerf 1:3
PACKAGE_TARNAME = cerf
PACKAGE_URL = 
PACKAGE_VERSION = 1:3
PATH_SEPARATOR = :
RANLIB = ranlib
SED = /usr/bin/sed
SET_MAKE = 
SHELL = /bin/sh
STRIP = strip
VERSION = 1:3
abs_builddir = /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/man
abs_srcdir = /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/man
abs_top_builddir = /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3
abs_top_srcdir = /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3
ac_ct_AR = ar
ac_ct_CC = gcc
ac_ct_DUMPBIN = 
am__include = include
am__leading_dot = .
am__quote = 
am__tar = $${TAR-tar} chof - "$$tardir"
am__untar = $${TAR-tar} xf -
bindir = ${exec_prefix}/bin
build = x86_64-unknown-linux-gnu
build_alias = 
build_cpu = x86_64
build_os = linux-gnu
build_vendor = unknown
builddir = .
datadir = ${datarootdir}
datarootdir = ${prefix}/share
docdir = ${datarootdir}/doc/${PACKAGE_TARNAME}
dvidir = ${docdir}
exec_prefix = ${prefix}
host = x86_64-unknown-linux-gnu
host_alias = 
host_cpu = x86_64
host_os = linux-gnu
host_vendor = unknown
htmldir = ${docdir}
includedir = ${prefix}/include
infodir = ${datarootdir}/info
install_sh = ${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/install-sh
libdir = ${exec_prefix}/lib64
libexecdir = ${exec_prefix}/lib
localedir = ${datarootdir}/locale
localstatedir = ${prefix}/var
mandir = ${datarootdir}/man
mkdir_p = $(MKDIR_P)
oldincludedir = /usr/include
pdfdir = ${docdir}
prefix = /usr/local
program_transform_name = s,x,x,
psdir = ${docdir}
sbindir = ${exec_prefix}/sbin
sharedstatedir = ${prefix}/com
srcdir = .
sysconfdir = ${prefix}/etc
target_alias = 
top_build_prefix = ../
top_builddir = ..
top_srcdir = ..
man_MANS = w_of_z.3 im_w_of_x.3 dawson.3 cdawson.3 cerf.3 cerfc.3 erfcx.3 cerfcx.3 erfi.3 cerfi.3 voigt.3 
auxdir = $(datadir)/man/html
aux_DATA = w_of_z.html voigt.html dawson.html cerf.html erfcx.html erfi.html
all: all-am

.SUFFIXES:
$(srcdir)/Makefile.in:  $(srcdir)/Makefile.am  $(am__configure_deps)
	@for dep in $?; do \
	  case '$(am__configure_deps)' in \
	    *$$dep*) \
	      ( cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh ) \
	        && { if test -f $@; then exit 0; else break; fi; }; \
	      exit 1;; \
	  esac; \
	done; \
	echo ' cd $(top_srcdir) && $(AUTOMAKE) --foreign man/Makefile'; \
	$(am__cd) $(top_srcdir) && \
	  $(AUTOMAKE) --foreign man/Makefile
.PRECIOUS: Makefile
Makefile: $(srcdir)/Makefile.in $(top_builddir)/config.status
	@case '$?' in \
	  *config.status*) \
	    cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh;; \
	  *) \
	    echo ' cd $(top_builddir) && $(SHELL) ./config.status $(subdir)/$@ $(am__depfiles_maybe)'; \
	    cd $(top_builddir) && $(SHELL) ./config.status $(subdir)/$@ $(am__depfiles_maybe);; \
	esac;

$(top_builddir)/config.status: $(top_srcdir)/configure $(CONFIG_STATUS_DEPENDENCIES)
	cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh

$(top_srcdir)/configure:  $(am__configure_deps)
	cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh
$(ACLOCAL_M4):  $(am__aclocal_m4_deps)
	cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh
$(am__aclocal_m4_deps):

mostlyclean-libtool:
	-rm -f *.lo

clean-libtool:
	-rm -rf .libs _libs
install-man3: $(man_MANS)
	@$(NORMAL_INSTALL)
	@list1=''; \
	list2='$(man_MANS)'; \
	test -n "$(man3dir)" \
	  && test -n "`echo $$list1$$list2`" \
	  || exit 0; \
	echo " $(MKDIR_P) '$(DESTDIR)$(man3dir)'"; \
	$(MKDIR_P) "$(DESTDIR)$(man3dir)" || exit 1; \
	{ for i in $$list1; do echo "$$i"; done;  \
	if test -n "$$list2"; then \
	  for i in $$list2; do echo "$$i"; done \
	    | sed -n '/\.3[a-z]*$$/p'; \
	fi; \
	} | while read p; do \
	  if test -f $$p; then d=; else d="$(srcdir)/"; fi; \
	  echo "$$d$$p"; echo "$$p"; \
	done | \
	sed -e 'n;s,.*/,,;p;h;s,.*\.,,;s,^[^3][0-9a-z]*$$,3,;x' \
	      -e 's,\.[0-9a-z]*$$,,;$(transform);G;s,\n,.,' | \
	sed 'N;N;s,\n, ,g' | { \
	list=; while read file base inst; do \
	  if test "$$base" = "$$inst"; then list="$$list $$file"; else \
	    echo " $(INSTALL_DATA) '$$file' '$(DESTDIR)$(man3dir)/$$inst'"; \
	    $(INSTALL_DATA) "$$file" "$(DESTDIR)$(man3dir)/$$inst" || exit $$?; \
	  fi; \
	done; \
	for i in $$list; do echo "$$i"; done | $(am__base_list) | \
	while read files; do \
	  test -z "$$files" || { \
	    echo " $(INSTALL_DATA) $$files '$(DESTDIR)$(man3dir)'"; \
	    $(INSTALL_DATA) $$files "$(DESTDIR)$(man3dir)" || exit $$?; }; \
	done; }

uninstall-man3:
	@$(NORMAL_UNINSTALL)
	@list=''; test -n "$(man3dir)" || exit 0; \
	files=`{ for i in $$list; do echo "$$i"; done; \
	l2='$(man_MANS)'; for i in $$l2; do echo "$$i"; done | \
	  sed -n '/\.3[a-z]*$$/p'; \
	} | sed -e 's,.*/,,;h;s,.*\.,,;s,^[^3][0-9a-z]*$$,3,;x' \
	      -e 's,\.[0-9a-z]*$$,,;$(transform);G;s,\n,.,'`; \
	dir='$(DESTDIR)$(man3dir)'; $(am__uninstall_files_from_dir)
install-auxDATA: $(aux_DATA)
	@$(NORMAL_INSTALL)
	@list='$(aux_DATA)'; test -n "$(auxdir)" || list=; \
	if test -n "$$list"; then \
	  echo " $(MKDIR_P) '$(DESTDIR)$(auxdir)'"; \
	  $(MKDIR_P) "$(DESTDIR)$(auxdir)" || exit 1; \
	fi; \
	for p in $$list; do \
	  if test -f "$$p"; then d=; else d="$(srcdir)/"; fi; \
	  echo "$$d$$p"; \
	done | $(am__base_list) | \
	while read files; do \
	  echo " $(INSTALL_DATA) $$files '$(DESTDIR)$(auxdir)'"; \
	  $(INSTALL_DATA) $$files "$(DESTDIR)$(auxdir)" || exit $$?; \
	done

uninstall-auxDATA:
	@$(NORMAL_UNINSTALL)
	@list='$(aux_DATA)'; test -n "$(auxdir)" || list=; \
	files=`for p in $$list; do echo $$p; done | sed -e 's|^.*/||'`; \
	dir='$(DESTDIR)$(auxdir)'; $(am__uninstall_files_from_dir)
tags TAGS:

ctags CTAGS:

cscope cscopelist:


distdir: $(DISTFILES)
	@srcdirstrip=`echo "$(srcdir)" | sed 's/[].[^$$\\*]/\\\\&/g'`; \
	topsrcdirstrip=`echo "$(top_srcdir)" | sed 's/[].[^$$\\*]/\\\\&/g'`; \
	list='$(DISTFILES)'; \
	  dist_files=`for file in $$list; do echo $$file; done | \
	  sed -e "s|^$$srcdirstrip/||;t" \
	      -e "s|^$$topsrcdirstrip/|$(top_builddir)/|;t"`; \
	case $$dist_files in \
	  */*) $(MKDIR_P) `echo "$$dist_files" | \
			   sed '/\//!d;s|^|$(distdir)/|;s,/[^/]*$$,,' | \
			   sort -u` ;; \
	esac; \
	for file in $$dist_files; do \
	  if test -f $$file || test -d $$file; then d=.; else d=$(srcdir); fi; \
	  if test -d $$d/$$file; then \
	    dir=`echo "/$$file" | sed -e 's,/[^/]*$$,,'`; \
	    if test -d "$(distdir)/$$file"; then \
	      find "$(distdir)/$$file" -type d ! -perm -700 -exec chmod u+rwx {} \;; \
	    fi; \
	    if test -d $(srcdir)/$$file && test $$d != $(srcdir); then \
	      cp -fpR $(srcdir)/$$file "$(distdir)$$dir" || exit 1; \
	      find "$(distdir)/$$file" -type d ! -perm -700 -exec chmod u+rwx {} \;; \
	    fi; \
	    cp -fpR $$d/$$file "$(distdir)$$dir" || exit 1; \
	  else \
	    test -f "$(distdir)/$$file" \
	    || cp -p $$d/$$file "$(distdir)/$$file" \
	    || exit 1; \
	  fi; \
	done
check-am: all-am
check: check-am
all-am: Makefile $(MANS) $(DATA)
installdirs:
	for dir in "$(DESTDIR)$(man3dir)" "$(DESTDIR)$(auxdir)"; do \
	  test -z "$$dir" || $(MKDIR_P) "$$dir"; \
	done
install: install-am
install-exec: install-exec-am
install-data: install-data-am
uninstall: uninstall-am

install-am: all-am
	@$(MAKE) $(AM_MAKEFLAGS) install-exec-am install-data-am

installcheck: installcheck-am
install-strip:
	if test -z '$(STRIP)'; then \
	  $(MAKE) $(AM_MAKEFLAGS) INSTALL_PROGRAM="$(INSTALL_STRIP_PROGRAM)" \
	    install_sh_PROGRAM="$(INSTALL_STRIP_PROGRAM)" INSTALL_STRIP_FLAG=-s \
	      install; \
	else \
	  $(MAKE) $(AM_MAKEFLAGS) INSTALL_PROGRAM="$(INSTALL_STRIP_PROGRAM)" \
	    install_sh_PROGRAM="$(INSTALL_STRIP_PROGRAM)" INSTALL_STRIP_FLAG=-s \
	    "INSTALL_PROGRAM_ENV=STRIPPROG='$(STRIP)'" install; \
	fi
mostlyclean-generic:

clean-generic:

distclean-generic:
	-test -z "$(CONFIG_CLEAN_FILES)" || rm -f $(CONFIG_CLEAN_FILES)
	-test . = "$(srcdir)" || test -z "$(CONFIG_CLEAN_VPATH_FILES)" || rm -f $(CONFIG_CLEAN_VPATH_FILES)

maintainer-clean-generic:
	@echo "This command is intended for maintainers to use"
	@echo "it deletes files that may require special tools to rebuild."
clean: clean-am

clean-am: clean-generic clean-libtool mostlyclean-am

distclean: distclean-am
	-rm -f Makefile
distclean-am: clean-am distclean-generic

dvi: dvi-am

dvi-am:

html: html-am

html-am:

info: info-am

info-am:

install-data-am: install-auxDATA install-man

install-dvi: install-dvi-am

install-dvi-am:

install-exec-am:

install-html: install-html-am

install-html-am:

install-info: install-info-am

install-info-am:

install-man: install-man3

install-pdf: install-pdf-am

install-pdf-am:

install-ps: install-ps-am

install-ps-am:

installcheck-am:

maintainer-clean: maintainer-clean-am
	-rm -f Makefile
maintainer-clean-am: distclean-am maintainer-clean-generic

mostlyclean: mostlyclean-am

mostlyclean-am: mostlyclean-generic mostlyclean-libtool

pdf: pdf-am

pdf-am:

ps: ps-am

ps-am:

uninstall-am: uninstall-auxDATA uninstall-man

uninstall-man: uninstall-man3

.MAKE: install-am install-strip

.PHONY: all all-am check check-am clean clean-generic clean-libtool \
	cscopelist-am ctags-am distclean distclean-generic \
	distclean-libtool distdir dvi dvi-am html html-am info info-am \
	install install-am install-auxDATA install-data \
	install-data-am install-dvi install-dvi-am install-exec \
	install-exec-am install-html install-html-am install-info \
	install-info-am install-man install-man3 install-pdf \
	install-pdf-am install-ps install-ps-am install-strip \
	installcheck installcheck-am installdirs maintainer-clean \
	maintainer-clean-generic mostlyclean mostlyclean-generic \
	mostlyclean-libtool pdf pdf-am ps ps-am tags-am uninstall \
	uninstall-am uninstall-auxDATA uninstall-man uninstall-man3


w_of_z.3 : w_of_z.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

im_w_of_x.3 : w_of_z.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

dawson.3 : dawson.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

cdawson.3 : dawson.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

cerf.3 : cerf.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

cerfc.3 : cerf.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

erfcx.3 : erfcx.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

cerfcx.3 : erfcx.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

erfi.3 : erfi.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

cerfi.3 : erfi.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

voigt.3 : voigt.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

cerf.html : cerf.pod
	pod2html --title="libcerf - Complex error, Faddeeva, Dawson, and Voigt functions" --noindex $< > $@

erfcx.html : erfcx.pod
	pod2html --title="libcerf - Complex error, Faddeeva, Dawson, and Voigt functions" --noindex $< > $@

erfi.html : erfi.pod
	pod2html --title="libcerf - Complex error, Faddeeva, Dawson, and Voigt functions" --noindex $< > $@

w_of_z.html : w_of_z.pod
	pod2html --title="libcerf - Complex error, Faddeeva, Dawson, and Voigt functions" --noindex $< > $@

dawson.html : dawson.pod
	pod2html --title="libcerf - Complex error, Faddeeva, Dawson, and Voigt functions" --noindex $< > $@

voigt.html : voigt.pod
	pod2html --title="libcerf - Complex error, Faddeeva, Dawson, and Voigt functions" --noindex $< > $@

# Tell versions [3.59,3.63) of GNU make to not export all variables.
# Otherwise a system limit (for SysV at least) may be exceeded.
.NOEXPORT:


==> anc/code/src/libcerf-1.3/man/Makefile.am <==
# Library libcerf:
#   Compute complex error functions, based on a new implementation of
#   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
# 
# File man/Makefile.am:
#   Input for the build process using GNU autotools.
# 
# Copyright:
#   (C) 2012 Massachusetts Institute of Technology
#   (C) 2013 Forschungszentrum Jülich GmbH
# 
# Licence:
#   MIT Licence. See ../COPYING.
# 
# Authors:
#   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
#   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
# 
# Website:
#   http://apps.jcns.fz-juelich.de/libcerf

man_MANS = w_of_z.3 im_w_of_x.3 dawson.3 cdawson.3 cerf.3 cerfc.3 erfcx.3 cerfcx.3 erfi.3 cerfi.3 voigt.3 
auxdir = $(datadir)/man/html
aux_DATA = w_of_z.html voigt.html dawson.html cerf.html erfcx.html erfi.html

w_of_z.3 : w_of_z.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

im_w_of_x.3 : w_of_z.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

dawson.3 : dawson.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

cdawson.3 : dawson.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

cerf.3 : cerf.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

cerfc.3 : cerf.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

erfcx.3 : erfcx.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

cerfcx.3 : erfcx.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

erfi.3 : erfi.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

cerfi.3 : erfi.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

voigt.3 : voigt.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

cerf.html : cerf.pod
	pod2html --title="libcerf - Complex error, Faddeeva, Dawson, and Voigt functions" --noindex $< > $@

erfcx.html : erfcx.pod
	pod2html --title="libcerf - Complex error, Faddeeva, Dawson, and Voigt functions" --noindex $< > $@

erfi.html : erfi.pod
	pod2html --title="libcerf - Complex error, Faddeeva, Dawson, and Voigt functions" --noindex $< > $@

w_of_z.html : w_of_z.pod
	pod2html --title="libcerf - Complex error, Faddeeva, Dawson, and Voigt functions" --noindex $< > $@

dawson.html : dawson.pod
	pod2html --title="libcerf - Complex error, Faddeeva, Dawson, and Voigt functions" --noindex $< > $@

voigt.html : voigt.pod
	pod2html --title="libcerf - Complex error, Faddeeva, Dawson, and Voigt functions" --noindex $< > $@


==> anc/code/src/libcerf-1.3/man/Makefile.in <==
# Makefile.in generated by automake 1.13.3 from Makefile.am.
# @configure_input@

# Copyright (C) 1994-2013 Free Software Foundation, Inc.

# This Makefile.in is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY, to the extent permitted by law; without
# even the implied warranty of MERCHANTABILITY or FITNESS FOR A
# PARTICULAR PURPOSE.

@SET_MAKE@

# Library libcerf:
#   Compute complex error functions, based on a new implementation of
#   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
# 
# File man/Makefile.am:
#   Input for the build process using GNU autotools.
# 
# Copyright:
#   (C) 2012 Massachusetts Institute of Technology
#   (C) 2013 Forschungszentrum Jülich GmbH
# 
# Licence:
#   MIT Licence. See ../COPYING.
# 
# Authors:
#   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
#   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
# 
# Website:
#   http://apps.jcns.fz-juelich.de/libcerf

VPATH = @srcdir@
am__is_gnu_make = test -n '$(MAKEFILE_LIST)' && test -n '$(MAKELEVEL)'
am__make_running_with_option = \
  case $${target_option-} in \
      ?) ;; \
      *) echo "am__make_running_with_option: internal error: invalid" \
              "target option '$${target_option-}' specified" >&2; \
         exit 1;; \
  esac; \
  has_opt=no; \
  sane_makeflags=$$MAKEFLAGS; \
  if $(am__is_gnu_make); then \
    sane_makeflags=$$MFLAGS; \
  else \
    case $$MAKEFLAGS in \
      *\\[\ \	]*) \
        bs=\\; \
        sane_makeflags=`printf '%s\n' "$$MAKEFLAGS" \
          | sed "s/$$bs$$bs[$$bs $$bs	]*//g"`;; \
    esac; \
  fi; \
  skip_next=no; \
  strip_trailopt () \
  { \
    flg=`printf '%s\n' "$$flg" | sed "s/$$1.*$$//"`; \
  }; \
  for flg in $$sane_makeflags; do \
    test $$skip_next = yes && { skip_next=no; continue; }; \
    case $$flg in \
      *=*|--*) continue;; \
        -*I) strip_trailopt 'I'; skip_next=yes;; \
      -*I?*) strip_trailopt 'I';; \
        -*O) strip_trailopt 'O'; skip_next=yes;; \
      -*O?*) strip_trailopt 'O';; \
        -*l) strip_trailopt 'l'; skip_next=yes;; \
      -*l?*) strip_trailopt 'l';; \
      -[dEDm]) skip_next=yes;; \
      -[JT]) skip_next=yes;; \
    esac; \
    case $$flg in \
      *$$target_option*) has_opt=yes; break;; \
    esac; \
  done; \
  test $$has_opt = yes
am__make_dryrun = (target_option=n; $(am__make_running_with_option))
am__make_keepgoing = (target_option=k; $(am__make_running_with_option))
pkgdatadir = $(datadir)/@PACKAGE@
pkgincludedir = $(includedir)/@PACKAGE@
pkglibdir = $(libdir)/@PACKAGE@
pkglibexecdir = $(libexecdir)/@PACKAGE@
am__cd = CDPATH="$${ZSH_VERSION+.}$(PATH_SEPARATOR)" && cd
install_sh_DATA = $(install_sh) -c -m 644
install_sh_PROGRAM = $(install_sh) -c
install_sh_SCRIPT = $(install_sh) -c
INSTALL_HEADER = $(INSTALL_DATA)
transform = $(program_transform_name)
NORMAL_INSTALL = :
PRE_INSTALL = :
POST_INSTALL = :
NORMAL_UNINSTALL = :
PRE_UNINSTALL = :
POST_UNINSTALL = :
build_triplet = @build@
host_triplet = @host@
subdir = man
DIST_COMMON = $(srcdir)/Makefile.in $(srcdir)/Makefile.am
ACLOCAL_M4 = $(top_srcdir)/aclocal.m4
am__aclocal_m4_deps = $(top_srcdir)/m4/libtool.m4 \
	$(top_srcdir)/m4/ltoptions.m4 $(top_srcdir)/m4/ltsugar.m4 \
	$(top_srcdir)/m4/ltversion.m4 $(top_srcdir)/m4/lt~obsolete.m4 \
	$(top_srcdir)/configure.ac
am__configure_deps = $(am__aclocal_m4_deps) $(CONFIGURE_DEPENDENCIES) \
	$(ACLOCAL_M4)
mkinstalldirs = $(install_sh) -d
CONFIG_HEADER = $(top_builddir)/config.h
CONFIG_CLEAN_FILES =
CONFIG_CLEAN_VPATH_FILES =
AM_V_P = $(am__v_P_@AM_V@)
am__v_P_ = $(am__v_P_@AM_DEFAULT_V@)
am__v_P_0 = false
am__v_P_1 = :
AM_V_GEN = $(am__v_GEN_@AM_V@)
am__v_GEN_ = $(am__v_GEN_@AM_DEFAULT_V@)
am__v_GEN_0 = @echo "  GEN     " $@;
am__v_GEN_1 = 
AM_V_at = $(am__v_at_@AM_V@)
am__v_at_ = $(am__v_at_@AM_DEFAULT_V@)
am__v_at_0 = @
am__v_at_1 = 
SOURCES =
DIST_SOURCES =
am__can_run_installinfo = \
  case $$AM_UPDATE_INFO_DIR in \
    n|no|NO) false;; \
    *) (install-info --version) >/dev/null 2>&1;; \
  esac
am__vpath_adj_setup = srcdirstrip=`echo "$(srcdir)" | sed 's|.|.|g'`;
am__vpath_adj = case $$p in \
    $(srcdir)/*) f=`echo "$$p" | sed "s|^$$srcdirstrip/||"`;; \
    *) f=$$p;; \
  esac;
am__strip_dir = f=`echo $$p | sed -e 's|^.*/||'`;
am__install_max = 40
am__nobase_strip_setup = \
  srcdirstrip=`echo "$(srcdir)" | sed 's/[].[^$$\\*|]/\\\\&/g'`
am__nobase_strip = \
  for p in $$list; do echo "$$p"; done | sed -e "s|$$srcdirstrip/||"
am__nobase_list = $(am__nobase_strip_setup); \
  for p in $$list; do echo "$$p $$p"; done | \
  sed "s| $$srcdirstrip/| |;"' / .*\//!s/ .*/ ./; s,\( .*\)/[^/]*$$,\1,' | \
  $(AWK) 'BEGIN { files["."] = "" } { files[$$2] = files[$$2] " " $$1; \
    if (++n[$$2] == $(am__install_max)) \
      { print $$2, files[$$2]; n[$$2] = 0; files[$$2] = "" } } \
    END { for (dir in files) print dir, files[dir] }'
am__base_list = \
  sed '$$!N;$$!N;$$!N;$$!N;$$!N;$$!N;$$!N;s/\n/ /g' | \
  sed '$$!N;$$!N;$$!N;$$!N;s/\n/ /g'
am__uninstall_files_from_dir = { \
  test -z "$$files" \
    || { test ! -d "$$dir" && test ! -f "$$dir" && test ! -r "$$dir"; } \
    || { echo " ( cd '$$dir' && rm -f" $$files ")"; \
         $(am__cd) "$$dir" && rm -f $$files; }; \
  }
man3dir = $(mandir)/man3
am__installdirs = "$(DESTDIR)$(man3dir)" "$(DESTDIR)$(auxdir)"
NROFF = nroff
MANS = $(man_MANS)
DATA = $(aux_DATA)
am__tagged_files = $(HEADERS) $(SOURCES) $(TAGS_FILES) $(LISP)
DISTFILES = $(DIST_COMMON) $(DIST_SOURCES) $(TEXINFOS) $(EXTRA_DIST)
ACLOCAL = @ACLOCAL@
AMTAR = @AMTAR@
AM_CFLAGS = @AM_CFLAGS@
AM_DEFAULT_VERBOSITY = @AM_DEFAULT_VERBOSITY@
AR = @AR@
AUTOCONF = @AUTOCONF@
AUTOHEADER = @AUTOHEADER@
AUTOMAKE = @AUTOMAKE@
AWK = @AWK@
CC = @CC@
CCDEPMODE = @CCDEPMODE@
CFLAGS = @CFLAGS@
CPP = @CPP@
CPPFLAGS = @CPPFLAGS@
CYGPATH_W = @CYGPATH_W@
DEFS = @DEFS@
DEPDIR = @DEPDIR@
DLLTOOL = @DLLTOOL@
DSYMUTIL = @DSYMUTIL@
DUMPBIN = @DUMPBIN@
ECHO_C = @ECHO_C@
ECHO_N = @ECHO_N@
ECHO_T = @ECHO_T@
EGREP = @EGREP@
EXEEXT = @EXEEXT@
FGREP = @FGREP@
GREP = @GREP@
INSTALL = @INSTALL@
INSTALL_DATA = @INSTALL_DATA@
INSTALL_PROGRAM = @INSTALL_PROGRAM@
INSTALL_SCRIPT = @INSTALL_SCRIPT@
INSTALL_STRIP_PROGRAM = @INSTALL_STRIP_PROGRAM@
LD = @LD@
LDFLAGS = @LDFLAGS@
LIBOBJS = @LIBOBJS@
LIBS = @LIBS@
LIBTOOL = @LIBTOOL@
LIPO = @LIPO@
LN_S = @LN_S@
LTLIBOBJS = @LTLIBOBJS@
MAKEINFO = @MAKEINFO@
MANIFEST_TOOL = @MANIFEST_TOOL@
MKDIR_P = @MKDIR_P@
NM = @NM@
NMEDIT = @NMEDIT@
OBJDUMP = @OBJDUMP@
OBJEXT = @OBJEXT@
OTOOL = @OTOOL@
OTOOL64 = @OTOOL64@
PACKAGE = @PACKAGE@
PACKAGE_BUGREPORT = @PACKAGE_BUGREPORT@
PACKAGE_NAME = @PACKAGE_NAME@
PACKAGE_STRING = @PACKAGE_STRING@
PACKAGE_TARNAME = @PACKAGE_TARNAME@
PACKAGE_URL = @PACKAGE_URL@
PACKAGE_VERSION = @PACKAGE_VERSION@
PATH_SEPARATOR = @PATH_SEPARATOR@
RANLIB = @RANLIB@
SED = @SED@
SET_MAKE = @SET_MAKE@
SHELL = @SHELL@
STRIP = @STRIP@
VERSION = @VERSION@
abs_builddir = @abs_builddir@
abs_srcdir = @abs_srcdir@
abs_top_builddir = @abs_top_builddir@
abs_top_srcdir = @abs_top_srcdir@
ac_ct_AR = @ac_ct_AR@
ac_ct_CC = @ac_ct_CC@
ac_ct_DUMPBIN = @ac_ct_DUMPBIN@
am__include = @am__include@
am__leading_dot = @am__leading_dot@
am__quote = @am__quote@
am__tar = @am__tar@
am__untar = @am__untar@
bindir = @bindir@
build = @build@
build_alias = @build_alias@
build_cpu = @build_cpu@
build_os = @build_os@
build_vendor = @build_vendor@
builddir = @builddir@
datadir = @datadir@
datarootdir = @datarootdir@
docdir = @docdir@
dvidir = @dvidir@
exec_prefix = @exec_prefix@
host = @host@
host_alias = @host_alias@
host_cpu = @host_cpu@
host_os = @host_os@
host_vendor = @host_vendor@
htmldir = @htmldir@
includedir = @includedir@
infodir = @infodir@
install_sh = @install_sh@
libdir = @libdir@
libexecdir = @libexecdir@
localedir = @localedir@
localstatedir = @localstatedir@
mandir = @mandir@
mkdir_p = @mkdir_p@
oldincludedir = @oldincludedir@
pdfdir = @pdfdir@
prefix = @prefix@
program_transform_name = @program_transform_name@
psdir = @psdir@
sbindir = @sbindir@
sharedstatedir = @sharedstatedir@
srcdir = @srcdir@
sysconfdir = @sysconfdir@
target_alias = @target_alias@
top_build_prefix = @top_build_prefix@
top_builddir = @top_builddir@
top_srcdir = @top_srcdir@
man_MANS = w_of_z.3 im_w_of_x.3 dawson.3 cdawson.3 cerf.3 cerfc.3 erfcx.3 cerfcx.3 erfi.3 cerfi.3 voigt.3 
auxdir = $(datadir)/man/html
aux_DATA = w_of_z.html voigt.html dawson.html cerf.html erfcx.html erfi.html
all: all-am

.SUFFIXES:
$(srcdir)/Makefile.in:  $(srcdir)/Makefile.am  $(am__configure_deps)
	@for dep in $?; do \
	  case '$(am__configure_deps)' in \
	    *$$dep*) \
	      ( cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh ) \
	        && { if test -f $@; then exit 0; else break; fi; }; \
	      exit 1;; \
	  esac; \
	done; \
	echo ' cd $(top_srcdir) && $(AUTOMAKE) --foreign man/Makefile'; \
	$(am__cd) $(top_srcdir) && \
	  $(AUTOMAKE) --foreign man/Makefile
.PRECIOUS: Makefile
Makefile: $(srcdir)/Makefile.in $(top_builddir)/config.status
	@case '$?' in \
	  *config.status*) \
	    cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh;; \
	  *) \
	    echo ' cd $(top_builddir) && $(SHELL) ./config.status $(subdir)/$@ $(am__depfiles_maybe)'; \
	    cd $(top_builddir) && $(SHELL) ./config.status $(subdir)/$@ $(am__depfiles_maybe);; \
	esac;

$(top_builddir)/config.status: $(top_srcdir)/configure $(CONFIG_STATUS_DEPENDENCIES)
	cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh

$(top_srcdir)/configure:  $(am__configure_deps)
	cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh
$(ACLOCAL_M4):  $(am__aclocal_m4_deps)
	cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh
$(am__aclocal_m4_deps):

mostlyclean-libtool:
	-rm -f *.lo

clean-libtool:
	-rm -rf .libs _libs
install-man3: $(man_MANS)
	@$(NORMAL_INSTALL)
	@list1=''; \
	list2='$(man_MANS)'; \
	test -n "$(man3dir)" \
	  && test -n "`echo $$list1$$list2`" \
	  || exit 0; \
	echo " $(MKDIR_P) '$(DESTDIR)$(man3dir)'"; \
	$(MKDIR_P) "$(DESTDIR)$(man3dir)" || exit 1; \
	{ for i in $$list1; do echo "$$i"; done;  \
	if test -n "$$list2"; then \
	  for i in $$list2; do echo "$$i"; done \
	    | sed -n '/\.3[a-z]*$$/p'; \
	fi; \
	} | while read p; do \
	  if test -f $$p; then d=; else d="$(srcdir)/"; fi; \
	  echo "$$d$$p"; echo "$$p"; \
	done | \
	sed -e 'n;s,.*/,,;p;h;s,.*\.,,;s,^[^3][0-9a-z]*$$,3,;x' \
	      -e 's,\.[0-9a-z]*$$,,;$(transform);G;s,\n,.,' | \
	sed 'N;N;s,\n, ,g' | { \
	list=; while read file base inst; do \
	  if test "$$base" = "$$inst"; then list="$$list $$file"; else \
	    echo " $(INSTALL_DATA) '$$file' '$(DESTDIR)$(man3dir)/$$inst'"; \
	    $(INSTALL_DATA) "$$file" "$(DESTDIR)$(man3dir)/$$inst" || exit $$?; \
	  fi; \
	done; \
	for i in $$list; do echo "$$i"; done | $(am__base_list) | \
	while read files; do \
	  test -z "$$files" || { \
	    echo " $(INSTALL_DATA) $$files '$(DESTDIR)$(man3dir)'"; \
	    $(INSTALL_DATA) $$files "$(DESTDIR)$(man3dir)" || exit $$?; }; \
	done; }

uninstall-man3:
	@$(NORMAL_UNINSTALL)
	@list=''; test -n "$(man3dir)" || exit 0; \
	files=`{ for i in $$list; do echo "$$i"; done; \
	l2='$(man_MANS)'; for i in $$l2; do echo "$$i"; done | \
	  sed -n '/\.3[a-z]*$$/p'; \
	} | sed -e 's,.*/,,;h;s,.*\.,,;s,^[^3][0-9a-z]*$$,3,;x' \
	      -e 's,\.[0-9a-z]*$$,,;$(transform);G;s,\n,.,'`; \
	dir='$(DESTDIR)$(man3dir)'; $(am__uninstall_files_from_dir)
install-auxDATA: $(aux_DATA)
	@$(NORMAL_INSTALL)
	@list='$(aux_DATA)'; test -n "$(auxdir)" || list=; \
	if test -n "$$list"; then \
	  echo " $(MKDIR_P) '$(DESTDIR)$(auxdir)'"; \
	  $(MKDIR_P) "$(DESTDIR)$(auxdir)" || exit 1; \
	fi; \
	for p in $$list; do \
	  if test -f "$$p"; then d=; else d="$(srcdir)/"; fi; \
	  echo "$$d$$p"; \
	done | $(am__base_list) | \
	while read files; do \
	  echo " $(INSTALL_DATA) $$files '$(DESTDIR)$(auxdir)'"; \
	  $(INSTALL_DATA) $$files "$(DESTDIR)$(auxdir)" || exit $$?; \
	done

uninstall-auxDATA:
	@$(NORMAL_UNINSTALL)
	@list='$(aux_DATA)'; test -n "$(auxdir)" || list=; \
	files=`for p in $$list; do echo $$p; done | sed -e 's|^.*/||'`; \
	dir='$(DESTDIR)$(auxdir)'; $(am__uninstall_files_from_dir)
tags TAGS:

ctags CTAGS:

cscope cscopelist:


distdir: $(DISTFILES)
	@srcdirstrip=`echo "$(srcdir)" | sed 's/[].[^$$\\*]/\\\\&/g'`; \
	topsrcdirstrip=`echo "$(top_srcdir)" | sed 's/[].[^$$\\*]/\\\\&/g'`; \
	list='$(DISTFILES)'; \
	  dist_files=`for file in $$list; do echo $$file; done | \
	  sed -e "s|^$$srcdirstrip/||;t" \
	      -e "s|^$$topsrcdirstrip/|$(top_builddir)/|;t"`; \
	case $$dist_files in \
	  */*) $(MKDIR_P) `echo "$$dist_files" | \
			   sed '/\//!d;s|^|$(distdir)/|;s,/[^/]*$$,,' | \
			   sort -u` ;; \
	esac; \
	for file in $$dist_files; do \
	  if test -f $$file || test -d $$file; then d=.; else d=$(srcdir); fi; \
	  if test -d $$d/$$file; then \
	    dir=`echo "/$$file" | sed -e 's,/[^/]*$$,,'`; \
	    if test -d "$(distdir)/$$file"; then \
	      find "$(distdir)/$$file" -type d ! -perm -700 -exec chmod u+rwx {} \;; \
	    fi; \
	    if test -d $(srcdir)/$$file && test $$d != $(srcdir); then \
	      cp -fpR $(srcdir)/$$file "$(distdir)$$dir" || exit 1; \
	      find "$(distdir)/$$file" -type d ! -perm -700 -exec chmod u+rwx {} \;; \
	    fi; \
	    cp -fpR $$d/$$file "$(distdir)$$dir" || exit 1; \
	  else \
	    test -f "$(distdir)/$$file" \
	    || cp -p $$d/$$file "$(distdir)/$$file" \
	    || exit 1; \
	  fi; \
	done
check-am: all-am
check: check-am
all-am: Makefile $(MANS) $(DATA)
installdirs:
	for dir in "$(DESTDIR)$(man3dir)" "$(DESTDIR)$(auxdir)"; do \
	  test -z "$$dir" || $(MKDIR_P) "$$dir"; \
	done
install: install-am
install-exec: install-exec-am
install-data: install-data-am
uninstall: uninstall-am

install-am: all-am
	@$(MAKE) $(AM_MAKEFLAGS) install-exec-am install-data-am

installcheck: installcheck-am
install-strip:
	if test -z '$(STRIP)'; then \
	  $(MAKE) $(AM_MAKEFLAGS) INSTALL_PROGRAM="$(INSTALL_STRIP_PROGRAM)" \
	    install_sh_PROGRAM="$(INSTALL_STRIP_PROGRAM)" INSTALL_STRIP_FLAG=-s \
	      install; \
	else \
	  $(MAKE) $(AM_MAKEFLAGS) INSTALL_PROGRAM="$(INSTALL_STRIP_PROGRAM)" \
	    install_sh_PROGRAM="$(INSTALL_STRIP_PROGRAM)" INSTALL_STRIP_FLAG=-s \
	    "INSTALL_PROGRAM_ENV=STRIPPROG='$(STRIP)'" install; \
	fi
mostlyclean-generic:

clean-generic:

distclean-generic:
	-test -z "$(CONFIG_CLEAN_FILES)" || rm -f $(CONFIG_CLEAN_FILES)
	-test . = "$(srcdir)" || test -z "$(CONFIG_CLEAN_VPATH_FILES)" || rm -f $(CONFIG_CLEAN_VPATH_FILES)

maintainer-clean-generic:
	@echo "This command is intended for maintainers to use"
	@echo "it deletes files that may require special tools to rebuild."
clean: clean-am

clean-am: clean-generic clean-libtool mostlyclean-am

distclean: distclean-am
	-rm -f Makefile
distclean-am: clean-am distclean-generic

dvi: dvi-am

dvi-am:

html: html-am

html-am:

info: info-am

info-am:

install-data-am: install-auxDATA install-man

install-dvi: install-dvi-am

install-dvi-am:

install-exec-am:

install-html: install-html-am

install-html-am:

install-info: install-info-am

install-info-am:

install-man: install-man3

install-pdf: install-pdf-am

install-pdf-am:

install-ps: install-ps-am

install-ps-am:

installcheck-am:

maintainer-clean: maintainer-clean-am
	-rm -f Makefile
maintainer-clean-am: distclean-am maintainer-clean-generic

mostlyclean: mostlyclean-am

mostlyclean-am: mostlyclean-generic mostlyclean-libtool

pdf: pdf-am

pdf-am:

ps: ps-am

ps-am:

uninstall-am: uninstall-auxDATA uninstall-man

uninstall-man: uninstall-man3

.MAKE: install-am install-strip

.PHONY: all all-am check check-am clean clean-generic clean-libtool \
	cscopelist-am ctags-am distclean distclean-generic \
	distclean-libtool distdir dvi dvi-am html html-am info info-am \
	install install-am install-auxDATA install-data \
	install-data-am install-dvi install-dvi-am install-exec \
	install-exec-am install-html install-html-am install-info \
	install-info-am install-man install-man3 install-pdf \
	install-pdf-am install-ps install-ps-am install-strip \
	installcheck installcheck-am installdirs maintainer-clean \
	maintainer-clean-generic mostlyclean mostlyclean-generic \
	mostlyclean-libtool pdf pdf-am ps ps-am tags-am uninstall \
	uninstall-am uninstall-auxDATA uninstall-man uninstall-man3


w_of_z.3 : w_of_z.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

im_w_of_x.3 : w_of_z.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

dawson.3 : dawson.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

cdawson.3 : dawson.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

cerf.3 : cerf.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

cerfc.3 : cerf.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

erfcx.3 : erfcx.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

cerfcx.3 : erfcx.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

erfi.3 : erfi.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

cerfi.3 : erfi.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

voigt.3 : voigt.pod
	pod2man -s 3 -c "libcerf manual" $< > $@

cerf.html : cerf.pod
	pod2html --title="libcerf - Complex error, Faddeeva, Dawson, and Voigt functions" --noindex $< > $@

erfcx.html : erfcx.pod
	pod2html --title="libcerf - Complex error, Faddeeva, Dawson, and Voigt functions" --noindex $< > $@

erfi.html : erfi.pod
	pod2html --title="libcerf - Complex error, Faddeeva, Dawson, and Voigt functions" --noindex $< > $@

w_of_z.html : w_of_z.pod
	pod2html --title="libcerf - Complex error, Faddeeva, Dawson, and Voigt functions" --noindex $< > $@

dawson.html : dawson.pod
	pod2html --title="libcerf - Complex error, Faddeeva, Dawson, and Voigt functions" --noindex $< > $@

voigt.html : voigt.pod
	pod2html --title="libcerf - Complex error, Faddeeva, Dawson, and Voigt functions" --noindex $< > $@

# Tell versions [3.59,3.63) of GNU make to not export all variables.
# Otherwise a system limit (for SysV at least) may be exceeded.
.NOEXPORT:


==> anc/code/src/libcerf-1.3/man/cdawson.3 <==
.\" Automatically generated by Pod::Man 2.25 (Pod::Simple 3.16)
.\"
.\" Standard preamble:
.\" ========================================================================
.de Sp \" Vertical space (when we can't use .PP)
.if t .sp .5v
.if n .sp
..
.de Vb \" Begin verbatim text
.ft CW
.nf
.ne \\$1
..
.de Ve \" End verbatim text
.ft R
.fi
..
.\" Set up some character translations and predefined strings.  \*(-- will
.\" give an unbreakable dash, \*(PI will give pi, \*(L" will give a left
.\" double quote, and \*(R" will give a right double quote.  \*(C+ will
.\" give a nicer C++.  Capital omega is used to do unbreakable dashes and
.\" therefore won't be available.  \*(C` and \*(C' expand to `' in nroff,
.\" nothing in troff, for use with C<>.
.tr \(*W-
.ds C+ C\v'-.1v'\h'-1p'\s-2+\h'-1p'+\s0\v'.1v'\h'-1p'
.ie n \{\
.    ds -- \(*W-
.    ds PI pi
.    if (\n(.H=4u)&(1m=24u) .ds -- \(*W\h'-12u'\(*W\h'-12u'-\" diablo 10 pitch
.    if (\n(.H=4u)&(1m=20u) .ds -- \(*W\h'-12u'\(*W\h'-8u'-\"  diablo 12 pitch
.    ds L" ""
.    ds R" ""
.    ds C` ""
.    ds C' ""
'br\}
.el\{\
.    ds -- \|\(em\|
.    ds PI \(*p
.    ds L" ``
.    ds R" ''
'br\}
.\"
.\" Escape single quotes in literal strings from groff's Unicode transform.
.ie \n(.g .ds Aq \(aq
.el       .ds Aq '
.\"
.\" If the F register is turned on, we'll generate index entries on stderr for
.\" titles (.TH), headers (.SH), subsections (.SS), items (.Ip), and index
.\" entries marked with X<> in POD.  Of course, you'll have to process the
.\" output yourself in some meaningful fashion.
.ie \nF \{\
.    de IX
.    tm Index:\\$1\t\\n%\t"\\$2"
..
.    nr % 0
.    rr F
.\}
.el \{\
.    de IX
..
.\}
.\"
.\" Accent mark definitions (@(#)ms.acc 1.5 88/02/08 SMI; from UCB 4.2).
.\" Fear.  Run.  Save yourself.  No user-serviceable parts.
.    \" fudge factors for nroff and troff
.if n \{\
.    ds #H 0
.    ds #V .8m
.    ds #F .3m
.    ds #[ \f1
.    ds #] \fP
.\}
.if t \{\
.    ds #H ((1u-(\\\\n(.fu%2u))*.13m)
.    ds #V .6m
.    ds #F 0
.    ds #[ \&
.    ds #] \&
.\}
.    \" simple accents for nroff and troff
.if n \{\
.    ds ' \&
.    ds ` \&
.    ds ^ \&
.    ds , \&
.    ds ~ ~
.    ds /
.\}
.if t \{\
.    ds ' \\k:\h'-(\\n(.wu*8/10-\*(#H)'\'\h"|\\n:u"
.    ds ` \\k:\h'-(\\n(.wu*8/10-\*(#H)'\`\h'|\\n:u'
.    ds ^ \\k:\h'-(\\n(.wu*10/11-\*(#H)'^\h'|\\n:u'
.    ds , \\k:\h'-(\\n(.wu*8/10)',\h'|\\n:u'
.    ds ~ \\k:\h'-(\\n(.wu-\*(#H-.1m)'~\h'|\\n:u'
.    ds / \\k:\h'-(\\n(.wu*8/10-\*(#H)'\z\(sl\h'|\\n:u'
.\}
.    \" troff and (daisy-wheel) nroff accents
.ds : \\k:\h'-(\\n(.wu*8/10-\*(#H+.1m+\*(#F)'\v'-\*(#V'\z.\h'.2m+\*(#F'.\h'|\\n:u'\v'\*(#V'
.ds 8 \h'\*(#H'\(*b\h'-\*(#H'
.ds o \\k:\h'-(\\n(.wu+\w'\(de'u-\*(#H)/2u'\v'-.3n'\*(#[\z\(de\v'.3n'\h'|\\n:u'\*(#]
.ds d- \h'\*(#H'\(pd\h'-\w'~'u'\v'-.25m'\f2\(hy\fP\v'.25m'\h'-\*(#H'
.ds D- D\\k:\h'-\w'D'u'\v'-.11m'\z\(hy\v'.11m'\h'|\\n:u'
.ds th \*(#[\v'.3m'\s+1I\s-1\v'-.3m'\h'-(\w'I'u*2/3)'\s-1o\s+1\*(#]
.ds Th \*(#[\s+2I\s-2\h'-\w'I'u*3/5'\v'-.3m'o\v'.3m'\*(#]
.ds ae a\h'-(\w'a'u*4/10)'e
.ds Ae A\h'-(\w'A'u*4/10)'E
.    \" corrections for vroff
.if v .ds ~ \\k:\h'-(\\n(.wu*9/10-\*(#H)'\s-2\u~\d\s+2\h'|\\n:u'
.if v .ds ^ \\k:\h'-(\\n(.wu*10/11-\*(#H)'\v'-.4m'^\v'.4m'\h'|\\n:u'
.    \" for low resolution devices (crt and lpr)
.if \n(.H>23 .if \n(.V>19 \
\{\
.    ds : e
.    ds 8 ss
.    ds o a
.    ds d- d\h'-1'\(ga
.    ds D- D\h'-1'\(hy
.    ds th \o'bp'
.    ds Th \o'LP'
.    ds ae ae
.    ds Ae AE
.\}
.rm #[ #] #H #V #F C
.\" ========================================================================
.\"
.IX Title "dawson 3"
.TH dawson 3 "2013-03-11" "perl v5.14.2" "libcerf manual"
.\" For nroff, turn off justification.  Always turn off hyphenation; it makes
.\" way too many mistakes in technical documents.
.if n .ad l
.nh
.SH "NAME"
cdawson, dawson \- Dawson's integral
.SH "SYNOPSIS"
.IX Header "SYNOPSIS"
\&\fB#include <cerf.h\fR>
.PP
\&\fBdouble _Complex cdawson ( double _Complex z );\fR
.PP
\&\fBdouble          dawson  ( double x );\fR
.SH "DESCRIPTION"
.IX Header "DESCRIPTION"
The function \fBcdawson\fR returns Dawson's integral D(z) = exp(\-z^2) integral from 0 to z exp(t^2) dt = sqrt(pi)/2  *  exp(\-z^2) * erfi(z).
.PP
For function \fBdawson\fR takes a real argument x, and returns the real result D(x).
.SH "RESOURCES"
.IX Header "RESOURCES"
Project web site: http://apps.jcns.fz\-juelich.de/libcerf
.SH "REFERENCES"
.IX Header "REFERENCES"
The computation of D(z) is based on Faddeeva's function \fBw_of_z\fR; to compute D(x), the imaginary part \fBim_w_of_x\fR is used.
.SH "BUG REPORTS"
.IX Header "BUG REPORTS"
Please report bugs to the authors.
.SH "AUTHORS"
.IX Header "AUTHORS"
Steven G. Johnson [http://math.mit.edu/~stevenj],
  Massachusetts Institute of Technology,
  researched the numerics, and implemented the Faddeeva function.
.PP
Joachim Wuttke <j.wuttke@fz\-juelich.de>, Forschungszentrum Juelich,
  reorganized the code into a library, and wrote this man page.
.SH "SEE ALSO"
.IX Header "SEE ALSO"
Related complex error functions in liberfc:
.PP
\&\fB\f(BIw_of_z\fB\|(3)\fR, \fB\f(BIvoigt\fB\|(3)\fR, \fB\f(BIcerf\fB\|(3)\fR, \fB\f(BIerfcx\fB\|(3)\fR, \fB\f(BIerfi\fB\|(3)\fR.
.SH "COPYING"
.IX Header "COPYING"
Copyright (c) 2012 Massachusetts Institute of Technology
.PP
Copyright (c) 2013 Forschungszentrum Juelich GmbH
.PP
Software: \s-1MIT\s0 License.
.PP
This documentation: Creative Commons Attribution Share Alike.


==> anc/code/src/libcerf-1.3/man/cerf.3 <==
.\" Automatically generated by Pod::Man 2.25 (Pod::Simple 3.16)
.\"
.\" Standard preamble:
.\" ========================================================================
.de Sp \" Vertical space (when we can't use .PP)
.if t .sp .5v
.if n .sp
..
.de Vb \" Begin verbatim text
.ft CW
.nf
.ne \\$1
..
.de Ve \" End verbatim text
.ft R
.fi
..
.\" Set up some character translations and predefined strings.  \*(-- will
.\" give an unbreakable dash, \*(PI will give pi, \*(L" will give a left
.\" double quote, and \*(R" will give a right double quote.  \*(C+ will
.\" give a nicer C++.  Capital omega is used to do unbreakable dashes and
.\" therefore won't be available.  \*(C` and \*(C' expand to `' in nroff,
.\" nothing in troff, for use with C<>.
.tr \(*W-
.ds C+ C\v'-.1v'\h'-1p'\s-2+\h'-1p'+\s0\v'.1v'\h'-1p'
.ie n \{\
.    ds -- \(*W-
.    ds PI pi
.    if (\n(.H=4u)&(1m=24u) .ds -- \(*W\h'-12u'\(*W\h'-12u'-\" diablo 10 pitch
.    if (\n(.H=4u)&(1m=20u) .ds -- \(*W\h'-12u'\(*W\h'-8u'-\"  diablo 12 pitch
.    ds L" ""
.    ds R" ""
.    ds C` ""
.    ds C' ""
'br\}
.el\{\
.    ds -- \|\(em\|
.    ds PI \(*p
.    ds L" ``
.    ds R" ''
'br\}
.\"
.\" Escape single quotes in literal strings from groff's Unicode transform.
.ie \n(.g .ds Aq \(aq
.el       .ds Aq '
.\"
.\" If the F register is turned on, we'll generate index entries on stderr for
.\" titles (.TH), headers (.SH), subsections (.SS), items (.Ip), and index
.\" entries marked with X<> in POD.  Of course, you'll have to process the
.\" output yourself in some meaningful fashion.
.ie \nF \{\
.    de IX
.    tm Index:\\$1\t\\n%\t"\\$2"
..
.    nr % 0
.    rr F
.\}
.el \{\
.    de IX
..
.\}
.\"
.\" Accent mark definitions (@(#)ms.acc 1.5 88/02/08 SMI; from UCB 4.2).
.\" Fear.  Run.  Save yourself.  No user-serviceable parts.
.    \" fudge factors for nroff and troff
.if n \{\
.    ds #H 0
.    ds #V .8m
.    ds #F .3m
.    ds #[ \f1
.    ds #] \fP
.\}
.if t \{\
.    ds #H ((1u-(\\\\n(.fu%2u))*.13m)
.    ds #V .6m
.    ds #F 0
.    ds #[ \&
.    ds #] \&
.\}
.    \" simple accents for nroff and troff
.if n \{\
.    ds ' \&
.    ds ` \&
.    ds ^ \&
.    ds , \&
.    ds ~ ~
.    ds /
.\}
.if t \{\
.    ds ' \\k:\h'-(\\n(.wu*8/10-\*(#H)'\'\h"|\\n:u"
.    ds ` \\k:\h'-(\\n(.wu*8/10-\*(#H)'\`\h'|\\n:u'
.    ds ^ \\k:\h'-(\\n(.wu*10/11-\*(#H)'^\h'|\\n:u'
.    ds , \\k:\h'-(\\n(.wu*8/10)',\h'|\\n:u'
.    ds ~ \\k:\h'-(\\n(.wu-\*(#H-.1m)'~\h'|\\n:u'
.    ds / \\k:\h'-(\\n(.wu*8/10-\*(#H)'\z\(sl\h'|\\n:u'
.\}
.    \" troff and (daisy-wheel) nroff accents
.ds : \\k:\h'-(\\n(.wu*8/10-\*(#H+.1m+\*(#F)'\v'-\*(#V'\z.\h'.2m+\*(#F'.\h'|\\n:u'\v'\*(#V'
.ds 8 \h'\*(#H'\(*b\h'-\*(#H'
.ds o \\k:\h'-(\\n(.wu+\w'\(de'u-\*(#H)/2u'\v'-.3n'\*(#[\z\(de\v'.3n'\h'|\\n:u'\*(#]
.ds d- \h'\*(#H'\(pd\h'-\w'~'u'\v'-.25m'\f2\(hy\fP\v'.25m'\h'-\*(#H'
.ds D- D\\k:\h'-\w'D'u'\v'-.11m'\z\(hy\v'.11m'\h'|\\n:u'
.ds th \*(#[\v'.3m'\s+1I\s-1\v'-.3m'\h'-(\w'I'u*2/3)'\s-1o\s+1\*(#]
.ds Th \*(#[\s+2I\s-2\h'-\w'I'u*3/5'\v'-.3m'o\v'.3m'\*(#]
.ds ae a\h'-(\w'a'u*4/10)'e
.ds Ae A\h'-(\w'A'u*4/10)'E
.    \" corrections for vroff
.if v .ds ~ \\k:\h'-(\\n(.wu*9/10-\*(#H)'\s-2\u~\d\s+2\h'|\\n:u'
.if v .ds ^ \\k:\h'-(\\n(.wu*10/11-\*(#H)'\v'-.4m'^\v'.4m'\h'|\\n:u'
.    \" for low resolution devices (crt and lpr)
.if \n(.H>23 .if \n(.V>19 \
\{\
.    ds : e
.    ds 8 ss
.    ds o a
.    ds d- d\h'-1'\(ga
.    ds D- D\h'-1'\(hy
.    ds th \o'bp'
.    ds Th \o'LP'
.    ds ae ae
.    ds Ae AE
.\}
.rm #[ #] #H #V #F C
.\" ========================================================================
.\"
.IX Title "cerf 3"
.TH cerf 3 "2013-03-11" "perl v5.14.2" "libcerf manual"
.\" For nroff, turn off justification.  Always turn off hyphenation; it makes
.\" way too many mistakes in technical documents.
.if n .ad l
.nh
.SH "NAME"
cerf, cerfc \- complex error functions
.SH "SYNOPSIS"
.IX Header "SYNOPSIS"
\&\fB#include <cerf.h\fR>
.PP
\&\fBdouble _Complex cerf ( double _Complex z );\fR
.PP
\&\fBdouble _Complex cerfc ( double _Complex z );\fR
.SH "DESCRIPTION"
.IX Header "DESCRIPTION"
The function \fBcerf\fR is the complex version of the error function: erf(z) = 2/sqrt(pi) * integral from 0 to z of exp(\-t*t) dt.
.PP
The complementary complex error function \fBcerfc\fR is defined as erfc(z) = 1\-cerf(z).
.SH "RESOURCES"
.IX Header "RESOURCES"
Project web site: http://apps.jcns.fz\-juelich.de/libcerf
.SH "REFERENCES"
.IX Header "REFERENCES"
The computations are based on Faddeeva's function \fBw_of_z\fR.
.SH "BUG REPORTS"
.IX Header "BUG REPORTS"
Please report bugs to the authors.
.SH "AUTHORS"
.IX Header "AUTHORS"
Steven G. Johnson [http://math.mit.edu/~stevenj],
  Massachusetts Institute of Technology,
  researched the numerics, and implemented the Faddeeva function.
.PP
Joachim Wuttke <j.wuttke@fz\-juelich.de>, Forschungszentrum Juelich,
  reorganized the code into a library, and wrote this man page.
.SH "SEE ALSO"
.IX Header "SEE ALSO"
Related complex error functions in liberfc:
.PP
\&\fB\f(BIw_of_z\fB\|(3)\fR, \fB\f(BIdawson\fB\|(3)\fR, \fB\f(BIvoigt\fB\|(3)\fR, \fB\f(BIerfcx\fB\|(3)\fR, \fB\f(BIerfi\fB\|(3)\fR.
.PP
The real error function comes with recent versions of glibc, as requested by the C99 standard:
.PP
\&\fB\f(BIerf\fB\|(3)\fR
.SH "COPYING"
.IX Header "COPYING"
Copyright (c) 2012 Massachusetts Institute of Technology
.PP
Copyright (c) 2013 Forschungszentrum Juelich GmbH
.PP
Software: \s-1MIT\s0 License.
.PP
This documentation: Creative Commons Attribution Share Alike.


==> anc/code/src/libcerf-1.3/man/cerf.html <==
<?xml version="1.0" ?>
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN" "http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<title>libcerf - Complex error, Faddeeva, Dawson, and Voigt functions</title>
<meta http-equiv="content-type" content="text/html; charset=utf-8" />
<link rev="made" href="mailto:root@localhost" />
</head>

<body style="background-color: white">


<!-- INDEX BEGIN -->
<div name="index">
<p><a name="__index__"></a></p>
<!--

<ul>

	<li><a href="#name">NAME</a></li>
	<li><a href="#synopsis">SYNOPSIS</a></li>
	<li><a href="#description">DESCRIPTION</a></li>
	<li><a href="#resources">RESOURCES</a></li>
	<li><a href="#references">REFERENCES</a></li>
	<li><a href="#bug_reports">BUG REPORTS</a></li>
	<li><a href="#authors">AUTHORS</a></li>
	<li><a href="#see_also">SEE ALSO</a></li>
	<li><a href="#copying">COPYING</a></li>
</ul>

-->


</div>
<!-- INDEX END -->

<link rel="stylesheet" href="../podstyle.css" type="text/css" /><p>
</p>
<hr />
<h1><a name="name">NAME</a></h1>
<p>cerf, cerfc - complex error functions</p>
<p>
</p>
<hr />
<h1><a name="synopsis">SYNOPSIS</a></h1>
<p><strong>#include &lt;cerf.h</strong>&gt;</p>
<p><strong>double _Complex cerf ( double _Complex z );</strong></p>
<p><strong>double _Complex cerfc ( double _Complex z );</strong></p>
<p>
</p>
<hr />
<h1><a name="description">DESCRIPTION</a></h1>
<p>The function <strong>cerf</strong> is the complex version of the error function: erf(z) = 2/sqrt(pi) * integral from 0 to z of exp(-t*t) dt.</p>
<p>The complementary complex error function <strong>cerfc</strong> is defined as erfc(z) = 1-cerf(z).</p>
<p>
</p>
<hr />
<h1><a name="resources">RESOURCES</a></h1>
<p>Project web site: <a href="http://apps.jcns.fz-juelich.de/libcerf">http://apps.jcns.fz-juelich.de/libcerf</a></p>
<p>
</p>
<hr />
<h1><a name="references">REFERENCES</a></h1>
<p>The computations are based on Faddeeva's function <strong>w_of_z</strong>.</p>
<p>
</p>
<hr />
<h1><a name="bug_reports">BUG REPORTS</a></h1>
<p>Please report bugs to the authors.</p>
<p>
</p>
<hr />
<h1><a name="authors">AUTHORS</a></h1>
<p>Steven G. Johnson [http://math.mit.edu/~stevenj],
  Massachusetts Institute of Technology,
  researched the numerics, and implemented the Faddeeva function.</p>
<p>Joachim Wuttke &lt;<a href="mailto:j.wuttke@fz-juelich.de">j.wuttke@fz-juelich.de</a>&gt;, Forschungszentrum Juelich,
  reorganized the code into a library, and wrote this man page.</p>
<p>
</p>
<hr />
<h1><a name="see_also">SEE ALSO</a></h1>
<p>Related complex error functions in liberfc:</p>
<p><strong>w_of_z(3)</strong>, <strong>dawson(3)</strong>, <strong>voigt(3)</strong>, <strong>erfcx(3)</strong>, <strong>erfi(3)</strong>.</p>
<p>The real error function comes with recent versions of glibc, as requested by the C99 standard:</p>
<p><strong>erf(3)</strong></p>
<p>
</p>
<hr />
<h1><a name="copying">COPYING</a></h1>
<p>Copyright (c) 2012 Massachusetts Institute of Technology</p>
<p>Copyright (c) 2013 Forschungszentrum Juelich GmbH</p>
<p>Software: MIT License.</p>
<p>This documentation: Creative Commons Attribution Share Alike.</p>

</body>

</html>


==> anc/code/src/libcerf-1.3/man/cerf.pod <==
=pod

=begin html

<link rel="stylesheet" href="../podstyle.css" type="text/css" />

=end html

=head1 NAME

cerf, cerfc - complex error functions

=head1 SYNOPSIS

B<#include <cerf.h>>

B<double _Complex cerf ( double _Complex z );>

B<double _Complex cerfc ( double _Complex z );>


=head1 DESCRIPTION

The function B<cerf> is the complex version of the error function: erf(z) = 2/sqrt(pi) * integral from 0 to z of exp(-t*t) dt.

The complementary complex error function B<cerfc> is defined as erfc(z) = 1-cerf(z).

=head1 RESOURCES

Project web site: http://apps.jcns.fz-juelich.de/libcerf

=head1 REFERENCES

The computations are based on Faddeeva's function B<w_of_z>.

=head1 BUG REPORTS

Please report bugs to the authors.

=head1 AUTHORS

Steven G. Johnson [http://math.mit.edu/~stevenj],
  Massachusetts Institute of Technology,
  researched the numerics, and implemented the Faddeeva function.

Joachim Wuttke <j.wuttke@fz-juelich.de>, Forschungszentrum Juelich,
  reorganized the code into a library, and wrote this man page.

=head1 SEE ALSO

Related complex error functions in liberfc:

B<w_of_z(3)>, B<dawson(3)>, B<voigt(3)>, B<erfcx(3)>, B<erfi(3)>.

The real error function comes with recent versions of glibc, as requested by the C99 standard:

B<erf(3)>

=head1 COPYING

Copyright (c) 2012 Massachusetts Institute of Technology

Copyright (c) 2013 Forschungszentrum Juelich GmbH

Software: MIT License.

This documentation: Creative Commons Attribution Share Alike.


==> anc/code/src/libcerf-1.3/man/cerfc.3 <==
.\" Automatically generated by Pod::Man 2.25 (Pod::Simple 3.16)
.\"
.\" Standard preamble:
.\" ========================================================================
.de Sp \" Vertical space (when we can't use .PP)
.if t .sp .5v
.if n .sp
..
.de Vb \" Begin verbatim text
.ft CW
.nf
.ne \\$1
..
.de Ve \" End verbatim text
.ft R
.fi
..
.\" Set up some character translations and predefined strings.  \*(-- will
.\" give an unbreakable dash, \*(PI will give pi, \*(L" will give a left
.\" double quote, and \*(R" will give a right double quote.  \*(C+ will
.\" give a nicer C++.  Capital omega is used to do unbreakable dashes and
.\" therefore won't be available.  \*(C` and \*(C' expand to `' in nroff,
.\" nothing in troff, for use with C<>.
.tr \(*W-
.ds C+ C\v'-.1v'\h'-1p'\s-2+\h'-1p'+\s0\v'.1v'\h'-1p'
.ie n \{\
.    ds -- \(*W-
.    ds PI pi
.    if (\n(.H=4u)&(1m=24u) .ds -- \(*W\h'-12u'\(*W\h'-12u'-\" diablo 10 pitch
.    if (\n(.H=4u)&(1m=20u) .ds -- \(*W\h'-12u'\(*W\h'-8u'-\"  diablo 12 pitch
.    ds L" ""
.    ds R" ""
.    ds C` ""
.    ds C' ""
'br\}
.el\{\
.    ds -- \|\(em\|
.    ds PI \(*p
.    ds L" ``
.    ds R" ''
'br\}
.\"
.\" Escape single quotes in literal strings from groff's Unicode transform.
.ie \n(.g .ds Aq \(aq
.el       .ds Aq '
.\"
.\" If the F register is turned on, we'll generate index entries on stderr for
.\" titles (.TH), headers (.SH), subsections (.SS), items (.Ip), and index
.\" entries marked with X<> in POD.  Of course, you'll have to process the
.\" output yourself in some meaningful fashion.
.ie \nF \{\
.    de IX
.    tm Index:\\$1\t\\n%\t"\\$2"
..
.    nr % 0
.    rr F
.\}
.el \{\
.    de IX
..
.\}
.\"
.\" Accent mark definitions (@(#)ms.acc 1.5 88/02/08 SMI; from UCB 4.2).
.\" Fear.  Run.  Save yourself.  No user-serviceable parts.
.    \" fudge factors for nroff and troff
.if n \{\
.    ds #H 0
.    ds #V .8m
.    ds #F .3m
.    ds #[ \f1
.    ds #] \fP
.\}
.if t \{\
.    ds #H ((1u-(\\\\n(.fu%2u))*.13m)
.    ds #V .6m
.    ds #F 0
.    ds #[ \&
.    ds #] \&
.\}
.    \" simple accents for nroff and troff
.if n \{\
.    ds ' \&
.    ds ` \&
.    ds ^ \&
.    ds , \&
.    ds ~ ~
.    ds /
.\}
.if t \{\
.    ds ' \\k:\h'-(\\n(.wu*8/10-\*(#H)'\'\h"|\\n:u"
.    ds ` \\k:\h'-(\\n(.wu*8/10-\*(#H)'\`\h'|\\n:u'
.    ds ^ \\k:\h'-(\\n(.wu*10/11-\*(#H)'^\h'|\\n:u'
.    ds , \\k:\h'-(\\n(.wu*8/10)',\h'|\\n:u'
.    ds ~ \\k:\h'-(\\n(.wu-\*(#H-.1m)'~\h'|\\n:u'
.    ds / \\k:\h'-(\\n(.wu*8/10-\*(#H)'\z\(sl\h'|\\n:u'
.\}
.    \" troff and (daisy-wheel) nroff accents
.ds : \\k:\h'-(\\n(.wu*8/10-\*(#H+.1m+\*(#F)'\v'-\*(#V'\z.\h'.2m+\*(#F'.\h'|\\n:u'\v'\*(#V'
.ds 8 \h'\*(#H'\(*b\h'-\*(#H'
.ds o \\k:\h'-(\\n(.wu+\w'\(de'u-\*(#H)/2u'\v'-.3n'\*(#[\z\(de\v'.3n'\h'|\\n:u'\*(#]
.ds d- \h'\*(#H'\(pd\h'-\w'~'u'\v'-.25m'\f2\(hy\fP\v'.25m'\h'-\*(#H'
.ds D- D\\k:\h'-\w'D'u'\v'-.11m'\z\(hy\v'.11m'\h'|\\n:u'
.ds th \*(#[\v'.3m'\s+1I\s-1\v'-.3m'\h'-(\w'I'u*2/3)'\s-1o\s+1\*(#]
.ds Th \*(#[\s+2I\s-2\h'-\w'I'u*3/5'\v'-.3m'o\v'.3m'\*(#]
.ds ae a\h'-(\w'a'u*4/10)'e
.ds Ae A\h'-(\w'A'u*4/10)'E
.    \" corrections for vroff
.if v .ds ~ \\k:\h'-(\\n(.wu*9/10-\*(#H)'\s-2\u~\d\s+2\h'|\\n:u'
.if v .ds ^ \\k:\h'-(\\n(.wu*10/11-\*(#H)'\v'-.4m'^\v'.4m'\h'|\\n:u'
.    \" for low resolution devices (crt and lpr)
.if \n(.H>23 .if \n(.V>19 \
\{\
.    ds : e
.    ds 8 ss
.    ds o a
.    ds d- d\h'-1'\(ga
.    ds D- D\h'-1'\(hy
.    ds th \o'bp'
.    ds Th \o'LP'
.    ds ae ae
.    ds Ae AE
.\}
.rm #[ #] #H #V #F C
.\" ========================================================================
.\"
.IX Title "cerf 3"
.TH cerf 3 "2013-03-11" "perl v5.14.2" "libcerf manual"
.\" For nroff, turn off justification.  Always turn off hyphenation; it makes
.\" way too many mistakes in technical documents.
.if n .ad l
.nh
.SH "NAME"
cerf, cerfc \- complex error functions
.SH "SYNOPSIS"
.IX Header "SYNOPSIS"
\&\fB#include <cerf.h\fR>
.PP
\&\fBdouble _Complex cerf ( double _Complex z );\fR
.PP
\&\fBdouble _Complex cerfc ( double _Complex z );\fR
.SH "DESCRIPTION"
.IX Header "DESCRIPTION"
The function \fBcerf\fR is the complex version of the error function: erf(z) = 2/sqrt(pi) * integral from 0 to z of exp(\-t*t) dt.
.PP
The complementary complex error function \fBcerfc\fR is defined as erfc(z) = 1\-cerf(z).
.SH "RESOURCES"
.IX Header "RESOURCES"
Project web site: http://apps.jcns.fz\-juelich.de/libcerf
.SH "REFERENCES"
.IX Header "REFERENCES"
The computations are based on Faddeeva's function \fBw_of_z\fR.
.SH "BUG REPORTS"
.IX Header "BUG REPORTS"
Please report bugs to the authors.
.SH "AUTHORS"
.IX Header "AUTHORS"
Steven G. Johnson [http://math.mit.edu/~stevenj],
  Massachusetts Institute of Technology,
  researched the numerics, and implemented the Faddeeva function.
.PP
Joachim Wuttke <j.wuttke@fz\-juelich.de>, Forschungszentrum Juelich,
  reorganized the code into a library, and wrote this man page.
.SH "SEE ALSO"
.IX Header "SEE ALSO"
Related complex error functions in liberfc:
.PP
\&\fB\f(BIw_of_z\fB\|(3)\fR, \fB\f(BIdawson\fB\|(3)\fR, \fB\f(BIvoigt\fB\|(3)\fR, \fB\f(BIerfcx\fB\|(3)\fR, \fB\f(BIerfi\fB\|(3)\fR.
.PP
The real error function comes with recent versions of glibc, as requested by the C99 standard:
.PP
\&\fB\f(BIerf\fB\|(3)\fR
.SH "COPYING"
.IX Header "COPYING"
Copyright (c) 2012 Massachusetts Institute of Technology
.PP
Copyright (c) 2013 Forschungszentrum Juelich GmbH
.PP
Software: \s-1MIT\s0 License.
.PP
This documentation: Creative Commons Attribution Share Alike.


==> anc/code/src/libcerf-1.3/man/cerfcx.3 <==
.\" Automatically generated by Pod::Man 2.25 (Pod::Simple 3.16)
.\"
.\" Standard preamble:
.\" ========================================================================
.de Sp \" Vertical space (when we can't use .PP)
.if t .sp .5v
.if n .sp
..
.de Vb \" Begin verbatim text
.ft CW
.nf
.ne \\$1
..
.de Ve \" End verbatim text
.ft R
.fi
..
.\" Set up some character translations and predefined strings.  \*(-- will
.\" give an unbreakable dash, \*(PI will give pi, \*(L" will give a left
.\" double quote, and \*(R" will give a right double quote.  \*(C+ will
.\" give a nicer C++.  Capital omega is used to do unbreakable dashes and
.\" therefore won't be available.  \*(C` and \*(C' expand to `' in nroff,
.\" nothing in troff, for use with C<>.
.tr \(*W-
.ds C+ C\v'-.1v'\h'-1p'\s-2+\h'-1p'+\s0\v'.1v'\h'-1p'
.ie n \{\
.    ds -- \(*W-
.    ds PI pi
.    if (\n(.H=4u)&(1m=24u) .ds -- \(*W\h'-12u'\(*W\h'-12u'-\" diablo 10 pitch
.    if (\n(.H=4u)&(1m=20u) .ds -- \(*W\h'-12u'\(*W\h'-8u'-\"  diablo 12 pitch
.    ds L" ""
.    ds R" ""
.    ds C` ""
.    ds C' ""
'br\}
.el\{\
.    ds -- \|\(em\|
.    ds PI \(*p
.    ds L" ``
.    ds R" ''
'br\}
.\"
.\" Escape single quotes in literal strings from groff's Unicode transform.
.ie \n(.g .ds Aq \(aq
.el       .ds Aq '
.\"
.\" If the F register is turned on, we'll generate index entries on stderr for
.\" titles (.TH), headers (.SH), subsections (.SS), items (.Ip), and index
.\" entries marked with X<> in POD.  Of course, you'll have to process the
.\" output yourself in some meaningful fashion.
.ie \nF \{\
.    de IX
.    tm Index:\\$1\t\\n%\t"\\$2"
..
.    nr % 0
.    rr F
.\}
.el \{\
.    de IX
..
.\}
.\"
.\" Accent mark definitions (@(#)ms.acc 1.5 88/02/08 SMI; from UCB 4.2).
.\" Fear.  Run.  Save yourself.  No user-serviceable parts.
.    \" fudge factors for nroff and troff
.if n \{\
.    ds #H 0
.    ds #V .8m
.    ds #F .3m
.    ds #[ \f1
.    ds #] \fP
.\}
.if t \{\
.    ds #H ((1u-(\\\\n(.fu%2u))*.13m)
.    ds #V .6m
.    ds #F 0
.    ds #[ \&
.    ds #] \&
.\}
.    \" simple accents for nroff and troff
.if n \{\
.    ds ' \&
.    ds ` \&
.    ds ^ \&
.    ds , \&
.    ds ~ ~
.    ds /
.\}
.if t \{\
.    ds ' \\k:\h'-(\\n(.wu*8/10-\*(#H)'\'\h"|\\n:u"
.    ds ` \\k:\h'-(\\n(.wu*8/10-\*(#H)'\`\h'|\\n:u'
.    ds ^ \\k:\h'-(\\n(.wu*10/11-\*(#H)'^\h'|\\n:u'
.    ds , \\k:\h'-(\\n(.wu*8/10)',\h'|\\n:u'
.    ds ~ \\k:\h'-(\\n(.wu-\*(#H-.1m)'~\h'|\\n:u'
.    ds / \\k:\h'-(\\n(.wu*8/10-\*(#H)'\z\(sl\h'|\\n:u'
.\}
.    \" troff and (daisy-wheel) nroff accents
.ds : \\k:\h'-(\\n(.wu*8/10-\*(#H+.1m+\*(#F)'\v'-\*(#V'\z.\h'.2m+\*(#F'.\h'|\\n:u'\v'\*(#V'
.ds 8 \h'\*(#H'\(*b\h'-\*(#H'
.ds o \\k:\h'-(\\n(.wu+\w'\(de'u-\*(#H)/2u'\v'-.3n'\*(#[\z\(de\v'.3n'\h'|\\n:u'\*(#]
.ds d- \h'\*(#H'\(pd\h'-\w'~'u'\v'-.25m'\f2\(hy\fP\v'.25m'\h'-\*(#H'
.ds D- D\\k:\h'-\w'D'u'\v'-.11m'\z\(hy\v'.11m'\h'|\\n:u'
.ds th \*(#[\v'.3m'\s+1I\s-1\v'-.3m'\h'-(\w'I'u*2/3)'\s-1o\s+1\*(#]
.ds Th \*(#[\s+2I\s-2\h'-\w'I'u*3/5'\v'-.3m'o\v'.3m'\*(#]
.ds ae a\h'-(\w'a'u*4/10)'e
.ds Ae A\h'-(\w'A'u*4/10)'E
.    \" corrections for vroff
.if v .ds ~ \\k:\h'-(\\n(.wu*9/10-\*(#H)'\s-2\u~\d\s+2\h'|\\n:u'
.if v .ds ^ \\k:\h'-(\\n(.wu*10/11-\*(#H)'\v'-.4m'^\v'.4m'\h'|\\n:u'
.    \" for low resolution devices (crt and lpr)
.if \n(.H>23 .if \n(.V>19 \
\{\
.    ds : e
.    ds 8 ss
.    ds o a
.    ds d- d\h'-1'\(ga
.    ds D- D\h'-1'\(hy
.    ds th \o'bp'
.    ds Th \o'LP'
.    ds ae ae
.    ds Ae AE
.\}
.rm #[ #] #H #V #F C
.\" ========================================================================
.\"
.IX Title "erfcx 3"
.TH erfcx 3 "2013-03-11" "perl v5.14.2" "libcerf manual"
.\" For nroff, turn off justification.  Always turn off hyphenation; it makes
.\" way too many mistakes in technical documents.
.if n .ad l
.nh
.SH "NAME"
cerfcx, erfcx \- underflow\-compensated complementary error function
.SH "SYNOPSIS"
.IX Header "SYNOPSIS"
\&\fB#include <cerf.h\fR>
.PP
\&\fBdouble _Complex cerfcx ( double _Complex z );\fR
.PP
\&\fBdouble          erfcx  ( double x );\fR
.SH "DESCRIPTION"
.IX Header "DESCRIPTION"
The function \fBcerfcx\fR is an underflow-compensated variant of the complex error function: erfcx(z) = exp(z^2) erfc(z).
.PP
The function \fBerfcx\fR takes a real argument and returns a real result.
.SH "RESOURCES"
.IX Header "RESOURCES"
Project web site: http://apps.jcns.fz\-juelich.de/libcerf
.SH "REFERENCES"
.IX Header "REFERENCES"
The implementation of \fBcerfcx\fR is a thin wrapper around Faddeeva's
function \fBw_of_z\fR.
.PP
The implementation of \fBercx\fR is self-contained, and improves upon the \s-1SLATEC\s0 \s-1DERFC\s0 function (or an erfcx function derived therefrom) or Cody's \s-1CALERF\s0 function (from netlib.org/specfun), while retaining near machine precision in accuracy.
.SH "BUG REPORTS"
.IX Header "BUG REPORTS"
Please report bugs to the authors.
.SH "AUTHORS"
.IX Header "AUTHORS"
Steven G. Johnson [http://math.mit.edu/~stevenj],
  Massachusetts Institute of Technology,
  researched the numerics, and implemented the Faddeeva function.
.PP
Joachim Wuttke <j.wuttke@fz\-juelich.de>, Forschungszentrum Juelich,
  reorganized the code into a library, and wrote this man page.
.SH "SEE ALSO"
.IX Header "SEE ALSO"
Related complex error functions in liberfc:
.PP
\&\fB\f(BIw_of_z\fB\|(3)\fR, \fB\f(BIdawson\fB\|(3)\fR, \fB\f(BIvoigt\fB\|(3)\fR, \fB\f(BIcerf\fB\|(3)\fR, \fB\f(BIerfi\fB\|(3)\fR.
.PP
The real error function comes with recent versions of glibc, as requested by the C99 standard:
.PP
\&\fB\f(BIerf\fB\|(3)\fR
.SH "COPYING"
.IX Header "COPYING"
Copyright (c) 2012 Massachusetts Institute of Technology
.PP
Copyright (c) 2013 Forschungszentrum Juelich GmbH
.PP
Software: \s-1MIT\s0 License.
.PP
This documentation: Creative Commons Attribution Share Alike.


==> anc/code/src/libcerf-1.3/man/cerfi.3 <==
.\" Automatically generated by Pod::Man 2.25 (Pod::Simple 3.16)
.\"
.\" Standard preamble:
.\" ========================================================================
.de Sp \" Vertical space (when we can't use .PP)
.if t .sp .5v
.if n .sp
..
.de Vb \" Begin verbatim text
.ft CW
.nf
.ne \\$1
..
.de Ve \" End verbatim text
.ft R
.fi
..
.\" Set up some character translations and predefined strings.  \*(-- will
.\" give an unbreakable dash, \*(PI will give pi, \*(L" will give a left
.\" double quote, and \*(R" will give a right double quote.  \*(C+ will
.\" give a nicer C++.  Capital omega is used to do unbreakable dashes and
.\" therefore won't be available.  \*(C` and \*(C' expand to `' in nroff,
.\" nothing in troff, for use with C<>.
.tr \(*W-
.ds C+ C\v'-.1v'\h'-1p'\s-2+\h'-1p'+\s0\v'.1v'\h'-1p'
.ie n \{\
.    ds -- \(*W-
.    ds PI pi
.    if (\n(.H=4u)&(1m=24u) .ds -- \(*W\h'-12u'\(*W\h'-12u'-\" diablo 10 pitch
.    if (\n(.H=4u)&(1m=20u) .ds -- \(*W\h'-12u'\(*W\h'-8u'-\"  diablo 12 pitch
.    ds L" ""
.    ds R" ""
.    ds C` ""
.    ds C' ""
'br\}
.el\{\
.    ds -- \|\(em\|
.    ds PI \(*p
.    ds L" ``
.    ds R" ''
'br\}
.\"
.\" Escape single quotes in literal strings from groff's Unicode transform.
.ie \n(.g .ds Aq \(aq
.el       .ds Aq '
.\"
.\" If the F register is turned on, we'll generate index entries on stderr for
.\" titles (.TH), headers (.SH), subsections (.SS), items (.Ip), and index
.\" entries marked with X<> in POD.  Of course, you'll have to process the
.\" output yourself in some meaningful fashion.
.ie \nF \{\
.    de IX
.    tm Index:\\$1\t\\n%\t"\\$2"
..
.    nr % 0
.    rr F
.\}
.el \{\
.    de IX
..
.\}
.\"
.\" Accent mark definitions (@(#)ms.acc 1.5 88/02/08 SMI; from UCB 4.2).
.\" Fear.  Run.  Save yourself.  No user-serviceable parts.
.    \" fudge factors for nroff and troff
.if n \{\
.    ds #H 0
.    ds #V .8m
.    ds #F .3m
.    ds #[ \f1
.    ds #] \fP
.\}
.if t \{\
.    ds #H ((1u-(\\\\n(.fu%2u))*.13m)
.    ds #V .6m
.    ds #F 0
.    ds #[ \&
.    ds #] \&
.\}
.    \" simple accents for nroff and troff
.if n \{\
.    ds ' \&
.    ds ` \&
.    ds ^ \&
.    ds , \&
.    ds ~ ~
.    ds /
.\}
.if t \{\
.    ds ' \\k:\h'-(\\n(.wu*8/10-\*(#H)'\'\h"|\\n:u"
.    ds ` \\k:\h'-(\\n(.wu*8/10-\*(#H)'\`\h'|\\n:u'
.    ds ^ \\k:\h'-(\\n(.wu*10/11-\*(#H)'^\h'|\\n:u'
.    ds , \\k:\h'-(\\n(.wu*8/10)',\h'|\\n:u'
.    ds ~ \\k:\h'-(\\n(.wu-\*(#H-.1m)'~\h'|\\n:u'
.    ds / \\k:\h'-(\\n(.wu*8/10-\*(#H)'\z\(sl\h'|\\n:u'
.\}
.    \" troff and (daisy-wheel) nroff accents
.ds : \\k:\h'-(\\n(.wu*8/10-\*(#H+.1m+\*(#F)'\v'-\*(#V'\z.\h'.2m+\*(#F'.\h'|\\n:u'\v'\*(#V'
.ds 8 \h'\*(#H'\(*b\h'-\*(#H'
.ds o \\k:\h'-(\\n(.wu+\w'\(de'u-\*(#H)/2u'\v'-.3n'\*(#[\z\(de\v'.3n'\h'|\\n:u'\*(#]
.ds d- \h'\*(#H'\(pd\h'-\w'~'u'\v'-.25m'\f2\(hy\fP\v'.25m'\h'-\*(#H'
.ds D- D\\k:\h'-\w'D'u'\v'-.11m'\z\(hy\v'.11m'\h'|\\n:u'
.ds th \*(#[\v'.3m'\s+1I\s-1\v'-.3m'\h'-(\w'I'u*2/3)'\s-1o\s+1\*(#]
.ds Th \*(#[\s+2I\s-2\h'-\w'I'u*3/5'\v'-.3m'o\v'.3m'\*(#]
.ds ae a\h'-(\w'a'u*4/10)'e
.ds Ae A\h'-(\w'A'u*4/10)'E
.    \" corrections for vroff
.if v .ds ~ \\k:\h'-(\\n(.wu*9/10-\*(#H)'\s-2\u~\d\s+2\h'|\\n:u'
.if v .ds ^ \\k:\h'-(\\n(.wu*10/11-\*(#H)'\v'-.4m'^\v'.4m'\h'|\\n:u'
.    \" for low resolution devices (crt and lpr)
.if \n(.H>23 .if \n(.V>19 \
\{\
.    ds : e
.    ds 8 ss
.    ds o a
.    ds d- d\h'-1'\(ga
.    ds D- D\h'-1'\(hy
.    ds th \o'bp'
.    ds Th \o'LP'
.    ds ae ae
.    ds Ae AE
.\}
.rm #[ #] #H #V #F C
.\" ========================================================================
.\"
.IX Title "erfi 3"
.TH erfi 3 "2013-03-11" "perl v5.14.2" "libcerf manual"
.\" For nroff, turn off justification.  Always turn off hyphenation; it makes
.\" way too many mistakes in technical documents.
.if n .ad l
.nh
.SH "NAME"
cerfi, erfi \- imaginary error function
.SH "SYNOPSIS"
.IX Header "SYNOPSIS"
\&\fB#include <cerf.h\fR>
.PP
\&\fBdouble _Complex cerfi ( double _Complex z );\fR
.PP
\&\fBdouble          erfi  ( double x );\fR
.SH "DESCRIPTION"
.IX Header "DESCRIPTION"
The function \fBcerfi\fR returns an error function rotated in the complex plane,
erfi(z) = \-i erf(iz).
.PP
The function \fBerfi\fR takes a real argument and returns a real result.
.SH "RESOURCES"
.IX Header "RESOURCES"
Project web site: http://apps.jcns.fz\-juelich.de/libcerf
.SH "REFERENCES"
.IX Header "REFERENCES"
The implementation of \fBcerfi\fR and \fBerfi\fR is trivially based on the functions
\&\fBcerf\fR and \fBim_w_of_x\fR.
.SH "BUG REPORTS"
.IX Header "BUG REPORTS"
Please report bugs to the authors.
.SH "AUTHORS"
.IX Header "AUTHORS"
Steven G. Johnson [http://math.mit.edu/~stevenj],
  Massachusetts Institute of Technology,
  researched the numerics, and implemented the Faddeeva function.
.PP
Joachim Wuttke <j.wuttke@fz\-juelich.de>, Forschungszentrum Juelich,
  reorganized the code into a library, and wrote this man page.
.SH "SEE ALSO"
.IX Header "SEE ALSO"
Related complex error functions in liberfc:
.PP
\&\fB\f(BIw_of_z\fB\|(3)\fR, \fB\f(BIdawson\fB\|(3)\fR, \fB\f(BIvoigt\fB\|(3)\fR, \fB\f(BIcerf\fB\|(3)\fR, \fB\f(BIerfcx\fB\|(3)\fR.
.PP
The real error function comes with recent versions of glibc, as requested by the C99 standard:
.PP
\&\fB\f(BIerf\fB\|(3)\fR
.SH "COPYING"
.IX Header "COPYING"
Copyright (c) 2012 Massachusetts Institute of Technology
.PP
Copyright (c) 2013 Forschungszentrum Juelich GmbH
.PP
Software: \s-1MIT\s0 License.
.PP
This documentation: Creative Commons Attribution Share Alike.


==> anc/code/src/libcerf-1.3/man/dawson.3 <==
.\" Automatically generated by Pod::Man 2.25 (Pod::Simple 3.16)
.\"
.\" Standard preamble:
.\" ========================================================================
.de Sp \" Vertical space (when we can't use .PP)
.if t .sp .5v
.if n .sp
..
.de Vb \" Begin verbatim text
.ft CW
.nf
.ne \\$1
..
.de Ve \" End verbatim text
.ft R
.fi
..
.\" Set up some character translations and predefined strings.  \*(-- will
.\" give an unbreakable dash, \*(PI will give pi, \*(L" will give a left
.\" double quote, and \*(R" will give a right double quote.  \*(C+ will
.\" give a nicer C++.  Capital omega is used to do unbreakable dashes and
.\" therefore won't be available.  \*(C` and \*(C' expand to `' in nroff,
.\" nothing in troff, for use with C<>.
.tr \(*W-
.ds C+ C\v'-.1v'\h'-1p'\s-2+\h'-1p'+\s0\v'.1v'\h'-1p'
.ie n \{\
.    ds -- \(*W-
.    ds PI pi
.    if (\n(.H=4u)&(1m=24u) .ds -- \(*W\h'-12u'\(*W\h'-12u'-\" diablo 10 pitch
.    if (\n(.H=4u)&(1m=20u) .ds -- \(*W\h'-12u'\(*W\h'-8u'-\"  diablo 12 pitch
.    ds L" ""
.    ds R" ""
.    ds C` ""
.    ds C' ""
'br\}
.el\{\
.    ds -- \|\(em\|
.    ds PI \(*p
.    ds L" ``
.    ds R" ''
'br\}
.\"
.\" Escape single quotes in literal strings from groff's Unicode transform.
.ie \n(.g .ds Aq \(aq
.el       .ds Aq '
.\"
.\" If the F register is turned on, we'll generate index entries on stderr for
.\" titles (.TH), headers (.SH), subsections (.SS), items (.Ip), and index
.\" entries marked with X<> in POD.  Of course, you'll have to process the
.\" output yourself in some meaningful fashion.
.ie \nF \{\
.    de IX
.    tm Index:\\$1\t\\n%\t"\\$2"
..
.    nr % 0
.    rr F
.\}
.el \{\
.    de IX
..
.\}
.\"
.\" Accent mark definitions (@(#)ms.acc 1.5 88/02/08 SMI; from UCB 4.2).
.\" Fear.  Run.  Save yourself.  No user-serviceable parts.
.    \" fudge factors for nroff and troff
.if n \{\
.    ds #H 0
.    ds #V .8m
.    ds #F .3m
.    ds #[ \f1
.    ds #] \fP
.\}
.if t \{\
.    ds #H ((1u-(\\\\n(.fu%2u))*.13m)
.    ds #V .6m
.    ds #F 0
.    ds #[ \&
.    ds #] \&
.\}
.    \" simple accents for nroff and troff
.if n \{\
.    ds ' \&
.    ds ` \&
.    ds ^ \&
.    ds , \&
.    ds ~ ~
.    ds /
.\}
.if t \{\
.    ds ' \\k:\h'-(\\n(.wu*8/10-\*(#H)'\'\h"|\\n:u"
.    ds ` \\k:\h'-(\\n(.wu*8/10-\*(#H)'\`\h'|\\n:u'
.    ds ^ \\k:\h'-(\\n(.wu*10/11-\*(#H)'^\h'|\\n:u'
.    ds , \\k:\h'-(\\n(.wu*8/10)',\h'|\\n:u'
.    ds ~ \\k:\h'-(\\n(.wu-\*(#H-.1m)'~\h'|\\n:u'
.    ds / \\k:\h'-(\\n(.wu*8/10-\*(#H)'\z\(sl\h'|\\n:u'
.\}
.    \" troff and (daisy-wheel) nroff accents
.ds : \\k:\h'-(\\n(.wu*8/10-\*(#H+.1m+\*(#F)'\v'-\*(#V'\z.\h'.2m+\*(#F'.\h'|\\n:u'\v'\*(#V'
.ds 8 \h'\*(#H'\(*b\h'-\*(#H'
.ds o \\k:\h'-(\\n(.wu+\w'\(de'u-\*(#H)/2u'\v'-.3n'\*(#[\z\(de\v'.3n'\h'|\\n:u'\*(#]
.ds d- \h'\*(#H'\(pd\h'-\w'~'u'\v'-.25m'\f2\(hy\fP\v'.25m'\h'-\*(#H'
.ds D- D\\k:\h'-\w'D'u'\v'-.11m'\z\(hy\v'.11m'\h'|\\n:u'
.ds th \*(#[\v'.3m'\s+1I\s-1\v'-.3m'\h'-(\w'I'u*2/3)'\s-1o\s+1\*(#]
.ds Th \*(#[\s+2I\s-2\h'-\w'I'u*3/5'\v'-.3m'o\v'.3m'\*(#]
.ds ae a\h'-(\w'a'u*4/10)'e
.ds Ae A\h'-(\w'A'u*4/10)'E
.    \" corrections for vroff
.if v .ds ~ \\k:\h'-(\\n(.wu*9/10-\*(#H)'\s-2\u~\d\s+2\h'|\\n:u'
.if v .ds ^ \\k:\h'-(\\n(.wu*10/11-\*(#H)'\v'-.4m'^\v'.4m'\h'|\\n:u'
.    \" for low resolution devices (crt and lpr)
.if \n(.H>23 .if \n(.V>19 \
\{\
.    ds : e
.    ds 8 ss
.    ds o a
.    ds d- d\h'-1'\(ga
.    ds D- D\h'-1'\(hy
.    ds th \o'bp'
.    ds Th \o'LP'
.    ds ae ae
.    ds Ae AE
.\}
.rm #[ #] #H #V #F C
.\" ========================================================================
.\"
.IX Title "dawson 3"
.TH dawson 3 "2013-03-11" "perl v5.14.2" "libcerf manual"
.\" For nroff, turn off justification.  Always turn off hyphenation; it makes
.\" way too many mistakes in technical documents.
.if n .ad l
.nh
.SH "NAME"
cdawson, dawson \- Dawson's integral
.SH "SYNOPSIS"
.IX Header "SYNOPSIS"
\&\fB#include <cerf.h\fR>
.PP
\&\fBdouble _Complex cdawson ( double _Complex z );\fR
.PP
\&\fBdouble          dawson  ( double x );\fR
.SH "DESCRIPTION"
.IX Header "DESCRIPTION"
The function \fBcdawson\fR returns Dawson's integral D(z) = exp(\-z^2) integral from 0 to z exp(t^2) dt = sqrt(pi)/2  *  exp(\-z^2) * erfi(z).
.PP
For function \fBdawson\fR takes a real argument x, and returns the real result D(x).
.SH "RESOURCES"
.IX Header "RESOURCES"
Project web site: http://apps.jcns.fz\-juelich.de/libcerf
.SH "REFERENCES"
.IX Header "REFERENCES"
The computation of D(z) is based on Faddeeva's function \fBw_of_z\fR; to compute D(x), the imaginary part \fBim_w_of_x\fR is used.
.SH "BUG REPORTS"
.IX Header "BUG REPORTS"
Please report bugs to the authors.
.SH "AUTHORS"
.IX Header "AUTHORS"
Steven G. Johnson [http://math.mit.edu/~stevenj],
  Massachusetts Institute of Technology,
  researched the numerics, and implemented the Faddeeva function.
.PP
Joachim Wuttke <j.wuttke@fz\-juelich.de>, Forschungszentrum Juelich,
  reorganized the code into a library, and wrote this man page.
.SH "SEE ALSO"
.IX Header "SEE ALSO"
Related complex error functions in liberfc:
.PP
\&\fB\f(BIw_of_z\fB\|(3)\fR, \fB\f(BIvoigt\fB\|(3)\fR, \fB\f(BIcerf\fB\|(3)\fR, \fB\f(BIerfcx\fB\|(3)\fR, \fB\f(BIerfi\fB\|(3)\fR.
.SH "COPYING"
.IX Header "COPYING"
Copyright (c) 2012 Massachusetts Institute of Technology
.PP
Copyright (c) 2013 Forschungszentrum Juelich GmbH
.PP
Software: \s-1MIT\s0 License.
.PP
This documentation: Creative Commons Attribution Share Alike.


==> anc/code/src/libcerf-1.3/man/dawson.html <==
<?xml version="1.0" ?>
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN" "http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<title>libcerf - Complex error, Faddeeva, Dawson, and Voigt functions</title>
<meta http-equiv="content-type" content="text/html; charset=utf-8" />
<link rev="made" href="mailto:root@localhost" />
</head>

<body style="background-color: white">


<!-- INDEX BEGIN -->
<div name="index">
<p><a name="__index__"></a></p>
<!--

<ul>

	<li><a href="#name">NAME</a></li>
	<li><a href="#synopsis">SYNOPSIS</a></li>
	<li><a href="#description">DESCRIPTION</a></li>
	<li><a href="#resources">RESOURCES</a></li>
	<li><a href="#references">REFERENCES</a></li>
	<li><a href="#bug_reports">BUG REPORTS</a></li>
	<li><a href="#authors">AUTHORS</a></li>
	<li><a href="#see_also">SEE ALSO</a></li>
	<li><a href="#copying">COPYING</a></li>
</ul>

-->


</div>
<!-- INDEX END -->

<link rel="stylesheet" href="../podstyle.css" type="text/css" /><p>
</p>
<hr />
<h1><a name="name">NAME</a></h1>
<p>cdawson, dawson - Dawson's integral</p>
<p>
</p>
<hr />
<h1><a name="synopsis">SYNOPSIS</a></h1>
<p><strong>#include &lt;cerf.h</strong>&gt;</p>
<p><strong>double _Complex cdawson ( double _Complex z );</strong></p>
<p><strong>double          dawson  ( double x );</strong></p>
<p>
</p>
<hr />
<h1><a name="description">DESCRIPTION</a></h1>
<p>The function <strong>cdawson</strong> returns Dawson's integral D(z) = exp(-z^2) integral from 0 to z exp(t^2) dt = sqrt(pi)/2  *  exp(-z^2) * erfi(z).</p>
<p>For function <strong>dawson</strong> takes a real argument x, and returns the real result D(x).</p>
<p>
</p>
<hr />
<h1><a name="resources">RESOURCES</a></h1>
<p>Project web site: <a href="http://apps.jcns.fz-juelich.de/libcerf">http://apps.jcns.fz-juelich.de/libcerf</a></p>
<p>
</p>
<hr />
<h1><a name="references">REFERENCES</a></h1>
<p>The computation of D(z) is based on Faddeeva's function <strong>w_of_z</strong>; to compute D(x), the imaginary part <strong>im_w_of_x</strong> is used.</p>
<p>
</p>
<hr />
<h1><a name="bug_reports">BUG REPORTS</a></h1>
<p>Please report bugs to the authors.</p>
<p>
</p>
<hr />
<h1><a name="authors">AUTHORS</a></h1>
<p>Steven G. Johnson [http://math.mit.edu/~stevenj],
  Massachusetts Institute of Technology,
  researched the numerics, and implemented the Faddeeva function.</p>
<p>Joachim Wuttke &lt;<a href="mailto:j.wuttke@fz-juelich.de">j.wuttke@fz-juelich.de</a>&gt;, Forschungszentrum Juelich,
  reorganized the code into a library, and wrote this man page.</p>
<p>
</p>
<hr />
<h1><a name="see_also">SEE ALSO</a></h1>
<p>Related complex error functions in liberfc:</p>
<p><strong>w_of_z(3)</strong>, <strong>voigt(3)</strong>, <strong>cerf(3)</strong>, <strong>erfcx(3)</strong>, <strong>erfi(3)</strong>.</p>
<p>
</p>
<hr />
<h1><a name="copying">COPYING</a></h1>
<p>Copyright (c) 2012 Massachusetts Institute of Technology</p>
<p>Copyright (c) 2013 Forschungszentrum Juelich GmbH</p>
<p>Software: MIT License.</p>
<p>This documentation: Creative Commons Attribution Share Alike.</p>

</body>

</html>


==> anc/code/src/libcerf-1.3/man/dawson.pod <==
=pod

=begin html

<link rel="stylesheet" href="../podstyle.css" type="text/css" />

=end html

=head1 NAME

cdawson, dawson - Dawson's integral

=head1 SYNOPSIS

B<#include <cerf.h>>

B<double _Complex cdawson ( double _Complex z );>

B<double          dawson  ( double x );>

=head1 DESCRIPTION

The function B<cdawson> returns Dawson's integral D(z) = exp(-z^2) integral from 0 to z exp(t^2) dt = sqrt(pi)/2  *  exp(-z^2) * erfi(z).

For function B<dawson> takes a real argument x, and returns the real result D(x).

=head1 RESOURCES

Project web site: http://apps.jcns.fz-juelich.de/libcerf

=head1 REFERENCES

The computation of D(z) is based on Faddeeva's function B<w_of_z>; to compute D(x), the imaginary part B<im_w_of_x> is used.

=head1 BUG REPORTS

Please report bugs to the authors.

=head1 AUTHORS

Steven G. Johnson [http://math.mit.edu/~stevenj],
  Massachusetts Institute of Technology,
  researched the numerics, and implemented the Faddeeva function.

Joachim Wuttke <j.wuttke@fz-juelich.de>, Forschungszentrum Juelich,
  reorganized the code into a library, and wrote this man page.

=head1 SEE ALSO

Related complex error functions in liberfc:

B<w_of_z(3)>, B<voigt(3)>, B<cerf(3)>, B<erfcx(3)>, B<erfi(3)>.

=head1 COPYING

Copyright (c) 2012 Massachusetts Institute of Technology

Copyright (c) 2013 Forschungszentrum Juelich GmbH

Software: MIT License.

This documentation: Creative Commons Attribution Share Alike.


==> anc/code/src/libcerf-1.3/man/erfcx.3 <==
.\" Automatically generated by Pod::Man 2.25 (Pod::Simple 3.16)
.\"
.\" Standard preamble:
.\" ========================================================================
.de Sp \" Vertical space (when we can't use .PP)
.if t .sp .5v
.if n .sp
..
.de Vb \" Begin verbatim text
.ft CW
.nf
.ne \\$1
..
.de Ve \" End verbatim text
.ft R
.fi
..
.\" Set up some character translations and predefined strings.  \*(-- will
.\" give an unbreakable dash, \*(PI will give pi, \*(L" will give a left
.\" double quote, and \*(R" will give a right double quote.  \*(C+ will
.\" give a nicer C++.  Capital omega is used to do unbreakable dashes and
.\" therefore won't be available.  \*(C` and \*(C' expand to `' in nroff,
.\" nothing in troff, for use with C<>.
.tr \(*W-
.ds C+ C\v'-.1v'\h'-1p'\s-2+\h'-1p'+\s0\v'.1v'\h'-1p'
.ie n \{\
.    ds -- \(*W-
.    ds PI pi
.    if (\n(.H=4u)&(1m=24u) .ds -- \(*W\h'-12u'\(*W\h'-12u'-\" diablo 10 pitch
.    if (\n(.H=4u)&(1m=20u) .ds -- \(*W\h'-12u'\(*W\h'-8u'-\"  diablo 12 pitch
.    ds L" ""
.    ds R" ""
.    ds C` ""
.    ds C' ""
'br\}
.el\{\
.    ds -- \|\(em\|
.    ds PI \(*p
.    ds L" ``
.    ds R" ''
'br\}
.\"
.\" Escape single quotes in literal strings from groff's Unicode transform.
.ie \n(.g .ds Aq \(aq
.el       .ds Aq '
.\"
.\" If the F register is turned on, we'll generate index entries on stderr for
.\" titles (.TH), headers (.SH), subsections (.SS), items (.Ip), and index
.\" entries marked with X<> in POD.  Of course, you'll have to process the
.\" output yourself in some meaningful fashion.
.ie \nF \{\
.    de IX
.    tm Index:\\$1\t\\n%\t"\\$2"
..
.    nr % 0
.    rr F
.\}
.el \{\
.    de IX
..
.\}
.\"
.\" Accent mark definitions (@(#)ms.acc 1.5 88/02/08 SMI; from UCB 4.2).
.\" Fear.  Run.  Save yourself.  No user-serviceable parts.
.    \" fudge factors for nroff and troff
.if n \{\
.    ds #H 0
.    ds #V .8m
.    ds #F .3m
.    ds #[ \f1
.    ds #] \fP
.\}
.if t \{\
.    ds #H ((1u-(\\\\n(.fu%2u))*.13m)
.    ds #V .6m
.    ds #F 0
.    ds #[ \&
.    ds #] \&
.\}
.    \" simple accents for nroff and troff
.if n \{\
.    ds ' \&
.    ds ` \&
.    ds ^ \&
.    ds , \&
.    ds ~ ~
.    ds /
.\}
.if t \{\
.    ds ' \\k:\h'-(\\n(.wu*8/10-\*(#H)'\'\h"|\\n:u"
.    ds ` \\k:\h'-(\\n(.wu*8/10-\*(#H)'\`\h'|\\n:u'
.    ds ^ \\k:\h'-(\\n(.wu*10/11-\*(#H)'^\h'|\\n:u'
.    ds , \\k:\h'-(\\n(.wu*8/10)',\h'|\\n:u'
.    ds ~ \\k:\h'-(\\n(.wu-\*(#H-.1m)'~\h'|\\n:u'
.    ds / \\k:\h'-(\\n(.wu*8/10-\*(#H)'\z\(sl\h'|\\n:u'
.\}
.    \" troff and (daisy-wheel) nroff accents
.ds : \\k:\h'-(\\n(.wu*8/10-\*(#H+.1m+\*(#F)'\v'-\*(#V'\z.\h'.2m+\*(#F'.\h'|\\n:u'\v'\*(#V'
.ds 8 \h'\*(#H'\(*b\h'-\*(#H'
.ds o \\k:\h'-(\\n(.wu+\w'\(de'u-\*(#H)/2u'\v'-.3n'\*(#[\z\(de\v'.3n'\h'|\\n:u'\*(#]
.ds d- \h'\*(#H'\(pd\h'-\w'~'u'\v'-.25m'\f2\(hy\fP\v'.25m'\h'-\*(#H'
.ds D- D\\k:\h'-\w'D'u'\v'-.11m'\z\(hy\v'.11m'\h'|\\n:u'
.ds th \*(#[\v'.3m'\s+1I\s-1\v'-.3m'\h'-(\w'I'u*2/3)'\s-1o\s+1\*(#]
.ds Th \*(#[\s+2I\s-2\h'-\w'I'u*3/5'\v'-.3m'o\v'.3m'\*(#]
.ds ae a\h'-(\w'a'u*4/10)'e
.ds Ae A\h'-(\w'A'u*4/10)'E
.    \" corrections for vroff
.if v .ds ~ \\k:\h'-(\\n(.wu*9/10-\*(#H)'\s-2\u~\d\s+2\h'|\\n:u'
.if v .ds ^ \\k:\h'-(\\n(.wu*10/11-\*(#H)'\v'-.4m'^\v'.4m'\h'|\\n:u'
.    \" for low resolution devices (crt and lpr)
.if \n(.H>23 .if \n(.V>19 \
\{\
.    ds : e
.    ds 8 ss
.    ds o a
.    ds d- d\h'-1'\(ga
.    ds D- D\h'-1'\(hy
.    ds th \o'bp'
.    ds Th \o'LP'
.    ds ae ae
.    ds Ae AE
.\}
.rm #[ #] #H #V #F C
.\" ========================================================================
.\"
.IX Title "erfcx 3"
.TH erfcx 3 "2013-03-11" "perl v5.14.2" "libcerf manual"
.\" For nroff, turn off justification.  Always turn off hyphenation; it makes
.\" way too many mistakes in technical documents.
.if n .ad l
.nh
.SH "NAME"
cerfcx, erfcx \- underflow\-compensated complementary error function
.SH "SYNOPSIS"
.IX Header "SYNOPSIS"
\&\fB#include <cerf.h\fR>
.PP
\&\fBdouble _Complex cerfcx ( double _Complex z );\fR
.PP
\&\fBdouble          erfcx  ( double x );\fR
.SH "DESCRIPTION"
.IX Header "DESCRIPTION"
The function \fBcerfcx\fR is an underflow-compensated variant of the complex error function: erfcx(z) = exp(z^2) erfc(z).
.PP
The function \fBerfcx\fR takes a real argument and returns a real result.
.SH "RESOURCES"
.IX Header "RESOURCES"
Project web site: http://apps.jcns.fz\-juelich.de/libcerf
.SH "REFERENCES"
.IX Header "REFERENCES"
The implementation of \fBcerfcx\fR is a thin wrapper around Faddeeva's
function \fBw_of_z\fR.
.PP
The implementation of \fBercx\fR is self-contained, and improves upon the \s-1SLATEC\s0 \s-1DERFC\s0 function (or an erfcx function derived therefrom) or Cody's \s-1CALERF\s0 function (from netlib.org/specfun), while retaining near machine precision in accuracy.
.SH "BUG REPORTS"
.IX Header "BUG REPORTS"
Please report bugs to the authors.
.SH "AUTHORS"
.IX Header "AUTHORS"
Steven G. Johnson [http://math.mit.edu/~stevenj],
  Massachusetts Institute of Technology,
  researched the numerics, and implemented the Faddeeva function.
.PP
Joachim Wuttke <j.wuttke@fz\-juelich.de>, Forschungszentrum Juelich,
  reorganized the code into a library, and wrote this man page.
.SH "SEE ALSO"
.IX Header "SEE ALSO"
Related complex error functions in liberfc:
.PP
\&\fB\f(BIw_of_z\fB\|(3)\fR, \fB\f(BIdawson\fB\|(3)\fR, \fB\f(BIvoigt\fB\|(3)\fR, \fB\f(BIcerf\fB\|(3)\fR, \fB\f(BIerfi\fB\|(3)\fR.
.PP
The real error function comes with recent versions of glibc, as requested by the C99 standard:
.PP
\&\fB\f(BIerf\fB\|(3)\fR
.SH "COPYING"
.IX Header "COPYING"
Copyright (c) 2012 Massachusetts Institute of Technology
.PP
Copyright (c) 2013 Forschungszentrum Juelich GmbH
.PP
Software: \s-1MIT\s0 License.
.PP
This documentation: Creative Commons Attribution Share Alike.


==> anc/code/src/libcerf-1.3/man/erfcx.html <==
<?xml version="1.0" ?>
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN" "http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<title>libcerf - Complex error, Faddeeva, Dawson, and Voigt functions</title>
<meta http-equiv="content-type" content="text/html; charset=utf-8" />
<link rev="made" href="mailto:root@localhost" />
</head>

<body style="background-color: white">


<!-- INDEX BEGIN -->
<div name="index">
<p><a name="__index__"></a></p>
<!--

<ul>

	<li><a href="#name">NAME</a></li>
	<li><a href="#synopsis">SYNOPSIS</a></li>
	<li><a href="#description">DESCRIPTION</a></li>
	<li><a href="#resources">RESOURCES</a></li>
	<li><a href="#references">REFERENCES</a></li>
	<li><a href="#bug_reports">BUG REPORTS</a></li>
	<li><a href="#authors">AUTHORS</a></li>
	<li><a href="#see_also">SEE ALSO</a></li>
	<li><a href="#copying">COPYING</a></li>
</ul>

-->


</div>
<!-- INDEX END -->

<link rel="stylesheet" href="../podstyle.css" type="text/css" /><p>
</p>
<hr />
<h1><a name="name">NAME</a></h1>
<p>cerfcx, erfcx - underflow-compensated complementary error function</p>
<p>
</p>
<hr />
<h1><a name="synopsis">SYNOPSIS</a></h1>
<p><strong>#include &lt;cerf.h</strong>&gt;</p>
<p><strong>double _Complex cerfcx ( double _Complex z );</strong></p>
<p><strong>double          erfcx  ( double x );</strong></p>
<p>
</p>
<hr />
<h1><a name="description">DESCRIPTION</a></h1>
<p>The function <strong>cerfcx</strong> is an underflow-compensated variant of the complex error function: erfcx(z) = exp(z^2) erfc(z).</p>
<p>The function <strong>erfcx</strong> takes a real argument and returns a real result.</p>
<p>
</p>
<hr />
<h1><a name="resources">RESOURCES</a></h1>
<p>Project web site: <a href="http://apps.jcns.fz-juelich.de/libcerf">http://apps.jcns.fz-juelich.de/libcerf</a></p>
<p>
</p>
<hr />
<h1><a name="references">REFERENCES</a></h1>
<p>The implementation of <strong>cerfcx</strong> is a thin wrapper around Faddeeva's
function <strong>w_of_z</strong>.</p>
<p>The implementation of <strong>ercx</strong> is self-contained, and improves upon the SLATEC DERFC function (or an erfcx function derived therefrom) or Cody's CALERF function (from netlib.org/specfun), while retaining near machine precision in accuracy.</p>
<p>
</p>
<hr />
<h1><a name="bug_reports">BUG REPORTS</a></h1>
<p>Please report bugs to the authors.</p>
<p>
</p>
<hr />
<h1><a name="authors">AUTHORS</a></h1>
<p>Steven G. Johnson [http://math.mit.edu/~stevenj],
  Massachusetts Institute of Technology,
  researched the numerics, and implemented the Faddeeva function.</p>
<p>Joachim Wuttke &lt;<a href="mailto:j.wuttke@fz-juelich.de">j.wuttke@fz-juelich.de</a>&gt;, Forschungszentrum Juelich,
  reorganized the code into a library, and wrote this man page.</p>
<p>
</p>
<hr />
<h1><a name="see_also">SEE ALSO</a></h1>
<p>Related complex error functions in liberfc:</p>
<p><strong>w_of_z(3)</strong>, <strong>dawson(3)</strong>, <strong>voigt(3)</strong>, <strong>cerf(3)</strong>, <strong>erfi(3)</strong>.</p>
<p>The real error function comes with recent versions of glibc, as requested by the C99 standard:</p>
<p><strong>erf(3)</strong></p>
<p>
</p>
<hr />
<h1><a name="copying">COPYING</a></h1>
<p>Copyright (c) 2012 Massachusetts Institute of Technology</p>
<p>Copyright (c) 2013 Forschungszentrum Juelich GmbH</p>
<p>Software: MIT License.</p>
<p>This documentation: Creative Commons Attribution Share Alike.</p>

</body>

</html>


==> anc/code/src/libcerf-1.3/man/erfcx.pod <==
=pod

=begin html

<link rel="stylesheet" href="../podstyle.css" type="text/css" />

=end html

=head1 NAME

cerfcx, erfcx - underflow-compensated complementary error function

=head1 SYNOPSIS

B<#include <cerf.h>>

B<double _Complex cerfcx ( double _Complex z );>

B<double          erfcx  ( double x );>


=head1 DESCRIPTION

The function B<cerfcx> is an underflow-compensated variant of the complex error function: erfcx(z) = exp(z^2) erfc(z).

The function B<erfcx> takes a real argument and returns a real result.

=head1 RESOURCES

Project web site: http://apps.jcns.fz-juelich.de/libcerf

=head1 REFERENCES

The implementation of B<cerfcx> is a thin wrapper around Faddeeva's
function B<w_of_z>.

The implementation of B<ercx> is self-contained, and improves upon the SLATEC DERFC function (or an erfcx function derived therefrom) or Cody's CALERF function (from netlib.org/specfun), while retaining near machine precision in accuracy.

=head1 BUG REPORTS

Please report bugs to the authors.

=head1 AUTHORS

Steven G. Johnson [http://math.mit.edu/~stevenj],
  Massachusetts Institute of Technology,
  researched the numerics, and implemented the Faddeeva function.

Joachim Wuttke <j.wuttke@fz-juelich.de>, Forschungszentrum Juelich,
  reorganized the code into a library, and wrote this man page.

=head1 SEE ALSO

Related complex error functions in liberfc:

B<w_of_z(3)>, B<dawson(3)>, B<voigt(3)>, B<cerf(3)>, B<erfi(3)>.

The real error function comes with recent versions of glibc, as requested by the C99 standard:

B<erf(3)>

=head1 COPYING

Copyright (c) 2012 Massachusetts Institute of Technology

Copyright (c) 2013 Forschungszentrum Juelich GmbH

Software: MIT License.

This documentation: Creative Commons Attribution Share Alike.


==> anc/code/src/libcerf-1.3/man/erfi.3 <==
.\" Automatically generated by Pod::Man 2.25 (Pod::Simple 3.16)
.\"
.\" Standard preamble:
.\" ========================================================================
.de Sp \" Vertical space (when we can't use .PP)
.if t .sp .5v
.if n .sp
..
.de Vb \" Begin verbatim text
.ft CW
.nf
.ne \\$1
..
.de Ve \" End verbatim text
.ft R
.fi
..
.\" Set up some character translations and predefined strings.  \*(-- will
.\" give an unbreakable dash, \*(PI will give pi, \*(L" will give a left
.\" double quote, and \*(R" will give a right double quote.  \*(C+ will
.\" give a nicer C++.  Capital omega is used to do unbreakable dashes and
.\" therefore won't be available.  \*(C` and \*(C' expand to `' in nroff,
.\" nothing in troff, for use with C<>.
.tr \(*W-
.ds C+ C\v'-.1v'\h'-1p'\s-2+\h'-1p'+\s0\v'.1v'\h'-1p'
.ie n \{\
.    ds -- \(*W-
.    ds PI pi
.    if (\n(.H=4u)&(1m=24u) .ds -- \(*W\h'-12u'\(*W\h'-12u'-\" diablo 10 pitch
.    if (\n(.H=4u)&(1m=20u) .ds -- \(*W\h'-12u'\(*W\h'-8u'-\"  diablo 12 pitch
.    ds L" ""
.    ds R" ""
.    ds C` ""
.    ds C' ""
'br\}
.el\{\
.    ds -- \|\(em\|
.    ds PI \(*p
.    ds L" ``
.    ds R" ''
'br\}
.\"
.\" Escape single quotes in literal strings from groff's Unicode transform.
.ie \n(.g .ds Aq \(aq
.el       .ds Aq '
.\"
.\" If the F register is turned on, we'll generate index entries on stderr for
.\" titles (.TH), headers (.SH), subsections (.SS), items (.Ip), and index
.\" entries marked with X<> in POD.  Of course, you'll have to process the
.\" output yourself in some meaningful fashion.
.ie \nF \{\
.    de IX
.    tm Index:\\$1\t\\n%\t"\\$2"
..
.    nr % 0
.    rr F
.\}
.el \{\
.    de IX
..
.\}
.\"
.\" Accent mark definitions (@(#)ms.acc 1.5 88/02/08 SMI; from UCB 4.2).
.\" Fear.  Run.  Save yourself.  No user-serviceable parts.
.    \" fudge factors for nroff and troff
.if n \{\
.    ds #H 0
.    ds #V .8m
.    ds #F .3m
.    ds #[ \f1
.    ds #] \fP
.\}
.if t \{\
.    ds #H ((1u-(\\\\n(.fu%2u))*.13m)
.    ds #V .6m
.    ds #F 0
.    ds #[ \&
.    ds #] \&
.\}
.    \" simple accents for nroff and troff
.if n \{\
.    ds ' \&
.    ds ` \&
.    ds ^ \&
.    ds , \&
.    ds ~ ~
.    ds /
.\}
.if t \{\
.    ds ' \\k:\h'-(\\n(.wu*8/10-\*(#H)'\'\h"|\\n:u"
.    ds ` \\k:\h'-(\\n(.wu*8/10-\*(#H)'\`\h'|\\n:u'
.    ds ^ \\k:\h'-(\\n(.wu*10/11-\*(#H)'^\h'|\\n:u'
.    ds , \\k:\h'-(\\n(.wu*8/10)',\h'|\\n:u'
.    ds ~ \\k:\h'-(\\n(.wu-\*(#H-.1m)'~\h'|\\n:u'
.    ds / \\k:\h'-(\\n(.wu*8/10-\*(#H)'\z\(sl\h'|\\n:u'
.\}
.    \" troff and (daisy-wheel) nroff accents
.ds : \\k:\h'-(\\n(.wu*8/10-\*(#H+.1m+\*(#F)'\v'-\*(#V'\z.\h'.2m+\*(#F'.\h'|\\n:u'\v'\*(#V'
.ds 8 \h'\*(#H'\(*b\h'-\*(#H'
.ds o \\k:\h'-(\\n(.wu+\w'\(de'u-\*(#H)/2u'\v'-.3n'\*(#[\z\(de\v'.3n'\h'|\\n:u'\*(#]
.ds d- \h'\*(#H'\(pd\h'-\w'~'u'\v'-.25m'\f2\(hy\fP\v'.25m'\h'-\*(#H'
.ds D- D\\k:\h'-\w'D'u'\v'-.11m'\z\(hy\v'.11m'\h'|\\n:u'
.ds th \*(#[\v'.3m'\s+1I\s-1\v'-.3m'\h'-(\w'I'u*2/3)'\s-1o\s+1\*(#]
.ds Th \*(#[\s+2I\s-2\h'-\w'I'u*3/5'\v'-.3m'o\v'.3m'\*(#]
.ds ae a\h'-(\w'a'u*4/10)'e
.ds Ae A\h'-(\w'A'u*4/10)'E
.    \" corrections for vroff
.if v .ds ~ \\k:\h'-(\\n(.wu*9/10-\*(#H)'\s-2\u~\d\s+2\h'|\\n:u'
.if v .ds ^ \\k:\h'-(\\n(.wu*10/11-\*(#H)'\v'-.4m'^\v'.4m'\h'|\\n:u'
.    \" for low resolution devices (crt and lpr)
.if \n(.H>23 .if \n(.V>19 \
\{\
.    ds : e
.    ds 8 ss
.    ds o a
.    ds d- d\h'-1'\(ga
.    ds D- D\h'-1'\(hy
.    ds th \o'bp'
.    ds Th \o'LP'
.    ds ae ae
.    ds Ae AE
.\}
.rm #[ #] #H #V #F C
.\" ========================================================================
.\"
.IX Title "erfi 3"
.TH erfi 3 "2013-03-11" "perl v5.14.2" "libcerf manual"
.\" For nroff, turn off justification.  Always turn off hyphenation; it makes
.\" way too many mistakes in technical documents.
.if n .ad l
.nh
.SH "NAME"
cerfi, erfi \- imaginary error function
.SH "SYNOPSIS"
.IX Header "SYNOPSIS"
\&\fB#include <cerf.h\fR>
.PP
\&\fBdouble _Complex cerfi ( double _Complex z );\fR
.PP
\&\fBdouble          erfi  ( double x );\fR
.SH "DESCRIPTION"
.IX Header "DESCRIPTION"
The function \fBcerfi\fR returns an error function rotated in the complex plane,
erfi(z) = \-i erf(iz).
.PP
The function \fBerfi\fR takes a real argument and returns a real result.
.SH "RESOURCES"
.IX Header "RESOURCES"
Project web site: http://apps.jcns.fz\-juelich.de/libcerf
.SH "REFERENCES"
.IX Header "REFERENCES"
The implementation of \fBcerfi\fR and \fBerfi\fR is trivially based on the functions
\&\fBcerf\fR and \fBim_w_of_x\fR.
.SH "BUG REPORTS"
.IX Header "BUG REPORTS"
Please report bugs to the authors.
.SH "AUTHORS"
.IX Header "AUTHORS"
Steven G. Johnson [http://math.mit.edu/~stevenj],
  Massachusetts Institute of Technology,
  researched the numerics, and implemented the Faddeeva function.
.PP
Joachim Wuttke <j.wuttke@fz\-juelich.de>, Forschungszentrum Juelich,
  reorganized the code into a library, and wrote this man page.
.SH "SEE ALSO"
.IX Header "SEE ALSO"
Related complex error functions in liberfc:
.PP
\&\fB\f(BIw_of_z\fB\|(3)\fR, \fB\f(BIdawson\fB\|(3)\fR, \fB\f(BIvoigt\fB\|(3)\fR, \fB\f(BIcerf\fB\|(3)\fR, \fB\f(BIerfcx\fB\|(3)\fR.
.PP
The real error function comes with recent versions of glibc, as requested by the C99 standard:
.PP
\&\fB\f(BIerf\fB\|(3)\fR
.SH "COPYING"
.IX Header "COPYING"
Copyright (c) 2012 Massachusetts Institute of Technology
.PP
Copyright (c) 2013 Forschungszentrum Juelich GmbH
.PP
Software: \s-1MIT\s0 License.
.PP
This documentation: Creative Commons Attribution Share Alike.


==> anc/code/src/libcerf-1.3/man/erfi.html <==
<?xml version="1.0" ?>
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN" "http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<title>libcerf - Complex error, Faddeeva, Dawson, and Voigt functions</title>
<meta http-equiv="content-type" content="text/html; charset=utf-8" />
<link rev="made" href="mailto:root@localhost" />
</head>

<body style="background-color: white">


<!-- INDEX BEGIN -->
<div name="index">
<p><a name="__index__"></a></p>
<!--

<ul>

	<li><a href="#name">NAME</a></li>
	<li><a href="#synopsis">SYNOPSIS</a></li>
	<li><a href="#description">DESCRIPTION</a></li>
	<li><a href="#resources">RESOURCES</a></li>
	<li><a href="#references">REFERENCES</a></li>
	<li><a href="#bug_reports">BUG REPORTS</a></li>
	<li><a href="#authors">AUTHORS</a></li>
	<li><a href="#see_also">SEE ALSO</a></li>
	<li><a href="#copying">COPYING</a></li>
</ul>

-->


</div>
<!-- INDEX END -->

<link rel="stylesheet" href="../podstyle.css" type="text/css" /><p>
</p>
<hr />
<h1><a name="name">NAME</a></h1>
<p>cerfi, erfi - imaginary error function</p>
<p>
</p>
<hr />
<h1><a name="synopsis">SYNOPSIS</a></h1>
<p><strong>#include &lt;cerf.h</strong>&gt;</p>
<p><strong>double _Complex cerfi ( double _Complex z );</strong></p>
<p><strong>double          erfi  ( double x );</strong></p>
<p>
</p>
<hr />
<h1><a name="description">DESCRIPTION</a></h1>
<p>The function <strong>cerfi</strong> returns an error function rotated in the complex plane,
erfi(z) = -i erf(iz).</p>
<p>The function <strong>erfi</strong> takes a real argument and returns a real result.</p>
<p>
</p>
<hr />
<h1><a name="resources">RESOURCES</a></h1>
<p>Project web site: <a href="http://apps.jcns.fz-juelich.de/libcerf">http://apps.jcns.fz-juelich.de/libcerf</a></p>
<p>
</p>
<hr />
<h1><a name="references">REFERENCES</a></h1>
<p>The implementation of <strong>cerfi</strong> and <strong>erfi</strong> is trivially based on the functions
<strong>cerf</strong> and <strong>im_w_of_x</strong>.</p>
<p>
</p>
<hr />
<h1><a name="bug_reports">BUG REPORTS</a></h1>
<p>Please report bugs to the authors.</p>
<p>
</p>
<hr />
<h1><a name="authors">AUTHORS</a></h1>
<p>Steven G. Johnson [http://math.mit.edu/~stevenj],
  Massachusetts Institute of Technology,
  researched the numerics, and implemented the Faddeeva function.</p>
<p>Joachim Wuttke &lt;<a href="mailto:j.wuttke@fz-juelich.de">j.wuttke@fz-juelich.de</a>&gt;, Forschungszentrum Juelich,
  reorganized the code into a library, and wrote this man page.</p>
<p>
</p>
<hr />
<h1><a name="see_also">SEE ALSO</a></h1>
<p>Related complex error functions in liberfc:</p>
<p><strong>w_of_z(3)</strong>, <strong>dawson(3)</strong>, <strong>voigt(3)</strong>, <strong>cerf(3)</strong>, <strong>erfcx(3)</strong>.</p>
<p>The real error function comes with recent versions of glibc, as requested by the C99 standard:</p>
<p><strong>erf(3)</strong></p>
<p>
</p>
<hr />
<h1><a name="copying">COPYING</a></h1>
<p>Copyright (c) 2012 Massachusetts Institute of Technology</p>
<p>Copyright (c) 2013 Forschungszentrum Juelich GmbH</p>
<p>Software: MIT License.</p>
<p>This documentation: Creative Commons Attribution Share Alike.</p>

</body>

</html>


==> anc/code/src/libcerf-1.3/man/erfi.pod <==
=pod

=begin html

<link rel="stylesheet" href="../podstyle.css" type="text/css" />

=end html

=head1 NAME

cerfi, erfi - imaginary error function

=head1 SYNOPSIS

B<#include <cerf.h>>

B<double _Complex cerfi ( double _Complex z );>

B<double          erfi  ( double x );>

=head1 DESCRIPTION

The function B<cerfi> returns an error function rotated in the complex plane,
erfi(z) = -i erf(iz).

The function B<erfi> takes a real argument and returns a real result.

=head1 RESOURCES

Project web site: http://apps.jcns.fz-juelich.de/libcerf

=head1 REFERENCES

The implementation of B<cerfi> and B<erfi> is trivially based on the functions
B<cerf> and B<im_w_of_x>.

=head1 BUG REPORTS

Please report bugs to the authors.

=head1 AUTHORS

Steven G. Johnson [http://math.mit.edu/~stevenj],
  Massachusetts Institute of Technology,
  researched the numerics, and implemented the Faddeeva function.

Joachim Wuttke <j.wuttke@fz-juelich.de>, Forschungszentrum Juelich,
  reorganized the code into a library, and wrote this man page.

=head1 SEE ALSO

Related complex error functions in liberfc:

B<w_of_z(3)>, B<dawson(3)>, B<voigt(3)>, B<cerf(3)>, B<erfcx(3)>.

The real error function comes with recent versions of glibc, as requested by the C99 standard:

B<erf(3)>

=head1 COPYING

Copyright (c) 2012 Massachusetts Institute of Technology

Copyright (c) 2013 Forschungszentrum Juelich GmbH

Software: MIT License.

This documentation: Creative Commons Attribution Share Alike.


==> anc/code/src/libcerf-1.3/man/im_w_of_x.3 <==
.\" Automatically generated by Pod::Man 2.25 (Pod::Simple 3.16)
.\"
.\" Standard preamble:
.\" ========================================================================
.de Sp \" Vertical space (when we can't use .PP)
.if t .sp .5v
.if n .sp
..
.de Vb \" Begin verbatim text
.ft CW
.nf
.ne \\$1
..
.de Ve \" End verbatim text
.ft R
.fi
..
.\" Set up some character translations and predefined strings.  \*(-- will
.\" give an unbreakable dash, \*(PI will give pi, \*(L" will give a left
.\" double quote, and \*(R" will give a right double quote.  \*(C+ will
.\" give a nicer C++.  Capital omega is used to do unbreakable dashes and
.\" therefore won't be available.  \*(C` and \*(C' expand to `' in nroff,
.\" nothing in troff, for use with C<>.
.tr \(*W-
.ds C+ C\v'-.1v'\h'-1p'\s-2+\h'-1p'+\s0\v'.1v'\h'-1p'
.ie n \{\
.    ds -- \(*W-
.    ds PI pi
.    if (\n(.H=4u)&(1m=24u) .ds -- \(*W\h'-12u'\(*W\h'-12u'-\" diablo 10 pitch
.    if (\n(.H=4u)&(1m=20u) .ds -- \(*W\h'-12u'\(*W\h'-8u'-\"  diablo 12 pitch
.    ds L" ""
.    ds R" ""
.    ds C` ""
.    ds C' ""
'br\}
.el\{\
.    ds -- \|\(em\|
.    ds PI \(*p
.    ds L" ``
.    ds R" ''
'br\}
.\"
.\" Escape single quotes in literal strings from groff's Unicode transform.
.ie \n(.g .ds Aq \(aq
.el       .ds Aq '
.\"
.\" If the F register is turned on, we'll generate index entries on stderr for
.\" titles (.TH), headers (.SH), subsections (.SS), items (.Ip), and index
.\" entries marked with X<> in POD.  Of course, you'll have to process the
.\" output yourself in some meaningful fashion.
.ie \nF \{\
.    de IX
.    tm Index:\\$1\t\\n%\t"\\$2"
..
.    nr % 0
.    rr F
.\}
.el \{\
.    de IX
..
.\}
.\"
.\" Accent mark definitions (@(#)ms.acc 1.5 88/02/08 SMI; from UCB 4.2).
.\" Fear.  Run.  Save yourself.  No user-serviceable parts.
.    \" fudge factors for nroff and troff
.if n \{\
.    ds #H 0
.    ds #V .8m
.    ds #F .3m
.    ds #[ \f1
.    ds #] \fP
.\}
.if t \{\
.    ds #H ((1u-(\\\\n(.fu%2u))*.13m)
.    ds #V .6m
.    ds #F 0
.    ds #[ \&
.    ds #] \&
.\}
.    \" simple accents for nroff and troff
.if n \{\
.    ds ' \&
.    ds ` \&
.    ds ^ \&
.    ds , \&
.    ds ~ ~
.    ds /
.\}
.if t \{\
.    ds ' \\k:\h'-(\\n(.wu*8/10-\*(#H)'\'\h"|\\n:u"
.    ds ` \\k:\h'-(\\n(.wu*8/10-\*(#H)'\`\h'|\\n:u'
.    ds ^ \\k:\h'-(\\n(.wu*10/11-\*(#H)'^\h'|\\n:u'
.    ds , \\k:\h'-(\\n(.wu*8/10)',\h'|\\n:u'
.    ds ~ \\k:\h'-(\\n(.wu-\*(#H-.1m)'~\h'|\\n:u'
.    ds / \\k:\h'-(\\n(.wu*8/10-\*(#H)'\z\(sl\h'|\\n:u'
.\}
.    \" troff and (daisy-wheel) nroff accents
.ds : \\k:\h'-(\\n(.wu*8/10-\*(#H+.1m+\*(#F)'\v'-\*(#V'\z.\h'.2m+\*(#F'.\h'|\\n:u'\v'\*(#V'
.ds 8 \h'\*(#H'\(*b\h'-\*(#H'
.ds o \\k:\h'-(\\n(.wu+\w'\(de'u-\*(#H)/2u'\v'-.3n'\*(#[\z\(de\v'.3n'\h'|\\n:u'\*(#]
.ds d- \h'\*(#H'\(pd\h'-\w'~'u'\v'-.25m'\f2\(hy\fP\v'.25m'\h'-\*(#H'
.ds D- D\\k:\h'-\w'D'u'\v'-.11m'\z\(hy\v'.11m'\h'|\\n:u'
.ds th \*(#[\v'.3m'\s+1I\s-1\v'-.3m'\h'-(\w'I'u*2/3)'\s-1o\s+1\*(#]
.ds Th \*(#[\s+2I\s-2\h'-\w'I'u*3/5'\v'-.3m'o\v'.3m'\*(#]
.ds ae a\h'-(\w'a'u*4/10)'e
.ds Ae A\h'-(\w'A'u*4/10)'E
.    \" corrections for vroff
.if v .ds ~ \\k:\h'-(\\n(.wu*9/10-\*(#H)'\s-2\u~\d\s+2\h'|\\n:u'
.if v .ds ^ \\k:\h'-(\\n(.wu*10/11-\*(#H)'\v'-.4m'^\v'.4m'\h'|\\n:u'
.    \" for low resolution devices (crt and lpr)
.if \n(.H>23 .if \n(.V>19 \
\{\
.    ds : e
.    ds 8 ss
.    ds o a
.    ds d- d\h'-1'\(ga
.    ds D- D\h'-1'\(hy
.    ds th \o'bp'
.    ds Th \o'LP'
.    ds ae ae
.    ds Ae AE
.\}
.rm #[ #] #H #V #F C
.\" ========================================================================
.\"
.IX Title "w_of_z 3"
.TH w_of_z 3 "2013-03-11" "perl v5.14.2" "libcerf manual"
.\" For nroff, turn off justification.  Always turn off hyphenation; it makes
.\" way too many mistakes in technical documents.
.if n .ad l
.nh
.SH "NAME"
w_of_z, im_w_of_x \- Faddeeva's rescaled complex error function
.SH "SYNOPSIS"
.IX Header "SYNOPSIS"
\&\fB#include <cerf.h\fR>
.PP
\&\fBdouble _Complex w_of_z ( double _Complex z );\fR
.PP
\&\fBdouble im_w_of_x ( double x );\fR
.SH "DESCRIPTION"
.IX Header "DESCRIPTION"
Faddeeva's rescaled complex error function w(z), also called the plasma dispersion function.
.PP
\&\fBw_of_z\fR returns w(z) = exp(\-z^2) * erfc(\-i*z).
.PP
\&\fBim_w_of_x\fR returns Im[w(x)].
.SH "RESOURCES"
.IX Header "RESOURCES"
Project web site: http://apps.jcns.fz\-juelich.de/libcerf
.SH "REFERENCES"
.IX Header "REFERENCES"
To compute w(z), a combination of two algorithms is used:
.PP
For sufficiently large |z|, a continued-fraction expansion similar
to those described by Gautschi (1970) and Poppe & Wijers (1990).
.PP
Otherwise, Algorithm 916 by Zaghloul & Ali (2011), which is
generally competitive at small |z|,
and more accurate than the Poppe & Wijers expansion in some regions,
e.g. in the vicinity of z=1+i.
.PP
To compute Im[w(x)], Chebyshev polynomials and continous fractions are used.
.PP
Milton Abramowitz and Irene M. Stegun, \*(L"Handbook of Mathematical Functions\*(R", National Bureau of Standards (1964): Formula (7.1.3) introduces the nameless function w(z).
.PP
Walter Gautschi, \*(L"Efficient computation of the complex error function,\*(R" \s-1SIAM\s0 J. Numer. Anal. 7, 187 (1970).
.PP
G. P. M. Poppe and C. M. J. Wijers, \*(L"More efficient computation of the complex error function,\*(R" \s-1ACM\s0 Trans. Math. Soft. 16, 38 (1990).
.PP
Mofreh R. Zaghloul and Ahmed N. Ali, \*(L"Algorithm 916: Computing the Faddeyeva and Voigt Functions,\*(R" \s-1ACM\s0 Trans. Math. Soft. 38, 15 (2011).
.PP
Steven G. Johnson, http://ab\-initio.mit.edu/Faddeeva (accessed January 2013).
.SH "BUG REPORTS"
.IX Header "BUG REPORTS"
Please report bugs to the authors.
.SH "AUTHORS"
.IX Header "AUTHORS"
Steven G. Johnson [http://math.mit.edu/~stevenj],
  Massachusetts Institute of Technology,
  researched the numerics, and implemented the Faddeeva function.
.PP
Joachim Wuttke <j.wuttke@fz\-juelich.de>, Forschungszentrum Juelich,
  reorganized the code into a library, and wrote this man page.
.SH "SEE ALSO"
.IX Header "SEE ALSO"
This function is used within liberfc to compute several other complex error functions:
.PP
\&\fB\f(BIdawson\fB\|(3)\fR, \fB\f(BIvoigt\fB\|(3)\fR, \fB\f(BIcerf\fB\|(3)\fR, \fB\f(BIerfcx\fB\|(3)\fR, \fB\f(BIerfi\fB\|(3)\fR.
.SH "COPYING"
.IX Header "COPYING"
Copyright (c) 2012 Massachusetts Institute of Technology
.PP
Copyright (c) 2013 Forschungszentrum Juelich GmbH
.PP
Software: \s-1MIT\s0 License.
.PP
This documentation: Creative Commons Attribution Share Alike.


==> anc/code/src/libcerf-1.3/man/pod2htmd.tmp <==

.


==> anc/code/src/libcerf-1.3/man/pod2htmi.tmp <==

.


==> anc/code/src/libcerf-1.3/man/voigt.3 <==
.\" Automatically generated by Pod::Man 2.25 (Pod::Simple 3.16)
.\"
.\" Standard preamble:
.\" ========================================================================
.de Sp \" Vertical space (when we can't use .PP)
.if t .sp .5v
.if n .sp
..
.de Vb \" Begin verbatim text
.ft CW
.nf
.ne \\$1
..
.de Ve \" End verbatim text
.ft R
.fi
..
.\" Set up some character translations and predefined strings.  \*(-- will
.\" give an unbreakable dash, \*(PI will give pi, \*(L" will give a left
.\" double quote, and \*(R" will give a right double quote.  \*(C+ will
.\" give a nicer C++.  Capital omega is used to do unbreakable dashes and
.\" therefore won't be available.  \*(C` and \*(C' expand to `' in nroff,
.\" nothing in troff, for use with C<>.
.tr \(*W-
.ds C+ C\v'-.1v'\h'-1p'\s-2+\h'-1p'+\s0\v'.1v'\h'-1p'
.ie n \{\
.    ds -- \(*W-
.    ds PI pi
.    if (\n(.H=4u)&(1m=24u) .ds -- \(*W\h'-12u'\(*W\h'-12u'-\" diablo 10 pitch
.    if (\n(.H=4u)&(1m=20u) .ds -- \(*W\h'-12u'\(*W\h'-8u'-\"  diablo 12 pitch
.    ds L" ""
.    ds R" ""
.    ds C` ""
.    ds C' ""
'br\}
.el\{\
.    ds -- \|\(em\|
.    ds PI \(*p
.    ds L" ``
.    ds R" ''
'br\}
.\"
.\" Escape single quotes in literal strings from groff's Unicode transform.
.ie \n(.g .ds Aq \(aq
.el       .ds Aq '
.\"
.\" If the F register is turned on, we'll generate index entries on stderr for
.\" titles (.TH), headers (.SH), subsections (.SS), items (.Ip), and index
.\" entries marked with X<> in POD.  Of course, you'll have to process the
.\" output yourself in some meaningful fashion.
.ie \nF \{\
.    de IX
.    tm Index:\\$1\t\\n%\t"\\$2"
..
.    nr % 0
.    rr F
.\}
.el \{\
.    de IX
..
.\}
.\"
.\" Accent mark definitions (@(#)ms.acc 1.5 88/02/08 SMI; from UCB 4.2).
.\" Fear.  Run.  Save yourself.  No user-serviceable parts.
.    \" fudge factors for nroff and troff
.if n \{\
.    ds #H 0
.    ds #V .8m
.    ds #F .3m
.    ds #[ \f1
.    ds #] \fP
.\}
.if t \{\
.    ds #H ((1u-(\\\\n(.fu%2u))*.13m)
.    ds #V .6m
.    ds #F 0
.    ds #[ \&
.    ds #] \&
.\}
.    \" simple accents for nroff and troff
.if n \{\
.    ds ' \&
.    ds ` \&
.    ds ^ \&
.    ds , \&
.    ds ~ ~
.    ds /
.\}
.if t \{\
.    ds ' \\k:\h'-(\\n(.wu*8/10-\*(#H)'\'\h"|\\n:u"
.    ds ` \\k:\h'-(\\n(.wu*8/10-\*(#H)'\`\h'|\\n:u'
.    ds ^ \\k:\h'-(\\n(.wu*10/11-\*(#H)'^\h'|\\n:u'
.    ds , \\k:\h'-(\\n(.wu*8/10)',\h'|\\n:u'
.    ds ~ \\k:\h'-(\\n(.wu-\*(#H-.1m)'~\h'|\\n:u'
.    ds / \\k:\h'-(\\n(.wu*8/10-\*(#H)'\z\(sl\h'|\\n:u'
.\}
.    \" troff and (daisy-wheel) nroff accents
.ds : \\k:\h'-(\\n(.wu*8/10-\*(#H+.1m+\*(#F)'\v'-\*(#V'\z.\h'.2m+\*(#F'.\h'|\\n:u'\v'\*(#V'
.ds 8 \h'\*(#H'\(*b\h'-\*(#H'
.ds o \\k:\h'-(\\n(.wu+\w'\(de'u-\*(#H)/2u'\v'-.3n'\*(#[\z\(de\v'.3n'\h'|\\n:u'\*(#]
.ds d- \h'\*(#H'\(pd\h'-\w'~'u'\v'-.25m'\f2\(hy\fP\v'.25m'\h'-\*(#H'
.ds D- D\\k:\h'-\w'D'u'\v'-.11m'\z\(hy\v'.11m'\h'|\\n:u'
.ds th \*(#[\v'.3m'\s+1I\s-1\v'-.3m'\h'-(\w'I'u*2/3)'\s-1o\s+1\*(#]
.ds Th \*(#[\s+2I\s-2\h'-\w'I'u*3/5'\v'-.3m'o\v'.3m'\*(#]
.ds ae a\h'-(\w'a'u*4/10)'e
.ds Ae A\h'-(\w'A'u*4/10)'E
.    \" corrections for vroff
.if v .ds ~ \\k:\h'-(\\n(.wu*9/10-\*(#H)'\s-2\u~\d\s+2\h'|\\n:u'
.if v .ds ^ \\k:\h'-(\\n(.wu*10/11-\*(#H)'\v'-.4m'^\v'.4m'\h'|\\n:u'
.    \" for low resolution devices (crt and lpr)
.if \n(.H>23 .if \n(.V>19 \
\{\
.    ds : e
.    ds 8 ss
.    ds o a
.    ds d- d\h'-1'\(ga
.    ds D- D\h'-1'\(hy
.    ds th \o'bp'
.    ds Th \o'LP'
.    ds ae ae
.    ds Ae AE
.\}
.rm #[ #] #H #V #F C
.\" ========================================================================
.\"
.IX Title "voigt 3"
.TH voigt 3 "2013-03-11" "perl v5.14.2" "libcerf manual"
.\" For nroff, turn off justification.  Always turn off hyphenation; it makes
.\" way too many mistakes in technical documents.
.if n .ad l
.nh
.SH "NAME"
voigt \- Voigt's function, convolution of Gaussian and Lorentzian
.SH "SYNOPSIS"
.IX Header "SYNOPSIS"
\&\fB#include <cerf.h\fR>
.PP
\&\fBdouble voigt ( double x, double sigma, double gamma );\fR
.SH "DESCRIPTION"
.IX Header "DESCRIPTION"
The function \fBvoigt\fR returns Voigt's convolution
.PP
.Vb 1
\&  voigt(x,sigma,gamma) = integral G(t,sigma) L(x\-t,gamma) dt
.Ve
.PP
of a Gaussian
.PP
.Vb 1
\&  G(x,sigma) = 1/sqrt(2*pi)/|sigma| * exp(\-x^2/2/sigma^2)
.Ve
.PP
and a Lorentzian
.PP
.Vb 1
\&  L(x,gamma) = |gamma| / pi / ( x^2 + gamma^2 ),
.Ve
.PP
with the integral extending from \-infinity to +infinity.
.PP
If sigma=0, L(x,gamma) is returned. Conversely, if gamma=0, G(x,sigma) is returned.
.PP
If sigma=gamma=0, the return value is Inf for x=0, and 0 for all other x. It is advisable to test input arguments to exclude this irregular case.
.SH "RESOURCES"
.IX Header "RESOURCES"
Project web site: http://apps.jcns.fz\-juelich.de/libcerf
.SH "REFERENCES"
.IX Header "REFERENCES"
Formula (7.4.13) in Abramowitz & Stegun (1964) relates Voigt's convolution integral to Faddeeva's function \fBw_of_z\fR, upon which this implementation is based:
.PP
.Vb 1
\&   voigt(x,sigma,gamma) = Re[w(z)] / sqrt(2*pi) / |sigma|
.Ve
.PP
with
.PP
.Vb 1
\&   z = (x+i*|gamma|) / sqrt(2) / |sigma|.
.Ve
.SH "BUG REPORTS"
.IX Header "BUG REPORTS"
Please report bugs to the authors.
.SH "AUTHORS"
.IX Header "AUTHORS"
Joachim Wuttke <j.wuttke@fz\-juelich.de>, Forschungszentrum Juelich,
  based on the w_of_z implementation by Steven G. Johnson [http://math.mit.edu/~stevenj], Massachusetts Institute of Technology.
.SH "SEE ALSO"
.IX Header "SEE ALSO"
Related complex error functions in liberfc:
.PP
\&\fB\f(BIw_of_z\fB\|(3)\fR, \fB\f(BIdawson\fB\|(3)\fR, \fB\f(BIcerf\fB\|(3)\fR, \fB\f(BIerfcx\fB\|(3)\fR, \fB\f(BIerfi\fB\|(3)\fR.
.SH "COPYING"
.IX Header "COPYING"
Copyright (c) 2013 Forschungszentrum Juelich GmbH
.PP
Software: \s-1MIT\s0 License.
.PP
This documentation: Creative Commons Attribution Share Alike.


==> anc/code/src/libcerf-1.3/man/voigt.html <==
<?xml version="1.0" ?>
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN" "http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<title>libcerf - Complex error, Faddeeva, Dawson, and Voigt functions</title>
<meta http-equiv="content-type" content="text/html; charset=utf-8" />
<link rev="made" href="mailto:root@localhost" />
</head>

<body style="background-color: white">


<!-- INDEX BEGIN -->
<div name="index">
<p><a name="__index__"></a></p>
<!--

<ul>

	<li><a href="#name">NAME</a></li>
	<li><a href="#synopsis">SYNOPSIS</a></li>
	<li><a href="#description">DESCRIPTION</a></li>
	<li><a href="#resources">RESOURCES</a></li>
	<li><a href="#references">REFERENCES</a></li>
	<li><a href="#bug_reports">BUG REPORTS</a></li>
	<li><a href="#authors">AUTHORS</a></li>
	<li><a href="#see_also">SEE ALSO</a></li>
	<li><a href="#copying">COPYING</a></li>
</ul>

-->


</div>
<!-- INDEX END -->

<link rel="stylesheet" href="../podstyle.css" type="text/css" /><p>
</p>
<hr />
<h1><a name="name">NAME</a></h1>
<p>voigt - Voigt's function, convolution of Gaussian and Lorentzian</p>
<p>
</p>
<hr />
<h1><a name="synopsis">SYNOPSIS</a></h1>
<p><strong>#include &lt;cerf.h</strong>&gt;</p>
<p><strong>double voigt ( double x, double sigma, double gamma );</strong></p>
<p>
</p>
<hr />
<h1><a name="description">DESCRIPTION</a></h1>
<p>The function <strong>voigt</strong> returns Voigt's convolution</p>
<pre>
  voigt(x,sigma,gamma) = integral G(t,sigma) L(x-t,gamma) dt</pre>
<p>of a Gaussian</p>
<pre>
  G(x,sigma) = 1/sqrt(2*pi)/|sigma| * exp(-x^2/2/sigma^2)</pre>
<p>and a Lorentzian</p>
<pre>
  L(x,gamma) = |gamma| / pi / ( x^2 + gamma^2 ),</pre>
<p>with the integral extending from -infinity to +infinity.</p>
<p>If sigma=0, L(x,gamma) is returned. Conversely, if gamma=0, G(x,sigma) is returned.</p>
<p>If sigma=gamma=0, the return value is Inf for x=0, and 0 for all other x. It is advisable to test input arguments to exclude this irregular case.</p>
<p>
</p>
<hr />
<h1><a name="resources">RESOURCES</a></h1>
<p>Project web site: <a href="http://apps.jcns.fz-juelich.de/libcerf">http://apps.jcns.fz-juelich.de/libcerf</a></p>
<p>
</p>
<hr />
<h1><a name="references">REFERENCES</a></h1>
<p>Formula (7.4.13) in Abramowitz &amp; Stegun (1964) relates Voigt's convolution integral to Faddeeva's function <strong>w_of_z</strong>, upon which this implementation is based:</p>
<pre>
   voigt(x,sigma,gamma) = Re[w(z)] / sqrt(2*pi) / |sigma|</pre>
<p>with</p>
<pre>
   z = (x+i*|gamma|) / sqrt(2) / |sigma|.</pre>
<p>
</p>
<hr />
<h1><a name="bug_reports">BUG REPORTS</a></h1>
<p>Please report bugs to the authors.</p>
<p>
</p>
<hr />
<h1><a name="authors">AUTHORS</a></h1>
<p>Joachim Wuttke &lt;<a href="mailto:j.wuttke@fz-juelich.de">j.wuttke@fz-juelich.de</a>&gt;, Forschungszentrum Juelich,
  based on the w_of_z implementation by Steven G. Johnson [http://math.mit.edu/~stevenj], Massachusetts Institute of Technology.</p>
<p>
</p>
<hr />
<h1><a name="see_also">SEE ALSO</a></h1>
<p>Related complex error functions in liberfc:</p>
<p><strong>w_of_z(3)</strong>, <strong>dawson(3)</strong>, <strong>cerf(3)</strong>, <strong>erfcx(3)</strong>, <strong>erfi(3)</strong>.</p>
<p>
</p>
<hr />
<h1><a name="copying">COPYING</a></h1>
<p>Copyright (c) 2013 Forschungszentrum Juelich GmbH</p>
<p>Software: MIT License.</p>
<p>This documentation: Creative Commons Attribution Share Alike.</p>

</body>

</html>


==> anc/code/src/libcerf-1.3/man/voigt.pod <==
=pod

=begin html

<link rel="stylesheet" href="../podstyle.css" type="text/css" />

=end html

=head1 NAME

voigt - Voigt's function, convolution of Gaussian and Lorentzian

=head1 SYNOPSIS

B<#include <cerf.h>>

B<double voigt ( double x, double sigma, double gamma );>

=head1 DESCRIPTION

The function B<voigt> returns Voigt's convolution

  voigt(x,sigma,gamma) = integral G(t,sigma) L(x-t,gamma) dt

of a Gaussian

  G(x,sigma) = 1/sqrt(2*pi)/|sigma| * exp(-x^2/2/sigma^2)

and a Lorentzian

  L(x,gamma) = |gamma| / pi / ( x^2 + gamma^2 ),

with the integral extending from -infinity to +infinity.

If sigma=0, L(x,gamma) is returned. Conversely, if gamma=0, G(x,sigma) is returned.

If sigma=gamma=0, the return value is Inf for x=0, and 0 for all other x. It is advisable to test input arguments to exclude this irregular case.

=head1 RESOURCES

Project web site: http://apps.jcns.fz-juelich.de/libcerf

=head1 REFERENCES

Formula (7.4.13) in Abramowitz & Stegun (1964) relates Voigt's convolution integral to Faddeeva's function B<w_of_z>, upon which this implementation is based:

   voigt(x,sigma,gamma) = Re[w(z)] / sqrt(2*pi) / |sigma|

with

   z = (x+i*|gamma|) / sqrt(2) / |sigma|.


=head1 BUG REPORTS

Please report bugs to the authors.

=head1 AUTHORS

Joachim Wuttke <j.wuttke@fz-juelich.de>, Forschungszentrum Juelich,
  based on the w_of_z implementation by Steven G. Johnson [http://math.mit.edu/~stevenj], Massachusetts Institute of Technology.

=head1 SEE ALSO

Related complex error functions in liberfc:

B<w_of_z(3)>, B<dawson(3)>, B<cerf(3)>, B<erfcx(3)>, B<erfi(3)>.

=head1 COPYING

Copyright (c) 2013 Forschungszentrum Juelich GmbH

Software: MIT License.

This documentation: Creative Commons Attribution Share Alike.


==> anc/code/src/libcerf-1.3/man/w_of_z.3 <==
.\" Automatically generated by Pod::Man 2.25 (Pod::Simple 3.16)
.\"
.\" Standard preamble:
.\" ========================================================================
.de Sp \" Vertical space (when we can't use .PP)
.if t .sp .5v
.if n .sp
..
.de Vb \" Begin verbatim text
.ft CW
.nf
.ne \\$1
..
.de Ve \" End verbatim text
.ft R
.fi
..
.\" Set up some character translations and predefined strings.  \*(-- will
.\" give an unbreakable dash, \*(PI will give pi, \*(L" will give a left
.\" double quote, and \*(R" will give a right double quote.  \*(C+ will
.\" give a nicer C++.  Capital omega is used to do unbreakable dashes and
.\" therefore won't be available.  \*(C` and \*(C' expand to `' in nroff,
.\" nothing in troff, for use with C<>.
.tr \(*W-
.ds C+ C\v'-.1v'\h'-1p'\s-2+\h'-1p'+\s0\v'.1v'\h'-1p'
.ie n \{\
.    ds -- \(*W-
.    ds PI pi
.    if (\n(.H=4u)&(1m=24u) .ds -- \(*W\h'-12u'\(*W\h'-12u'-\" diablo 10 pitch
.    if (\n(.H=4u)&(1m=20u) .ds -- \(*W\h'-12u'\(*W\h'-8u'-\"  diablo 12 pitch
.    ds L" ""
.    ds R" ""
.    ds C` ""
.    ds C' ""
'br\}
.el\{\
.    ds -- \|\(em\|
.    ds PI \(*p
.    ds L" ``
.    ds R" ''
'br\}
.\"
.\" Escape single quotes in literal strings from groff's Unicode transform.
.ie \n(.g .ds Aq \(aq
.el       .ds Aq '
.\"
.\" If the F register is turned on, we'll generate index entries on stderr for
.\" titles (.TH), headers (.SH), subsections (.SS), items (.Ip), and index
.\" entries marked with X<> in POD.  Of course, you'll have to process the
.\" output yourself in some meaningful fashion.
.ie \nF \{\
.    de IX
.    tm Index:\\$1\t\\n%\t"\\$2"
..
.    nr % 0
.    rr F
.\}
.el \{\
.    de IX
..
.\}
.\"
.\" Accent mark definitions (@(#)ms.acc 1.5 88/02/08 SMI; from UCB 4.2).
.\" Fear.  Run.  Save yourself.  No user-serviceable parts.
.    \" fudge factors for nroff and troff
.if n \{\
.    ds #H 0
.    ds #V .8m
.    ds #F .3m
.    ds #[ \f1
.    ds #] \fP
.\}
.if t \{\
.    ds #H ((1u-(\\\\n(.fu%2u))*.13m)
.    ds #V .6m
.    ds #F 0
.    ds #[ \&
.    ds #] \&
.\}
.    \" simple accents for nroff and troff
.if n \{\
.    ds ' \&
.    ds ` \&
.    ds ^ \&
.    ds , \&
.    ds ~ ~
.    ds /
.\}
.if t \{\
.    ds ' \\k:\h'-(\\n(.wu*8/10-\*(#H)'\'\h"|\\n:u"
.    ds ` \\k:\h'-(\\n(.wu*8/10-\*(#H)'\`\h'|\\n:u'
.    ds ^ \\k:\h'-(\\n(.wu*10/11-\*(#H)'^\h'|\\n:u'
.    ds , \\k:\h'-(\\n(.wu*8/10)',\h'|\\n:u'
.    ds ~ \\k:\h'-(\\n(.wu-\*(#H-.1m)'~\h'|\\n:u'
.    ds / \\k:\h'-(\\n(.wu*8/10-\*(#H)'\z\(sl\h'|\\n:u'
.\}
.    \" troff and (daisy-wheel) nroff accents
.ds : \\k:\h'-(\\n(.wu*8/10-\*(#H+.1m+\*(#F)'\v'-\*(#V'\z.\h'.2m+\*(#F'.\h'|\\n:u'\v'\*(#V'
.ds 8 \h'\*(#H'\(*b\h'-\*(#H'
.ds o \\k:\h'-(\\n(.wu+\w'\(de'u-\*(#H)/2u'\v'-.3n'\*(#[\z\(de\v'.3n'\h'|\\n:u'\*(#]
.ds d- \h'\*(#H'\(pd\h'-\w'~'u'\v'-.25m'\f2\(hy\fP\v'.25m'\h'-\*(#H'
.ds D- D\\k:\h'-\w'D'u'\v'-.11m'\z\(hy\v'.11m'\h'|\\n:u'
.ds th \*(#[\v'.3m'\s+1I\s-1\v'-.3m'\h'-(\w'I'u*2/3)'\s-1o\s+1\*(#]
.ds Th \*(#[\s+2I\s-2\h'-\w'I'u*3/5'\v'-.3m'o\v'.3m'\*(#]
.ds ae a\h'-(\w'a'u*4/10)'e
.ds Ae A\h'-(\w'A'u*4/10)'E
.    \" corrections for vroff
.if v .ds ~ \\k:\h'-(\\n(.wu*9/10-\*(#H)'\s-2\u~\d\s+2\h'|\\n:u'
.if v .ds ^ \\k:\h'-(\\n(.wu*10/11-\*(#H)'\v'-.4m'^\v'.4m'\h'|\\n:u'
.    \" for low resolution devices (crt and lpr)
.if \n(.H>23 .if \n(.V>19 \
\{\
.    ds : e
.    ds 8 ss
.    ds o a
.    ds d- d\h'-1'\(ga
.    ds D- D\h'-1'\(hy
.    ds th \o'bp'
.    ds Th \o'LP'
.    ds ae ae
.    ds Ae AE
.\}
.rm #[ #] #H #V #F C
.\" ========================================================================
.\"
.IX Title "w_of_z 3"
.TH w_of_z 3 "2013-03-11" "perl v5.14.2" "libcerf manual"
.\" For nroff, turn off justification.  Always turn off hyphenation; it makes
.\" way too many mistakes in technical documents.
.if n .ad l
.nh
.SH "NAME"
w_of_z, im_w_of_x \- Faddeeva's rescaled complex error function
.SH "SYNOPSIS"
.IX Header "SYNOPSIS"
\&\fB#include <cerf.h\fR>
.PP
\&\fBdouble _Complex w_of_z ( double _Complex z );\fR
.PP
\&\fBdouble im_w_of_x ( double x );\fR
.SH "DESCRIPTION"
.IX Header "DESCRIPTION"
Faddeeva's rescaled complex error function w(z), also called the plasma dispersion function.
.PP
\&\fBw_of_z\fR returns w(z) = exp(\-z^2) * erfc(\-i*z).
.PP
\&\fBim_w_of_x\fR returns Im[w(x)].
.SH "RESOURCES"
.IX Header "RESOURCES"
Project web site: http://apps.jcns.fz\-juelich.de/libcerf
.SH "REFERENCES"
.IX Header "REFERENCES"
To compute w(z), a combination of two algorithms is used:
.PP
For sufficiently large |z|, a continued-fraction expansion similar
to those described by Gautschi (1970) and Poppe & Wijers (1990).
.PP
Otherwise, Algorithm 916 by Zaghloul & Ali (2011), which is
generally competitive at small |z|,
and more accurate than the Poppe & Wijers expansion in some regions,
e.g. in the vicinity of z=1+i.
.PP
To compute Im[w(x)], Chebyshev polynomials and continous fractions are used.
.PP
Milton Abramowitz and Irene M. Stegun, \*(L"Handbook of Mathematical Functions\*(R", National Bureau of Standards (1964): Formula (7.1.3) introduces the nameless function w(z).
.PP
Walter Gautschi, \*(L"Efficient computation of the complex error function,\*(R" \s-1SIAM\s0 J. Numer. Anal. 7, 187 (1970).
.PP
G. P. M. Poppe and C. M. J. Wijers, \*(L"More efficient computation of the complex error function,\*(R" \s-1ACM\s0 Trans. Math. Soft. 16, 38 (1990).
.PP
Mofreh R. Zaghloul and Ahmed N. Ali, \*(L"Algorithm 916: Computing the Faddeyeva and Voigt Functions,\*(R" \s-1ACM\s0 Trans. Math. Soft. 38, 15 (2011).
.PP
Steven G. Johnson, http://ab\-initio.mit.edu/Faddeeva (accessed January 2013).
.SH "BUG REPORTS"
.IX Header "BUG REPORTS"
Please report bugs to the authors.
.SH "AUTHORS"
.IX Header "AUTHORS"
Steven G. Johnson [http://math.mit.edu/~stevenj],
  Massachusetts Institute of Technology,
  researched the numerics, and implemented the Faddeeva function.
.PP
Joachim Wuttke <j.wuttke@fz\-juelich.de>, Forschungszentrum Juelich,
  reorganized the code into a library, and wrote this man page.
.SH "SEE ALSO"
.IX Header "SEE ALSO"
This function is used within liberfc to compute several other complex error functions:
.PP
\&\fB\f(BIdawson\fB\|(3)\fR, \fB\f(BIvoigt\fB\|(3)\fR, \fB\f(BIcerf\fB\|(3)\fR, \fB\f(BIerfcx\fB\|(3)\fR, \fB\f(BIerfi\fB\|(3)\fR.
.SH "COPYING"
.IX Header "COPYING"
Copyright (c) 2012 Massachusetts Institute of Technology
.PP
Copyright (c) 2013 Forschungszentrum Juelich GmbH
.PP
Software: \s-1MIT\s0 License.
.PP
This documentation: Creative Commons Attribution Share Alike.


==> anc/code/src/libcerf-1.3/man/w_of_z.html <==
<?xml version="1.0" ?>
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN" "http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml">
<head>
<title>libcerf - Complex error, Faddeeva, Dawson, and Voigt functions</title>
<meta http-equiv="content-type" content="text/html; charset=utf-8" />
<link rev="made" href="mailto:root@localhost" />
</head>

<body style="background-color: white">


<!-- INDEX BEGIN -->
<div name="index">
<p><a name="__index__"></a></p>
<!--

<ul>

	<li><a href="#name">NAME</a></li>
	<li><a href="#synopsis">SYNOPSIS</a></li>
	<li><a href="#description">DESCRIPTION</a></li>
	<li><a href="#resources">RESOURCES</a></li>
	<li><a href="#references">REFERENCES</a></li>
	<li><a href="#bug_reports">BUG REPORTS</a></li>
	<li><a href="#authors">AUTHORS</a></li>
	<li><a href="#see_also">SEE ALSO</a></li>
	<li><a href="#copying">COPYING</a></li>
</ul>

-->


</div>
<!-- INDEX END -->

<link rel="stylesheet" href="../podstyle.css" type="text/css" /><p>
</p>
<hr />
<h1><a name="name">NAME</a></h1>
<p>w_of_z, im_w_of_x - Faddeeva's rescaled complex error function</p>
<p>
</p>
<hr />
<h1><a name="synopsis">SYNOPSIS</a></h1>
<p><strong>#include &lt;cerf.h</strong>&gt;</p>
<p><strong>double _Complex w_of_z ( double _Complex z );</strong></p>
<p><strong>double im_w_of_x ( double x );</strong></p>
<p>
</p>
<hr />
<h1><a name="description">DESCRIPTION</a></h1>
<p>Faddeeva's rescaled complex error function w(z), also called the plasma dispersion function.</p>
<p><strong>w_of_z</strong> returns w(z) = exp(-z^2) * erfc(-i*z).</p>
<p><strong>im_w_of_x</strong> returns Im[w(x)].</p>
<p>
</p>
<hr />
<h1><a name="resources">RESOURCES</a></h1>
<p>Project web site: <a href="http://apps.jcns.fz-juelich.de/libcerf">http://apps.jcns.fz-juelich.de/libcerf</a></p>
<p>
</p>
<hr />
<h1><a name="references">REFERENCES</a></h1>
<p>To compute w(z), a combination of two algorithms is used:</p>
<p>For sufficiently large |z|, a continued-fraction expansion similar
to those described by Gautschi (1970) and Poppe &amp; Wijers (1990).</p>
<p>Otherwise, Algorithm 916 by Zaghloul &amp; Ali (2011), which is
generally competitive at small |z|,
and more accurate than the Poppe &amp; Wijers expansion in some regions,
e.g. in the vicinity of z=1+i.</p>
<p>To compute Im[w(x)], Chebyshev polynomials and continous fractions are used.</p>
<p>Milton Abramowitz and Irene M. Stegun, &quot;Handbook of Mathematical Functions&quot;, National Bureau of Standards (1964): Formula (7.1.3) introduces the nameless function w(z).</p>
<p>Walter Gautschi, &quot;Efficient computation of the complex error function,&quot; SIAM J. Numer. Anal. 7, 187 (1970).</p>
<p>G. P. M. Poppe and C. M. J. Wijers, &quot;More efficient computation of the complex error function,&quot; ACM Trans. Math. Soft. 16, 38 (1990).</p>
<p>Mofreh R. Zaghloul and Ahmed N. Ali, &quot;Algorithm 916: Computing the Faddeyeva and Voigt Functions,&quot; ACM Trans. Math. Soft. 38, 15 (2011).</p>
<p>Steven G. Johnson, <a href="http://ab-initio.mit.edu/Faddeeva">http://ab-initio.mit.edu/Faddeeva</a> (accessed January 2013).</p>
<p>
</p>
<hr />
<h1><a name="bug_reports">BUG REPORTS</a></h1>
<p>Please report bugs to the authors.</p>
<p>
</p>
<hr />
<h1><a name="authors">AUTHORS</a></h1>
<p>Steven G. Johnson [http://math.mit.edu/~stevenj],
  Massachusetts Institute of Technology,
  researched the numerics, and implemented the Faddeeva function.</p>
<p>Joachim Wuttke &lt;<a href="mailto:j.wuttke@fz-juelich.de">j.wuttke@fz-juelich.de</a>&gt;, Forschungszentrum Juelich,
  reorganized the code into a library, and wrote this man page.</p>
<p>
</p>
<hr />
<h1><a name="see_also">SEE ALSO</a></h1>
<p>This function is used within liberfc to compute several other complex error functions:</p>
<p><strong>dawson(3)</strong>, <strong>voigt(3)</strong>, <strong>cerf(3)</strong>, <strong>erfcx(3)</strong>, <strong>erfi(3)</strong>.</p>
<p>
</p>
<hr />
<h1><a name="copying">COPYING</a></h1>
<p>Copyright (c) 2012 Massachusetts Institute of Technology</p>
<p>Copyright (c) 2013 Forschungszentrum Juelich GmbH</p>
<p>Software: MIT License.</p>
<p>This documentation: Creative Commons Attribution Share Alike.</p>

</body>

</html>


==> anc/code/src/libcerf-1.3/man/w_of_z.pod <==
=pod

=begin html

<link rel="stylesheet" href="../podstyle.css" type="text/css" />

=end html

=head1 NAME

w_of_z, im_w_of_x - Faddeeva's rescaled complex error function

=head1 SYNOPSIS

B<#include <cerf.h>>

B<double _Complex w_of_z ( double _Complex z );>

B<double im_w_of_x ( double x );>

=head1 DESCRIPTION

Faddeeva's rescaled complex error function w(z), also called the plasma dispersion function.

B<w_of_z> returns w(z) = exp(-z^2) * erfc(-i*z).

B<im_w_of_x> returns Im[w(x)].

=head1 RESOURCES

Project web site: http://apps.jcns.fz-juelich.de/libcerf

=head1 REFERENCES

To compute w(z), a combination of two algorithms is used:

For sufficiently large |z|, a continued-fraction expansion similar
to those described by Gautschi (1970) and Poppe & Wijers (1990).

Otherwise, Algorithm 916 by Zaghloul & Ali (2011), which is
generally competitive at small |z|,
and more accurate than the Poppe & Wijers expansion in some regions,
e.g. in the vicinity of z=1+i.

To compute Im[w(x)], Chebyshev polynomials and continous fractions are used.

Milton Abramowitz and Irene M. Stegun, "Handbook of Mathematical Functions", National Bureau of Standards (1964): Formula (7.1.3) introduces the nameless function w(z). 

Walter Gautschi, "Efficient computation of the complex error function," SIAM J. Numer. Anal. 7, 187 (1970).

G. P. M. Poppe and C. M. J. Wijers, "More efficient computation of the complex error function," ACM Trans. Math. Soft. 16, 38 (1990).

Mofreh R. Zaghloul and Ahmed N. Ali, "Algorithm 916: Computing the Faddeyeva and Voigt Functions," ACM Trans. Math. Soft. 38, 15 (2011).

Steven G. Johnson, http://ab-initio.mit.edu/Faddeeva (accessed January 2013).

=head1 BUG REPORTS

Please report bugs to the authors.

=head1 AUTHORS

Steven G. Johnson [http://math.mit.edu/~stevenj],
  Massachusetts Institute of Technology,
  researched the numerics, and implemented the Faddeeva function.

Joachim Wuttke <j.wuttke@fz-juelich.de>, Forschungszentrum Juelich,
  reorganized the code into a library, and wrote this man page.

=head1 SEE ALSO

This function is used within liberfc to compute several other complex error functions:

B<dawson(3)>, B<voigt(3)>, B<cerf(3)>, B<erfcx(3)>, B<erfi(3)>.

=head1 COPYING

Copyright (c) 2012 Massachusetts Institute of Technology

Copyright (c) 2013 Forschungszentrum Juelich GmbH

Software: MIT License.

This documentation: Creative Commons Attribution Share Alike.


==> anc/code/src/libcerf-1.3/stamp-h1 <==
timestamp for config.h


==> anc/code/src/libcerf-1.3/test/.deps/run_w_of_z.Po <==
run_w_of_z.o: run_w_of_z.c /usr/include/stdio.h /usr/include/features.h \
 /usr/include/stdc-predef.h /usr/include/sys/cdefs.h \
 /usr/include/bits/wordsize.h /usr/include/gnu/stubs.h \
 /usr/include/gnu/stubs-64.h \
 /usr/lib64/gcc/x86_64-suse-linux/4.7/include/stddef.h \
 /usr/include/bits/types.h /usr/include/bits/typesizes.h \
 /usr/include/libio.h /usr/include/_G_config.h /usr/include/wchar.h \
 /usr/lib64/gcc/x86_64-suse-linux/4.7/include/stdarg.h \
 /usr/include/bits/stdio_lim.h /usr/include/bits/sys_errlist.h \
 /usr/include/bits/stdio.h /usr/include/stdlib.h \
 /usr/include/bits/waitflags.h /usr/include/bits/waitstatus.h \
 /usr/include/endian.h /usr/include/bits/endian.h \
 /usr/include/bits/byteswap.h /usr/include/bits/byteswap-16.h \
 /usr/include/sys/types.h /usr/include/time.h /usr/include/sys/select.h \
 /usr/include/bits/select.h /usr/include/bits/sigset.h \
 /usr/include/bits/time.h /usr/include/sys/sysmacros.h \
 /usr/include/bits/pthreadtypes.h /usr/include/alloca.h \
 /usr/include/bits/stdlib-float.h ../lib/cerf.h /usr/include/complex.h \
 /usr/include/bits/mathdef.h /usr/include/bits/cmathcalls.h ../lib/defs.h

/usr/include/stdio.h:

/usr/include/features.h:

/usr/include/stdc-predef.h:

/usr/include/sys/cdefs.h:

/usr/include/bits/wordsize.h:

/usr/include/gnu/stubs.h:

/usr/include/gnu/stubs-64.h:

/usr/lib64/gcc/x86_64-suse-linux/4.7/include/stddef.h:

/usr/include/bits/types.h:

/usr/include/bits/typesizes.h:

/usr/include/libio.h:

/usr/include/_G_config.h:

/usr/include/wchar.h:

/usr/lib64/gcc/x86_64-suse-linux/4.7/include/stdarg.h:

/usr/include/bits/stdio_lim.h:

/usr/include/bits/sys_errlist.h:

/usr/include/bits/stdio.h:

/usr/include/stdlib.h:

/usr/include/bits/waitflags.h:

/usr/include/bits/waitstatus.h:

/usr/include/endian.h:

/usr/include/bits/endian.h:

/usr/include/bits/byteswap.h:

/usr/include/bits/byteswap-16.h:

/usr/include/sys/types.h:

/usr/include/time.h:

/usr/include/sys/select.h:

/usr/include/bits/select.h:

/usr/include/bits/sigset.h:

/usr/include/bits/time.h:

/usr/include/sys/sysmacros.h:

/usr/include/bits/pthreadtypes.h:

/usr/include/alloca.h:

/usr/include/bits/stdlib-float.h:

../lib/cerf.h:

/usr/include/complex.h:

/usr/include/bits/mathdef.h:

/usr/include/bits/cmathcalls.h:

../lib/defs.h:


==> anc/code/src/libcerf-1.3/test/.deps/runvoigt.Po <==
runvoigt.o: runvoigt.c /usr/include/stdio.h /usr/include/features.h \
 /usr/include/stdc-predef.h /usr/include/sys/cdefs.h \
 /usr/include/bits/wordsize.h /usr/include/gnu/stubs.h \
 /usr/include/gnu/stubs-64.h \
 /usr/lib64/gcc/x86_64-suse-linux/4.7/include/stddef.h \
 /usr/include/bits/types.h /usr/include/bits/typesizes.h \
 /usr/include/libio.h /usr/include/_G_config.h /usr/include/wchar.h \
 /usr/lib64/gcc/x86_64-suse-linux/4.7/include/stdarg.h \
 /usr/include/bits/stdio_lim.h /usr/include/bits/sys_errlist.h \
 /usr/include/bits/stdio.h /usr/include/stdlib.h \
 /usr/include/bits/waitflags.h /usr/include/bits/waitstatus.h \
 /usr/include/endian.h /usr/include/bits/endian.h \
 /usr/include/bits/byteswap.h /usr/include/bits/byteswap-16.h \
 /usr/include/sys/types.h /usr/include/time.h /usr/include/sys/select.h \
 /usr/include/bits/select.h /usr/include/bits/sigset.h \
 /usr/include/bits/time.h /usr/include/sys/sysmacros.h \
 /usr/include/bits/pthreadtypes.h /usr/include/alloca.h \
 /usr/include/bits/stdlib-float.h ../lib/cerf.h /usr/include/complex.h \
 /usr/include/bits/mathdef.h /usr/include/bits/cmathcalls.h

/usr/include/stdio.h:

/usr/include/features.h:

/usr/include/stdc-predef.h:

/usr/include/sys/cdefs.h:

/usr/include/bits/wordsize.h:

/usr/include/gnu/stubs.h:

/usr/include/gnu/stubs-64.h:

/usr/lib64/gcc/x86_64-suse-linux/4.7/include/stddef.h:

/usr/include/bits/types.h:

/usr/include/bits/typesizes.h:

/usr/include/libio.h:

/usr/include/_G_config.h:

/usr/include/wchar.h:

/usr/lib64/gcc/x86_64-suse-linux/4.7/include/stdarg.h:

/usr/include/bits/stdio_lim.h:

/usr/include/bits/sys_errlist.h:

/usr/include/bits/stdio.h:

/usr/include/stdlib.h:

/usr/include/bits/waitflags.h:

/usr/include/bits/waitstatus.h:

/usr/include/endian.h:

/usr/include/bits/endian.h:

/usr/include/bits/byteswap.h:

/usr/include/bits/byteswap-16.h:

/usr/include/sys/types.h:

/usr/include/time.h:

/usr/include/sys/select.h:

/usr/include/bits/select.h:

/usr/include/bits/sigset.h:

/usr/include/bits/time.h:

/usr/include/sys/sysmacros.h:

/usr/include/bits/pthreadtypes.h:

/usr/include/alloca.h:

/usr/include/bits/stdlib-float.h:

../lib/cerf.h:

/usr/include/complex.h:

/usr/include/bits/mathdef.h:

/usr/include/bits/cmathcalls.h:


==> anc/code/src/libcerf-1.3/test/.deps/test1.Po <==
test1.o: test1.c ../lib/cerf.h /usr/include/complex.h \
 /usr/include/features.h /usr/include/stdc-predef.h \
 /usr/include/sys/cdefs.h /usr/include/bits/wordsize.h \
 /usr/include/gnu/stubs.h /usr/include/gnu/stubs-64.h \
 /usr/include/bits/mathdef.h /usr/include/bits/cmathcalls.h \
 /usr/lib64/gcc/x86_64-suse-linux/4.7/include/float.h /usr/include/math.h \
 /usr/include/bits/huge_val.h /usr/include/bits/huge_valf.h \
 /usr/include/bits/huge_vall.h /usr/include/bits/inf.h \
 /usr/include/bits/nan.h /usr/include/bits/mathcalls.h \
 /usr/include/bits/mathinline.h ../lib/defs.h /usr/include/stdio.h \
 /usr/lib64/gcc/x86_64-suse-linux/4.7/include/stddef.h \
 /usr/include/bits/types.h /usr/include/bits/typesizes.h \
 /usr/include/libio.h /usr/include/_G_config.h /usr/include/wchar.h \
 /usr/lib64/gcc/x86_64-suse-linux/4.7/include/stdarg.h \
 /usr/include/bits/stdio_lim.h /usr/include/bits/sys_errlist.h \
 /usr/include/bits/stdio.h

../lib/cerf.h:

/usr/include/complex.h:

/usr/include/features.h:

/usr/include/stdc-predef.h:

/usr/include/sys/cdefs.h:

/usr/include/bits/wordsize.h:

/usr/include/gnu/stubs.h:

/usr/include/gnu/stubs-64.h:

/usr/include/bits/mathdef.h:

/usr/include/bits/cmathcalls.h:

/usr/lib64/gcc/x86_64-suse-linux/4.7/include/float.h:

/usr/include/math.h:

/usr/include/bits/huge_val.h:

/usr/include/bits/huge_valf.h:

/usr/include/bits/huge_vall.h:

/usr/include/bits/inf.h:

/usr/include/bits/nan.h:

/usr/include/bits/mathcalls.h:

/usr/include/bits/mathinline.h:

../lib/defs.h:

/usr/include/stdio.h:

/usr/lib64/gcc/x86_64-suse-linux/4.7/include/stddef.h:

/usr/include/bits/types.h:

/usr/include/bits/typesizes.h:

/usr/include/libio.h:

/usr/include/_G_config.h:

/usr/include/wchar.h:

/usr/lib64/gcc/x86_64-suse-linux/4.7/include/stdarg.h:

/usr/include/bits/stdio_lim.h:

/usr/include/bits/sys_errlist.h:

/usr/include/bits/stdio.h:


==> anc/code/src/libcerf-1.3/test/Makefile <==
# Makefile.in generated by automake 1.13.3 from Makefile.am.
# test/Makefile.  Generated from Makefile.in by configure.

# Copyright (C) 1994-2013 Free Software Foundation, Inc.

# This Makefile.in is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY, to the extent permitted by law; without
# even the implied warranty of MERCHANTABILITY or FITNESS FOR A
# PARTICULAR PURPOSE.



# Library libcerf:
#   Compute complex error functions, based on a new implementation of
#   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
# 
# File test/Makefile.am:
#   Input for the build process using GNU autotools.
# 
# Copyright:
#   (C) 2012 Massachusetts Institute of Technology
#   (C) 2013 Forschungszentrum Jülich GmbH
# 
# Licence:
#   MIT Licence. See ../COPYING.
# 
# Authors:
#   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
#   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
# 
# Website:
#   http://apps.jcns.fz-juelich.de/libcerf


am__is_gnu_make = test -n '$(MAKEFILE_LIST)' && test -n '$(MAKELEVEL)'
am__make_running_with_option = \
  case $${target_option-} in \
      ?) ;; \
      *) echo "am__make_running_with_option: internal error: invalid" \
              "target option '$${target_option-}' specified" >&2; \
         exit 1;; \
  esac; \
  has_opt=no; \
  sane_makeflags=$$MAKEFLAGS; \
  if $(am__is_gnu_make); then \
    sane_makeflags=$$MFLAGS; \
  else \
    case $$MAKEFLAGS in \
      *\\[\ \	]*) \
        bs=\\; \
        sane_makeflags=`printf '%s\n' "$$MAKEFLAGS" \
          | sed "s/$$bs$$bs[$$bs $$bs	]*//g"`;; \
    esac; \
  fi; \
  skip_next=no; \
  strip_trailopt () \
  { \
    flg=`printf '%s\n' "$$flg" | sed "s/$$1.*$$//"`; \
  }; \
  for flg in $$sane_makeflags; do \
    test $$skip_next = yes && { skip_next=no; continue; }; \
    case $$flg in \
      *=*|--*) continue;; \
        -*I) strip_trailopt 'I'; skip_next=yes;; \
      -*I?*) strip_trailopt 'I';; \
        -*O) strip_trailopt 'O'; skip_next=yes;; \
      -*O?*) strip_trailopt 'O';; \
        -*l) strip_trailopt 'l'; skip_next=yes;; \
      -*l?*) strip_trailopt 'l';; \
      -[dEDm]) skip_next=yes;; \
      -[JT]) skip_next=yes;; \
    esac; \
    case $$flg in \
      *$$target_option*) has_opt=yes; break;; \
    esac; \
  done; \
  test $$has_opt = yes
am__make_dryrun = (target_option=n; $(am__make_running_with_option))
am__make_keepgoing = (target_option=k; $(am__make_running_with_option))
pkgdatadir = $(datadir)/cerf
pkgincludedir = $(includedir)/cerf
pkglibdir = $(libdir)/cerf
pkglibexecdir = $(libexecdir)/cerf
am__cd = CDPATH="$${ZSH_VERSION+.}$(PATH_SEPARATOR)" && cd
install_sh_DATA = $(install_sh) -c -m 644
install_sh_PROGRAM = $(install_sh) -c
install_sh_SCRIPT = $(install_sh) -c
INSTALL_HEADER = $(INSTALL_DATA)
transform = $(program_transform_name)
NORMAL_INSTALL = :
PRE_INSTALL = :
POST_INSTALL = :
NORMAL_UNINSTALL = :
PRE_UNINSTALL = :
POST_UNINSTALL = :
build_triplet = x86_64-unknown-linux-gnu
host_triplet = x86_64-unknown-linux-gnu
noinst_PROGRAMS = test_libcerf_1$(EXEEXT) runvoigt$(EXEEXT) \
	run_w_of_z$(EXEEXT)
subdir = test
DIST_COMMON = $(srcdir)/Makefile.in $(srcdir)/Makefile.am \
	$(top_srcdir)/build-aux/depcomp
ACLOCAL_M4 = $(top_srcdir)/aclocal.m4
am__aclocal_m4_deps = $(top_srcdir)/m4/libtool.m4 \
	$(top_srcdir)/m4/ltoptions.m4 $(top_srcdir)/m4/ltsugar.m4 \
	$(top_srcdir)/m4/ltversion.m4 $(top_srcdir)/m4/lt~obsolete.m4 \
	$(top_srcdir)/configure.ac
am__configure_deps = $(am__aclocal_m4_deps) $(CONFIGURE_DEPENDENCIES) \
	$(ACLOCAL_M4)
mkinstalldirs = $(install_sh) -d
CONFIG_HEADER = $(top_builddir)/config.h
CONFIG_CLEAN_FILES =
CONFIG_CLEAN_VPATH_FILES =
PROGRAMS = $(noinst_PROGRAMS)
am_run_w_of_z_OBJECTS = run_w_of_z.$(OBJEXT)
run_w_of_z_OBJECTS = $(am_run_w_of_z_OBJECTS)
run_w_of_z_LDADD = $(LDADD)
AM_V_lt = $(am__v_lt_$(V))
am__v_lt_ = $(am__v_lt_$(AM_DEFAULT_VERBOSITY))
am__v_lt_0 = --silent
am__v_lt_1 = 
am_runvoigt_OBJECTS = runvoigt.$(OBJEXT)
runvoigt_OBJECTS = $(am_runvoigt_OBJECTS)
runvoigt_LDADD = $(LDADD)
am_test_libcerf_1_OBJECTS = test1.$(OBJEXT)
test_libcerf_1_OBJECTS = $(am_test_libcerf_1_OBJECTS)
test_libcerf_1_LDADD = $(LDADD)
AM_V_P = $(am__v_P_$(V))
am__v_P_ = $(am__v_P_$(AM_DEFAULT_VERBOSITY))
am__v_P_0 = false
am__v_P_1 = :
AM_V_GEN = $(am__v_GEN_$(V))
am__v_GEN_ = $(am__v_GEN_$(AM_DEFAULT_VERBOSITY))
am__v_GEN_0 = @echo "  GEN     " $@;
am__v_GEN_1 = 
AM_V_at = $(am__v_at_$(V))
am__v_at_ = $(am__v_at_$(AM_DEFAULT_VERBOSITY))
am__v_at_0 = @
am__v_at_1 = 
DEFAULT_INCLUDES = -I. -I$(top_builddir)
depcomp = $(SHELL) $(top_srcdir)/build-aux/depcomp
am__depfiles_maybe = depfiles
am__mv = mv -f
COMPILE = $(CC) $(DEFS) $(DEFAULT_INCLUDES) $(INCLUDES) $(AM_CPPFLAGS) \
	$(CPPFLAGS) $(AM_CFLAGS) $(CFLAGS)
LTCOMPILE = $(LIBTOOL) $(AM_V_lt) --tag=CC $(AM_LIBTOOLFLAGS) \
	$(LIBTOOLFLAGS) --mode=compile $(CC) $(DEFS) \
	$(DEFAULT_INCLUDES) $(INCLUDES) $(AM_CPPFLAGS) $(CPPFLAGS) \
	$(AM_CFLAGS) $(CFLAGS)
AM_V_CC = $(am__v_CC_$(V))
am__v_CC_ = $(am__v_CC_$(AM_DEFAULT_VERBOSITY))
am__v_CC_0 = @echo "  CC      " $@;
am__v_CC_1 = 
CCLD = $(CC)
LINK = $(LIBTOOL) $(AM_V_lt) --tag=CC $(AM_LIBTOOLFLAGS) \
	$(LIBTOOLFLAGS) --mode=link $(CCLD) $(AM_CFLAGS) $(CFLAGS) \
	$(AM_LDFLAGS) $(LDFLAGS) -o $@
AM_V_CCLD = $(am__v_CCLD_$(V))
am__v_CCLD_ = $(am__v_CCLD_$(AM_DEFAULT_VERBOSITY))
am__v_CCLD_0 = @echo "  CCLD    " $@;
am__v_CCLD_1 = 
SOURCES = $(run_w_of_z_SOURCES) $(runvoigt_SOURCES) \
	$(test_libcerf_1_SOURCES)
DIST_SOURCES = $(run_w_of_z_SOURCES) $(runvoigt_SOURCES) \
	$(test_libcerf_1_SOURCES)
am__can_run_installinfo = \
  case $$AM_UPDATE_INFO_DIR in \
    n|no|NO) false;; \
    *) (install-info --version) >/dev/null 2>&1;; \
  esac
am__tagged_files = $(HEADERS) $(SOURCES) $(TAGS_FILES) $(LISP)
# Read a list of newline-separated strings from the standard input,
# and print each of them once, without duplicates.  Input order is
# *not* preserved.
am__uniquify_input = $(AWK) '\
  BEGIN { nonempty = 0; } \
  { items[$$0] = 1; nonempty = 1; } \
  END { if (nonempty) { for (i in items) print i; }; } \
'
# Make sure the list of sources is unique.  This is necessary because,
# e.g., the same source file might be shared among _SOURCES variables
# for different programs/libraries.
am__define_uniq_tagged_files = \
  list='$(am__tagged_files)'; \
  unique=`for i in $$list; do \
    if test -f "$$i"; then echo $$i; else echo $(srcdir)/$$i; fi; \
  done | $(am__uniquify_input)`
ETAGS = etags
CTAGS = ctags
DISTFILES = $(DIST_COMMON) $(DIST_SOURCES) $(TEXINFOS) $(EXTRA_DIST)
ACLOCAL = ${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing aclocal-1.13
AMTAR = $${TAR-tar}
AM_CFLAGS = -pedantic -Wall -Werror -I$(srcdir)/../lib
AM_DEFAULT_VERBOSITY = 1
AR = ar
AUTOCONF = ${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing autoconf
AUTOHEADER = ${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing autoheader
AUTOMAKE = ${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing automake-1.13
AWK = gawk
CC = gcc -std=gnu99
CCDEPMODE = depmode=gcc3
CFLAGS = -g -O2
CPP = gcc -E
CPPFLAGS = 
CYGPATH_W = echo
DEFS = -DHAVE_CONFIG_H
DEPDIR = .deps
DLLTOOL = false
DSYMUTIL = 
DUMPBIN = 
ECHO_C = 
ECHO_N = -n
ECHO_T = 
EGREP = /usr/bin/grep -E
EXEEXT = 
FGREP = /usr/bin/grep -F
GREP = /usr/bin/grep
INSTALL = /usr/bin/install -c
INSTALL_DATA = ${INSTALL} -m 644
INSTALL_PROGRAM = ${INSTALL}
INSTALL_SCRIPT = ${INSTALL}
INSTALL_STRIP_PROGRAM = $(install_sh) -c -s
LD = /usr/x86_64-suse-linux/bin/ld -m elf_x86_64
LDFLAGS = 
LIBOBJS = 
LIBS = -lm -lm 
LIBTOOL = $(SHELL) $(top_builddir)/libtool
LIPO = 
LN_S = ln -s
LTLIBOBJS = 
MAKEINFO = ${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/missing makeinfo
MANIFEST_TOOL = :
MKDIR_P = /usr/bin/mkdir -p
NM = /usr/bin/nm -B
NMEDIT = 
OBJDUMP = objdump
OBJEXT = o
OTOOL = 
OTOOL64 = 
PACKAGE = cerf
PACKAGE_BUGREPORT = http://apps.jcns.fz-juelich.de/libcerf
PACKAGE_NAME = cerf
PACKAGE_STRING = cerf 1:3
PACKAGE_TARNAME = cerf
PACKAGE_URL = 
PACKAGE_VERSION = 1:3
PATH_SEPARATOR = :
RANLIB = ranlib
SED = /usr/bin/sed
SET_MAKE = 
SHELL = /bin/sh
STRIP = strip
VERSION = 1:3
abs_builddir = /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/test
abs_srcdir = /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/test
abs_top_builddir = /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3
abs_top_srcdir = /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3
ac_ct_AR = ar
ac_ct_CC = gcc
ac_ct_DUMPBIN = 
am__include = include
am__leading_dot = .
am__quote = 
am__tar = $${TAR-tar} chof - "$$tardir"
am__untar = $${TAR-tar} xf -
bindir = ${exec_prefix}/bin
build = x86_64-unknown-linux-gnu
build_alias = 
build_cpu = x86_64
build_os = linux-gnu
build_vendor = unknown
builddir = .
datadir = ${datarootdir}
datarootdir = ${prefix}/share
docdir = ${datarootdir}/doc/${PACKAGE_TARNAME}
dvidir = ${docdir}
exec_prefix = ${prefix}
host = x86_64-unknown-linux-gnu
host_alias = 
host_cpu = x86_64
host_os = linux-gnu
host_vendor = unknown
htmldir = ${docdir}
includedir = ${prefix}/include
infodir = ${datarootdir}/info
install_sh = ${SHELL} /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/build-aux/install-sh
libdir = ${exec_prefix}/lib64
libexecdir = ${exec_prefix}/lib
localedir = ${datarootdir}/locale
localstatedir = ${prefix}/var
mandir = ${datarootdir}/man
mkdir_p = $(MKDIR_P)
oldincludedir = /usr/include
pdfdir = ${docdir}
prefix = /usr/local
program_transform_name = s,x,x,
psdir = ${docdir}
sbindir = ${exec_prefix}/sbin
sharedstatedir = ${prefix}/com
srcdir = .
sysconfdir = ${prefix}/etc
target_alias = 
top_build_prefix = ../
top_builddir = ..
top_srcdir = ..
test_libcerf_1_SOURCES = test1.c
runvoigt_SOURCES = runvoigt.c
run_w_of_z_SOURCES = run_w_of_z.c
AM_LDFLAGS = -lm -L../lib -lcerf
all: all-am

.SUFFIXES:
.SUFFIXES: .c .lo .o .obj
$(srcdir)/Makefile.in:  $(srcdir)/Makefile.am  $(am__configure_deps)
	@for dep in $?; do \
	  case '$(am__configure_deps)' in \
	    *$$dep*) \
	      ( cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh ) \
	        && { if test -f $@; then exit 0; else break; fi; }; \
	      exit 1;; \
	  esac; \
	done; \
	echo ' cd $(top_srcdir) && $(AUTOMAKE) --foreign test/Makefile'; \
	$(am__cd) $(top_srcdir) && \
	  $(AUTOMAKE) --foreign test/Makefile
.PRECIOUS: Makefile
Makefile: $(srcdir)/Makefile.in $(top_builddir)/config.status
	@case '$?' in \
	  *config.status*) \
	    cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh;; \
	  *) \
	    echo ' cd $(top_builddir) && $(SHELL) ./config.status $(subdir)/$@ $(am__depfiles_maybe)'; \
	    cd $(top_builddir) && $(SHELL) ./config.status $(subdir)/$@ $(am__depfiles_maybe);; \
	esac;

$(top_builddir)/config.status: $(top_srcdir)/configure $(CONFIG_STATUS_DEPENDENCIES)
	cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh

$(top_srcdir)/configure:  $(am__configure_deps)
	cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh
$(ACLOCAL_M4):  $(am__aclocal_m4_deps)
	cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh
$(am__aclocal_m4_deps):

clean-noinstPROGRAMS:
	@list='$(noinst_PROGRAMS)'; test -n "$$list" || exit 0; \
	echo " rm -f" $$list; \
	rm -f $$list || exit $$?; \
	test -n "$(EXEEXT)" || exit 0; \
	list=`for p in $$list; do echo "$$p"; done | sed 's/$(EXEEXT)$$//'`; \
	echo " rm -f" $$list; \
	rm -f $$list

run_w_of_z$(EXEEXT): $(run_w_of_z_OBJECTS) $(run_w_of_z_DEPENDENCIES) $(EXTRA_run_w_of_z_DEPENDENCIES) 
	@rm -f run_w_of_z$(EXEEXT)
	$(AM_V_CCLD)$(LINK) $(run_w_of_z_OBJECTS) $(run_w_of_z_LDADD) $(LIBS)

runvoigt$(EXEEXT): $(runvoigt_OBJECTS) $(runvoigt_DEPENDENCIES) $(EXTRA_runvoigt_DEPENDENCIES) 
	@rm -f runvoigt$(EXEEXT)
	$(AM_V_CCLD)$(LINK) $(runvoigt_OBJECTS) $(runvoigt_LDADD) $(LIBS)

test_libcerf_1$(EXEEXT): $(test_libcerf_1_OBJECTS) $(test_libcerf_1_DEPENDENCIES) $(EXTRA_test_libcerf_1_DEPENDENCIES) 
	@rm -f test_libcerf_1$(EXEEXT)
	$(AM_V_CCLD)$(LINK) $(test_libcerf_1_OBJECTS) $(test_libcerf_1_LDADD) $(LIBS)

mostlyclean-compile:
	-rm -f *.$(OBJEXT)

distclean-compile:
	-rm -f *.tab.c

include ./$(DEPDIR)/run_w_of_z.Po
include ./$(DEPDIR)/runvoigt.Po
include ./$(DEPDIR)/test1.Po

.c.o:
	$(AM_V_CC)$(COMPILE) -MT $@ -MD -MP -MF $(DEPDIR)/$*.Tpo -c -o $@ $<
	$(AM_V_at)$(am__mv) $(DEPDIR)/$*.Tpo $(DEPDIR)/$*.Po
#	$(AM_V_CC)source='$<' object='$@' libtool=no \
#	DEPDIR=$(DEPDIR) $(CCDEPMODE) $(depcomp) \
#	$(AM_V_CC_no)$(COMPILE) -c $<

.c.obj:
	$(AM_V_CC)$(COMPILE) -MT $@ -MD -MP -MF $(DEPDIR)/$*.Tpo -c -o $@ `$(CYGPATH_W) '$<'`
	$(AM_V_at)$(am__mv) $(DEPDIR)/$*.Tpo $(DEPDIR)/$*.Po
#	$(AM_V_CC)source='$<' object='$@' libtool=no \
#	DEPDIR=$(DEPDIR) $(CCDEPMODE) $(depcomp) \
#	$(AM_V_CC_no)$(COMPILE) -c `$(CYGPATH_W) '$<'`

.c.lo:
	$(AM_V_CC)$(LTCOMPILE) -MT $@ -MD -MP -MF $(DEPDIR)/$*.Tpo -c -o $@ $<
	$(AM_V_at)$(am__mv) $(DEPDIR)/$*.Tpo $(DEPDIR)/$*.Plo
#	$(AM_V_CC)source='$<' object='$@' libtool=yes \
#	DEPDIR=$(DEPDIR) $(CCDEPMODE) $(depcomp) \
#	$(AM_V_CC_no)$(LTCOMPILE) -c -o $@ $<

mostlyclean-libtool:
	-rm -f *.lo

clean-libtool:
	-rm -rf .libs _libs

ID: $(am__tagged_files)
	$(am__define_uniq_tagged_files); mkid -fID $$unique
tags: tags-am
TAGS: tags

tags-am: $(TAGS_DEPENDENCIES) $(am__tagged_files)
	set x; \
	here=`pwd`; \
	$(am__define_uniq_tagged_files); \
	shift; \
	if test -z "$(ETAGS_ARGS)$$*$$unique"; then :; else \
	  test -n "$$unique" || unique=$$empty_fix; \
	  if test $$# -gt 0; then \
	    $(ETAGS) $(ETAGSFLAGS) $(AM_ETAGSFLAGS) $(ETAGS_ARGS) \
	      "$$@" $$unique; \
	  else \
	    $(ETAGS) $(ETAGSFLAGS) $(AM_ETAGSFLAGS) $(ETAGS_ARGS) \
	      $$unique; \
	  fi; \
	fi
ctags: ctags-am

CTAGS: ctags
ctags-am: $(TAGS_DEPENDENCIES) $(am__tagged_files)
	$(am__define_uniq_tagged_files); \
	test -z "$(CTAGS_ARGS)$$unique" \
	  || $(CTAGS) $(CTAGSFLAGS) $(AM_CTAGSFLAGS) $(CTAGS_ARGS) \
	     $$unique

GTAGS:
	here=`$(am__cd) $(top_builddir) && pwd` \
	  && $(am__cd) $(top_srcdir) \
	  && gtags -i $(GTAGS_ARGS) "$$here"
cscopelist: cscopelist-am

cscopelist-am: $(am__tagged_files)
	list='$(am__tagged_files)'; \
	case "$(srcdir)" in \
	  [\\/]* | ?:[\\/]*) sdir="$(srcdir)" ;; \
	  *) sdir=$(subdir)/$(srcdir) ;; \
	esac; \
	for i in $$list; do \
	  if test -f "$$i"; then \
	    echo "$(subdir)/$$i"; \
	  else \
	    echo "$$sdir/$$i"; \
	  fi; \
	done >> $(top_builddir)/cscope.files

distclean-tags:
	-rm -f TAGS ID GTAGS GRTAGS GSYMS GPATH tags

distdir: $(DISTFILES)
	@srcdirstrip=`echo "$(srcdir)" | sed 's/[].[^$$\\*]/\\\\&/g'`; \
	topsrcdirstrip=`echo "$(top_srcdir)" | sed 's/[].[^$$\\*]/\\\\&/g'`; \
	list='$(DISTFILES)'; \
	  dist_files=`for file in $$list; do echo $$file; done | \
	  sed -e "s|^$$srcdirstrip/||;t" \
	      -e "s|^$$topsrcdirstrip/|$(top_builddir)/|;t"`; \
	case $$dist_files in \
	  */*) $(MKDIR_P) `echo "$$dist_files" | \
			   sed '/\//!d;s|^|$(distdir)/|;s,/[^/]*$$,,' | \
			   sort -u` ;; \
	esac; \
	for file in $$dist_files; do \
	  if test -f $$file || test -d $$file; then d=.; else d=$(srcdir); fi; \
	  if test -d $$d/$$file; then \
	    dir=`echo "/$$file" | sed -e 's,/[^/]*$$,,'`; \
	    if test -d "$(distdir)/$$file"; then \
	      find "$(distdir)/$$file" -type d ! -perm -700 -exec chmod u+rwx {} \;; \
	    fi; \
	    if test -d $(srcdir)/$$file && test $$d != $(srcdir); then \
	      cp -fpR $(srcdir)/$$file "$(distdir)$$dir" || exit 1; \
	      find "$(distdir)/$$file" -type d ! -perm -700 -exec chmod u+rwx {} \;; \
	    fi; \
	    cp -fpR $$d/$$file "$(distdir)$$dir" || exit 1; \
	  else \
	    test -f "$(distdir)/$$file" \
	    || cp -p $$d/$$file "$(distdir)/$$file" \
	    || exit 1; \
	  fi; \
	done
check-am: all-am
check: check-am
all-am: Makefile $(PROGRAMS)
installdirs:
install: install-am
install-exec: install-exec-am
install-data: install-data-am
uninstall: uninstall-am

install-am: all-am
	@$(MAKE) $(AM_MAKEFLAGS) install-exec-am install-data-am

installcheck: installcheck-am
install-strip:
	if test -z '$(STRIP)'; then \
	  $(MAKE) $(AM_MAKEFLAGS) INSTALL_PROGRAM="$(INSTALL_STRIP_PROGRAM)" \
	    install_sh_PROGRAM="$(INSTALL_STRIP_PROGRAM)" INSTALL_STRIP_FLAG=-s \
	      install; \
	else \
	  $(MAKE) $(AM_MAKEFLAGS) INSTALL_PROGRAM="$(INSTALL_STRIP_PROGRAM)" \
	    install_sh_PROGRAM="$(INSTALL_STRIP_PROGRAM)" INSTALL_STRIP_FLAG=-s \
	    "INSTALL_PROGRAM_ENV=STRIPPROG='$(STRIP)'" install; \
	fi
mostlyclean-generic:

clean-generic:

distclean-generic:
	-test -z "$(CONFIG_CLEAN_FILES)" || rm -f $(CONFIG_CLEAN_FILES)
	-test . = "$(srcdir)" || test -z "$(CONFIG_CLEAN_VPATH_FILES)" || rm -f $(CONFIG_CLEAN_VPATH_FILES)

maintainer-clean-generic:
	@echo "This command is intended for maintainers to use"
	@echo "it deletes files that may require special tools to rebuild."
clean: clean-am

clean-am: clean-generic clean-libtool clean-noinstPROGRAMS \
	mostlyclean-am

distclean: distclean-am
	-rm -rf ./$(DEPDIR)
	-rm -f Makefile
distclean-am: clean-am distclean-compile distclean-generic \
	distclean-tags

dvi: dvi-am

dvi-am:

html: html-am

html-am:

info: info-am

info-am:

install-data-am:

install-dvi: install-dvi-am

install-dvi-am:

install-exec-am:

install-html: install-html-am

install-html-am:

install-info: install-info-am

install-info-am:

install-man:

install-pdf: install-pdf-am

install-pdf-am:

install-ps: install-ps-am

install-ps-am:

installcheck-am:

maintainer-clean: maintainer-clean-am
	-rm -rf ./$(DEPDIR)
	-rm -f Makefile
maintainer-clean-am: distclean-am maintainer-clean-generic

mostlyclean: mostlyclean-am

mostlyclean-am: mostlyclean-compile mostlyclean-generic \
	mostlyclean-libtool

pdf: pdf-am

pdf-am:

ps: ps-am

ps-am:

uninstall-am:

.MAKE: install-am install-strip

.PHONY: CTAGS GTAGS TAGS all all-am check check-am clean clean-generic \
	clean-libtool clean-noinstPROGRAMS cscopelist-am ctags \
	ctags-am distclean distclean-compile distclean-generic \
	distclean-libtool distclean-tags distdir dvi dvi-am html \
	html-am info info-am install install-am install-data \
	install-data-am install-dvi install-dvi-am install-exec \
	install-exec-am install-html install-html-am install-info \
	install-info-am install-man install-pdf install-pdf-am \
	install-ps install-ps-am install-strip installcheck \
	installcheck-am installdirs maintainer-clean \
	maintainer-clean-generic mostlyclean mostlyclean-compile \
	mostlyclean-generic mostlyclean-libtool pdf pdf-am ps ps-am \
	tags tags-am uninstall uninstall-am


# Tell versions [3.59,3.63) of GNU make to not export all variables.
# Otherwise a system limit (for SysV at least) may be exceeded.
.NOEXPORT:


==> anc/code/src/libcerf-1.3/test/Makefile.am <==
# Library libcerf:
#   Compute complex error functions, based on a new implementation of
#   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
# 
# File test/Makefile.am:
#   Input for the build process using GNU autotools.
# 
# Copyright:
#   (C) 2012 Massachusetts Institute of Technology
#   (C) 2013 Forschungszentrum Jülich GmbH
# 
# Licence:
#   MIT Licence. See ../COPYING.
# 
# Authors:
#   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
#   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
# 
# Website:
#   http://apps.jcns.fz-juelich.de/libcerf

AM_CFLAGS += -I$(srcdir)/../lib
noinst_PROGRAMS = test_libcerf_1 runvoigt run_w_of_z
test_libcerf_1_SOURCES = test1.c
runvoigt_SOURCES = runvoigt.c
run_w_of_z_SOURCES = run_w_of_z.c
AM_LDFLAGS = -lm -L../lib -lcerf


==> anc/code/src/libcerf-1.3/test/Makefile.in <==
# Makefile.in generated by automake 1.13.3 from Makefile.am.
# @configure_input@

# Copyright (C) 1994-2013 Free Software Foundation, Inc.

# This Makefile.in is free software; the Free Software Foundation
# gives unlimited permission to copy and/or distribute it,
# with or without modifications, as long as this notice is preserved.

# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY, to the extent permitted by law; without
# even the implied warranty of MERCHANTABILITY or FITNESS FOR A
# PARTICULAR PURPOSE.

@SET_MAKE@

# Library libcerf:
#   Compute complex error functions, based on a new implementation of
#   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
# 
# File test/Makefile.am:
#   Input for the build process using GNU autotools.
# 
# Copyright:
#   (C) 2012 Massachusetts Institute of Technology
#   (C) 2013 Forschungszentrum Jülich GmbH
# 
# Licence:
#   MIT Licence. See ../COPYING.
# 
# Authors:
#   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
#   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
# 
# Website:
#   http://apps.jcns.fz-juelich.de/libcerf

VPATH = @srcdir@
am__is_gnu_make = test -n '$(MAKEFILE_LIST)' && test -n '$(MAKELEVEL)'
am__make_running_with_option = \
  case $${target_option-} in \
      ?) ;; \
      *) echo "am__make_running_with_option: internal error: invalid" \
              "target option '$${target_option-}' specified" >&2; \
         exit 1;; \
  esac; \
  has_opt=no; \
  sane_makeflags=$$MAKEFLAGS; \
  if $(am__is_gnu_make); then \
    sane_makeflags=$$MFLAGS; \
  else \
    case $$MAKEFLAGS in \
      *\\[\ \	]*) \
        bs=\\; \
        sane_makeflags=`printf '%s\n' "$$MAKEFLAGS" \
          | sed "s/$$bs$$bs[$$bs $$bs	]*//g"`;; \
    esac; \
  fi; \
  skip_next=no; \
  strip_trailopt () \
  { \
    flg=`printf '%s\n' "$$flg" | sed "s/$$1.*$$//"`; \
  }; \
  for flg in $$sane_makeflags; do \
    test $$skip_next = yes && { skip_next=no; continue; }; \
    case $$flg in \
      *=*|--*) continue;; \
        -*I) strip_trailopt 'I'; skip_next=yes;; \
      -*I?*) strip_trailopt 'I';; \
        -*O) strip_trailopt 'O'; skip_next=yes;; \
      -*O?*) strip_trailopt 'O';; \
        -*l) strip_trailopt 'l'; skip_next=yes;; \
      -*l?*) strip_trailopt 'l';; \
      -[dEDm]) skip_next=yes;; \
      -[JT]) skip_next=yes;; \
    esac; \
    case $$flg in \
      *$$target_option*) has_opt=yes; break;; \
    esac; \
  done; \
  test $$has_opt = yes
am__make_dryrun = (target_option=n; $(am__make_running_with_option))
am__make_keepgoing = (target_option=k; $(am__make_running_with_option))
pkgdatadir = $(datadir)/@PACKAGE@
pkgincludedir = $(includedir)/@PACKAGE@
pkglibdir = $(libdir)/@PACKAGE@
pkglibexecdir = $(libexecdir)/@PACKAGE@
am__cd = CDPATH="$${ZSH_VERSION+.}$(PATH_SEPARATOR)" && cd
install_sh_DATA = $(install_sh) -c -m 644
install_sh_PROGRAM = $(install_sh) -c
install_sh_SCRIPT = $(install_sh) -c
INSTALL_HEADER = $(INSTALL_DATA)
transform = $(program_transform_name)
NORMAL_INSTALL = :
PRE_INSTALL = :
POST_INSTALL = :
NORMAL_UNINSTALL = :
PRE_UNINSTALL = :
POST_UNINSTALL = :
build_triplet = @build@
host_triplet = @host@
noinst_PROGRAMS = test_libcerf_1$(EXEEXT) runvoigt$(EXEEXT) \
	run_w_of_z$(EXEEXT)
subdir = test
DIST_COMMON = $(srcdir)/Makefile.in $(srcdir)/Makefile.am \
	$(top_srcdir)/build-aux/depcomp
ACLOCAL_M4 = $(top_srcdir)/aclocal.m4
am__aclocal_m4_deps = $(top_srcdir)/m4/libtool.m4 \
	$(top_srcdir)/m4/ltoptions.m4 $(top_srcdir)/m4/ltsugar.m4 \
	$(top_srcdir)/m4/ltversion.m4 $(top_srcdir)/m4/lt~obsolete.m4 \
	$(top_srcdir)/configure.ac
am__configure_deps = $(am__aclocal_m4_deps) $(CONFIGURE_DEPENDENCIES) \
	$(ACLOCAL_M4)
mkinstalldirs = $(install_sh) -d
CONFIG_HEADER = $(top_builddir)/config.h
CONFIG_CLEAN_FILES =
CONFIG_CLEAN_VPATH_FILES =
PROGRAMS = $(noinst_PROGRAMS)
am_run_w_of_z_OBJECTS = run_w_of_z.$(OBJEXT)
run_w_of_z_OBJECTS = $(am_run_w_of_z_OBJECTS)
run_w_of_z_LDADD = $(LDADD)
AM_V_lt = $(am__v_lt_@AM_V@)
am__v_lt_ = $(am__v_lt_@AM_DEFAULT_V@)
am__v_lt_0 = --silent
am__v_lt_1 = 
am_runvoigt_OBJECTS = runvoigt.$(OBJEXT)
runvoigt_OBJECTS = $(am_runvoigt_OBJECTS)
runvoigt_LDADD = $(LDADD)
am_test_libcerf_1_OBJECTS = test1.$(OBJEXT)
test_libcerf_1_OBJECTS = $(am_test_libcerf_1_OBJECTS)
test_libcerf_1_LDADD = $(LDADD)
AM_V_P = $(am__v_P_@AM_V@)
am__v_P_ = $(am__v_P_@AM_DEFAULT_V@)
am__v_P_0 = false
am__v_P_1 = :
AM_V_GEN = $(am__v_GEN_@AM_V@)
am__v_GEN_ = $(am__v_GEN_@AM_DEFAULT_V@)
am__v_GEN_0 = @echo "  GEN     " $@;
am__v_GEN_1 = 
AM_V_at = $(am__v_at_@AM_V@)
am__v_at_ = $(am__v_at_@AM_DEFAULT_V@)
am__v_at_0 = @
am__v_at_1 = 
DEFAULT_INCLUDES = -I.@am__isrc@ -I$(top_builddir)
depcomp = $(SHELL) $(top_srcdir)/build-aux/depcomp
am__depfiles_maybe = depfiles
am__mv = mv -f
COMPILE = $(CC) $(DEFS) $(DEFAULT_INCLUDES) $(INCLUDES) $(AM_CPPFLAGS) \
	$(CPPFLAGS) $(AM_CFLAGS) $(CFLAGS)
LTCOMPILE = $(LIBTOOL) $(AM_V_lt) --tag=CC $(AM_LIBTOOLFLAGS) \
	$(LIBTOOLFLAGS) --mode=compile $(CC) $(DEFS) \
	$(DEFAULT_INCLUDES) $(INCLUDES) $(AM_CPPFLAGS) $(CPPFLAGS) \
	$(AM_CFLAGS) $(CFLAGS)
AM_V_CC = $(am__v_CC_@AM_V@)
am__v_CC_ = $(am__v_CC_@AM_DEFAULT_V@)
am__v_CC_0 = @echo "  CC      " $@;
am__v_CC_1 = 
CCLD = $(CC)
LINK = $(LIBTOOL) $(AM_V_lt) --tag=CC $(AM_LIBTOOLFLAGS) \
	$(LIBTOOLFLAGS) --mode=link $(CCLD) $(AM_CFLAGS) $(CFLAGS) \
	$(AM_LDFLAGS) $(LDFLAGS) -o $@
AM_V_CCLD = $(am__v_CCLD_@AM_V@)
am__v_CCLD_ = $(am__v_CCLD_@AM_DEFAULT_V@)
am__v_CCLD_0 = @echo "  CCLD    " $@;
am__v_CCLD_1 = 
SOURCES = $(run_w_of_z_SOURCES) $(runvoigt_SOURCES) \
	$(test_libcerf_1_SOURCES)
DIST_SOURCES = $(run_w_of_z_SOURCES) $(runvoigt_SOURCES) \
	$(test_libcerf_1_SOURCES)
am__can_run_installinfo = \
  case $$AM_UPDATE_INFO_DIR in \
    n|no|NO) false;; \
    *) (install-info --version) >/dev/null 2>&1;; \
  esac
am__tagged_files = $(HEADERS) $(SOURCES) $(TAGS_FILES) $(LISP)
# Read a list of newline-separated strings from the standard input,
# and print each of them once, without duplicates.  Input order is
# *not* preserved.
am__uniquify_input = $(AWK) '\
  BEGIN { nonempty = 0; } \
  { items[$$0] = 1; nonempty = 1; } \
  END { if (nonempty) { for (i in items) print i; }; } \
'
# Make sure the list of sources is unique.  This is necessary because,
# e.g., the same source file might be shared among _SOURCES variables
# for different programs/libraries.
am__define_uniq_tagged_files = \
  list='$(am__tagged_files)'; \
  unique=`for i in $$list; do \
    if test -f "$$i"; then echo $$i; else echo $(srcdir)/$$i; fi; \
  done | $(am__uniquify_input)`
ETAGS = etags
CTAGS = ctags
DISTFILES = $(DIST_COMMON) $(DIST_SOURCES) $(TEXINFOS) $(EXTRA_DIST)
ACLOCAL = @ACLOCAL@
AMTAR = @AMTAR@
AM_CFLAGS = @AM_CFLAGS@ -I$(srcdir)/../lib
AM_DEFAULT_VERBOSITY = @AM_DEFAULT_VERBOSITY@
AR = @AR@
AUTOCONF = @AUTOCONF@
AUTOHEADER = @AUTOHEADER@
AUTOMAKE = @AUTOMAKE@
AWK = @AWK@
CC = @CC@
CCDEPMODE = @CCDEPMODE@
CFLAGS = @CFLAGS@
CPP = @CPP@
CPPFLAGS = @CPPFLAGS@
CYGPATH_W = @CYGPATH_W@
DEFS = @DEFS@
DEPDIR = @DEPDIR@
DLLTOOL = @DLLTOOL@
DSYMUTIL = @DSYMUTIL@
DUMPBIN = @DUMPBIN@
ECHO_C = @ECHO_C@
ECHO_N = @ECHO_N@
ECHO_T = @ECHO_T@
EGREP = @EGREP@
EXEEXT = @EXEEXT@
FGREP = @FGREP@
GREP = @GREP@
INSTALL = @INSTALL@
INSTALL_DATA = @INSTALL_DATA@
INSTALL_PROGRAM = @INSTALL_PROGRAM@
INSTALL_SCRIPT = @INSTALL_SCRIPT@
INSTALL_STRIP_PROGRAM = @INSTALL_STRIP_PROGRAM@
LD = @LD@
LDFLAGS = @LDFLAGS@
LIBOBJS = @LIBOBJS@
LIBS = @LIBS@
LIBTOOL = @LIBTOOL@
LIPO = @LIPO@
LN_S = @LN_S@
LTLIBOBJS = @LTLIBOBJS@
MAKEINFO = @MAKEINFO@
MANIFEST_TOOL = @MANIFEST_TOOL@
MKDIR_P = @MKDIR_P@
NM = @NM@
NMEDIT = @NMEDIT@
OBJDUMP = @OBJDUMP@
OBJEXT = @OBJEXT@
OTOOL = @OTOOL@
OTOOL64 = @OTOOL64@
PACKAGE = @PACKAGE@
PACKAGE_BUGREPORT = @PACKAGE_BUGREPORT@
PACKAGE_NAME = @PACKAGE_NAME@
PACKAGE_STRING = @PACKAGE_STRING@
PACKAGE_TARNAME = @PACKAGE_TARNAME@
PACKAGE_URL = @PACKAGE_URL@
PACKAGE_VERSION = @PACKAGE_VERSION@
PATH_SEPARATOR = @PATH_SEPARATOR@
RANLIB = @RANLIB@
SED = @SED@
SET_MAKE = @SET_MAKE@
SHELL = @SHELL@
STRIP = @STRIP@
VERSION = @VERSION@
abs_builddir = @abs_builddir@
abs_srcdir = @abs_srcdir@
abs_top_builddir = @abs_top_builddir@
abs_top_srcdir = @abs_top_srcdir@
ac_ct_AR = @ac_ct_AR@
ac_ct_CC = @ac_ct_CC@
ac_ct_DUMPBIN = @ac_ct_DUMPBIN@
am__include = @am__include@
am__leading_dot = @am__leading_dot@
am__quote = @am__quote@
am__tar = @am__tar@
am__untar = @am__untar@
bindir = @bindir@
build = @build@
build_alias = @build_alias@
build_cpu = @build_cpu@
build_os = @build_os@
build_vendor = @build_vendor@
builddir = @builddir@
datadir = @datadir@
datarootdir = @datarootdir@
docdir = @docdir@
dvidir = @dvidir@
exec_prefix = @exec_prefix@
host = @host@
host_alias = @host_alias@
host_cpu = @host_cpu@
host_os = @host_os@
host_vendor = @host_vendor@
htmldir = @htmldir@
includedir = @includedir@
infodir = @infodir@
install_sh = @install_sh@
libdir = @libdir@
libexecdir = @libexecdir@
localedir = @localedir@
localstatedir = @localstatedir@
mandir = @mandir@
mkdir_p = @mkdir_p@
oldincludedir = @oldincludedir@
pdfdir = @pdfdir@
prefix = @prefix@
program_transform_name = @program_transform_name@
psdir = @psdir@
sbindir = @sbindir@
sharedstatedir = @sharedstatedir@
srcdir = @srcdir@
sysconfdir = @sysconfdir@
target_alias = @target_alias@
top_build_prefix = @top_build_prefix@
top_builddir = @top_builddir@
top_srcdir = @top_srcdir@
test_libcerf_1_SOURCES = test1.c
runvoigt_SOURCES = runvoigt.c
run_w_of_z_SOURCES = run_w_of_z.c
AM_LDFLAGS = -lm -L../lib -lcerf
all: all-am

.SUFFIXES:
.SUFFIXES: .c .lo .o .obj
$(srcdir)/Makefile.in:  $(srcdir)/Makefile.am  $(am__configure_deps)
	@for dep in $?; do \
	  case '$(am__configure_deps)' in \
	    *$$dep*) \
	      ( cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh ) \
	        && { if test -f $@; then exit 0; else break; fi; }; \
	      exit 1;; \
	  esac; \
	done; \
	echo ' cd $(top_srcdir) && $(AUTOMAKE) --foreign test/Makefile'; \
	$(am__cd) $(top_srcdir) && \
	  $(AUTOMAKE) --foreign test/Makefile
.PRECIOUS: Makefile
Makefile: $(srcdir)/Makefile.in $(top_builddir)/config.status
	@case '$?' in \
	  *config.status*) \
	    cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh;; \
	  *) \
	    echo ' cd $(top_builddir) && $(SHELL) ./config.status $(subdir)/$@ $(am__depfiles_maybe)'; \
	    cd $(top_builddir) && $(SHELL) ./config.status $(subdir)/$@ $(am__depfiles_maybe);; \
	esac;

$(top_builddir)/config.status: $(top_srcdir)/configure $(CONFIG_STATUS_DEPENDENCIES)
	cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh

$(top_srcdir)/configure:  $(am__configure_deps)
	cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh
$(ACLOCAL_M4):  $(am__aclocal_m4_deps)
	cd $(top_builddir) && $(MAKE) $(AM_MAKEFLAGS) am--refresh
$(am__aclocal_m4_deps):

clean-noinstPROGRAMS:
	@list='$(noinst_PROGRAMS)'; test -n "$$list" || exit 0; \
	echo " rm -f" $$list; \
	rm -f $$list || exit $$?; \
	test -n "$(EXEEXT)" || exit 0; \
	list=`for p in $$list; do echo "$$p"; done | sed 's/$(EXEEXT)$$//'`; \
	echo " rm -f" $$list; \
	rm -f $$list

run_w_of_z$(EXEEXT): $(run_w_of_z_OBJECTS) $(run_w_of_z_DEPENDENCIES) $(EXTRA_run_w_of_z_DEPENDENCIES) 
	@rm -f run_w_of_z$(EXEEXT)
	$(AM_V_CCLD)$(LINK) $(run_w_of_z_OBJECTS) $(run_w_of_z_LDADD) $(LIBS)

runvoigt$(EXEEXT): $(runvoigt_OBJECTS) $(runvoigt_DEPENDENCIES) $(EXTRA_runvoigt_DEPENDENCIES) 
	@rm -f runvoigt$(EXEEXT)
	$(AM_V_CCLD)$(LINK) $(runvoigt_OBJECTS) $(runvoigt_LDADD) $(LIBS)

test_libcerf_1$(EXEEXT): $(test_libcerf_1_OBJECTS) $(test_libcerf_1_DEPENDENCIES) $(EXTRA_test_libcerf_1_DEPENDENCIES) 
	@rm -f test_libcerf_1$(EXEEXT)
	$(AM_V_CCLD)$(LINK) $(test_libcerf_1_OBJECTS) $(test_libcerf_1_LDADD) $(LIBS)

mostlyclean-compile:
	-rm -f *.$(OBJEXT)

distclean-compile:
	-rm -f *.tab.c

@AMDEP_TRUE@@am__include@ @am__quote@./$(DEPDIR)/run_w_of_z.Po@am__quote@
@AMDEP_TRUE@@am__include@ @am__quote@./$(DEPDIR)/runvoigt.Po@am__quote@
@AMDEP_TRUE@@am__include@ @am__quote@./$(DEPDIR)/test1.Po@am__quote@

.c.o:
@am__fastdepCC_TRUE@	$(AM_V_CC)$(COMPILE) -MT $@ -MD -MP -MF $(DEPDIR)/$*.Tpo -c -o $@ $<
@am__fastdepCC_TRUE@	$(AM_V_at)$(am__mv) $(DEPDIR)/$*.Tpo $(DEPDIR)/$*.Po
@AMDEP_TRUE@@am__fastdepCC_FALSE@	$(AM_V_CC)source='$<' object='$@' libtool=no @AMDEPBACKSLASH@
@AMDEP_TRUE@@am__fastdepCC_FALSE@	DEPDIR=$(DEPDIR) $(CCDEPMODE) $(depcomp) @AMDEPBACKSLASH@
@am__fastdepCC_FALSE@	$(AM_V_CC@am__nodep@)$(COMPILE) -c $<

.c.obj:
@am__fastdepCC_TRUE@	$(AM_V_CC)$(COMPILE) -MT $@ -MD -MP -MF $(DEPDIR)/$*.Tpo -c -o $@ `$(CYGPATH_W) '$<'`
@am__fastdepCC_TRUE@	$(AM_V_at)$(am__mv) $(DEPDIR)/$*.Tpo $(DEPDIR)/$*.Po
@AMDEP_TRUE@@am__fastdepCC_FALSE@	$(AM_V_CC)source='$<' object='$@' libtool=no @AMDEPBACKSLASH@
@AMDEP_TRUE@@am__fastdepCC_FALSE@	DEPDIR=$(DEPDIR) $(CCDEPMODE) $(depcomp) @AMDEPBACKSLASH@
@am__fastdepCC_FALSE@	$(AM_V_CC@am__nodep@)$(COMPILE) -c `$(CYGPATH_W) '$<'`

.c.lo:
@am__fastdepCC_TRUE@	$(AM_V_CC)$(LTCOMPILE) -MT $@ -MD -MP -MF $(DEPDIR)/$*.Tpo -c -o $@ $<
@am__fastdepCC_TRUE@	$(AM_V_at)$(am__mv) $(DEPDIR)/$*.Tpo $(DEPDIR)/$*.Plo
@AMDEP_TRUE@@am__fastdepCC_FALSE@	$(AM_V_CC)source='$<' object='$@' libtool=yes @AMDEPBACKSLASH@
@AMDEP_TRUE@@am__fastdepCC_FALSE@	DEPDIR=$(DEPDIR) $(CCDEPMODE) $(depcomp) @AMDEPBACKSLASH@
@am__fastdepCC_FALSE@	$(AM_V_CC@am__nodep@)$(LTCOMPILE) -c -o $@ $<

mostlyclean-libtool:
	-rm -f *.lo

clean-libtool:
	-rm -rf .libs _libs

ID: $(am__tagged_files)
	$(am__define_uniq_tagged_files); mkid -fID $$unique
tags: tags-am
TAGS: tags

tags-am: $(TAGS_DEPENDENCIES) $(am__tagged_files)
	set x; \
	here=`pwd`; \
	$(am__define_uniq_tagged_files); \
	shift; \
	if test -z "$(ETAGS_ARGS)$$*$$unique"; then :; else \
	  test -n "$$unique" || unique=$$empty_fix; \
	  if test $$# -gt 0; then \
	    $(ETAGS) $(ETAGSFLAGS) $(AM_ETAGSFLAGS) $(ETAGS_ARGS) \
	      "$$@" $$unique; \
	  else \
	    $(ETAGS) $(ETAGSFLAGS) $(AM_ETAGSFLAGS) $(ETAGS_ARGS) \
	      $$unique; \
	  fi; \
	fi
ctags: ctags-am

CTAGS: ctags
ctags-am: $(TAGS_DEPENDENCIES) $(am__tagged_files)
	$(am__define_uniq_tagged_files); \
	test -z "$(CTAGS_ARGS)$$unique" \
	  || $(CTAGS) $(CTAGSFLAGS) $(AM_CTAGSFLAGS) $(CTAGS_ARGS) \
	     $$unique

GTAGS:
	here=`$(am__cd) $(top_builddir) && pwd` \
	  && $(am__cd) $(top_srcdir) \
	  && gtags -i $(GTAGS_ARGS) "$$here"
cscopelist: cscopelist-am

cscopelist-am: $(am__tagged_files)
	list='$(am__tagged_files)'; \
	case "$(srcdir)" in \
	  [\\/]* | ?:[\\/]*) sdir="$(srcdir)" ;; \
	  *) sdir=$(subdir)/$(srcdir) ;; \
	esac; \
	for i in $$list; do \
	  if test -f "$$i"; then \
	    echo "$(subdir)/$$i"; \
	  else \
	    echo "$$sdir/$$i"; \
	  fi; \
	done >> $(top_builddir)/cscope.files

distclean-tags:
	-rm -f TAGS ID GTAGS GRTAGS GSYMS GPATH tags

distdir: $(DISTFILES)
	@srcdirstrip=`echo "$(srcdir)" | sed 's/[].[^$$\\*]/\\\\&/g'`; \
	topsrcdirstrip=`echo "$(top_srcdir)" | sed 's/[].[^$$\\*]/\\\\&/g'`; \
	list='$(DISTFILES)'; \
	  dist_files=`for file in $$list; do echo $$file; done | \
	  sed -e "s|^$$srcdirstrip/||;t" \
	      -e "s|^$$topsrcdirstrip/|$(top_builddir)/|;t"`; \
	case $$dist_files in \
	  */*) $(MKDIR_P) `echo "$$dist_files" | \
			   sed '/\//!d;s|^|$(distdir)/|;s,/[^/]*$$,,' | \
			   sort -u` ;; \
	esac; \
	for file in $$dist_files; do \
	  if test -f $$file || test -d $$file; then d=.; else d=$(srcdir); fi; \
	  if test -d $$d/$$file; then \
	    dir=`echo "/$$file" | sed -e 's,/[^/]*$$,,'`; \
	    if test -d "$(distdir)/$$file"; then \
	      find "$(distdir)/$$file" -type d ! -perm -700 -exec chmod u+rwx {} \;; \
	    fi; \
	    if test -d $(srcdir)/$$file && test $$d != $(srcdir); then \
	      cp -fpR $(srcdir)/$$file "$(distdir)$$dir" || exit 1; \
	      find "$(distdir)/$$file" -type d ! -perm -700 -exec chmod u+rwx {} \;; \
	    fi; \
	    cp -fpR $$d/$$file "$(distdir)$$dir" || exit 1; \
	  else \
	    test -f "$(distdir)/$$file" \
	    || cp -p $$d/$$file "$(distdir)/$$file" \
	    || exit 1; \
	  fi; \
	done
check-am: all-am
check: check-am
all-am: Makefile $(PROGRAMS)
installdirs:
install: install-am
install-exec: install-exec-am
install-data: install-data-am
uninstall: uninstall-am

install-am: all-am
	@$(MAKE) $(AM_MAKEFLAGS) install-exec-am install-data-am

installcheck: installcheck-am
install-strip:
	if test -z '$(STRIP)'; then \
	  $(MAKE) $(AM_MAKEFLAGS) INSTALL_PROGRAM="$(INSTALL_STRIP_PROGRAM)" \
	    install_sh_PROGRAM="$(INSTALL_STRIP_PROGRAM)" INSTALL_STRIP_FLAG=-s \
	      install; \
	else \
	  $(MAKE) $(AM_MAKEFLAGS) INSTALL_PROGRAM="$(INSTALL_STRIP_PROGRAM)" \
	    install_sh_PROGRAM="$(INSTALL_STRIP_PROGRAM)" INSTALL_STRIP_FLAG=-s \
	    "INSTALL_PROGRAM_ENV=STRIPPROG='$(STRIP)'" install; \
	fi
mostlyclean-generic:

clean-generic:

distclean-generic:
	-test -z "$(CONFIG_CLEAN_FILES)" || rm -f $(CONFIG_CLEAN_FILES)
	-test . = "$(srcdir)" || test -z "$(CONFIG_CLEAN_VPATH_FILES)" || rm -f $(CONFIG_CLEAN_VPATH_FILES)

maintainer-clean-generic:
	@echo "This command is intended for maintainers to use"
	@echo "it deletes files that may require special tools to rebuild."
clean: clean-am

clean-am: clean-generic clean-libtool clean-noinstPROGRAMS \
	mostlyclean-am

distclean: distclean-am
	-rm -rf ./$(DEPDIR)
	-rm -f Makefile
distclean-am: clean-am distclean-compile distclean-generic \
	distclean-tags

dvi: dvi-am

dvi-am:

html: html-am

html-am:

info: info-am

info-am:

install-data-am:

install-dvi: install-dvi-am

install-dvi-am:

install-exec-am:

install-html: install-html-am

install-html-am:

install-info: install-info-am

install-info-am:

install-man:

install-pdf: install-pdf-am

install-pdf-am:

install-ps: install-ps-am

install-ps-am:

installcheck-am:

maintainer-clean: maintainer-clean-am
	-rm -rf ./$(DEPDIR)
	-rm -f Makefile
maintainer-clean-am: distclean-am maintainer-clean-generic

mostlyclean: mostlyclean-am

mostlyclean-am: mostlyclean-compile mostlyclean-generic \
	mostlyclean-libtool

pdf: pdf-am

pdf-am:

ps: ps-am

ps-am:

uninstall-am:

.MAKE: install-am install-strip

.PHONY: CTAGS GTAGS TAGS all all-am check check-am clean clean-generic \
	clean-libtool clean-noinstPROGRAMS cscopelist-am ctags \
	ctags-am distclean distclean-compile distclean-generic \
	distclean-libtool distclean-tags distdir dvi dvi-am html \
	html-am info info-am install install-am install-data \
	install-data-am install-dvi install-dvi-am install-exec \
	install-exec-am install-html install-html-am install-info \
	install-info-am install-man install-pdf install-pdf-am \
	install-ps install-ps-am install-strip installcheck \
	installcheck-am installdirs maintainer-clean \
	maintainer-clean-generic mostlyclean mostlyclean-compile \
	mostlyclean-generic mostlyclean-libtool pdf pdf-am ps ps-am \
	tags tags-am uninstall uninstall-am


# Tell versions [3.59,3.63) of GNU make to not export all variables.
# Otherwise a system limit (for SysV at least) may be exceeded.
.NOEXPORT:


==> anc/code/src/libcerf-1.3/test/run_w_of_z <==
#! /bin/sh

# run_w_of_z - temporary wrapper script for .libs/run_w_of_z
# Generated by libtool (GNU libtool) 2.4.2 Debian-2.4.2-1.3
#
# The run_w_of_z program cannot be directly executed until all the libtool
# libraries that it depends on are installed.
#
# This wrapper script should never be moved out of the build directory.
# If it is, it will not operate correctly.

# Sed substitution that helps us do robust quoting.  It backslashifies
# metacharacters that are still active within double-quoted strings.
sed_quote_subst='s/\([`"$\\]\)/\\\1/g'

# Be Bourne compatible
if test -n "${ZSH_VERSION+set}" && (emulate sh) >/dev/null 2>&1; then
  emulate sh
  NULLCMD=:
  # Zsh 3.x and 4.x performs word splitting on ${1+"$@"}, which
  # is contrary to our usage.  Disable this feature.
  alias -g '${1+"$@"}'='"$@"'
  setopt NO_GLOB_SUBST
else
  case `(set -o) 2>/dev/null` in *posix*) set -o posix;; esac
fi
BIN_SH=xpg4; export BIN_SH # for Tru64
DUALCASE=1; export DUALCASE # for MKS sh

# The HP-UX ksh and POSIX shell print the target directory to stdout
# if CDPATH is set.
(unset CDPATH) >/dev/null 2>&1 && unset CDPATH

relink_command=""

# This environment variable determines our operation mode.
if test "$libtool_install_magic" = "%%%MAGIC variable%%%"; then
  # install mode needs the following variables:
  generated_by_libtool_version='2.4.2'
  notinst_deplibs=' /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/lib/libcerf.la'
else
  # When we are sourced in execute mode, $file and $ECHO are already set.
  if test "$libtool_execute_magic" != "%%%MAGIC variable%%%"; then
    file="$0"

# A function that is used when there is no print builtin or printf.
func_fallback_echo ()
{
  eval 'cat <<_LTECHO_EOF
$1
_LTECHO_EOF'
}
    ECHO="printf %s\\n"
  fi

# Very basic option parsing. These options are (a) specific to
# the libtool wrapper, (b) are identical between the wrapper
# /script/ and the wrapper /executable/ which is used only on
# windows platforms, and (c) all begin with the string --lt-
# (application programs are unlikely to have options which match
# this pattern).
#
# There are only two supported options: --lt-debug and
# --lt-dump-script. There is, deliberately, no --lt-help.
#
# The first argument to this parsing function should be the
# script's ../libtool value, followed by no.
lt_option_debug=
func_parse_lt_options ()
{
  lt_script_arg0=$0
  shift
  for lt_opt
  do
    case "$lt_opt" in
    --lt-debug) lt_option_debug=1 ;;
    --lt-dump-script)
        lt_dump_D=`$ECHO "X$lt_script_arg0" | /usr/bin/sed -e 's/^X//' -e 's%/[^/]*$%%'`
        test "X$lt_dump_D" = "X$lt_script_arg0" && lt_dump_D=.
        lt_dump_F=`$ECHO "X$lt_script_arg0" | /usr/bin/sed -e 's/^X//' -e 's%^.*/%%'`
        cat "$lt_dump_D/$lt_dump_F"
        exit 0
      ;;
    --lt-*)
        $ECHO "Unrecognized --lt- option: '$lt_opt'" 1>&2
        exit 1
      ;;
    esac
  done

  # Print the debug banner immediately:
  if test -n "$lt_option_debug"; then
    echo "run_w_of_z:run_w_of_z:${LINENO}: libtool wrapper (GNU libtool) 2.4.2 Debian-2.4.2-1.3" 1>&2
  fi
}

# Used when --lt-debug. Prints its arguments to stdout
# (redirection is the responsibility of the caller)
func_lt_dump_args ()
{
  lt_dump_args_N=1;
  for lt_arg
  do
    $ECHO "run_w_of_z:run_w_of_z:${LINENO}: newargv[$lt_dump_args_N]: $lt_arg"
    lt_dump_args_N=`expr $lt_dump_args_N + 1`
  done
}

# Core function for launching the target application
func_exec_program_core ()
{

      if test -n "$lt_option_debug"; then
        $ECHO "run_w_of_z:run_w_of_z:${LINENO}: newargv[0]: $progdir/$program" 1>&2
        func_lt_dump_args ${1+"$@"} 1>&2
      fi
      exec "$progdir/$program" ${1+"$@"}

      $ECHO "$0: cannot exec $program $*" 1>&2
      exit 1
}

# A function to encapsulate launching the target application
# Strips options in the --lt-* namespace from $@ and
# launches target application with the remaining arguments.
func_exec_program ()
{
  case " $* " in
  *\ --lt-*)
    for lt_wr_arg
    do
      case $lt_wr_arg in
      --lt-*) ;;
      *) set x "$@" "$lt_wr_arg"; shift;;
      esac
      shift
    done ;;
  esac
  func_exec_program_core ${1+"$@"}
}

  # Parse options
  func_parse_lt_options "$0" ${1+"$@"}

  # Find the directory that this script lives in.
  thisdir=`$ECHO "$file" | /usr/bin/sed 's%/[^/]*$%%'`
  test "x$thisdir" = "x$file" && thisdir=.

  # Follow symbolic links until we get to the real thisdir.
  file=`ls -ld "$file" | /usr/bin/sed -n 's/.*-> //p'`
  while test -n "$file"; do
    destdir=`$ECHO "$file" | /usr/bin/sed 's%/[^/]*$%%'`

    # If there was a directory component, then change thisdir.
    if test "x$destdir" != "x$file"; then
      case "$destdir" in
      [\\/]* | [A-Za-z]:[\\/]*) thisdir="$destdir" ;;
      *) thisdir="$thisdir/$destdir" ;;
      esac
    fi

    file=`$ECHO "$file" | /usr/bin/sed 's%^.*/%%'`
    file=`ls -ld "$thisdir/$file" | /usr/bin/sed -n 's/.*-> //p'`
  done

  # Usually 'no', except on cygwin/mingw when embedded into
  # the cwrapper.
  WRAPPER_SCRIPT_BELONGS_IN_OBJDIR=no
  if test "$WRAPPER_SCRIPT_BELONGS_IN_OBJDIR" = "yes"; then
    # special case for '.'
    if test "$thisdir" = "."; then
      thisdir=`pwd`
    fi
    # remove .libs from thisdir
    case "$thisdir" in
    *[\\/].libs ) thisdir=`$ECHO "$thisdir" | /usr/bin/sed 's%[\\/][^\\/]*$%%'` ;;
    .libs )   thisdir=. ;;
    esac
  fi

  # Try to get the absolute directory name.
  absdir=`cd "$thisdir" && pwd`
  test -n "$absdir" && thisdir="$absdir"

  program='run_w_of_z'
  progdir="$thisdir/.libs"


  if test -f "$progdir/$program"; then
    # Add our own library path to LD_LIBRARY_PATH
    LD_LIBRARY_PATH="/home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/lib/.libs:$LD_LIBRARY_PATH"

    # Some systems cannot cope with colon-terminated LD_LIBRARY_PATH
    # The second colon is a workaround for a bug in BeOS R4 sed
    LD_LIBRARY_PATH=`$ECHO "$LD_LIBRARY_PATH" | /usr/bin/sed 's/::*$//'`

    export LD_LIBRARY_PATH

    if test "$libtool_execute_magic" != "%%%MAGIC variable%%%"; then
      # Run the actual program with our arguments.
      func_exec_program ${1+"$@"}
    fi
  else
    # The program doesn't exist.
    $ECHO "$0: error: \`$progdir/$program' does not exist" 1>&2
    $ECHO "This script is just a wrapper for $program." 1>&2
    $ECHO "See the libtool documentation for more information." 1>&2
    exit 1
  fi
fi


==> anc/code/src/libcerf-1.3/test/run_w_of_z.c <==
/* Library libcerf:
 *   Compute complex error functions, based on a new implementation of
 *   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
 *
 * File runvoigt.c:
 *   Interactive evaluation of Voigt's function.
 * 
 * Copyright:
 *   (C) 2013 Forschungszentrum Jülich GmbH
 * 
 * Licence:
 *   Public domain.
 *
 * Author:
 *   Joachim Wuttke, Forschungszentrum Jülich, 2013
 *
 * Website:
 *   http://apps.jcns.fz-juelich.de/libcerf
 */

#include <stdio.h>
#include <stdlib.h>
#include "cerf.h"
#include "../lib/defs.h"

extern int faddeeva_algorithm, faddeeva_nofterms;

int main( int argc, char **argv )
{
    double x, y;

    if( argc!=3 ){
        fprintf( stderr,  "usage:\n" );
        fprintf( stderr,  "   run_w_of_z <x> <y>\n" );
        exit(-1);
    }

    x = atof( argv[1] );
    y = atof( argv[2] );

    double _Complex w = w_of_z( C(x,y) );
    
    double v[2][2];
    v[0][0] = creal(w);
    v[0][1] = cimag(w);

    printf( "%25.19g %25.19g %3i %3i\n", v[0][0], v[0][1],
            faddeeva_algorithm, faddeeva_nofterms );
/*
    // requires activation of lib/experimental.c

    // comparison with Fourier integration
    v[1][0] = cerf_experimental_rew(x,y);
    v[1][1] = cerf_experimental_imw(x,y);
    printf( "%25.19g %25.19g\n", v[1][0], v[1][1] );
    for( int i=0; i<2; ++i )
        printf( "%25.19g ", (v[0][i]-v[1][i])/v[1][i] );
    printf( "\n" );
*/
    return 0;
}


==> anc/code/src/libcerf-1.3/test/runvoigt <==
#! /bin/sh

# runvoigt - temporary wrapper script for .libs/runvoigt
# Generated by libtool (GNU libtool) 2.4.2 Debian-2.4.2-1.3
#
# The runvoigt program cannot be directly executed until all the libtool
# libraries that it depends on are installed.
#
# This wrapper script should never be moved out of the build directory.
# If it is, it will not operate correctly.

# Sed substitution that helps us do robust quoting.  It backslashifies
# metacharacters that are still active within double-quoted strings.
sed_quote_subst='s/\([`"$\\]\)/\\\1/g'

# Be Bourne compatible
if test -n "${ZSH_VERSION+set}" && (emulate sh) >/dev/null 2>&1; then
  emulate sh
  NULLCMD=:
  # Zsh 3.x and 4.x performs word splitting on ${1+"$@"}, which
  # is contrary to our usage.  Disable this feature.
  alias -g '${1+"$@"}'='"$@"'
  setopt NO_GLOB_SUBST
else
  case `(set -o) 2>/dev/null` in *posix*) set -o posix;; esac
fi
BIN_SH=xpg4; export BIN_SH # for Tru64
DUALCASE=1; export DUALCASE # for MKS sh

# The HP-UX ksh and POSIX shell print the target directory to stdout
# if CDPATH is set.
(unset CDPATH) >/dev/null 2>&1 && unset CDPATH

relink_command=""

# This environment variable determines our operation mode.
if test "$libtool_install_magic" = "%%%MAGIC variable%%%"; then
  # install mode needs the following variables:
  generated_by_libtool_version='2.4.2'
  notinst_deplibs=' /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/lib/libcerf.la'
else
  # When we are sourced in execute mode, $file and $ECHO are already set.
  if test "$libtool_execute_magic" != "%%%MAGIC variable%%%"; then
    file="$0"

# A function that is used when there is no print builtin or printf.
func_fallback_echo ()
{
  eval 'cat <<_LTECHO_EOF
$1
_LTECHO_EOF'
}
    ECHO="printf %s\\n"
  fi

# Very basic option parsing. These options are (a) specific to
# the libtool wrapper, (b) are identical between the wrapper
# /script/ and the wrapper /executable/ which is used only on
# windows platforms, and (c) all begin with the string --lt-
# (application programs are unlikely to have options which match
# this pattern).
#
# There are only two supported options: --lt-debug and
# --lt-dump-script. There is, deliberately, no --lt-help.
#
# The first argument to this parsing function should be the
# script's ../libtool value, followed by no.
lt_option_debug=
func_parse_lt_options ()
{
  lt_script_arg0=$0
  shift
  for lt_opt
  do
    case "$lt_opt" in
    --lt-debug) lt_option_debug=1 ;;
    --lt-dump-script)
        lt_dump_D=`$ECHO "X$lt_script_arg0" | /usr/bin/sed -e 's/^X//' -e 's%/[^/]*$%%'`
        test "X$lt_dump_D" = "X$lt_script_arg0" && lt_dump_D=.
        lt_dump_F=`$ECHO "X$lt_script_arg0" | /usr/bin/sed -e 's/^X//' -e 's%^.*/%%'`
        cat "$lt_dump_D/$lt_dump_F"
        exit 0
      ;;
    --lt-*)
        $ECHO "Unrecognized --lt- option: '$lt_opt'" 1>&2
        exit 1
      ;;
    esac
  done

  # Print the debug banner immediately:
  if test -n "$lt_option_debug"; then
    echo "runvoigt:runvoigt:${LINENO}: libtool wrapper (GNU libtool) 2.4.2 Debian-2.4.2-1.3" 1>&2
  fi
}

# Used when --lt-debug. Prints its arguments to stdout
# (redirection is the responsibility of the caller)
func_lt_dump_args ()
{
  lt_dump_args_N=1;
  for lt_arg
  do
    $ECHO "runvoigt:runvoigt:${LINENO}: newargv[$lt_dump_args_N]: $lt_arg"
    lt_dump_args_N=`expr $lt_dump_args_N + 1`
  done
}

# Core function for launching the target application
func_exec_program_core ()
{

      if test -n "$lt_option_debug"; then
        $ECHO "runvoigt:runvoigt:${LINENO}: newargv[0]: $progdir/$program" 1>&2
        func_lt_dump_args ${1+"$@"} 1>&2
      fi
      exec "$progdir/$program" ${1+"$@"}

      $ECHO "$0: cannot exec $program $*" 1>&2
      exit 1
}

# A function to encapsulate launching the target application
# Strips options in the --lt-* namespace from $@ and
# launches target application with the remaining arguments.
func_exec_program ()
{
  case " $* " in
  *\ --lt-*)
    for lt_wr_arg
    do
      case $lt_wr_arg in
      --lt-*) ;;
      *) set x "$@" "$lt_wr_arg"; shift;;
      esac
      shift
    done ;;
  esac
  func_exec_program_core ${1+"$@"}
}

  # Parse options
  func_parse_lt_options "$0" ${1+"$@"}

  # Find the directory that this script lives in.
  thisdir=`$ECHO "$file" | /usr/bin/sed 's%/[^/]*$%%'`
  test "x$thisdir" = "x$file" && thisdir=.

  # Follow symbolic links until we get to the real thisdir.
  file=`ls -ld "$file" | /usr/bin/sed -n 's/.*-> //p'`
  while test -n "$file"; do
    destdir=`$ECHO "$file" | /usr/bin/sed 's%/[^/]*$%%'`

    # If there was a directory component, then change thisdir.
    if test "x$destdir" != "x$file"; then
      case "$destdir" in
      [\\/]* | [A-Za-z]:[\\/]*) thisdir="$destdir" ;;
      *) thisdir="$thisdir/$destdir" ;;
      esac
    fi

    file=`$ECHO "$file" | /usr/bin/sed 's%^.*/%%'`
    file=`ls -ld "$thisdir/$file" | /usr/bin/sed -n 's/.*-> //p'`
  done

  # Usually 'no', except on cygwin/mingw when embedded into
  # the cwrapper.
  WRAPPER_SCRIPT_BELONGS_IN_OBJDIR=no
  if test "$WRAPPER_SCRIPT_BELONGS_IN_OBJDIR" = "yes"; then
    # special case for '.'
    if test "$thisdir" = "."; then
      thisdir=`pwd`
    fi
    # remove .libs from thisdir
    case "$thisdir" in
    *[\\/].libs ) thisdir=`$ECHO "$thisdir" | /usr/bin/sed 's%[\\/][^\\/]*$%%'` ;;
    .libs )   thisdir=. ;;
    esac
  fi

  # Try to get the absolute directory name.
  absdir=`cd "$thisdir" && pwd`
  test -n "$absdir" && thisdir="$absdir"

  program='runvoigt'
  progdir="$thisdir/.libs"


  if test -f "$progdir/$program"; then
    # Add our own library path to LD_LIBRARY_PATH
    LD_LIBRARY_PATH="/home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/lib/.libs:$LD_LIBRARY_PATH"

    # Some systems cannot cope with colon-terminated LD_LIBRARY_PATH
    # The second colon is a workaround for a bug in BeOS R4 sed
    LD_LIBRARY_PATH=`$ECHO "$LD_LIBRARY_PATH" | /usr/bin/sed 's/::*$//'`

    export LD_LIBRARY_PATH

    if test "$libtool_execute_magic" != "%%%MAGIC variable%%%"; then
      # Run the actual program with our arguments.
      func_exec_program ${1+"$@"}
    fi
  else
    # The program doesn't exist.
    $ECHO "$0: error: \`$progdir/$program' does not exist" 1>&2
    $ECHO "This script is just a wrapper for $program." 1>&2
    $ECHO "See the libtool documentation for more information." 1>&2
    exit 1
  fi
fi


==> anc/code/src/libcerf-1.3/test/runvoigt.c <==
/* Library libcerf:
 *   Compute complex error functions, based on a new implementation of
 *   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
 *
 * File runvoigt.c:
 *   Interactive evaluation of Voigt's function.
 * 
 * Copyright:
 *   (C) 2013 Forschungszentrum Jülich GmbH
 * 
 * Licence:
 *   Public domain.
 *
 * Author:
 *   Joachim Wuttke, Forschungszentrum Jülich, 2013
 *
 * Website:
 *   http://apps.jcns.fz-juelich.de/libcerf
 */

#include <stdio.h>
#include <stdlib.h>
#include "cerf.h"

int main( int argc, char **argv )
{
    double x, s, g;

    if( argc!=4 ){
        fprintf( stderr,  "usage:\n" );
        fprintf( stderr,  "   runvoigt <x> <sigma> <gamma>\n" );
        exit(-1);
    }

    x = atof( argv[1] );
    s = atof( argv[2] );
    g = atof( argv[3] );

    printf( "%25.19g\n", voigt(x,s,g) );
    return 0;
}


==> anc/code/src/libcerf-1.3/test/test1.c <==
/* Library libcerf:
 *   Compute complex error functions, based on a new implementation of
 *   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
 *
 * File test1.c:
 *   Test implementation of Faddeeva, Dawson, and error functions
 *   by checking against values computed using Maple and Wolfram Alfa.
 * 
 * Copyright:
 *   (C) 2012 Massachusetts Institute of Technology
 *   (C) 2013 Forschungszentrum Jülich GmbH
 * 
 * Licence:
 *   Permission is hereby granted, free of charge, to any person obtaining
 *   a copy of this software and associated documentation files (the
 *   "Software"), to deal in the Software without restriction, including
 *   without limitation the rights to use, copy, modify, merge, publish,
 *   distribute, sublicense, and/or sell copies of the Software, and to
 *   permit persons to whom the Software is furnished to do so, subject to
 *   the following conditions:
 * 
 *   The above copyright notice and this permission notice shall be
 *   included in all copies or substantial portions of the Software.
 * 
 *   THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
 *   EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
 *   MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
 *   NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
 *   LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
 *   OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
 *   WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE. 
 *
 * Authors:
 *   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
 *   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
 *
 * Website:
 *   http://apps.jcns.fz-juelich.de/libcerf
 *
 * Revision history:
 *   ../CHANGELOG
 *
 * More information:
 *   man 3 faddeeva
 */

#include "cerf.h"

#define _GNU_SOURCE // enable GNU libc NAN extension if possible

#include <float.h>
#include <math.h>

#include "defs.h" // defines cmplx, CMPLX, NaN

#include <stdio.h>

/******************************************************************************/
/*  Auxiliary routines                                                        */
/******************************************************************************/

// compute relative error |b-a|/|a|, handling case of NaN and Inf,
static double relerr(double a, double b) {
    if (isnan(a) || isnan(b) || isinf(a) || isinf(b)) {
        if ((isnan(a) && !isnan(b)) || (!isnan(a) && isnan(b)) ||
            (isinf(a) && !isinf(b)) || (!isinf(a) && isinf(b)) ||
            (isinf(a) && isinf(b) && a*b < 0))
            return Inf; // "infinite" error
        return 0; // matching infinity/nan results counted as zero error
    }
    if (a == 0)
        return b == 0 ? 0 : Inf;
    else
        return fabs((b-a) / a);
}

// For testing the complex and real Dawson and error functions.

double TST( char* Fname, cmplx (*F)(cmplx), double (*FRE)(double), double isc,
         int nTst, cmplx *w, cmplx *z )
{
    printf("############# %s(z) tests #############\n", Fname);
    double errmax = 0;                                         
    for (int i = 0; i < nTst; ++i) {                           
        cmplx fw = F(z[i]);                                    
        double re_err = relerr(creal(w[i]), creal(fw));        
        double im_err = relerr(cimag(w[i]), cimag(fw));        
        printf("%s(%g%+gi) = %g%+gi (vs. %g%+gi), "
               "re/im rel. err. = %0.2g/%0.2g)\n", Fname,
               creal(z[i]), cimag(z[i]), creal(fw), cimag(fw),
               creal(w[i]), cimag(w[i]), 
               re_err, im_err);                                        
        if (re_err > errmax) errmax = re_err;                          
        if (im_err > errmax) errmax = im_err;                          
    }                                                                  
    if (errmax > 1e-13) {                                              
        printf("FAILURE -- relative error %g too large!\n", errmax);   
        return errmax;                                                      
    }                                                                  
    printf("Checking %s(x) special case...\n", Fname);                 
    for (int i = 0; i < 10000; ++i) {                                  
        double x = pow(10., -300. + i * 600. / (10000 - 1));           
        double re_err = relerr(FRE(x), creal(F(C(x,x*isc))));          
        if (re_err > errmax) errmax = re_err;                          
        re_err = relerr(FRE(-x), creal(F(C(-x,x*isc))));               
        if (re_err > errmax) errmax = re_err;                          
    }                                                                  
    {                                                                  
        double re_err = relerr(FRE(Inf), creal(F(C(Inf,0.))));         
        if (re_err > errmax) errmax = re_err;                          
        re_err = relerr(FRE(-Inf), creal(F(C(-Inf,0.))));              
        if (re_err > errmax) errmax = re_err;                          
        re_err = relerr(FRE(NaN), creal(F(C(NaN,0.))));                
        if (re_err > errmax) errmax = re_err;                          
    }                                                                  
    if (errmax > 1e-13) {                                              
        printf("FAILURE -- relative error %g too large!\n", errmax);   
        return errmax;                                                      
    }                                                                  
    printf("SUCCESS (max relative error = %g)\n", errmax);             
    return errmax;
}

/******************************************************************************/
/*  Test routines for specific library functions                              */
/******************************************************************************/

/******************************************************************************/
double test_w_of_z()
{
    printf("############# w(z) tests #############\n");
#define NTST 57
    cmplx z[NTST] = {
        C(624.2,-0.26123),
        C(-0.4,3.),
        C(0.6,2.),
        C(-1.,1.),
        C(-1.,-9.),
        C(-1.,9.),
        C(-0.0000000234545,1.1234),
        C(-3.,5.1),
        C(-53,30.1),
        C(0.0,0.12345),
        C(11,1),
        C(-22,-2),
        C(9,-28),
        C(21,-33),
        C(1e5,1e5),
        C(1e14,1e14),
        C(-3001,-1000),
        C(1e160,-1e159),
        C(-6.01,0.01),
        C(-0.7,-0.7),
        C(2.611780000000000e+01, 4.540909610972489e+03),
        C(0.8e7,0.3e7),
        C(-20,-19.8081),
        C(1e-16,-1.1e-16),
        C(2.3e-8,1.3e-8),
        C(6.3,-1e-13),
        C(6.3,1e-20),
        C(1e-20,6.3),
        C(1e-20,16.3),
        C(9,1e-300),
        C(6.01,0.11),
        C(8.01,1.01e-10),
        C(28.01,1e-300),
        C(10.01,1e-200),
        C(10.01,-1e-200),
        C(10.01,0.99e-10),
        C(10.01,-0.99e-10),
        C(1e-20,7.01),
        C(-1,7.01),
        C(5.99,7.01),
        C(1,0),
        C(55,0),
        C(-0.1,0),
        C(1e-20,0),
        C(0,5e-14),
        C(0,51),
        C(Inf,0),
        C(-Inf,0),
        C(0,Inf),
        C(0,-Inf),
        C(Inf,Inf),
        C(Inf,-Inf),
        C(NaN,NaN),
        C(NaN,0),
        C(0,NaN),
        C(NaN,Inf),
        C(Inf,NaN)
    };
    cmplx w[NTST] = { /* w(z), computed with WolframAlpha
                         ... note that WolframAlpha is problematic
                         some of the above inputs, so I had to
                         use the continued-fraction expansion
                         in WolframAlpha in some cases, or switch
                         to Maple */
        C(-3.78270245518980507452677445620103199303131110e-7,
          0.000903861276433172057331093754199933411710053155),
        C(0.1764906227004816847297495349730234591778719532788,
          -0.02146550539468457616788719893991501311573031095617),
        C(0.2410250715772692146133539023007113781272362309451,
          0.06087579663428089745895459735240964093522265589350),
        C(0.30474420525691259245713884106959496013413834051768,
          -0.20821893820283162728743734725471561394145872072738),
        C(7.317131068972378096865595229600561710140617977e34,
          8.321873499714402777186848353320412813066170427e34),
        C(0.0615698507236323685519612934241429530190806818395,
          -0.00676005783716575013073036218018565206070072304635),
        C(0.3960793007699874918961319170187598400134746631,
          -5.593152259116644920546186222529802777409274656e-9),
        C(0.08217199226739447943295069917990417630675021771804,
          -0.04701291087643609891018366143118110965272615832184),
        C(0.00457246000350281640952328010227885008541748668738,
          -0.00804900791411691821818731763401840373998654987934),
        C(0.8746342859608052666092782112565360755791467973338452,
          0.),
        C(0.00468190164965444174367477874864366058339647648741,
          0.0510735563901306197993676329845149741675029197050),
        C(-0.0023193175200187620902125853834909543869428763219,
          -0.025460054739731556004902057663500272721780776336),
        C(9.11463368405637174660562096516414499772662584e304,
          3.97101807145263333769664875189354358563218932e305),
        C(-4.4927207857715598976165541011143706155432296e281,
          -2.8019591213423077494444700357168707775769028e281),
        C(2.820947917809305132678577516325951485807107151e-6,
          2.820947917668257736791638444590253942253354058e-6),
        C(2.82094791773878143474039725787438662716372268e-15,
          2.82094791773878143474039725773333923127678361e-15),
        C(-0.0000563851289696244350147899376081488003110150498,
          -0.000169211755126812174631861529808288295454992688),
        C(-5.586035480670854326218608431294778077663867e-162,
          5.586035480670854326218608431294778077663867e-161),
        C(0.00016318325137140451888255634399123461580248456,
          -0.095232456573009287370728788146686162555021209999),
        C(0.69504753678406939989115375989939096800793577783885,
          -1.8916411171103639136680830887017670616339912024317),
        C(0.0001242418269653279656612334210746733213167234822,
          7.145975826320186888508563111992099992116786763e-7),
        C(2.318587329648353318615800865959225429377529825e-8,
          6.182899545728857485721417893323317843200933380e-8),
        C(-0.0133426877243506022053521927604277115767311800303,
          -0.0148087097143220769493341484176979826888871576145),
        C(1.00000000000000012412170838050638522857747934,
          1.12837916709551279389615890312156495593616433e-16),
        C(0.9999999853310704677583504063775310832036830015,
          2.595272024519678881897196435157270184030360773e-8),
        C(-1.4731421795638279504242963027196663601154624e-15,
          0.090727659684127365236479098488823462473074709),
        C(5.79246077884410284575834156425396800754409308e-18,
          0.0907276596841273652364790985059772809093822374),
        C(0.0884658993528521953466533278764830881245144368,
          1.37088352495749125283269718778582613192166760e-22),
        C(0.0345480845419190424370085249304184266813447878,
          2.11161102895179044968099038990446187626075258e-23),
        C(6.63967719958073440070225527042829242391918213e-36,
          0.0630820900592582863713653132559743161572639353),
        C(0.00179435233208702644891092397579091030658500743634,
          0.0951983814805270647939647438459699953990788064762),
        C(9.09760377102097999924241322094863528771095448e-13,
          0.0709979210725138550986782242355007611074966717),
        C(7.2049510279742166460047102593255688682910274423e-304,
          0.0201552956479526953866611812593266285000876784321),
        C(3.04543604652250734193622967873276113872279682e-44,
          0.0566481651760675042930042117726713294607499165),
        C(3.04543604652250734193622967873276113872279682e-44,
          0.0566481651760675042930042117726713294607499165),
        C(0.5659928732065273429286988428080855057102069081e-12,
          0.056648165176067504292998527162143030538756683302),
        C(-0.56599287320652734292869884280802459698927645e-12,
          0.0566481651760675042929985271621430305387566833029),
        C(0.0796884251721652215687859778119964009569455462,
          1.11474461817561675017794941973556302717225126e-22),
        C(0.07817195821247357458545539935996687005781943386550,
          -0.01093913670103576690766705513142246633056714279654),
        C(0.04670032980990449912809326141164730850466208439937,
          0.03944038961933534137558064191650437353429669886545),
        C(0.36787944117144232159552377016146086744581113103176,
          0.60715770584139372911503823580074492116122092866515),
        C(0,
          0.010259688805536830986089913987516716056946786526145),
        C(0.99004983374916805357390597718003655777207908125383,
          -0.11208866436449538036721343053869621153527769495574),
        C(0.99999999999999999999999999999999999999990000,
          1.12837916709551257389615890312154517168802603e-20),
        C(0.999999999999943581041645226871305192054749891144158,
          0),
        C(0.0110604154853277201542582159216317923453996211744250,
          0),
        C(0,0),
        C(0,0),
        C(0,0),
        C(Inf,0),
        C(0,0),
        C(NaN,NaN),
        C(NaN,NaN),
        C(NaN,NaN),
        C(NaN,0),
        C(NaN,NaN),
        C(NaN,NaN)
    };
    double errmax = 0;
    for (int i = 0; i < NTST; ++i) {
        cmplx fw = w_of_z(z[i]);
        double re_err = relerr(creal(w[i]), creal(fw));
        double im_err = relerr(cimag(w[i]), cimag(fw));
        printf("w(%g%+gi) = %g%+gi (vs. %g%+gi), re/im rel. err. = %0.2g/%0.2g)\n",
               creal(z[i]),cimag(z[i]), creal(fw),cimag(fw), creal(w[i]),cimag(w[i]),
               re_err, im_err);
        if (re_err > errmax) errmax = re_err;
        if (im_err > errmax) errmax = im_err;
    }
    if (errmax > 1e-13) {
        printf("FAILURE -- relative error %g too large!\n", errmax);
        return 1;
    }
    printf("SUCCESS (max relative error = %g)\n", errmax);
    return errmax;
}

/******************************************************************************/
double test_erf()
{
#undef NTST
#define NTST 41
    cmplx z[NTST] = {
        C(1,2),
        C(-1,2),
        C(1,-2),
        C(-1,-2),
        C(9,-28),
        C(21,-33),
        C(1e3,1e3),
        C(-3001,-1000),
        C(1e160,-1e159),
        C(5.1e-3, 1e-8),
        C(-4.9e-3, 4.95e-3),
        C(4.9e-3, 0.5),
        C(4.9e-4, -0.5e1),
        C(-4.9e-5, -0.5e2),
        C(5.1e-3, 0.5),
        C(5.1e-4, -0.5e1),
        C(-5.1e-5, -0.5e2),
        C(1e-6,2e-6),
        C(0,2e-6),
        C(0,2),
        C(0,20),
        C(0,200),
        C(Inf,0),
        C(-Inf,0),
        C(0,Inf),
        C(0,-Inf),
        C(Inf,Inf),
        C(Inf,-Inf),
        C(NaN,NaN),
        C(NaN,0),
        C(0,NaN),
        C(NaN,Inf),
        C(Inf,NaN),
        C(1e-3,NaN),
        C(7e-2,7e-2),
        C(7e-2,-7e-4),
        C(-9e-2,7e-4),
        C(-9e-2,9e-2),
        C(-7e-4,9e-2),
        C(7e-2,0.9e-2),
        C(7e-2,1.1e-2)
    };
    cmplx w[NTST] = { // erf(z[i]), evaluated with Maple
        C(-0.5366435657785650339917955593141927494421,
          -5.049143703447034669543036958614140565553),
        C(0.5366435657785650339917955593141927494421,
          -5.049143703447034669543036958614140565553),
        C(-0.5366435657785650339917955593141927494421,
          5.049143703447034669543036958614140565553),
        C(0.5366435657785650339917955593141927494421,
          5.049143703447034669543036958614140565553),
        C(0.3359473673830576996788000505817956637777e304,
          -0.1999896139679880888755589794455069208455e304),
        C(0.3584459971462946066523939204836760283645e278,
          0.3818954885257184373734213077678011282505e280),
        C(0.9996020422657148639102150147542224526887,
          0.00002801044116908227889681753993542916894856),
        C(-1, 0),
        C(1, 0),
        C(0.005754683859034800134412990541076554934877,
          0.1128349818335058741511924929801267822634e-7),
        C(-0.005529149142341821193633460286828381876955,
          0.005585388387864706679609092447916333443570),
        C(0.007099365669981359632319829148438283865814,
          0.6149347012854211635026981277569074001219),
        C(0.3981176338702323417718189922039863062440e8,
          -0.8298176341665249121085423917575122140650e10),
        C(-Inf,
          -Inf),
        C(0.007389128308257135427153919483147229573895,
          0.6149332524601658796226417164791221815139),
        C(0.4143671923267934479245651547534414976991e8,
          -0.8298168216818314211557046346850921446950e10),
        C(-Inf,
          -Inf),
        C(0.1128379167099649964175513742247082845155e-5,
          0.2256758334191777400570377193451519478895e-5),
        C(0,
          0.2256758334194034158904576117253481476197e-5),
        C(0,
          18.56480241457555259870429191324101719886),
        C(0,
          0.1474797539628786202447733153131835124599e173),
        C(0,
          Inf),
        C(1,0),
        C(-1,0),
        C(0,Inf),
        C(0,-Inf),
        C(NaN,NaN),
        C(NaN,NaN),
        C(NaN,NaN),
        C(NaN,0),
        C(0,NaN),
        C(NaN,NaN),
        C(NaN,NaN),
        C(NaN,NaN),
        C(0.07924380404615782687930591956705225541145,
          0.07872776218046681145537914954027729115247),
        C(0.07885775828512276968931773651224684454495,
          -0.0007860046704118224342390725280161272277506),
        C(-0.1012806432747198859687963080684978759881,
          0.0007834934747022035607566216654982820299469),
        C(-0.1020998418798097910247132140051062512527,
          0.1010030778892310851309082083238896270340),
        C(-0.0007962891763147907785684591823889484764272,
          0.1018289385936278171741809237435404896152),
        C(0.07886408666470478681566329888615410479530,
          0.01010604288780868961492224347707949372245),
        C(0.07886723099940260286824654364807981336591,
          0.01235199327873258197931147306290916629654)
    };
    return TST("erf", cerf, erf, 1e-20, NTST, w, z);
}

/******************************************************************************/
double test_erfi()
{
    // since erfi just calls through to erf, just one test should
    // be sufficient to make sure I didn't screw up the signs or something
#undef NTST
#define NTST 1 // define instead of const for C compatibility
    cmplx z[NTST] = { C(1.234,0.5678) };
    cmplx w[NTST] = { // erfi(z[i]), computed with Maple
        C(1.081032284405373149432716643834106923212,
          1.926775520840916645838949402886591180834)
    };
    return TST("erfi", cerfi, erfi, 0, NTST, w, z);
}

/******************************************************************************/
double test_erfcx()
{
    // since erfcx just calls through to w, just one test should
    // be sufficient to make sure I didn't screw up the signs or something
#undef NTST
#define NTST 1 // define instead of const for C compatibility
    cmplx z[NTST] = { C(1.234,0.5678) };
    cmplx w[NTST] = { // erfcx(z[i]), computed with Maple
        C(0.3382187479799972294747793561190487832579,
          -0.1116077470811648467464927471872945833154)
    };
    return TST("erfcx", cerfcx, erfcx, 0, NTST, w, z);
}

/******************************************************************************/
double test_erfc()
{
#undef NTST
#define NTST 30
    cmplx z[NTST] = {
        C(1,2),
        C(-1,2),
        C(1,-2),
        C(-1,-2),
        C(9,-28),
        C(21,-33),
        C(1e3,1e3),
        C(-3001,-1000),
        C(1e160,-1e159),
        C(5.1e-3, 1e-8),
        C(0,2e-6),
        C(0,2),
        C(0,20),
        C(0,200),
        C(2e-6,0),
        C(2,0),
        C(20,0),
        C(200,0),
        C(Inf,0),
        C(-Inf,0),
        C(0,Inf),
        C(0,-Inf),
        C(Inf,Inf),
        C(Inf,-Inf),
        C(NaN,NaN),
        C(NaN,0),
        C(0,NaN),
        C(NaN,Inf),
        C(Inf,NaN),
        C(88,0)
    };
    cmplx w[NTST] = { // erfc(z[i]), evaluated with Maple
        C(1.536643565778565033991795559314192749442,
          5.049143703447034669543036958614140565553),
        C(0.4633564342214349660082044406858072505579,
          5.049143703447034669543036958614140565553),
        C(1.536643565778565033991795559314192749442,
          -5.049143703447034669543036958614140565553),
        C(0.4633564342214349660082044406858072505579,
          -5.049143703447034669543036958614140565553),
        C(-0.3359473673830576996788000505817956637777e304,
          0.1999896139679880888755589794455069208455e304),
        C(-0.3584459971462946066523939204836760283645e278,
          -0.3818954885257184373734213077678011282505e280),
        C(0.0003979577342851360897849852457775473112748,
          -0.00002801044116908227889681753993542916894856),
        C(2, 0),
        C(0, 0),
        C(0.9942453161409651998655870094589234450651,
          -0.1128349818335058741511924929801267822634e-7),
        C(1,
          -0.2256758334194034158904576117253481476197e-5),
        C(1,
          -18.56480241457555259870429191324101719886),
        C(1,
          -0.1474797539628786202447733153131835124599e173),
        C(1, -Inf),
        C(0.9999977432416658119838633199332831406314,
          0),
        C(0.004677734981047265837930743632747071389108,
          0),
        C(0.5395865611607900928934999167905345604088e-175,
          0),
        C(0, 0),
        C(0, 0),
        C(2, 0),
        C(1, -Inf),
        C(1, Inf),
        C(NaN, NaN),
        C(NaN, NaN),
        C(NaN, NaN),
        C(NaN, 0),
        C(1, NaN),
        C(NaN, NaN),
        C(NaN, NaN),
        C(0,0)
    };
    return TST("erfc", cerfc, erfc, 1e-20, NTST, w, z);
}

/******************************************************************************/
double test_dawson()
{
#undef NTST
#define NTST 48
    cmplx z[NTST] = {
        C(2,1),
        C(-2,1),
        C(2,-1),
        C(-2,-1),
        C(-28,9),
        C(33,-21),
        C(1e3,1e3),
        C(-1000,-3001),
        C(1e-8, 5.1e-3),
        C(4.95e-3, -4.9e-3),
        C(5.1e-3, 5.1e-3),
        C(0.5, 4.9e-3),
        C(-0.5e1, 4.9e-4),
        C(-0.5e2, -4.9e-5),
        C(0.5e3, 4.9e-6),
        C(0.5, 5.1e-3),
        C(-0.5e1, 5.1e-4),
        C(-0.5e2, -5.1e-5),
        C(1e-6,2e-6),
        C(2e-6,0),
        C(2,0),
        C(20,0),
        C(200,0),
        C(0,4.9e-3),
        C(0,-5.1e-3),
        C(0,2e-6),
        C(0,-2),
        C(0,20),
        C(0,-200),
        C(Inf,0),
        C(-Inf,0),
        C(0,Inf),
        C(0,-Inf),
        C(Inf,Inf),
        C(Inf,-Inf),
        C(NaN,NaN),
        C(NaN,0),
        C(0,NaN),
        C(NaN,Inf),
        C(Inf,NaN),
        C(39, 6.4e-5),
        C(41, 6.09e-5),
        C(4.9e7, 5e-11),
        C(5.1e7, 4.8e-11),
        C(1e9, 2.4e-12),
        C(1e11, 2.4e-14),
        C(1e13, 2.4e-16),
        C(1e300, 2.4e-303)
    };
    cmplx w[NTST] = { // dawson(z[i]), evaluated with Maple
        C(0.1635394094345355614904345232875688576839,
          -0.1531245755371229803585918112683241066853),
        C(-0.1635394094345355614904345232875688576839,
          -0.1531245755371229803585918112683241066853),
        C(0.1635394094345355614904345232875688576839,
          0.1531245755371229803585918112683241066853),
        C(-0.1635394094345355614904345232875688576839,
          0.1531245755371229803585918112683241066853),
        C(-0.01619082256681596362895875232699626384420,
          -0.005210224203359059109181555401330902819419),
        C(0.01078377080978103125464543240346760257008,
          0.006866888783433775382193630944275682670599),
        C(-0.5808616819196736225612296471081337245459,
          0.6688593905505562263387760667171706325749),
        C(Inf,
          -Inf),
        C(0.1000052020902036118082966385855563526705e-7,
          0.005100088434920073153418834680320146441685),
        C(0.004950156837581592745389973960217444687524,
          -0.004899838305155226382584756154100963570500),
        C(0.005100176864319675957314822982399286703798,
          0.005099823128319785355949825238269336481254),
        C(0.4244534840871830045021143490355372016428,
          0.002820278933186814021399602648373095266538),
        C(-0.1021340733271046543881236523269967674156,
          -0.00001045696456072005761498961861088944159916),
        C(-0.01000200120119206748855061636187197886859,
          0.9805885888237419500266621041508714123763e-8),
        C(0.001000002000012000023960527532953151819595,
          -0.9800058800588007290937355024646722133204e-11),
        C(0.4244549085628511778373438768121222815752,
          0.002935393851311701428647152230552122898291),
        C(-0.1021340732357117208743299813648493928105,
          -0.00001088377943049851799938998805451564893540),
        C(-0.01000200120119126652710792390331206563616,
          0.1020612612857282306892368985525393707486e-7),
        C(0.1000000000007333333333344266666666664457e-5,
          0.2000000000001333333333323199999999978819e-5),
        C(0.1999999999994666666666675199999999990248e-5,
          0),
        C(0.3013403889237919660346644392864226952119,
          0),
        C(0.02503136792640367194699495234782353186858,
          0),
        C(0.002500031251171948248596912483183760683918,
          0),
        C(0,0.004900078433419939164774792850907128053308),
        C(0,-0.005100088434920074173454208832365950009419),
        C(0,0.2000000000005333333333341866666666676419e-5),
        C(0,-48.16001211429122974789822893525016528191),
        C(0,0.4627407029504443513654142715903005954668e174),
        C(0,-Inf),
        C(0,0),
        C(-0,0),
        C(0, Inf),
        C(0, -Inf),
        C(NaN, NaN),
        C(NaN, NaN),
        C(NaN, NaN),
        C(NaN, 0),
        C(0, NaN),
        C(NaN, NaN),
        C(NaN, NaN),
        C(0.01282473148489433743567240624939698290584,
          -0.2105957276516618621447832572909153498104e-7),
        C(0.01219875253423634378984109995893708152885,
          -0.1813040560401824664088425926165834355953e-7),
        C(0.1020408163265306334945473399689037886997e-7,
          -0.1041232819658476285651490827866174985330e-25),
        C(0.9803921568627452865036825956835185367356e-8,
          -0.9227220299884665067601095648451913375754e-26),
        C(0.5000000000000000002500000000000000003750e-9,
          -0.1200000000000000001800000188712838420241e-29),
        C(5.00000000000000000000025000000000000000000003e-12,
          -1.20000000000000000000018000000000000000000004e-36),
        C(5.00000000000000000000000002500000000000000000e-14,
          -1.20000000000000000000000001800000000000000000e-42),
        C(5e-301, 0)
    };
    return TST("dawson", cdawson, dawson, 1e-20, NTST, w, z);
}

/******************************************************************************/
/*  Main: test sequence                                                       */
/******************************************************************************/

int main(void) {
    double errmax, errmax_all = 0;

    errmax = test_w_of_z();
    if (errmax > errmax_all) errmax_all = errmax;

    errmax = test_erf();
    if (errmax > errmax_all) errmax_all = errmax;

    errmax = test_erfi();
    if (errmax > errmax_all) errmax_all = errmax;

    errmax = test_erfcx();
    if (errmax > errmax_all) errmax_all = errmax;

    errmax = test_erfc();
    if (errmax > errmax_all) errmax_all = errmax;

    errmax = test_dawson();
    if (errmax > errmax_all) errmax_all = errmax;

    printf("#####################################\n");
    printf("OVERALL SUCCESS (max relative error = %g)\n", errmax_all);
}


==> anc/code/src/libcerf-1.3/test/test_libcerf_1 <==
#! /bin/sh

# test_libcerf_1 - temporary wrapper script for .libs/test_libcerf_1
# Generated by libtool (GNU libtool) 2.4.2 Debian-2.4.2-1.3
#
# The test_libcerf_1 program cannot be directly executed until all the libtool
# libraries that it depends on are installed.
#
# This wrapper script should never be moved out of the build directory.
# If it is, it will not operate correctly.

# Sed substitution that helps us do robust quoting.  It backslashifies
# metacharacters that are still active within double-quoted strings.
sed_quote_subst='s/\([`"$\\]\)/\\\1/g'

# Be Bourne compatible
if test -n "${ZSH_VERSION+set}" && (emulate sh) >/dev/null 2>&1; then
  emulate sh
  NULLCMD=:
  # Zsh 3.x and 4.x performs word splitting on ${1+"$@"}, which
  # is contrary to our usage.  Disable this feature.
  alias -g '${1+"$@"}'='"$@"'
  setopt NO_GLOB_SUBST
else
  case `(set -o) 2>/dev/null` in *posix*) set -o posix;; esac
fi
BIN_SH=xpg4; export BIN_SH # for Tru64
DUALCASE=1; export DUALCASE # for MKS sh

# The HP-UX ksh and POSIX shell print the target directory to stdout
# if CDPATH is set.
(unset CDPATH) >/dev/null 2>&1 && unset CDPATH

relink_command=""

# This environment variable determines our operation mode.
if test "$libtool_install_magic" = "%%%MAGIC variable%%%"; then
  # install mode needs the following variables:
  generated_by_libtool_version='2.4.2'
  notinst_deplibs=' /home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/lib/libcerf.la'
else
  # When we are sourced in execute mode, $file and $ECHO are already set.
  if test "$libtool_execute_magic" != "%%%MAGIC variable%%%"; then
    file="$0"

# A function that is used when there is no print builtin or printf.
func_fallback_echo ()
{
  eval 'cat <<_LTECHO_EOF
$1
_LTECHO_EOF'
}
    ECHO="printf %s\\n"
  fi

# Very basic option parsing. These options are (a) specific to
# the libtool wrapper, (b) are identical between the wrapper
# /script/ and the wrapper /executable/ which is used only on
# windows platforms, and (c) all begin with the string --lt-
# (application programs are unlikely to have options which match
# this pattern).
#
# There are only two supported options: --lt-debug and
# --lt-dump-script. There is, deliberately, no --lt-help.
#
# The first argument to this parsing function should be the
# script's ../libtool value, followed by no.
lt_option_debug=
func_parse_lt_options ()
{
  lt_script_arg0=$0
  shift
  for lt_opt
  do
    case "$lt_opt" in
    --lt-debug) lt_option_debug=1 ;;
    --lt-dump-script)
        lt_dump_D=`$ECHO "X$lt_script_arg0" | /usr/bin/sed -e 's/^X//' -e 's%/[^/]*$%%'`
        test "X$lt_dump_D" = "X$lt_script_arg0" && lt_dump_D=.
        lt_dump_F=`$ECHO "X$lt_script_arg0" | /usr/bin/sed -e 's/^X//' -e 's%^.*/%%'`
        cat "$lt_dump_D/$lt_dump_F"
        exit 0
      ;;
    --lt-*)
        $ECHO "Unrecognized --lt- option: '$lt_opt'" 1>&2
        exit 1
      ;;
    esac
  done

  # Print the debug banner immediately:
  if test -n "$lt_option_debug"; then
    echo "test_libcerf_1:test_libcerf_1:${LINENO}: libtool wrapper (GNU libtool) 2.4.2 Debian-2.4.2-1.3" 1>&2
  fi
}

# Used when --lt-debug. Prints its arguments to stdout
# (redirection is the responsibility of the caller)
func_lt_dump_args ()
{
  lt_dump_args_N=1;
  for lt_arg
  do
    $ECHO "test_libcerf_1:test_libcerf_1:${LINENO}: newargv[$lt_dump_args_N]: $lt_arg"
    lt_dump_args_N=`expr $lt_dump_args_N + 1`
  done
}

# Core function for launching the target application
func_exec_program_core ()
{

      if test -n "$lt_option_debug"; then
        $ECHO "test_libcerf_1:test_libcerf_1:${LINENO}: newargv[0]: $progdir/$program" 1>&2
        func_lt_dump_args ${1+"$@"} 1>&2
      fi
      exec "$progdir/$program" ${1+"$@"}

      $ECHO "$0: cannot exec $program $*" 1>&2
      exit 1
}

# A function to encapsulate launching the target application
# Strips options in the --lt-* namespace from $@ and
# launches target application with the remaining arguments.
func_exec_program ()
{
  case " $* " in
  *\ --lt-*)
    for lt_wr_arg
    do
      case $lt_wr_arg in
      --lt-*) ;;
      *) set x "$@" "$lt_wr_arg"; shift;;
      esac
      shift
    done ;;
  esac
  func_exec_program_core ${1+"$@"}
}

  # Parse options
  func_parse_lt_options "$0" ${1+"$@"}

  # Find the directory that this script lives in.
  thisdir=`$ECHO "$file" | /usr/bin/sed 's%/[^/]*$%%'`
  test "x$thisdir" = "x$file" && thisdir=.

  # Follow symbolic links until we get to the real thisdir.
  file=`ls -ld "$file" | /usr/bin/sed -n 's/.*-> //p'`
  while test -n "$file"; do
    destdir=`$ECHO "$file" | /usr/bin/sed 's%/[^/]*$%%'`

    # If there was a directory component, then change thisdir.
    if test "x$destdir" != "x$file"; then
      case "$destdir" in
      [\\/]* | [A-Za-z]:[\\/]*) thisdir="$destdir" ;;
      *) thisdir="$thisdir/$destdir" ;;
      esac
    fi

    file=`$ECHO "$file" | /usr/bin/sed 's%^.*/%%'`
    file=`ls -ld "$thisdir/$file" | /usr/bin/sed -n 's/.*-> //p'`
  done

  # Usually 'no', except on cygwin/mingw when embedded into
  # the cwrapper.
  WRAPPER_SCRIPT_BELONGS_IN_OBJDIR=no
  if test "$WRAPPER_SCRIPT_BELONGS_IN_OBJDIR" = "yes"; then
    # special case for '.'
    if test "$thisdir" = "."; then
      thisdir=`pwd`
    fi
    # remove .libs from thisdir
    case "$thisdir" in
    *[\\/].libs ) thisdir=`$ECHO "$thisdir" | /usr/bin/sed 's%[\\/][^\\/]*$%%'` ;;
    .libs )   thisdir=. ;;
    esac
  fi

  # Try to get the absolute directory name.
  absdir=`cd "$thisdir" && pwd`
  test -n "$absdir" && thisdir="$absdir"

  program='test_libcerf_1'
  progdir="$thisdir/.libs"


  if test -f "$progdir/$program"; then
    # Add our own library path to LD_LIBRARY_PATH
    LD_LIBRARY_PATH="/home/Marat/Desktop/DVMPFull/code_BH_Tw3/src/libcerf-1.3/lib/.libs:$LD_LIBRARY_PATH"

    # Some systems cannot cope with colon-terminated LD_LIBRARY_PATH
    # The second colon is a workaround for a bug in BeOS R4 sed
    LD_LIBRARY_PATH=`$ECHO "$LD_LIBRARY_PATH" | /usr/bin/sed 's/::*$//'`

    export LD_LIBRARY_PATH

    if test "$libtool_execute_magic" != "%%%MAGIC variable%%%"; then
      # Run the actual program with our arguments.
      func_exec_program ${1+"$@"}
    fi
  else
    # The program doesn't exist.
    $ECHO "$0: error: \`$progdir/$program' does not exist" 1>&2
    $ECHO "This script is just a wrapper for $program." 1>&2
    $ECHO "See the libtool documentation for more information." 1>&2
    exit 1
  fi
fi


==> anc/code/src/libcerf/README <==
This folder contains files needed to build libcerf (from http://apps.jcns.fz-juelich.de/doku/sc/libcerf) 


==> anc/code/src/libcerf/erfcx.c <==
/* Library libcerf:
 *   Compute complex error functions, based on a new implementation of
 *   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
 *
 * File erfcx.c:
 *   Compute erfcx(x) = exp(x^2) erfc(x) function, for real x,
 *   using a novel algorithm that is much faster than DERFC of SLATEC.
 *   This function is used in the computation of Faddeeva, Dawson, and
 *   other complex error functions.
 * 
 * Copyright:
 *   (C) 2012 Massachusetts Institute of Technology
 *   (C) 2013 Forschungszentrum Jülich GmbH
 * 
 * Licence:
 *   Permission is hereby granted, free of charge, to any person obtaining
 *   a copy of this software and associated documentation files (the
 *   "Software"), to deal in the Software without restriction, including
 *   without limitation the rights to use, copy, modify, merge, publish,
 *   distribute, sublicense, and/or sell copies of the Software, and to
 *   permit persons to whom the Software is furnished to do so, subject to
 *   the following conditions:
 * 
 *   The above copyright notice and this permission notice shall be
 *   included in all copies or substantial portions of the Software.
 * 
 *   THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
 *   EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
 *   MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
 *   NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
 *   LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
 *   OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
 *   WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE. 
 *
 * Authors:
 *   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
 *   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
 *
 * Website:
 *   http://apps.jcns.fz-juelich.de/libcerf
 *
 * Revision history:
 *   ../CHANGELOG
 *
 * Manual page:
 *   man 3 erfcx
 */

#include "libcerf/cerf.h"

#define _GNU_SOURCE // enable GNU libc NAN extension if possible

#include <float.h>
#include <math.h>

#include "libcerf/defs.h" // defines cmplx, CMPLX, NaN

/******************************************************************************/
/* Lookup-table for Chebyshev polynomials for smaller |x|                     */
/******************************************************************************/

static double erfcx_y100(double y100)
{
    // Steven G. Johnson, October 2012.

    // Given y100=100*y, where y = 4/(4+x) for x >= 0, compute erfc(x).

    // Uses a look-up table of 100 different Chebyshev polynomials
    // for y intervals [0,0.01], [0.01,0.02], ...., [0.99,1], generated
    // with the help of Maple and a little shell script.  This allows
    // the Chebyshev polynomials to be of significantly lower degree (about 1/4)
    // compared to fitting the whole [0,1] interval with a single polynomial.

    switch ((int) y100) {
    case 0: {
        double t = 2*y100 - 1;
        return 0.70878032454106438663e-3 + (0.71234091047026302958e-3 + (0.35779077297597742384e-5 + (0.17403143962587937815e-7 + (0.81710660047307788845e-10 + (0.36885022360434957634e-12 + 0.15917038551111111111e-14 * t) * t) * t) * t) * t) * t;
    }
    case 1: {
        double t = 2*y100 - 3;
        return 0.21479143208285144230e-2 + (0.72686402367379996033e-3 + (0.36843175430938995552e-5 + (0.18071841272149201685e-7 + (0.85496449296040325555e-10 + (0.38852037518534291510e-12 + 0.16868473576888888889e-14 * t) * t) * t) * t) * t) * t;
    }
    case 2: {
        double t = 2*y100 - 5;
        return 0.36165255935630175090e-2 + (0.74182092323555510862e-3 + (0.37948319957528242260e-5 + (0.18771627021793087350e-7 + (0.89484715122415089123e-10 + (0.40935858517772440862e-12 + 0.17872061464888888889e-14 * t) * t) * t) * t) * t) * t;
    }
    case 3: {
        double t = 2*y100 - 7;
        return 0.51154983860031979264e-2 + (0.75722840734791660540e-3 + (0.39096425726735703941e-5 + (0.19504168704300468210e-7 + (0.93687503063178993915e-10 + (0.43143925959079664747e-12 + 0.18939926435555555556e-14 * t) * t) * t) * t) * t) * t;
    }
    case 4: {
        double t = 2*y100 - 9;
        return 0.66457513172673049824e-2 + (0.77310406054447454920e-3 + (0.40289510589399439385e-5 + (0.20271233238288381092e-7 + (0.98117631321709100264e-10 + (0.45484207406017752971e-12 + 0.20076352213333333333e-14 * t) * t) * t) * t) * t) * t;
    }
    case 5: {
        double t = 2*y100 - 11;
        return 0.82082389970241207883e-2 + (0.78946629611881710721e-3 + (0.41529701552622656574e-5 + (0.21074693344544655714e-7 + (0.10278874108587317989e-9 + (0.47965201390613339638e-12 + 0.21285907413333333333e-14 * t) * t) * t) * t) * t) * t;
    }
    case 6: {
        double t = 2*y100 - 13;
        return 0.98039537275352193165e-2 + (0.80633440108342840956e-3 + (0.42819241329736982942e-5 + (0.21916534346907168612e-7 + (0.10771535136565470914e-9 + (0.50595972623692822410e-12 + 0.22573462684444444444e-14 * t) * t) * t) * t) * t) * t;
    }
    case 7: {
        double t = 2*y100 - 15;
        return 0.11433927298290302370e-1 + (0.82372858383196561209e-3 + (0.44160495311765438816e-5 + (0.22798861426211986056e-7 + (0.11291291745879239736e-9 + (0.53386189365816880454e-12 + 0.23944209546666666667e-14 * t) * t) * t) * t) * t) * t;
    }
    case 8: {
        double t = 2*y100 - 17;
        return 0.13099232878814653979e-1 + (0.84167002467906968214e-3 + (0.45555958988457506002e-5 + (0.23723907357214175198e-7 + (0.11839789326602695603e-9 + (0.56346163067550237877e-12 + 0.25403679644444444444e-14 * t) * t) * t) * t) * t) * t;
    }
    case 9: {
        double t = 2*y100 - 19;
        return 0.14800987015587535621e-1 + (0.86018092946345943214e-3 + (0.47008265848816866105e-5 + (0.24694040760197315333e-7 + (0.12418779768752299093e-9 + (0.59486890370320261949e-12 + 0.26957764568888888889e-14 * t) * t) * t) * t) * t) * t;
    }
    case 10: {
        double t = 2*y100 - 21;
        return 0.16540351739394069380e-1 + (0.87928458641241463952e-3 + (0.48520195793001753903e-5 + (0.25711774900881709176e-7 + (0.13030128534230822419e-9 + (0.62820097586874779402e-12 + 0.28612737351111111111e-14 * t) * t) * t) * t) * t) * t;
    }
    case 11: {
        double t = 2*y100 - 23;
        return 0.18318536789842392647e-1 + (0.89900542647891721692e-3 + (0.50094684089553365810e-5 + (0.26779777074218070482e-7 + (0.13675822186304615566e-9 + (0.66358287745352705725e-12 + 0.30375273884444444444e-14 * t) * t) * t) * t) * t) * t;
    }
    case 12: {
        double t = 2*y100 - 25;
        return 0.20136801964214276775e-1 + (0.91936908737673676012e-3 + (0.51734830914104276820e-5 + (0.27900878609710432673e-7 + (0.14357976402809042257e-9 + (0.70114790311043728387e-12 + 0.32252476000000000000e-14 * t) * t) * t) * t) * t) * t;
    }
    case 13: {
        double t = 2*y100 - 27;
        return 0.21996459598282740954e-1 + (0.94040248155366777784e-3 + (0.53443911508041164739e-5 + (0.29078085538049374673e-7 + (0.15078844500329731137e-9 + (0.74103813647499204269e-12 + 0.34251892320000000000e-14 * t) * t) * t) * t) * t) * t;
    }
    case 14: {
        double t = 2*y100 - 29;
        return 0.23898877187226319502e-1 + (0.96213386835900177540e-3 + (0.55225386998049012752e-5 + (0.30314589961047687059e-7 + (0.15840826497296335264e-9 + (0.78340500472414454395e-12 + 0.36381553564444444445e-14 * t) * t) * t) * t) * t) * t;
    }
    case 15: {
        double t = 2*y100 - 31;
        return 0.25845480155298518485e-1 + (0.98459293067820123389e-3 + (0.57082915920051843672e-5 + (0.31613782169164830118e-7 + (0.16646478745529630813e-9 + (0.82840985928785407942e-12 + 0.38649975768888888890e-14 * t) * t) * t) * t) * t) * t;
    }
    case 16: {
        double t = 2*y100 - 33;
        return 0.27837754783474696598e-1 + (0.10078108563256892757e-2 + (0.59020366493792212221e-5 + (0.32979263553246520417e-7 + (0.17498524159268458073e-9 + (0.87622459124842525110e-12 + 0.41066206488888888890e-14 * t) * t) * t) * t) * t) * t;
    }
    case 17: {
        double t = 2*y100 - 35;
        return 0.29877251304899307550e-1 + (0.10318204245057349310e-2 + (0.61041829697162055093e-5 + (0.34414860359542720579e-7 + (0.18399863072934089607e-9 + (0.92703227366365046533e-12 + 0.43639844053333333334e-14 * t) * t) * t) * t) * t) * t;
    }
    case 18: {
        double t = 2*y100 - 37;
        return 0.31965587178596443475e-1 + (0.10566560976716574401e-2 + (0.63151633192414586770e-5 + (0.35924638339521924242e-7 + (0.19353584758781174038e-9 + (0.98102783859889264382e-12 + 0.46381060817777777779e-14 * t) * t) * t) * t) * t) * t;
    }
    case 19: {
        double t = 2*y100 - 39;
        return 0.34104450552588334840e-1 + (0.10823541191350532574e-2 + (0.65354356159553934436e-5 + (0.37512918348533521149e-7 + (0.20362979635817883229e-9 + (0.10384187833037282363e-11 + 0.49300625262222222221e-14 * t) * t) * t) * t) * t) * t;
    }
    case 20: {
        double t = 2*y100 - 41;
        return 0.36295603928292425716e-1 + (0.11089526167995268200e-2 + (0.67654845095518363577e-5 + (0.39184292949913591646e-7 + (0.21431552202133775150e-9 + (0.10994259106646731797e-11 + 0.52409949102222222221e-14 * t) * t) * t) * t) * t) * t;
    }
    case 21: {
        double t = 2*y100 - 43;
        return 0.38540888038840509795e-1 + (0.11364917134175420009e-2 + (0.70058230641246312003e-5 + (0.40943644083718586939e-7 + (0.22563034723692881631e-9 + (0.11642841011361992885e-11 + 0.55721092871111111110e-14 * t) * t) * t) * t) * t) * t;
    }
    case 22: {
        double t = 2*y100 - 45;
        return 0.40842225954785960651e-1 + (0.11650136437945673891e-2 + (0.72569945502343006619e-5 + (0.42796161861855042273e-7 + (0.23761401711005024162e-9 + (0.12332431172381557035e-11 + 0.59246802364444444445e-14 * t) * t) * t) * t) * t) * t;
    }
    case 23: {
        double t = 2*y100 - 47;
        return 0.43201627431540222422e-1 + (0.11945628793917272199e-2 + (0.75195743532849206263e-5 + (0.44747364553960993492e-7 + (0.25030885216472953674e-9 + (0.13065684400300476484e-11 + 0.63000532853333333334e-14 * t) * t) * t) * t) * t) * t;
    }
    case 24: {
        double t = 2*y100 - 49;
        return 0.45621193513810471438e-1 + (0.12251862608067529503e-2 + (0.77941720055551920319e-5 + (0.46803119830954460212e-7 + (0.26375990983978426273e-9 + (0.13845421370977119765e-11 + 0.66996477404444444445e-14 * t) * t) * t) * t) * t) * t;
    }
    case 25: {
        double t = 2*y100 - 51;
        return 0.48103121413299865517e-1 + (0.12569331386432195113e-2 + (0.80814333496367673980e-5 + (0.48969667335682018324e-7 + (0.27801515481905748484e-9 + (0.14674637611609884208e-11 + 0.71249589351111111110e-14 * t) * t) * t) * t) * t) * t;
    }
    case 26: {
        double t = 2*y100 - 53;
        return 0.50649709676983338501e-1 + (0.12898555233099055810e-2 + (0.83820428414568799654e-5 + (0.51253642652551838659e-7 + (0.29312563849675507232e-9 + (0.15556512782814827846e-11 + 0.75775607822222222221e-14 * t) * t) * t) * t) * t) * t;
    }
    case 27: {
        double t = 2*y100 - 55;
        return 0.53263363664388864181e-1 + (0.13240082443256975769e-2 + (0.86967260015007658418e-5 + (0.53662102750396795566e-7 + (0.30914568786634796807e-9 + (0.16494420240828493176e-11 + 0.80591079644444444445e-14 * t) * t) * t) * t) * t) * t;
    }
    case 28: {
        double t = 2*y100 - 57;
        return 0.55946601353500013794e-1 + (0.13594491197408190706e-2 + (0.90262520233016380987e-5 + (0.56202552975056695376e-7 + (0.32613310410503135996e-9 + (0.17491936862246367398e-11 + 0.85713381688888888890e-14 * t) * t) * t) * t) * t) * t;
    }
    case 29: {
        double t = 2*y100 - 59;
        return 0.58702059496154081813e-1 + (0.13962391363223647892e-2 + (0.93714365487312784270e-5 + (0.58882975670265286526e-7 + (0.34414937110591753387e-9 + (0.18552853109751857859e-11 + 0.91160736711111111110e-14 * t) * t) * t) * t) * t) * t;
    }
    case 30: {
        double t = 2*y100 - 61;
        return 0.61532500145144778048e-1 + (0.14344426411912015247e-2 + (0.97331446201016809696e-5 + (0.61711860507347175097e-7 + (0.36325987418295300221e-9 + (0.19681183310134518232e-11 + 0.96952238400000000000e-14 * t) * t) * t) * t) * t) * t;
    }
    case 31: {
        double t = 2*y100 - 63;
        return 0.64440817576653297993e-1 + (0.14741275456383131151e-2 + (0.10112293819576437838e-4 + (0.64698236605933246196e-7 + (0.38353412915303665586e-9 + (0.20881176114385120186e-11 + 0.10310784480000000000e-13 * t) * t) * t) * t) * t) * t;
    }
    case 32: {
        double t = 2*y100 - 65;
        return 0.67430045633130393282e-1 + (0.15153655418916540370e-2 + (0.10509857606888328667e-4 + (0.67851706529363332855e-7 + (0.40504602194811140006e-9 + (0.22157325110542534469e-11 + 0.10964842115555555556e-13 * t) * t) * t) * t) * t) * t;
    }
    case 33: {
        double t = 2*y100 - 67;
        return 0.70503365513338850709e-1 + (0.15582323336495709827e-2 + (0.10926868866865231089e-4 + (0.71182482239613507542e-7 + (0.42787405890153386710e-9 + (0.23514379522274416437e-11 + 0.11659571751111111111e-13 * t) * t) * t) * t) * t) * t;
    }
    case 34: {
        double t = 2*y100 - 69;
        return 0.73664114037944596353e-1 + (0.16028078812438820413e-2 + (0.11364423678778207991e-4 + (0.74701423097423182009e-7 + (0.45210162777476488324e-9 + (0.24957355004088569134e-11 + 0.12397238257777777778e-13 * t) * t) * t) * t) * t) * t;
    }
    case 35: {
        double t = 2*y100 - 71;
        return 0.76915792420819562379e-1 + (0.16491766623447889354e-2 + (0.11823685320041302169e-4 + (0.78420075993781544386e-7 + (0.47781726956916478925e-9 + (0.26491544403815724749e-11 + 0.13180196462222222222e-13 * t) * t) * t) * t) * t) * t;
    }
    case 36: {
        double t = 2*y100 - 73;
        return 0.80262075578094612819e-1 + (0.16974279491709504117e-2 + (0.12305888517309891674e-4 + (0.82350717698979042290e-7 + (0.50511496109857113929e-9 + (0.28122528497626897696e-11 + 0.14010889635555555556e-13 * t) * t) * t) * t) * t) * t;
    }
    case 37: {
        double t = 2*y100 - 75;
        return 0.83706822008980357446e-1 + (0.17476561032212656962e-2 + (0.12812343958540763368e-4 + (0.86506399515036435592e-7 + (0.53409440823869467453e-9 + (0.29856186620887555043e-11 + 0.14891851591111111111e-13 * t) * t) * t) * t) * t) * t;
    }
    case 38: {
        double t = 2*y100 - 77;
        return 0.87254084284461718231e-1 + (0.17999608886001962327e-2 + (0.13344443080089492218e-4 + (0.90900994316429008631e-7 + (0.56486134972616465316e-9 + (0.31698707080033956934e-11 + 0.15825697795555555556e-13 * t) * t) * t) * t) * t) * t;
    }
    case 39: {
        double t = 2*y100 - 79;
        return 0.90908120182172748487e-1 + (0.18544478050657699758e-2 + (0.13903663143426120077e-4 + (0.95549246062549906177e-7 + (0.59752787125242054315e-9 + (0.33656597366099099413e-11 + 0.16815130613333333333e-13 * t) * t) * t) * t) * t) * t;
    }
    case 40: {
        double t = 2*y100 - 81;
        return 0.94673404508075481121e-1 + (0.19112284419887303347e-2 + (0.14491572616545004930e-4 + (0.10046682186333613697e-6 + (0.63221272959791000515e-9 + (0.35736693975589130818e-11 + 0.17862931591111111111e-13 * t) * t) * t) * t) * t) * t;
    }
    case 41: {
        double t = 2*y100 - 83;
        return 0.98554641648004456555e-1 + (0.19704208544725622126e-2 + (0.15109836875625443935e-4 + (0.10567036667675984067e-6 + (0.66904168640019354565e-9 + (0.37946171850824333014e-11 + 0.18971959040000000000e-13 * t) * t) * t) * t) * t) * t;
    }
    case 42: {
        double t = 2*y100 - 85;
        return 0.10255677889470089531e0 + (0.20321499629472857418e-2 + (0.15760224242962179564e-4 + (0.11117756071353507391e-6 + (0.70814785110097658502e-9 + (0.40292553276632563925e-11 + 0.20145143075555555556e-13 * t) * t) * t) * t) * t) * t;
    }
    case 43: {
        double t = 2*y100 - 87;
        return 0.10668502059865093318e0 + (0.20965479776148731610e-2 + (0.16444612377624983565e-4 + (0.11700717962026152749e-6 + (0.74967203250938418991e-9 + (0.42783716186085922176e-11 + 0.21385479360000000000e-13 * t) * t) * t) * t) * t) * t;
    }
    case 44: {
        double t = 2*y100 - 89;
        return 0.11094484319386444474e0 + (0.21637548491908170841e-2 + (0.17164995035719657111e-4 + (0.12317915750735938089e-6 + (0.79376309831499633734e-9 + (0.45427901763106353914e-11 + 0.22696025653333333333e-13 * t) * t) * t) * t) * t) * t;
    }
    case 45: {
        double t = 2*y100 - 91;
        return 0.11534201115268804714e0 + (0.22339187474546420375e-2 + (0.17923489217504226813e-4 + (0.12971465288245997681e-6 + (0.84057834180389073587e-9 + (0.48233721206418027227e-11 + 0.24079890062222222222e-13 * t) * t) * t) * t) * t) * t;
    }
    case 46: {
        double t = 2*y100 - 93;
        return 0.11988259392684094740e0 + (0.23071965691918689601e-2 + (0.18722342718958935446e-4 + (0.13663611754337957520e-6 + (0.89028385488493287005e-9 + (0.51210161569225846701e-11 + 0.25540227111111111111e-13 * t) * t) * t) * t) * t) * t;
    }
    case 47: {
        double t = 2*y100 - 95;
        return 0.12457298393509812907e0 + (0.23837544771809575380e-2 + (0.19563942105711612475e-4 + (0.14396736847739470782e-6 + (0.94305490646459247016e-9 + (0.54366590583134218096e-11 + 0.27080225920000000000e-13 * t) * t) * t) * t) * t) * t;
    }
    case 48: {
        double t = 2*y100 - 97;
        return 0.12941991566142438816e0 + (0.24637684719508859484e-2 + (0.20450821127475879816e-4 + (0.15173366280523906622e-6 + (0.99907632506389027739e-9 + (0.57712760311351625221e-11 + 0.28703099555555555556e-13 * t) * t) * t) * t) * t) * t;
    }
    case 49: {
        double t = 2*y100 - 99;
        return 0.13443048593088696613e0 + (0.25474249981080823877e-2 + (0.21385669591362915223e-4 + (0.15996177579900443030e-6 + (0.10585428844575134013e-8 + (0.61258809536787882989e-11 + 0.30412080142222222222e-13 * t) * t) * t) * t) * t) * t;
    }
    case 50: {
        double t = 2*y100 - 101;
        return 0.13961217543434561353e0 + (0.26349215871051761416e-2 + (0.22371342712572567744e-4 + (0.16868008199296822247e-6 + (0.11216596910444996246e-8 + (0.65015264753090890662e-11 + 0.32210394506666666666e-13 * t) * t) * t) * t) * t) * t;
    }
    case 51: {
        double t = 2*y100 - 103;
        return 0.14497287157673800690e0 + (0.27264675383982439814e-2 + (0.23410870961050950197e-4 + (0.17791863939526376477e-6 + (0.11886425714330958106e-8 + (0.68993039665054288034e-11 + 0.34101266222222222221e-13 * t) * t) * t) * t) * t) * t;
    }
    case 52: {
        double t = 2*y100 - 105;
        return 0.15052089272774618151e0 + (0.28222846410136238008e-2 + (0.24507470422713397006e-4 + (0.18770927679626136909e-6 + (0.12597184587583370712e-8 + (0.73203433049229821618e-11 + 0.36087889048888888890e-13 * t) * t) * t) * t) * t) * t;
    }
    case 53: {
        double t = 2*y100 - 107;
        return 0.15626501395774612325e0 + (0.29226079376196624949e-2 + (0.25664553693768450545e-4 + (0.19808568415654461964e-6 + (0.13351257759815557897e-8 + (0.77658124891046760667e-11 + 0.38173420035555555555e-13 * t) * t) * t) * t) * t) * t;
    }
    case 54: {
        double t = 2*y100 - 109;
        return 0.16221449434620737567e0 + (0.30276865332726475672e-2 + (0.26885741326534564336e-4 + (0.20908350604346384143e-6 + (0.14151148144240728728e-8 + (0.82369170665974313027e-11 + 0.40360957457777777779e-13 * t) * t) * t) * t) * t) * t;
    }
    case 55: {
        double t = 2*y100 - 111;
        return 0.16837910595412130659e0 + (0.31377844510793082301e-2 + (0.28174873844911175026e-4 + (0.22074043807045782387e-6 + (0.14999481055996090039e-8 + (0.87348993661930809254e-11 + 0.42653528977777777779e-13 * t) * t) * t) * t) * t) * t;
    }
    case 56: {
        double t = 2*y100 - 113;
        return 0.17476916455659369953e0 + (0.32531815370903068316e-2 + (0.29536024347344364074e-4 + (0.23309632627767074202e-6 + (0.15899007843582444846e-8 + (0.92610375235427359475e-11 + 0.45054073102222222221e-13 * t) * t) * t) * t) * t) * t;
    }
    case 57: {
        double t = 2*y100 - 115;
        return 0.18139556223643701364e0 + (0.33741744168096996041e-2 + (0.30973511714709500836e-4 + (0.24619326937592290996e-6 + (0.16852609412267750744e-8 + (0.98166442942854895573e-11 + 0.47565418097777777779e-13 * t) * t) * t) * t) * t) * t;
    }
    case 58: {
        double t = 2*y100 - 117;
        return 0.18826980194443664549e0 + (0.35010775057740317997e-2 + (0.32491914440014267480e-4 + (0.26007572375886319028e-6 + (0.17863299617388376116e-8 + (0.10403065638343878679e-10 + 0.50190265831111111110e-13 * t) * t) * t) * t) * t) * t;
    }
    case 59: {
        double t = 2*y100 - 119;
        return 0.19540403413693967350e0 + (0.36342240767211326315e-2 + (0.34096085096200907289e-4 + (0.27479061117017637474e-6 + (0.18934228504790032826e-8 + (0.11021679075323598664e-10 + 0.52931171733333333334e-13 * t) * t) * t) * t) * t) * t;
    }
    case 60: {
        double t = 2*y100 - 121;
        return 0.20281109560651886959e0 + (0.37739673859323597060e-2 + (0.35791165457592409054e-4 + (0.29038742889416172404e-6 + (0.20068685374849001770e-8 + (0.11673891799578381999e-10 + 0.55790523093333333334e-13 * t) * t) * t) * t) * t) * t;
    }
    case 61: {
        double t = 2*y100 - 123;
        return 0.21050455062669334978e0 + (0.39206818613925652425e-2 + (0.37582602289680101704e-4 + (0.30691836231886877385e-6 + (0.21270101645763677824e-8 + (0.12361138551062899455e-10 + 0.58770520160000000000e-13 * t) * t) * t) * t) * t) * t;
    }
    case 62: {
        double t = 2*y100 - 125;
        return 0.21849873453703332479e0 + (0.40747643554689586041e-2 + (0.39476163820986711501e-4 + (0.32443839970139918836e-6 + (0.22542053491518680200e-8 + (0.13084879235290858490e-10 + 0.61873153262222222221e-13 * t) * t) * t) * t) * t) * t;
    }
    case 63: {
        double t = 2*y100 - 127;
        return 0.22680879990043229327e0 + (0.42366354648628516935e-2 + (0.41477956909656896779e-4 + (0.34300544894502810002e-6 + (0.23888264229264067658e-8 + (0.13846596292818514601e-10 + 0.65100183751111111110e-13 * t) * t) * t) * t) * t) * t;
    }
    case 64: {
        double t = 2*y100 - 129;
        return 0.23545076536988703937e0 + (0.44067409206365170888e-2 + (0.43594444916224700881e-4 + (0.36268045617760415178e-6 + (0.25312606430853202748e-8 + (0.14647791812837903061e-10 + 0.68453122631111111110e-13 * t) * t) * t) * t) * t) * t;
    }
    case 65: {
        double t = 2*y100 - 131;
        return 0.24444156740777432838e0 + (0.45855530511605787178e-2 + (0.45832466292683085475e-4 + (0.38352752590033030472e-6 + (0.26819103733055603460e-8 + (0.15489984390884756993e-10 + 0.71933206364444444445e-13 * t) * t) * t) * t) * t) * t;
    }
    case 66: {
        double t = 2*y100 - 133;
        return 0.25379911500634264643e0 + (0.47735723208650032167e-2 + (0.48199253896534185372e-4 + (0.40561404245564732314e-6 + (0.28411932320871165585e-8 + (0.16374705736458320149e-10 + 0.75541379822222222221e-13 * t) * t) * t) * t) * t) * t;
    }
    case 67: {
        double t = 2*y100 - 135;
        return 0.26354234756393613032e0 + (0.49713289477083781266e-2 + (0.50702455036930367504e-4 + (0.42901079254268185722e-6 + (0.30095422058900481753e-8 + (0.17303497025347342498e-10 + 0.79278273368888888890e-13 * t) * t) * t) * t) * t) * t;
    }
    case 68: {
        double t = 2*y100 - 137;
        return 0.27369129607732343398e0 + (0.51793846023052643767e-2 + (0.53350152258326602629e-4 + (0.45379208848865015485e-6 + (0.31874057245814381257e-8 + (0.18277905010245111046e-10 + 0.83144182364444444445e-13 * t) * t) * t) * t) * t) * t;
    }
    case 69: {
        double t = 2*y100 - 139;
        return 0.28426714781640316172e0 + (0.53983341916695141966e-2 + (0.56150884865255810638e-4 + (0.48003589196494734238e-6 + (0.33752476967570796349e-8 + (0.19299477888083469086e-10 + 0.87139049137777777779e-13 * t) * t) * t) * t) * t) * t;
    }
    case 70: {
        double t = 2*y100 - 141;
        return 0.29529231465348519920e0 + (0.56288077305420795663e-2 + (0.59113671189913307427e-4 + (0.50782393781744840482e-6 + (0.35735475025851713168e-8 + (0.20369760937017070382e-10 + 0.91262442613333333334e-13 * t) * t) * t) * t) * t) * t;
    }
    case 71: {
        double t = 2*y100 - 143;
        return 0.30679050522528838613e0 + (0.58714723032745403331e-2 + (0.62248031602197686791e-4 + (0.53724185766200945789e-6 + (0.37827999418960232678e-8 + (0.21490291930444538307e-10 + 0.95513539182222222221e-13 * t) * t) * t) * t) * t) * t;
    }
    case 72: {
        double t = 2*y100 - 145;
        return 0.31878680111173319425e0 + (0.61270341192339103514e-2 + (0.65564012259707640976e-4 + (0.56837930287837738996e-6 + (0.40035151353392378882e-8 + (0.22662596341239294792e-10 + 0.99891109760000000000e-13 * t) * t) * t) * t) * t) * t;
    }
    case 73: {
        double t = 2*y100 - 147;
        return 0.33130773722152622027e0 + (0.63962406646798080903e-2 + (0.69072209592942396666e-4 + (0.60133006661885941812e-6 + (0.42362183765883466691e-8 + (0.23888182347073698382e-10 + 0.10439349811555555556e-12 * t) * t) * t) * t) * t) * t;
    }
    case 74: {
        double t = 2*y100 - 149;
        return 0.34438138658041336523e0 + (0.66798829540414007258e-2 + (0.72783795518603561144e-4 + (0.63619220443228800680e-6 + (0.44814499336514453364e-8 + (0.25168535651285475274e-10 + 0.10901861383111111111e-12 * t) * t) * t) * t) * t) * t;
    }
    case 75: {
        double t = 2*y100 - 151;
        return 0.35803744972380175583e0 + (0.69787978834882685031e-2 + (0.76710543371454822497e-4 + (0.67306815308917386747e-6 + (0.47397647975845228205e-8 + (0.26505114141143050509e-10 + 0.11376390933333333333e-12 * t) * t) * t) * t) * t) * t;
    }
    case 76: {
        double t = 2*y100 - 153;
        return 0.37230734890119724188e0 + (0.72938706896461381003e-2 + (0.80864854542670714092e-4 + (0.71206484718062688779e-6 + (0.50117323769745883805e-8 + (0.27899342394100074165e-10 + 0.11862637614222222222e-12 * t) * t) * t) * t) * t) * t;
    }
    case 77: {
        double t = 2*y100 - 155;
        return 0.38722432730555448223e0 + (0.76260375162549802745e-2 + (0.85259785810004603848e-4 + (0.75329383305171327677e-6 + (0.52979361368388119355e-8 + (0.29352606054164086709e-10 + 0.12360253370666666667e-12 * t) * t) * t) * t) * t) * t;
    }
    case 78: {
        double t = 2*y100 - 157;
        return 0.40282355354616940667e0 + (0.79762880915029728079e-2 + (0.89909077342438246452e-4 + (0.79687137961956194579e-6 + (0.55989731807360403195e-8 + (0.30866246101464869050e-10 + 0.12868841946666666667e-12 * t) * t) * t) * t) * t) * t;
    }
    case 79: {
        double t = 2*y100 - 159;
        return 0.41914223158913787649e0 + (0.83456685186950463538e-2 + (0.94827181359250161335e-4 + (0.84291858561783141014e-6 + (0.59154537751083485684e-8 + (0.32441553034347469291e-10 + 0.13387957943111111111e-12 * t) * t) * t) * t) * t) * t;
    }
    case 80: {
        double t = 2*y100 - 161;
        return 0.43621971639463786896e0 + (0.87352841828289495773e-2 + (0.10002929142066799966e-3 + (0.89156148280219880024e-6 + (0.62480008150788597147e-8 + (0.34079760983458878910e-10 + 0.13917107176888888889e-12 * t) * t) * t) * t) * t) * t;
    }
    case 81: {
        double t = 2*y100 - 163;
        return 0.45409763548534330981e0 + (0.91463027755548240654e-2 + (0.10553137232446167258e-3 + (0.94293113464638623798e-6 + (0.65972492312219959885e-8 + (0.35782041795476563662e-10 + 0.14455745872000000000e-12 * t) * t) * t) * t) * t) * t;
    }
    case 82: {
        double t = 2*y100 - 165;
        return 0.47282001668512331468e0 + (0.95799574408860463394e-2 + (0.11135019058000067469e-3 + (0.99716373005509038080e-6 + (0.69638453369956970347e-8 + (0.37549499088161345850e-10 + 0.15003280712888888889e-12 * t) * t) * t) * t) * t) * t;
    }
    case 83: {
        double t = 2*y100 - 167;
        return 0.49243342227179841649e0 + (0.10037550043909497071e-1 + (0.11750334542845234952e-3 + (0.10544006716188967172e-5 + (0.73484461168242224872e-8 + (0.39383162326435752965e-10 + 0.15559069118222222222e-12 * t) * t) * t) * t) * t) * t;
    }
    case 84: {
        double t = 2*y100 - 169;
        return 0.51298708979209258326e0 + (0.10520454564612427224e-1 + (0.12400930037494996655e-3 + (0.11147886579371265246e-5 + (0.77517184550568711454e-8 + (0.41283980931872622611e-10 + 0.16122419680000000000e-12 * t) * t) * t) * t) * t) * t;
    }
    case 85: {
        double t = 2*y100 - 171;
        return 0.53453307979101369843e0 + (0.11030120618800726938e-1 + (0.13088741519572269581e-3 + (0.11784797595374515432e-5 + (0.81743383063044825400e-8 + (0.43252818449517081051e-10 + 0.16692592640000000000e-12 * t) * t) * t) * t) * t) * t;
    }
    case 86: {
        double t = 2*y100 - 173;
        return 0.55712643071169299478e0 + (0.11568077107929735233e-1 + (0.13815797838036651289e-3 + (0.12456314879260904558e-5 + (0.86169898078969313597e-8 + (0.45290446811539652525e-10 + 0.17268801084444444444e-12 * t) * t) * t) * t) * t) * t;
    }
    case 87: {
        double t = 2*y100 - 175;
        return 0.58082532122519320968e0 + (0.12135935999503877077e-1 + (0.14584223996665838559e-3 + (0.13164068573095710742e-5 + (0.90803643355106020163e-8 + (0.47397540713124619155e-10 + 0.17850211608888888889e-12 * t) * t) * t) * t) * t) * t;
    }
    case 88: {
        double t = 2*y100 - 177;
        return 0.60569124025293375554e0 + (0.12735396239525550361e-1 + (0.15396244472258863344e-3 + (0.13909744385382818253e-5 + (0.95651595032306228245e-8 + (0.49574672127669041550e-10 + 0.18435945564444444444e-12 * t) * t) * t) * t) * t) * t;
    }
    case 89: {
        double t = 2*y100 - 179;
        return 0.63178916494715716894e0 + (0.13368247798287030927e-1 + (0.16254186562762076141e-3 + (0.14695084048334056083e-5 + (0.10072078109604152350e-7 + (0.51822304995680707483e-10 + 0.19025081422222222222e-12 * t) * t) * t) * t) * t) * t;
    }
    case 90: {
        double t = 2*y100 - 181;
        return 0.65918774689725319200e0 + (0.14036375850601992063e-1 + (0.17160483760259706354e-3 + (0.15521885688723188371e-5 + (0.10601827031535280590e-7 + (0.54140790105837520499e-10 + 0.19616655146666666667e-12 * t) * t) * t) * t) * t) * t;
    }
    case 91: {
        double t = 2*y100 - 183;
        return 0.68795950683174433822e0 + (0.14741765091365869084e-1 + (0.18117679143520433835e-3 + (0.16392004108230585213e-5 + (0.11155116068018043001e-7 + (0.56530360194925690374e-10 + 0.20209663662222222222e-12 * t) * t) * t) * t) * t) * t;
    }
    case 92: {
        double t = 2*y100 - 185;
        return 0.71818103808729967036e0 + (0.15486504187117112279e-1 + (0.19128428784550923217e-3 + (0.17307350969359975848e-5 + (0.11732656736113607751e-7 + (0.58991125287563833603e-10 + 0.20803065333333333333e-12 * t) * t) * t) * t) * t) * t;
    }
    case 93: {
        double t = 2*y100 - 187;
        return 0.74993321911726254661e0 + (0.16272790364044783382e-1 + (0.20195505163377912645e-3 + (0.18269894883203346953e-5 + (0.12335161021630225535e-7 + (0.61523068312169087227e-10 + 0.21395783431111111111e-12 * t) * t) * t) * t) * t) * t;
    }
    case 94: {
        double t = 2*y100 - 189;
        return 0.78330143531283492729e0 + (0.17102934132652429240e-1 + (0.21321800585063327041e-3 + (0.19281661395543913713e-5 + (0.12963340087354341574e-7 + (0.64126040998066348872e-10 + 0.21986708942222222222e-12 * t) * t) * t) * t) * t) * t;
    }
    case 95: {
        double t = 2*y100 - 191;
        return 0.81837581041023811832e0 + (0.17979364149044223802e-1 + (0.22510330592753129006e-3 + (0.20344732868018175389e-5 + (0.13617902941839949718e-7 + (0.66799760083972474642e-10 + 0.22574701262222222222e-12 * t) * t) * t) * t) * t) * t;
    }
    case 96: {
        double t = 2*y100 - 193;
        return 0.85525144775685126237e0 + (0.18904632212547561026e-1 + (0.23764237370371255638e-3 + (0.21461248251306387979e-5 + (0.14299555071870523786e-7 + (0.69543803864694171934e-10 + 0.23158593688888888889e-12 * t) * t) * t) * t) * t) * t;
    }
    case 97: {
        double t = 2*y100 - 195;
        return 0.89402868170849933734e0 + (0.19881418399127202569e-1 + (0.25086793128395995798e-3 + (0.22633402747585233180e-5 + (0.15008997042116532283e-7 + (0.72357609075043941261e-10 + 0.23737194737777777778e-12 * t) * t) * t) * t) * t) * t;
    }
    case 98: {
        double t = 2*y100 - 197;
        return 0.93481333942870796363e0 + (0.20912536329780368893e-1 + (0.26481403465998477969e-3 + (0.23863447359754921676e-5 + (0.15746923065472184451e-7 + (0.75240468141720143653e-10 + 0.24309291271111111111e-12 * t) * t) * t) * t) * t) * t;
    }
    case 99: {
        double t = 2*y100 - 199;
        return 0.97771701335885035464e0 + (0.22000938572830479551e-1 + (0.27951610702682383001e-3 + (0.25153688325245314530e-5 + (0.16514019547822821453e-7 + (0.78191526829368231251e-10 + 0.24873652355555555556e-12 * t) * t) * t) * t) * t) * t;
    }
    }
    // we only get here if y = 1, i.e. |x| < 4*eps, in which case
    // erfcx is within 1e-15 of 1..
    return 1.0;
} // erfcx_y100

/******************************************************************************/
/*  Library function erfcx                                                    */
/******************************************************************************/

double erfcx(double x)
{
    // Steven G. Johnson, October 2012.

    // This function combines a few different ideas.

    // First, for x > 50, it uses a continued-fraction expansion (same as
    // for the Faddeeva function, but with algebraic simplifications for z=i*x).

    // Second, for 0 <= x <= 50, it uses Chebyshev polynomial approximations,
    // but with two twists:
    //
    // a) It maps x to y = 4 / (4+x) in [0,1].  This simple transformation,
    // inspired by a similar transformation in the octave-forge/specfun
    // erfcx by Soren Hauberg, results in much faster Chebyshev convergence
    // than other simple transformations I have examined.
    // 
    // b) Instead of using a single Chebyshev polynomial for the entire
    // [0,1] y interval, we break the interval up into 100 equal
    // subintervals, with a switch/lookup table, and use much lower
    // degree Chebyshev polynomials in each subinterval. This greatly
    // improves performance in my tests.
    // 
    // For x < 0, we use the relationship erfcx(-x) = 2 exp(x^2) - erfc(x),
    // with the usual checks for overflow etcetera.

    // Performance-wise, it seems to be substantially faster than either
    // the SLATEC DERFC function [or an erfcx function derived therefrom]
    // or Cody's CALERF function (from netlib.org/specfun), while
    // retaining near machine precision in accuracy.

    if (x >= 0) {
        if (x > 50) { // continued-fraction expansion is faster
            const double ispi = 0.56418958354775628694807945156; // 1 / sqrt(pi)
            if (x > 5e7) // 1-term expansion, important to avoid overflow
                return ispi / x;
            /* 5-term expansion (rely on compiler for CSE), simplified from:
               ispi / (x+0.5/(x+1/(x+1.5/(x+2/x))))  */
            return ispi*((x*x) * (x*x+4.5) + 2) / (x * ((x*x) * (x*x+5) + 3.75));
        }
        return erfcx_y100(400/(4+x));
    }
    else
        return x < -26.7 ? HUGE_VAL : (x < -6.1 ? 2*exp(x*x) 
                                       : 2*exp(x*x) - erfcx_y100(400/(4-x)));
} // erfcx


==> anc/code/src/libcerf/err_fcts.c <==
/* Library libcerf:
 *   Compute complex error functions, based on a new implementation of
 *   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
 *
 * File err_fcts.c:
 *   Computate Dawson, Voigt, and several error functions,
 *   based on erfcx, im_w_of_x, w_of_z as implemented in separate files.
 *
 *   Given w(z), the error functions are mostly straightforward
 *   to compute, except for certain regions where we have to
 *   switch to Taylor expansions to avoid cancellation errors
 *   [e.g. near the origin for erf(z)].
 * 
 * Copyright:
 *   (C) 2012 Massachusetts Institute of Technology
 *   (C) 2013 Forschungszentrum Jülich GmbH
 * 
 * Licence:
 *   Permission is hereby granted, free of charge, to any person obtaining
 *   a copy of this software and associated documentation files (the
 *   "Software"), to deal in the Software without restriction, including
 *   without limitation the rights to use, copy, modify, merge, publish,
 *   distribute, sublicense, and/or sell copies of the Software, and to
 *   permit persons to whom the Software is furnished to do so, subject to
 *   the following conditions:
 * 
 *   The above copyright notice and this permission notice shall be
 *   included in all copies or substantial portions of the Software.
 * 
 *   THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
 *   EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
 *   MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
 *   NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
 *   LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
 *   OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
 *   WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE. 
 *
 * Authors:
 *   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
 *   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
 *
 * Website:
 *   http://apps.jcns.fz-juelich.de/libcerf
 *
 * Revision history:
 *   ../CHANGELOG
 *
 * Man pages:
 *   cerf(3), dawson(3), voigt(3)
 */

#include "libcerf/cerf.h"

#define _GNU_SOURCE // enable GNU libc NAN extension if possible

#include <float.h>
#include <math.h>
#include <stdlib.h>
#include <stdio.h>

#include "libcerf/defs.h" // defines cmplx, CMPLX, NaN

const double spi2 = 0.8862269254527580136490837416705725913990; // sqrt(pi)/2
const double s2pi = 2.5066282746310005024157652848110; // sqrt(2*pi)
const double pi   = 3.141592653589793238462643383279503;

/******************************************************************************/
/*  Simple wrappers: cerfcx, cerfi, erfi, dawson                              */
/******************************************************************************/

cmplx cerfcx(cmplx z)
{
    // Compute erfcx(z) = exp(z^2) erfc(z),
    // the complex underflow-compensated complementary error function,
    // trivially related to Faddeeva's w_of_z.

    return w_of_z(C(-cimag(z), creal(z)));
}

cmplx cerfi(cmplx z)
{
    // Compute erfi(z) = -i erf(iz),
    // the rotated complex error function.

    cmplx e = cerf(C(-cimag(z),creal(z)));
    return C(cimag(e), -creal(e));
}

double erfi(double x)
{
    // Compute erfi(x) = -i erf(ix),
    // the imaginary error function.

    return x*x > 720 ? (x > 0 ? Inf : -Inf) : exp(x*x) * im_w_of_x(x);
}

double dawson(double x)
{

    // Compute dawson(x) = sqrt(pi)/2 * exp(-x^2) * erfi(x),
    // Dawson's integral for a real argument.

    return spi2 * im_w_of_x(x);
}

double re_w_of_z( double x, double y )
{
    return creal( w_of_z( C(x,y) ) );
}

double im_w_of_z( double x, double y )
{
    return cimag( w_of_z( C(x,y) ) );
}

/******************************************************************************/
/*  voigt                                                                     */
/******************************************************************************/

double voigt( double x, double sigma, double gamma )
{
    // Joachim Wuttke, January 2013.

    // Compute Voigt's convolution of a Gaussian
    //    G(x,sigma) = 1/sqrt(2*pi)/|sigma| * exp(-x^2/2/sigma^2)
    // and a Lorentzian
    //    L(x,gamma) = |gamma| / pi / ( x^2 + gamma^2 ),
    // namely
    //    voigt(x,sigma,gamma) =
    //          \int_{-infty}^{infty} dx' G(x',sigma) L(x-x',gamma)
    // using the relation
    //    voigt(x,sigma,gamma) = Re{ w(z) } / sqrt(2*pi) / |sigma|
    // with
    //    z = (x+i*|gamma|) / sqrt(2) / |sigma|.

    // Reference: Abramowitz&Stegun (1964), formula (7.4.13).

    double gam = gamma < 0 ? -gamma : gamma;
    double sig = sigma < 0 ? -sigma : sigma;

    if ( gam==0 ) {
        if ( sig==0 ) {
            // It's kind of a delta function
            return x ? 0 : Inf;
        } else {
            // It's a pure Gaussian
            return exp( -x*x/2/(sig*sig) ) / s2pi / sig;
        }
    } else {
        if ( sig==0 ) {
            // It's a pure Lorentzian
            return gam / pi / (x*x + gam*gam);
        } else {
            // Regular case, both parameters are nonzero
            cmplx z = C(x,gam) / sqrt(2) / sig;
            return creal( w_of_z(z) ) / s2pi / sig;
        }
    }
}

/******************************************************************************/
/*  cerf                                                                      */
/******************************************************************************/

cmplx cerf(cmplx z)
{

    // Steven G. Johnson, October 2012.

    // Compute erf(z), the complex error function,
    // using w_of_z except for certain regions.

    double x = creal(z), y = cimag(z);

    if (y == 0)
        return C(erf(x), y); // preserve sign of 0
    if (x == 0) // handle separately for speed & handling of y = Inf or NaN
        return C(x, // preserve sign of 0
                 /* handle y -> Inf limit manually, since
                    exp(y^2) -> Inf but Im[w(y)] -> 0, so
                    IEEE will give us a NaN when it should be Inf */
                 y*y > 720 ? (y > 0 ? Inf : -Inf)
                 : exp(y*y) * im_w_of_x(y));
  
    double mRe_z2 = (y - x) * (x + y); // Re(-z^2), being careful of overflow
    double mIm_z2 = -2*x*y; // Im(-z^2)
    if (mRe_z2 < -750) // underflow
        return (x >= 0 ? 1.0 : -1.0);

    /* Handle positive and negative x via different formulas,
       using the mirror symmetries of w, to avoid overflow/underflow
       problems from multiplying exponentially large and small quantities. */
    if (x >= 0) {
        if (x < 8e-2) {
            if (fabs(y) < 1e-2)
                goto taylor;
            else if (fabs(mIm_z2) < 5e-3 && x < 5e-3)
                goto taylor_erfi;
        }
        /* don't use complex exp function, since that will produce spurious NaN
           values when multiplying w in an overflow situation. */
        return 1.0 - exp(mRe_z2) *
            (C(cos(mIm_z2), sin(mIm_z2))
             * w_of_z(C(-y,x)));
    }
    else { // x < 0
        if (x > -8e-2) { // duplicate from above to avoid fabs(x) call
            if (fabs(y) < 1e-2)
                goto taylor;
            else if (fabs(mIm_z2) < 5e-3 && x > -5e-3)
                goto taylor_erfi;
        }
        else if (isnan(x))
            return C(NaN, y == 0 ? 0 : NaN);
        /* don't use complex exp function, since that will produce spurious NaN
           values when multiplying w in an overflow situation. */
        return exp(mRe_z2) *
            (C(cos(mIm_z2), sin(mIm_z2))
             * w_of_z(C(y,-x))) - 1.0;
    }

    // Use Taylor series for small |z|, to avoid cancellation inaccuracy
    //   erf(z) = 2/sqrt(pi) * z * (1 - z^2/3 + z^4/10 - z^6/42 + z^8/216 + ...)
taylor:
    {
        cmplx mz2 = C(mRe_z2, mIm_z2); // -z^2
        return z * (1.1283791670955125739
                    + mz2 * (0.37612638903183752464
                             + mz2 * (0.11283791670955125739
                                      + mz2 * (0.026866170645131251760
                                               + mz2 * 0.0052239776254421878422))));
    }

    /* for small |x| and small |xy|, 
       use Taylor series to avoid cancellation inaccuracy:
       erf(x+iy) = erf(iy)
       + 2*exp(y^2)/sqrt(pi) *
       [ x * (1 - x^2 * (1+2y^2)/3 + x^4 * (3+12y^2+4y^4)/30 + ... 
       - i * x^2 * y * (1 - x^2 * (3+2y^2)/6 + ...) ]
       where:
       erf(iy) = exp(y^2) * Im[w(y)]
    */
taylor_erfi:
    {
        double x2 = x*x, y2 = y*y;
        double expy2 = exp(y2);
        return C
            (expy2 * x * (1.1283791670955125739
                          - x2 * (0.37612638903183752464
                                  + 0.75225277806367504925*y2)
                          + x2*x2 * (0.11283791670955125739
                                     + y2 * (0.45135166683820502956
                                             + 0.15045055561273500986*y2))),
             expy2 * (im_w_of_x(y)
                      - x2*y * (1.1283791670955125739 
                                - x2 * (0.56418958354775628695 
                                        + 0.37612638903183752464*y2))));
    }
} // cerf

/******************************************************************************/
/*  cerfc                                                                     */
/******************************************************************************/

cmplx cerfc(cmplx z)
{
    // Steven G. Johnson, October 2012.

    // Compute erfc(z) = 1 - erf(z), the complex complementary error function,
    // using w_of_z except for certain regions.

    double x = creal(z), y = cimag(z);

    if (x == 0.)
        return C(1,
                 /* handle y -> Inf limit manually, since
                    exp(y^2) -> Inf but Im[w(y)] -> 0, so
                    IEEE will give us a NaN when it should be Inf */
                 y*y > 720 ? (y > 0 ? -Inf : Inf)
                 : -exp(y*y) * im_w_of_x(y));
    if (y == 0.) {
        if (x*x > 750) // underflow
            return C(x >= 0 ? 0.0 : 2.0,
                     -y); // preserve sign of 0
        return C(x >= 0 ? exp(-x*x) * erfcx(x) 
                 : 2. - exp(-x*x) * erfcx(-x),
                 -y); // preserve sign of zero
    }

    double mRe_z2 = (y - x) * (x + y); // Re(-z^2), being careful of overflow
    double mIm_z2 = -2*x*y; // Im(-z^2)
    if (mRe_z2 < -750) // underflow
        return (x >= 0 ? 0.0 : 2.0);

    if (x >= 0)
        return cexp(C(mRe_z2, mIm_z2))
            * w_of_z(C(-y,x));
    else
        return 2.0 - cexp(C(mRe_z2, mIm_z2))
            * w_of_z(C(y,-x));
} // cerfc

/******************************************************************************/
/*  cdawson                                                                   */
/******************************************************************************/

cmplx cdawson(cmplx z)
{

    // Steven G. Johnson, October 2012.

    // Compute Dawson(z) = sqrt(pi)/2  *  exp(-z^2) * erfi(z),
    // Dawson's integral for a complex argument,
    // using w_of_z except for certain regions.

    double x = creal(z), y = cimag(z);

    // handle axes separately for speed & proper handling of x or y = Inf or NaN
    if (y == 0)
        return C(spi2 * im_w_of_x(x),
                 -y); // preserve sign of 0
    if (x == 0) {
        double y2 = y*y;
        if (y2 < 2.5e-5) { // Taylor expansion
            return C(x, // preserve sign of 0
                     y * (1.
                          + y2 * (0.6666666666666666666666666666666666666667
                                  + y2 * 0.26666666666666666666666666666666666667)));
        }
        return C(x, // preserve sign of 0
                 spi2 * (y >= 0 
                         ? exp(y2) - erfcx(y)
                         : erfcx(-y) - exp(y2)));
    }

    double mRe_z2 = (y - x) * (x + y); // Re(-z^2), being careful of overflow
    double mIm_z2 = -2*x*y; // Im(-z^2)
    cmplx mz2 = C(mRe_z2, mIm_z2); // -z^2

    /* Handle positive and negative x via different formulas,
       using the mirror symmetries of w, to avoid overflow/underflow
       problems from multiplying exponentially large and small quantities. */
    if (y >= 0) {
        if (y < 5e-3) {
            if (fabs(x) < 5e-3)
                goto taylor;
            else if (fabs(mIm_z2) < 5e-3)
                goto taylor_realaxis;
        }
        cmplx res = cexp(mz2) - w_of_z(z);
        return spi2 * C(-cimag(res), creal(res));
    }
    else { // y < 0
        if (y > -5e-3) { // duplicate from above to avoid fabs(x) call
            if (fabs(x) < 5e-3)
                goto taylor;
            else if (fabs(mIm_z2) < 5e-3)
                goto taylor_realaxis;
        }
        else if (isnan(y))
            return C(x == 0 ? 0 : NaN, NaN);
        cmplx res = w_of_z(-z) - cexp(mz2);
        return spi2 * C(-cimag(res), creal(res));
    }

    // Use Taylor series for small |z|, to avoid cancellation inaccuracy
    //     dawson(z) = z - 2/3 z^3 + 4/15 z^5 + ...
taylor:
    return z * (1.
                + mz2 * (0.6666666666666666666666666666666666666667
                         + mz2 * 0.2666666666666666666666666666666666666667));

    /* for small |y| and small |xy|, 
       use Taylor series to avoid cancellation inaccuracy:
       dawson(x + iy)
       = D + y^2 (D + x - 2Dx^2)
       + y^4 (D/2 + 5x/6 - 2Dx^2 - x^3/3 + 2Dx^4/3)
       + iy [ (1-2Dx) + 2/3 y^2 (1 - 3Dx - x^2 + 2Dx^3)
       + y^4/15 (4 - 15Dx - 9x^2 + 20Dx^3 + 2x^4 - 4Dx^5) ] + ...
       where D = dawson(x) 

       However, for large |x|, 2Dx -> 1 which gives cancellation problems in
       this series (many of the leading terms cancel).  So, for large |x|,
       we need to substitute a continued-fraction expansion for D.

       dawson(x) = 0.5 / (x-0.5/(x-1/(x-1.5/(x-2/(x-2.5/(x...))))))

       The 6 terms shown here seems to be the minimum needed to be
       accurate as soon as the simpler Taylor expansion above starts
       breaking down.  Using this 6-term expansion, factoring out the
       denominator, and simplifying with Maple, we obtain:

       Re dawson(x + iy) * (-15 + 90x^2 - 60x^4 + 8x^6) / x
       = 33 - 28x^2 + 4x^4 + y^2 (18 - 4x^2) + 4 y^4
       Im dawson(x + iy) * (-15 + 90x^2 - 60x^4 + 8x^6) / y
       = -15 + 24x^2 - 4x^4 + 2/3 y^2 (6x^2 - 15) - 4 y^4

       Finally, for |x| > 5e7, we can use a simpler 1-term continued-fraction
       expansion for the real part, and a 2-term expansion for the imaginary
       part.  (This avoids overflow problems for huge |x|.)  This yields:
     
       Re dawson(x + iy) = [1 + y^2 (1 + y^2/2 - (xy)^2/3)] / (2x)
       Im dawson(x + iy) = y [ -1 - 2/3 y^2 + y^4/15 (2x^2 - 4) ] / (2x^2 - 1)

    */
taylor_realaxis:
    {
        double x2 = x*x;
        if (x2 > 1600) { // |x| > 40
            double y2 = y*y;
            if (x2 > 25e14) {// |x| > 5e7
                double xy2 = (x*y)*(x*y);
                return C((0.5 + y2 * (0.5 + 0.25*y2
                                      - 0.16666666666666666667*xy2)) / x,
                         y * (-1 + y2 * (-0.66666666666666666667
                                         + 0.13333333333333333333*xy2
                                         - 0.26666666666666666667*y2))
                         / (2*x2 - 1));
            }
            return (1. / (-15 + x2*(90 + x2*(-60 + 8*x2)))) *
                C(x * (33 + x2 * (-28 + 4*x2)
                       + y2 * (18 - 4*x2 + 4*y2)),
                  y * (-15 + x2 * (24 - 4*x2)
                       + y2 * (4*x2 - 10 - 4*y2)));
        }
        else {
            double D = spi2 * im_w_of_x(x);
            double y2 = y*y;
            return C
                (D + y2 * (D + x - 2*D*x2)
                 + y2*y2 * (D * (0.5 - x2 * (2 - 0.66666666666666666667*x2))
                            + x * (0.83333333333333333333
                                   - 0.33333333333333333333 * x2)),
                 y * (1 - 2*D*x
                      + y2 * 0.66666666666666666667 * (1 - x2 - D*x * (3 - 2*x2))
                      + y2*y2 * (0.26666666666666666667 -
                                 x2 * (0.6 - 0.13333333333333333333 * x2)
                                 - D*x * (1 - x2 * (1.3333333333333333333
                                                    - 0.26666666666666666667 * x2)))));
        }
    }
} // cdawson


==> anc/code/src/libcerf/experimental.c <==
/******************************************************************************/
/*  Experimental code                                                         */
/******************************************************************************/

/*
    Compute w_of_z via Fourier integration using Ooura-Mori transform.
    Agreement with Johnson's code usually < 1E-15, so far always < 1E-13.
    Todo:
    - sign for negative x or y
    - determine application limits
    - more systematical comparison with Johnson's code
    - comparison with Abrarov&Quine
 */

#define max_iter_int 10
#define num_range 5
#define PI           3.14159265358979323846L  /* pi */
#define SQR(x) ((x)*(x))

#include <float.h>
#include <math.h>
#include <errno.h>
#include <stdio.h>
#include <stdlib.h>
#include <unistd.h>


double cerf_experimental_integration( int kind, double x, double y )
// kind: 0 cos, 1 sin transform (precomputing arrays[2] depend on this)
{
    // unused parameters
    static int mu = 0;
    int intgr_debug = 0;
    static double intgr_delta=2.2e-16, intgr_eps=5.5e-20;

    if( x<0 || y<0 ) {
        fprintf( stderr, "negative arguments not yet implemented\n" );
        exit( EDOM );
    }

    double w = sqrt(2)*x;
    double gamma = sqrt(2)*y;

    int iter;
    int kaux;
    int isig;
    int N;
    int j;               // range
    long double S=0;     // trapezoid sum
    long double S_last;  // - in last iteration
    long double s;       // term contributing to S
    long double T;       // sum of abs(s)
    // precomputed coefficients
    static int firstCall=1;
    static int iterDone[2][num_range]; // Nm,Np,ak,bk are precomputed up to this
    static int Nm[num_range][max_iter_int];
    static int Np[num_range][max_iter_int];
    static long double *ak[2][num_range][max_iter_int];
    static long double *bk[2][num_range][max_iter_int];
    // auxiliary for computing ak and bk
    long double u;
    long double e;
    long double tk;
    long double chi;
    long double dchi;
    long double h;
    long double k;
    long double f;
    long double ahk;
    long double chk;
    long double dhk;
    double p;
    double q;
    const double Smin=2e-20; // to assess worst truncation error

    // dynamic initialization upon first call
    if ( firstCall ) {
        for ( j=0; j<num_range; ++ j ) {
            iterDone[0][j] = -1;
            iterDone[1][j] = -1;
        }
        firstCall = 0;
    }

    // determine range, set p,q
    j=1; p=1.4; q=0.6;
        
    // iterative integration
    if( intgr_debug & 4 )
        N = 100;
    else
        N = 40;
    for ( iter=0; iter<max_iter_int; ++iter ) {
        // static initialisation of Nm, Np, ak, bk for given 'iter'
        if ( iter>iterDone[kind][j] ) {
            if ( N>1e6 )
                return -3; // integral limits overflow
            Nm[j][iter] = N;
            Np[j][iter] = N;
            if ( !( ak[kind][j][iter]=malloc((sizeof(long double))*
                                         (Nm[j][iter]+1+Np[j][iter])) ) ||
                !( bk[kind][j][iter]=malloc((sizeof(long double))*
                                         (Nm[j][iter]+1+Np[j][iter])) ) ) {
                fprintf( stderr, "Workspace allocation failed\n" );
                exit( ENOMEM );
            }
            h = logl( logl( 42*N/intgr_delta/Smin ) / p ) / N; // 42=(pi+1)*10
            isig=1-2*(Nm[j][iter]&1);
            for ( kaux=-Nm[j][iter]; kaux<=Np[j][iter]; ++kaux ) {
                k = kaux;
                if( !kind )
                    k -= 0.5;
                u = k*h;
                chi  = 2*p*sinhl(u) + 2*q*u;
                dchi = 2*p*coshl(u) + 2*q;
                if ( u==0 ) {
                    if ( k!=0 )
                        return -4; // integration variable underflow
                    // special treatment to bridge singularity at u=0
                    ahk = PI/h/dchi;
                    dhk = 0.5;
                    chk = sin( ahk );
                } else {
                    if ( -chi>DBL_MAX_EXP/2 )
                        return -5; // integral transformation overflow
                    e = expl( -chi );
                    ahk = PI/h * u/(1-e);
                    dhk = 1/(1-e) - u*e*dchi/SQR(1-e);
                    chk = e>1 ?
                        ( kind ? sinl( PI*k/(1-e) ) : cosl( PI*k/(1-e) ) ) :
                        isig * sinl( PI*k*e/(1-e) );
                }
                ak[kind][j][iter][kaux+Nm[j][iter]] = ahk;
                bk[kind][j][iter][kaux+Nm[j][iter]] = dhk * chk;
                isig = -isig;
            }
            iterDone[kind][j] = iter;
        }
        // integrate according to trapezoidal rule
        S_last = S;
        S = 0;
        T = 0;
        for ( kaux=-Nm[j][iter]; kaux<=Np[j][iter]; ++kaux ) {
            tk = ak[kind][j][iter][kaux+Nm[j][iter]] / w;
            f = expl(-tk*gamma-SQR(tk)/2); // Fourier kernel
            if ( mu )
                f /= tk; // TODO
            s = bk[kind][j][iter][kaux+Nm[j][iter]] * f;
            S += s;
            T += fabsl(s);
            if( intgr_debug & 2 )
                printf( "%2i %6i %12.4Lg %12.4Lg"
                        " %12.4Lg %12.4Lg %12.4Lg %12.4Lg\n", 
                        iter, kaux, ak[kind][j][iter][kaux+Nm[j][iter]],
                        bk[kind][j][iter][kaux+Nm[j][iter]], f, s, S, T );
        }
        if( intgr_debug & 1 )
            printf( "%23.17Le  %23.17Le\n", S, T );
        // intgr_num_of_terms += Np[j][iter]-(-Nm[j][iter])+1;
        // termination criteria
        if      ( intgr_debug & 4 )
            return -1; // we want to inspect just one sum
        else if ( S < 0 )
            return -6; // cancelling terms lead to negative S
        else if ( intgr_eps*T > intgr_delta*fabs(S) )
            return -2; // cancellation
        else if ( iter && fabs(S-S_last) + intgr_eps*T < intgr_delta*fabs(S) )
            return S*sqrt(2*PI)/w; // success
            // factor 2 from int_-infty^+infty = 2 * int_0^+infty
            // factor pi/w from formula 48 in kww paper
            // factor 1/sqrt(2*pi) from Gaussian
        N *= 2; // retry with more points
    }
    return -9; // not converged
}

double cerf_experimental_imw( double x, double y )
{
    return cerf_experimental_integration( 1, x, y );
}

double cerf_experimental_rew( double x, double y )
{
    return cerf_experimental_integration( 0, x, y );
}


==> anc/code/src/libcerf/im_w_of_x.c <==
/* Library libcerf:
 *   Compute complex error functions, based on a new implementation of
 *   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
 *
 * File im_w_of_x.c:
 *   Compute scaled Dawson integral im_w_of_x(x) = 2*dawson(x)/sqrt(pi),
 *   equivalent to the imaginary part of the Faddeeva function w(x) for real x.
 * 
 * Copyright:
 *   (C) 2012 Massachusetts Institute of Technology
 *   (C) 2013 Forschungszentrum Jülich GmbH
 * 
 * Licence:
 *   Permission is hereby granted, free of charge, to any person obtaining
 *   a copy of this software and associated documentation files (the
 *   "Software"), to deal in the Software without restriction, including
 *   without limitation the rights to use, copy, modify, merge, publish,
 *   distribute, sublicense, and/or sell copies of the Software, and to
 *   permit persons to whom the Software is furnished to do so, subject to
 *   the following conditions:
 * 
 *   The above copyright notice and this permission notice shall be
 *   included in all copies or substantial portions of the Software.
 * 
 *   THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
 *   EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
 *   MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
 *   NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
 *   LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
 *   OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
 *   WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE. 
 *
 * Authors:
 *   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
 *   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
 *
 * Website:
 *   http://apps.jcns.fz-juelich.de/libcerf
 *
 * Revision history:
 *   ../CHANGELOG
 *
 * Manual page:
 *   man 3 im_w_of_x
 */

#include "libcerf/cerf.h"

#define _GNU_SOURCE // enable GNU libc NAN extension if possible

#include <float.h>
#include <math.h>

#include "libcerf/defs.h" // defines cmplx, CMPLX, NaN

/******************************************************************************/
/* Lookup-table for Chebyshev polynomials for smaller |x|                     */
/******************************************************************************/

static double w_im_y100(double y100, double x)
{

    // Steven G. Johnson, October 2012.

    // Given y100=100*y, where y = 1/(1+x) for x >= 0, compute w_im(x).

    // Uses a look-up table of 100 different Chebyshev polynomials
    // for y intervals [0,0.01], [0.01,0.02], ...., [0.99,1], generated
    // with the help of Maple and a little shell script.
    // This allows the Chebyshev polynomials to be of significantly lower
    // degree (about 1/30) compared to fitting the whole [0,1] interval
    // with a single polynomial.

    switch ((int) y100) {
    case 0: {
        double t = 2*y100 - 1;
        return 0.28351593328822191546e-2 + (0.28494783221378400759e-2 + (0.14427470563276734183e-4 + (0.10939723080231588129e-6 + (0.92474307943275042045e-9 + (0.89128907666450075245e-11 + 0.92974121935111111110e-13 * t) * t) * t) * t) * t) * t;
    }
    case 1: {
        double t = 2*y100 - 3;
        return 0.85927161243940350562e-2 + (0.29085312941641339862e-2 + (0.15106783707725582090e-4 + (0.11716709978531327367e-6 + (0.10197387816021040024e-8 + (0.10122678863073360769e-10 + 0.10917479678400000000e-12 * t) * t) * t) * t) * t) * t;
    }
    case 2: {
        double t = 2*y100 - 5;
        return 0.14471159831187703054e-1 + (0.29703978970263836210e-2 + (0.15835096760173030976e-4 + (0.12574803383199211596e-6 + (0.11278672159518415848e-8 + (0.11547462300333495797e-10 + 0.12894535335111111111e-12 * t) * t) * t) * t) * t) * t;
    }
    case 3: {
        double t = 2*y100 - 7;
        return 0.20476320420324610618e-1 + (0.30352843012898665856e-2 + (0.16617609387003727409e-4 + (0.13525429711163116103e-6 + (0.12515095552507169013e-8 + (0.13235687543603382345e-10 + 0.15326595042666666667e-12 * t) * t) * t) * t) * t) * t;
    }
    case 4: {
        double t = 2*y100 - 9;
        return 0.26614461952489004566e-1 + (0.31034189276234947088e-2 + (0.17460268109986214274e-4 + (0.14582130824485709573e-6 + (0.13935959083809746345e-8 + (0.15249438072998932900e-10 + 0.18344741882133333333e-12 * t) * t) * t) * t) * t) * t;
    }
    case 5: {
        double t = 2*y100 - 11;
        return 0.32892330248093586215e-1 + (0.31750557067975068584e-2 + (0.18369907582308672632e-4 + (0.15761063702089457882e-6 + (0.15577638230480894382e-8 + (0.17663868462699097951e-10 + (0.22126732680711111111e-12 + 0.30273474177737853668e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 6: {
        double t = 2*y100 - 13;
        return 0.39317207681134336024e-1 + (0.32504779701937539333e-2 + (0.19354426046513400534e-4 + (0.17081646971321290539e-6 + (0.17485733959327106250e-8 + (0.20593687304921961410e-10 + (0.26917401949155555556e-12 + 0.38562123837725712270e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 7: {
        double t = 2*y100 - 15;
        return 0.45896976511367738235e-1 + (0.33300031273110976165e-2 + (0.20423005398039037313e-4 + (0.18567412470376467303e-6 + (0.19718038363586588213e-8 + (0.24175006536781219807e-10 + (0.33059982791466666666e-12 + 0.49756574284439426165e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 8: {
        double t = 2*y100 - 17;
        return 0.52640192524848962855e-1 + (0.34139883358846720806e-2 + (0.21586390240603337337e-4 + (0.20247136501568904646e-6 + (0.22348696948197102935e-8 + (0.28597516301950162548e-10 + (0.41045502119111111110e-12 + 0.65151614515238361946e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 9: {
        double t = 2*y100 - 19;
        return 0.59556171228656770456e-1 + (0.35028374386648914444e-2 + (0.22857246150998562824e-4 + (0.22156372146525190679e-6 + (0.25474171590893813583e-8 + (0.34122390890697400584e-10 + (0.51593189879111111110e-12 + 0.86775076853908006938e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 10: {
        double t = 2*y100 - 21;
        return 0.66655089485108212551e-1 + (0.35970095381271285568e-2 + (0.24250626164318672928e-4 + (0.24339561521785040536e-6 + (0.29221990406518411415e-8 + (0.41117013527967776467e-10 + (0.65786450716444444445e-12 + 0.11791885745450623331e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 11: {
        double t = 2*y100 - 23;
        return 0.73948106345519174661e-1 + (0.36970297216569341748e-2 + (0.25784588137312868792e-4 + (0.26853012002366752770e-6 + (0.33763958861206729592e-8 + (0.50111549981376976397e-10 + (0.85313857496888888890e-12 + 0.16417079927706899860e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 12: {
        double t = 2*y100 - 25;
        return 0.81447508065002963203e-1 + (0.38035026606492705117e-2 + (0.27481027572231851896e-4 + (0.29769200731832331364e-6 + (0.39336816287457655076e-8 + (0.61895471132038157624e-10 + (0.11292303213511111111e-11 + 0.23558532213703884304e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 13: {
        double t = 2*y100 - 27;
        return 0.89166884027582716628e-1 + (0.39171301322438946014e-2 + (0.29366827260422311668e-4 + (0.33183204390350724895e-6 + (0.46276006281647330524e-8 + (0.77692631378169813324e-10 + (0.15335153258844444444e-11 + 0.35183103415916026911e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 14: {
        double t = 2*y100 - 29;
        return 0.97121342888032322019e-1 + (0.40387340353207909514e-2 + (0.31475490395950776930e-4 + (0.37222714227125135042e-6 + (0.55074373178613809996e-8 + (0.99509175283990337944e-10 + (0.21552645758222222222e-11 + 0.55728651431872687605e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 15: {
        double t = 2*y100 - 31;
        return 0.10532778218603311137e0 + (0.41692873614065380607e-2 + (0.33849549774889456984e-4 + (0.42064596193692630143e-6 + (0.66494579697622432987e-8 + (0.13094103581931802337e-9 + (0.31896187409777777778e-11 + 0.97271974184476560742e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 16: {
        double t = 2*y100 - 33;
        return 0.11380523107427108222e0 + (0.43099572287871821013e-2 + (0.36544324341565929930e-4 + (0.47965044028581857764e-6 + (0.81819034238463698796e-8 + (0.17934133239549647357e-9 + (0.50956666166186293627e-11 + (0.18850487318190638010e-12 + 0.79697813173519853340e-14 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 17: {
        double t = 2*y100 - 35;
        return 0.12257529703447467345e0 + (0.44621675710026986366e-2 + (0.39634304721292440285e-4 + (0.55321553769873381819e-6 + (0.10343619428848520870e-7 + (0.26033830170470368088e-9 + (0.87743837749108025357e-11 + (0.34427092430230063401e-12 + 0.10205506615709843189e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 18: {
        double t = 2*y100 - 37;
        return 0.13166276955656699478e0 + (0.46276970481783001803e-2 + (0.43225026380496399310e-4 + (0.64799164020016902656e-6 + (0.13580082794704641782e-7 + (0.39839800853954313927e-9 + (0.14431142411840000000e-10 + 0.42193457308830027541e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 19: {
        double t = 2*y100 - 39;
        return 0.14109647869803356475e0 + (0.48088424418545347758e-2 + (0.47474504753352150205e-4 + (0.77509866468724360352e-6 + (0.18536851570794291724e-7 + (0.60146623257887570439e-9 + (0.18533978397305276318e-10 + (0.41033845938901048380e-13 - 0.46160680279304825485e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 20: {
        double t = 2*y100 - 41;
        return 0.15091057940548936603e0 + (0.50086864672004685703e-2 + (0.52622482832192230762e-4 + (0.95034664722040355212e-6 + (0.25614261331144718769e-7 + (0.80183196716888606252e-9 + (0.12282524750534352272e-10 + (-0.10531774117332273617e-11 - 0.86157181395039646412e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 21: {
        double t = 2*y100 - 43;
        return 0.16114648116017010770e0 + (0.52314661581655369795e-2 + (0.59005534545908331315e-4 + (0.11885518333915387760e-5 + (0.33975801443239949256e-7 + (0.82111547144080388610e-9 + (-0.12357674017312854138e-10 + (-0.24355112256914479176e-11 - 0.75155506863572930844e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 22: {
        double t = 2*y100 - 45;
        return 0.17185551279680451144e0 + (0.54829002967599420860e-2 + (0.67013226658738082118e-4 + (0.14897400671425088807e-5 + (0.40690283917126153701e-7 + (0.44060872913473778318e-9 + (-0.52641873433280000000e-10 - 0.30940587864543343124e-11 * t) * t) * t) * t) * t) * t) * t;
    }
    case 23: {
        double t = 2*y100 - 47;
        return 0.18310194559815257381e0 + (0.57701559375966953174e-2 + (0.76948789401735193483e-4 + (0.18227569842290822512e-5 + (0.41092208344387212276e-7 + (-0.44009499965694442143e-9 + (-0.92195414685628803451e-10 + (-0.22657389705721753299e-11 + 0.10004784908106839254e-12 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 24: {
        double t = 2*y100 - 49;
        return 0.19496527191546630345e0 + (0.61010853144364724856e-2 + (0.88812881056342004864e-4 + (0.21180686746360261031e-5 + (0.30652145555130049203e-7 + (-0.16841328574105890409e-8 + (-0.11008129460612823934e-9 + (-0.12180794204544515779e-12 + 0.15703325634590334097e-12 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 25: {
        double t = 2*y100 - 51;
        return 0.20754006813966575720e0 + (0.64825787724922073908e-2 + (0.10209599627522311893e-3 + (0.22785233392557600468e-5 + (0.73495224449907568402e-8 + (-0.29442705974150112783e-8 + (-0.94082603434315016546e-10 + (0.23609990400179321267e-11 + 0.14141908654269023788e-12 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 26: {
        double t = 2*y100 - 53;
        return 0.22093185554845172146e0 + (0.69182878150187964499e-2 + (0.11568723331156335712e-3 + (0.22060577946323627739e-5 + (-0.26929730679360840096e-7 + (-0.38176506152362058013e-8 + (-0.47399503861054459243e-10 + (0.40953700187172127264e-11 + 0.69157730376118511127e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 27: {
        double t = 2*y100 - 55;
        return 0.23524827304057813918e0 + (0.74063350762008734520e-2 + (0.12796333874615790348e-3 + (0.18327267316171054273e-5 + (-0.66742910737957100098e-7 + (-0.40204740975496797870e-8 + (0.14515984139495745330e-10 + (0.44921608954536047975e-11 - 0.18583341338983776219e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 28: {
        double t = 2*y100 - 57;
        return 0.25058626331812744775e0 + (0.79377285151602061328e-2 + (0.13704268650417478346e-3 + (0.11427511739544695861e-5 + (-0.10485442447768377485e-6 + (-0.34850364756499369763e-8 + (0.72656453829502179208e-10 + (0.36195460197779299406e-11 - 0.84882136022200714710e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 29: {
        double t = 2*y100 - 59;
        return 0.26701724900280689785e0 + (0.84959936119625864274e-2 + (0.14112359443938883232e-3 + (0.17800427288596909634e-6 + (-0.13443492107643109071e-6 + (-0.23512456315677680293e-8 + (0.11245846264695936769e-9 + (0.19850501334649565404e-11 - 0.11284666134635050832e-12 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 30: {
        double t = 2*y100 - 61;
        return 0.28457293586253654144e0 + (0.90581563892650431899e-2 + (0.13880520331140646738e-3 + (-0.97262302362522896157e-6 + (-0.15077100040254187366e-6 + (-0.88574317464577116689e-9 + (0.12760311125637474581e-9 + (0.20155151018282695055e-12 - 0.10514169375181734921e-12 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 31: {
        double t = 2*y100 - 63;
        return 0.30323425595617385705e0 + (0.95968346790597422934e-2 + (0.12931067776725883939e-3 + (-0.21938741702795543986e-5 + (-0.15202888584907373963e-6 + (0.61788350541116331411e-9 + (0.11957835742791248256e-9 + (-0.12598179834007710908e-11 - 0.75151817129574614194e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 32: {
        double t = 2*y100 - 65;
        return 0.32292521181517384379e0 + (0.10082957727001199408e-1 + (0.11257589426154962226e-3 + (-0.33670890319327881129e-5 + (-0.13910529040004008158e-6 + (0.19170714373047512945e-8 + (0.94840222377720494290e-10 + (-0.21650018351795353201e-11 - 0.37875211678024922689e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 33: {
        double t = 2*y100 - 67;
        return 0.34351233557911753862e0 + (0.10488575435572745309e-1 + (0.89209444197248726614e-4 + (-0.43893459576483345364e-5 + (-0.11488595830450424419e-6 + (0.28599494117122464806e-8 + (0.61537542799857777779e-10 - 0.24935749227658002212e-11 * t) * t) * t) * t) * t) * t) * t;
    }
    case 34: {
        double t = 2*y100 - 69;
        return 0.36480946642143669093e0 + (0.10789304203431861366e-1 + (0.60357993745283076834e-4 + (-0.51855862174130669389e-5 + (-0.83291664087289801313e-7 + (0.33898011178582671546e-8 + (0.27082948188277716482e-10 + (-0.23603379397408694974e-11 + 0.19328087692252869842e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 35: {
        double t = 2*y100 - 71;
        return 0.38658679935694939199e0 + (0.10966119158288804999e-1 + (0.27521612041849561426e-4 + (-0.57132774537670953638e-5 + (-0.48404772799207914899e-7 + (0.35268354132474570493e-8 + (-0.32383477652514618094e-11 + (-0.19334202915190442501e-11 + 0.32333189861286460270e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 36: {
        double t = 2*y100 - 73;
        return 0.40858275583808707870e0 + (0.11006378016848466550e-1 + (-0.76396376685213286033e-5 + (-0.59609835484245791439e-5 + (-0.13834610033859313213e-7 + (0.33406952974861448790e-8 + (-0.26474915974296612559e-10 + (-0.13750229270354351983e-11 + 0.36169366979417390637e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 37: {
        double t = 2*y100 - 75;
        return 0.43051714914006682977e0 + (0.10904106549500816155e-1 + (-0.43477527256787216909e-4 + (-0.59429739547798343948e-5 + (0.17639200194091885949e-7 + (0.29235991689639918688e-8 + (-0.41718791216277812879e-10 + (-0.81023337739508049606e-12 + 0.33618915934461994428e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 38: {
        double t = 2*y100 - 77;
        return 0.45210428135559607406e0 + (0.10659670756384400554e-1 + (-0.78488639913256978087e-4 + (-0.56919860886214735936e-5 + (0.44181850467477733407e-7 + (0.23694306174312688151e-8 + (-0.49492621596685443247e-10 + (-0.31827275712126287222e-12 + 0.27494438742721623654e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 39: {
        double t = 2*y100 - 79;
        return 0.47306491195005224077e0 + (0.10279006119745977570e-1 + (-0.11140268171830478306e-3 + (-0.52518035247451432069e-5 + (0.64846898158889479518e-7 + (0.17603624837787337662e-8 + (-0.51129481592926104316e-10 + (0.62674584974141049511e-13 + 0.20055478560829935356e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 40: {
        double t = 2*y100 - 81;
        return 0.49313638965719857647e0 + (0.97725799114772017662e-2 + (-0.14122854267291533334e-3 + (-0.46707252568834951907e-5 + (0.79421347979319449524e-7 + (0.11603027184324708643e-8 + (-0.48269605844397175946e-10 + (0.32477251431748571219e-12 + 0.12831052634143527985e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 41: {
        double t = 2*y100 - 83;
        return 0.51208057433416004042e0 + (0.91542422354009224951e-2 + (-0.16726530230228647275e-3 + (-0.39964621752527649409e-5 + (0.88232252903213171454e-7 + (0.61343113364949928501e-9 + (-0.42516755603130443051e-10 + (0.47910437172240209262e-12 + 0.66784341874437478953e-14 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 42: {
        double t = 2*y100 - 85;
        return 0.52968945458607484524e0 + (0.84400880445116786088e-2 + (-0.18908729783854258774e-3 + (-0.32725905467782951931e-5 + (0.91956190588652090659e-7 + (0.14593989152420122909e-9 + (-0.35239490687644444445e-10 + 0.54613829888448694898e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 43: {
        double t = 2*y100 - 87;
        return 0.54578857454330070965e0 + (0.76474155195880295311e-2 + (-0.20651230590808213884e-3 + (-0.25364339140543131706e-5 + (0.91455367999510681979e-7 + (-0.23061359005297528898e-9 + (-0.27512928625244444444e-10 + 0.54895806008493285579e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 44: {
        double t = 2*y100 - 89;
        return 0.56023851910298493910e0 + (0.67938321739997196804e-2 + (-0.21956066613331411760e-3 + (-0.18181127670443266395e-5 + (0.87650335075416845987e-7 + (-0.51548062050366615977e-9 + (-0.20068462174044444444e-10 + 0.50912654909758187264e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 45: {
        double t = 2*y100 - 91;
        return 0.57293478057455721150e0 + (0.58965321010394044087e-2 + (-0.22841145229276575597e-3 + (-0.11404605562013443659e-5 + (0.81430290992322326296e-7 + (-0.71512447242755357629e-9 + (-0.13372664928000000000e-10 + 0.44461498336689298148e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 46: {
        double t = 2*y100 - 93;
        return 0.58380635448407827360e0 + (0.49717469530842831182e-2 + (-0.23336001540009645365e-3 + (-0.51952064448608850822e-6 + (0.73596577815411080511e-7 + (-0.84020916763091566035e-9 + (-0.76700972702222222221e-11 + 0.36914462807972467044e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 47: {
        double t = 2*y100 - 95;
        return 0.59281340237769489597e0 + (0.40343592069379730568e-2 + (-0.23477963738658326185e-3 + (0.34615944987790224234e-7 + (0.64832803248395814574e-7 + (-0.90329163587627007971e-9 + (-0.30421940400000000000e-11 + 0.29237386653743536669e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 48: {
        double t = 2*y100 - 97;
        return 0.59994428743114271918e0 + (0.30976579788271744329e-2 + (-0.23308875765700082835e-3 + (0.51681681023846925160e-6 + (0.55694594264948268169e-7 + (-0.91719117313243464652e-9 + (0.53982743680000000000e-12 + 0.22050829296187771142e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 49: {
        double t = 2*y100 - 99;
        return 0.60521224471819875444e0 + (0.21732138012345456060e-2 + (-0.22872428969625997456e-3 + (0.92588959922653404233e-6 + (0.46612665806531930684e-7 + (-0.89393722514414153351e-9 + (0.31718550353777777778e-11 + 0.15705458816080549117e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 50: {
        double t = 2*y100 - 101;
        return 0.60865189969791123620e0 + (0.12708480848877451719e-2 + (-0.22212090111534847166e-3 + (0.12636236031532793467e-5 + (0.37904037100232937574e-7 + (-0.84417089968101223519e-9 + (0.49843180828444444445e-11 + 0.10355439441049048273e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 51: {
        double t = 2*y100 - 103;
        return 0.61031580103499200191e0 + (0.39867436055861038223e-3 + (-0.21369573439579869291e-3 + (0.15339402129026183670e-5 + (0.29787479206646594442e-7 + (-0.77687792914228632974e-9 + (0.61192452741333333334e-11 + 0.60216691829459295780e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 52: {
        double t = 2*y100 - 105;
        return 0.61027109047879835868e0 + (-0.43680904508059878254e-3 + (-0.20383783788303894442e-3 + (0.17421743090883439959e-5 + (0.22400425572175715576e-7 + (-0.69934719320045128997e-9 + (0.67152759655111111110e-11 + 0.26419960042578359995e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 53: {
        double t = 2*y100 - 107;
        return 0.60859639489217430521e0 + (-0.12305921390962936873e-2 + (-0.19290150253894682629e-3 + (0.18944904654478310128e-5 + (0.15815530398618149110e-7 + (-0.61726850580964876070e-9 + 0.68987888999111111110e-11 * t) * t) * t) * t) * t) * t;
    }
    case 54: {
        double t = 2*y100 - 109;
        return 0.60537899426486075181e0 + (-0.19790062241395705751e-2 + (-0.18120271393047062253e-3 + (0.19974264162313241405e-5 + (0.10055795094298172492e-7 + (-0.53491997919318263593e-9 + (0.67794550295111111110e-11 - 0.17059208095741511603e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 55: {
        double t = 2*y100 - 111;
        return 0.60071229457904110537e0 + (-0.26795676776166354354e-2 + (-0.16901799553627508781e-3 + (0.20575498324332621581e-5 + (0.51077165074461745053e-8 + (-0.45536079828057221858e-9 + (0.64488005516444444445e-11 - 0.29311677573152766338e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 56: {
        double t = 2*y100 - 113;
        return 0.59469361520112714738e0 + (-0.33308208190600993470e-2 + (-0.15658501295912405679e-3 + (0.20812116912895417272e-5 + (0.93227468760614182021e-9 + (-0.38066673740116080415e-9 + (0.59806790359111111110e-11 - 0.36887077278950440597e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 57: {
        double t = 2*y100 - 115;
        return 0.58742228631775388268e0 + (-0.39321858196059227251e-2 + (-0.14410441141450122535e-3 + (0.20743790018404020716e-5 + (-0.25261903811221913762e-8 + (-0.31212416519526924318e-9 + (0.54328422462222222221e-11 - 0.40864152484979815972e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 58: {
        double t = 2*y100 - 117;
        return 0.57899804200033018447e0 + (-0.44838157005618913447e-2 + (-0.13174245966501437965e-3 + (0.20425306888294362674e-5 + (-0.53330296023875447782e-8 + (-0.25041289435539821014e-9 + (0.48490437205333333334e-11 - 0.42162206939169045177e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 59: {
        double t = 2*y100 - 119;
        return 0.56951968796931245974e0 + (-0.49864649488074868952e-2 + (-0.11963416583477567125e-3 + (0.19906021780991036425e-5 + (-0.75580140299436494248e-8 + (-0.19576060961919820491e-9 + (0.42613011928888888890e-11 - 0.41539443304115604377e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 60: {
        double t = 2*y100 - 121;
        return 0.55908401930063918964e0 + (-0.54413711036826877753e-2 + (-0.10788661102511914628e-3 + (0.19229663322982839331e-5 + (-0.92714731195118129616e-8 + (-0.14807038677197394186e-9 + (0.36920870298666666666e-11 - 0.39603726688419162617e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 61: {
        double t = 2*y100 - 123;
        return 0.54778496152925675315e0 + (-0.58501497933213396670e-2 + (-0.96582314317855227421e-4 + (0.18434405235069270228e-5 + (-0.10541580254317078711e-7 + (-0.10702303407788943498e-9 + (0.31563175582222222222e-11 - 0.36829748079110481422e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 62: {
        double t = 2*y100 - 125;
        return 0.53571290831682823999e0 + (-0.62147030670760791791e-2 + (-0.85782497917111760790e-4 + (0.17553116363443470478e-5 + (-0.11432547349815541084e-7 + (-0.72157091369041330520e-10 + (0.26630811607111111111e-11 - 0.33578660425893164084e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 63: {
        double t = 2*y100 - 127;
        return 0.52295422962048434978e0 + (-0.65371404367776320720e-2 + (-0.75530164941473343780e-4 + (0.16613725797181276790e-5 + (-0.12003521296598910761e-7 + (-0.42929753689181106171e-10 + (0.22170894940444444444e-11 - 0.30117697501065110505e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 64: {
        double t = 2*y100 - 129;
        return 0.50959092577577886140e0 + (-0.68197117603118591766e-2 + (-0.65852936198953623307e-4 + (0.15639654113906716939e-5 + (-0.12308007991056524902e-7 + (-0.18761997536910939570e-10 + (0.18198628922666666667e-11 - 0.26638355362285200932e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 65: {
        double t = 2*y100 - 131;
        return 0.49570040481823167970e0 + (-0.70647509397614398066e-2 + (-0.56765617728962588218e-4 + (0.14650274449141448497e-5 + (-0.12393681471984051132e-7 + (0.92904351801168955424e-12 + (0.14706755960177777778e-11 - 0.23272455351266325318e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 66: {
        double t = 2*y100 - 133;
        return 0.48135536250935238066e0 + (-0.72746293327402359783e-2 + (-0.48272489495730030780e-4 + (0.13661377309113939689e-5 + (-0.12302464447599382189e-7 + (0.16707760028737074907e-10 + (0.11672928324444444444e-11 - 0.20105801424709924499e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 67: {
        double t = 2*y100 - 135;
        return 0.46662374675511439448e0 + (-0.74517177649528487002e-2 + (-0.40369318744279128718e-4 + (0.12685621118898535407e-5 + (-0.12070791463315156250e-7 + (0.29105507892605823871e-10 + (0.90653314645333333334e-12 - 0.17189503312102982646e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 68: {
        double t = 2*y100 - 137;
        return 0.45156879030168268778e0 + (-0.75983560650033817497e-2 + (-0.33045110380705139759e-4 + (0.11732956732035040896e-5 + (-0.11729986947158201869e-7 + (0.38611905704166441308e-10 + (0.68468768305777777779e-12 - 0.14549134330396754575e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 69: {
        double t = 2*y100 - 139;
        return 0.43624909769330896904e0 + (-0.77168291040309554679e-2 + (-0.26283612321339907756e-4 + (0.10811018836893550820e-5 + (-0.11306707563739851552e-7 + (0.45670446788529607380e-10 + (0.49782492549333333334e-12 - 0.12191983967561779442e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 70: {
        double t = 2*y100 - 141;
        return 0.42071877443548481181e0 + (-0.78093484015052730097e-2 + (-0.20064596897224934705e-4 + (0.99254806680671890766e-6 + (-0.10823412088884741451e-7 + (0.50677203326904716247e-10 + (0.34200547594666666666e-12 - 0.10112698698356194618e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 71: {
        double t = 2*y100 - 143;
        return 0.40502758809710844280e0 + (-0.78780384460872937555e-2 + (-0.14364940764532853112e-4 + (0.90803709228265217384e-6 + (-0.10298832847014466907e-7 + (0.53981671221969478551e-10 + (0.21342751381333333333e-12 - 0.82975901848387729274e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 72: {
        double t = 2*y100 - 145;
        return 0.38922115269731446690e0 + (-0.79249269708242064120e-2 + (-0.91595258799106970453e-5 + (0.82783535102217576495e-6 + (-0.97484311059617744437e-8 + (0.55889029041660225629e-10 + (0.10851981336888888889e-12 - 0.67278553237853459757e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 73: {
        double t = 2*y100 - 147;
        return 0.37334112915460307335e0 + (-0.79519385109223148791e-2 + (-0.44219833548840469752e-5 + (0.75209719038240314732e-6 + (-0.91848251458553190451e-8 + (0.56663266668051433844e-10 + (0.23995894257777777778e-13 - 0.53819475285389344313e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 74: {
        double t = 2*y100 - 149;
        return 0.35742543583374223085e0 + (-0.79608906571527956177e-2 + (-0.12530071050975781198e-6 + (0.68088605744900552505e-6 + (-0.86181844090844164075e-8 + (0.56530784203816176153e-10 + (-0.43120012248888888890e-13 - 0.42372603392496813810e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 75: {
        double t = 2*y100 - 151;
        return 0.34150846431979618536e0 + (-0.79534924968773806029e-2 + (0.37576885610891515813e-5 + (0.61419263633090524326e-6 + (-0.80565865409945960125e-8 + (0.55684175248749269411e-10 + (-0.95486860764444444445e-13 - 0.32712946432984510595e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 76: {
        double t = 2*y100 - 153;
        return 0.32562129649136346824e0 + (-0.79313448067948884309e-2 + (0.72539159933545300034e-5 + (0.55195028297415503083e-6 + (-0.75063365335570475258e-8 + (0.54281686749699595941e-10 - 0.13545424295111111111e-12 * t) * t) * t) * t) * t) * t;
    }
    case 77: {
        double t = 2*y100 - 155;
        return 0.30979191977078391864e0 + (-0.78959416264207333695e-2 + (0.10389774377677210794e-4 + (0.49404804463196316464e-6 + (-0.69722488229411164685e-8 + (0.52469254655951393842e-10 - 0.16507860650666666667e-12 * t) * t) * t) * t) * t) * t;
    }
    case 78: {
        double t = 2*y100 - 157;
        return 0.29404543811214459904e0 + (-0.78486728990364155356e-2 + (0.13190885683106990459e-4 + (0.44034158861387909694e-6 + (-0.64578942561562616481e-8 + (0.50354306498006928984e-10 - 0.18614473550222222222e-12 * t) * t) * t) * t) * t) * t;
    }
    case 79: {
        double t = 2*y100 - 159;
        return 0.27840427686253660515e0 + (-0.77908279176252742013e-2 + (0.15681928798708548349e-4 + (0.39066226205099807573e-6 + (-0.59658144820660420814e-8 + (0.48030086420373141763e-10 - 0.20018995173333333333e-12 * t) * t) * t) * t) * t) * t;
    }
    case 80: {
        double t = 2*y100 - 161;
        return 0.26288838011163800908e0 + (-0.77235993576119469018e-2 + (0.17886516796198660969e-4 + (0.34482457073472497720e-6 + (-0.54977066551955420066e-8 + (0.45572749379147269213e-10 - 0.20852924954666666667e-12 * t) * t) * t) * t) * t) * t;
    }
    case 81: {
        double t = 2*y100 - 163;
        return 0.24751539954181029717e0 + (-0.76480877165290370975e-2 + (0.19827114835033977049e-4 + (0.30263228619976332110e-6 + (-0.50545814570120129947e-8 + (0.43043879374212005966e-10 - 0.21228012028444444444e-12 * t) * t) * t) * t) * t) * t;
    }
    case 82: {
        double t = 2*y100 - 165;
        return 0.23230087411688914593e0 + (-0.75653060136384041587e-2 + (0.21524991113020016415e-4 + (0.26388338542539382413e-6 + (-0.46368974069671446622e-8 + (0.40492715758206515307e-10 - 0.21238627815111111111e-12 * t) * t) * t) * t) * t) * t;
    }
    case 83: {
        double t = 2*y100 - 167;
        return 0.21725840021297341931e0 + (-0.74761846305979730439e-2 + (0.23000194404129495243e-4 + (0.22837400135642906796e-6 + (-0.42446743058417541277e-8 + (0.37958104071765923728e-10 - 0.20963978568888888889e-12 * t) * t) * t) * t) * t) * t;
    }
    case 84: {
        double t = 2*y100 - 169;
        return 0.20239979200788191491e0 + (-0.73815761980493466516e-2 + (0.24271552727631854013e-4 + (0.19590154043390012843e-6 + (-0.38775884642456551753e-8 + (0.35470192372162901168e-10 - 0.20470131678222222222e-12 * t) * t) * t) * t) * t) * t;
    }
    case 85: {
        double t = 2*y100 - 171;
        return 0.18773523211558098962e0 + (-0.72822604530339834448e-2 + (0.25356688567841293697e-4 + (0.16626710297744290016e-6 + (-0.35350521468015310830e-8 + (0.33051896213898864306e-10 - 0.19811844544000000000e-12 * t) * t) * t) * t) * t) * t;
    }
    case 86: {
        double t = 2*y100 - 173;
        return 0.17327341258479649442e0 + (-0.71789490089142761950e-2 + (0.26272046822383820476e-4 + (0.13927732375657362345e-6 + (-0.32162794266956859603e-8 + (0.30720156036105652035e-10 - 0.19034196304000000000e-12 * t) * t) * t) * t) * t) * t;
    }
    case 87: {
        double t = 2*y100 - 175;
        return 0.15902166648328672043e0 + (-0.70722899934245504034e-2 + (0.27032932310132226025e-4 + (0.11474573347816568279e-6 + (-0.29203404091754665063e-8 + (0.28487010262547971859e-10 - 0.18174029063111111111e-12 * t) * t) * t) * t) * t) * t;
    }
    case 88: {
        double t = 2*y100 - 177;
        return 0.14498609036610283865e0 + (-0.69628725220045029273e-2 + (0.27653554229160596221e-4 + (0.92493727167393036470e-7 + (-0.26462055548683583849e-8 + (0.26360506250989943739e-10 - 0.17261211260444444444e-12 * t) * t) * t) * t) * t) * t;
    }
    case 89: {
        double t = 2*y100 - 179;
        return 0.13117165798208050667e0 + (-0.68512309830281084723e-2 + (0.28147075431133863774e-4 + (0.72351212437979583441e-7 + (-0.23927816200314358570e-8 + (0.24345469651209833155e-10 - 0.16319736960000000000e-12 * t) * t) * t) * t) * t) * t;
    }
    case 90: {
        double t = 2*y100 - 181;
        return 0.11758232561160626306e0 + (-0.67378491192463392927e-2 + (0.28525664781722907847e-4 + (0.54156999310046790024e-7 + (-0.21589405340123827823e-8 + (0.22444150951727334619e-10 - 0.15368675584000000000e-12 * t) * t) * t) * t) * t) * t;
    }
    case 91: {
        double t = 2*y100 - 183;
        return 0.10422112945361673560e0 + (-0.66231638959845581564e-2 + (0.28800551216363918088e-4 + (0.37758983397952149613e-7 + (-0.19435423557038933431e-8 + (0.20656766125421362458e-10 - 0.14422990012444444444e-12 * t) * t) * t) * t) * t) * t;
    }
    case 92: {
        double t = 2*y100 - 185;
        return 0.91090275493541084785e-1 + (-0.65075691516115160062e-2 + (0.28982078385527224867e-4 + (0.23014165807643012781e-7 + (-0.17454532910249875958e-8 + (0.18981946442680092373e-10 - 0.13494234691555555556e-12 * t) * t) * t) * t) * t) * t;
    }
    case 93: {
        double t = 2*y100 - 187;
        return 0.78191222288771379358e-1 + (-0.63914190297303976434e-2 + (0.29079759021299682675e-4 + (0.97885458059415717014e-8 + (-0.15635596116134296819e-8 + (0.17417110744051331974e-10 - 0.12591151763555555556e-12 * t) * t) * t) * t) * t) * t;
    }
    case 94: {
        double t = 2*y100 - 189;
        return 0.65524757106147402224e-1 + (-0.62750311956082444159e-2 + (0.29102328354323449795e-4 + (-0.20430838882727954582e-8 + (-0.13967781903855367270e-8 + (0.15958771833747057569e-10 - 0.11720175765333333333e-12 * t) * t) * t) * t) * t) * t;
    }
    case 95: {
        double t = 2*y100 - 191;
        return 0.53091065838453612773e-1 + (-0.61586898417077043662e-2 + (0.29057796072960100710e-4 + (-0.12597414620517987536e-7 + (-0.12440642607426861943e-8 + (0.14602787128447932137e-10 - 0.10885859114666666667e-12 * t) * t) * t) * t) * t) * t;
    }
    case 96: {
        double t = 2*y100 - 193;
        return 0.40889797115352738582e-1 + (-0.60426484889413678200e-2 + (0.28953496450191694606e-4 + (-0.21982952021823718400e-7 + (-0.11044169117553026211e-8 + (0.13344562332430552171e-10 - 0.10091231402844444444e-12 * t) * t) * t) * t) * t) * t;
    }
    case 97: case 98:
    case 99: case 100: { // use Taylor expansion for small x (|x| <= 0.0309...)
        //  (2/sqrt(pi)) * (x - 2/3 x^3  + 4/15 x^5  - 8/105 x^7 + 16/945 x^9) 
        double x2 = x*x;
        return x * (1.1283791670955125739
                    - x2 * (0.75225277806367504925
                            - x2 * (0.30090111122547001970
                                    - x2 * (0.085971746064420005629
                                            - x2 * 0.016931216931216931217))));
    }
    }
    /* Since 0 <= y100 < 101, this is only reached if x is NaN,
       in which case we should return NaN. */
    return NaN;
} // w_im_y100

/******************************************************************************/
/*  Library function im_w_of_z                                                */
/******************************************************************************/

double im_w_of_x(double x)
{

    // Steven G. Johnson, October 2012.

    // Uses methods similar to the erfcx calculation:
    // continued fractions for large |x|,
    // a lookup table of Chebyshev polynomials for smaller |x|,
    // and finally a Taylor expansion for |x|<0.01.

    const double ispi = 0.56418958354775628694807945156; // 1 / sqrt(pi)

    if (x >= 0) {
        if (x > 45) { // continued-fraction expansion is faster
            if (x > 5e7) // 1-term expansion, important to avoid overflow
                return ispi / x;
            /* 5-term expansion (rely on compiler for CSE), simplified from:
               ispi / (x-0.5/(x-1/(x-1.5/(x-2/x))))  */
            return ispi*((x*x) * (x*x-4.5) + 2) / (x * ((x*x) * (x*x-5) + 3.75));
        }
        return w_im_y100(100/(1+x), x);
    }
    else { // = -im_w_of_x(-x)
        if (x < -45) { // continued-fraction expansion is faster
            if (x < -5e7) // 1-term expansion, important to avoid overflow
                return ispi / x;
            /* 5-term expansion (rely on compiler for CSE), simplified from:
               ispi / (x-0.5/(x-1/(x-1.5/(x-2/x))))  */
            return ispi*((x*x) * (x*x-4.5) + 2) / (x * ((x*x) * (x*x-5) + 3.75));
        }
        return -w_im_y100(100/(1-x), -x);
    }
} // im_w_of_z


==> anc/code/src/libcerf/w_of_z.c <==
/* Library libcerf:
 *   Compute complex error functions, based on a new implementation of
 *   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
 *
 * File w_of_z.c:
 *   Computation of Faddeeva's complex scaled error function,
 *      w(z) = exp(-z^2) * erfc(-i*z),
 *   nameless function (7.1.3) of Abramowitz&Stegun (1964),
 *   also known as the plasma dispersion function.
 *
 *   This implementation uses a combination of different algorithms.
 *   See man 3 w_of_z for references.
 * 
 * Copyright:
 *   (C) 2012 Massachusetts Institute of Technology
 *   (C) 2013 Forschungszentrum Jülich GmbH
 * 
 * Licence:
 *   Permission is hereby granted, free of charge, to any person obtaining
 *   a copy of this software and associated documentation files (the
 *   "Software"), to deal in the Software without restriction, including
 *   without limitation the rights to use, copy, modify, merge, publish,
 *   distribute, sublicense, and/or sell copies of the Software, and to
 *   permit persons to whom the Software is furnished to do so, subject to
 *   the following conditions:
 * 
 *   The above copyright notice and this permission notice shall be
 *   included in all copies or substantial portions of the Software.
 * 
 *   THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
 *   EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
 *   MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
 *   NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
 *   LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
 *   OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
 *   WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE. 
 *
 * Authors:
 *   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
 *   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
 *
 * Website:
 *   http://apps.jcns.fz-juelich.de/libcerf
 *
 * Revision history:
 *   ../CHANGELOG
 *
 * Man page:
 *   w_of_z(3)
 */

/* 
   Computes various error functions (erf, erfc, erfi, erfcx), 
   including the Dawson integral, in the complex plane, based
   on algorithms for the computation of the Faddeeva function 
              w(z) = exp(-z^2) * erfc(-i*z).
   Given w(z), the error functions are mostly straightforward
   to compute, except for certain regions where we have to
   switch to Taylor expansions to avoid cancellation errors
   [e.g. near the origin for erf(z)].

*/

#include "libcerf/cerf.h"

#define _GNU_SOURCE // enable GNU libc NAN extension if possible

#include <float.h>
#include <math.h>

#include "libcerf/defs.h" // defines cmplx, CMPLX, NaN

int faddeeva_algorithm, faddeeva_nofterms; // for external analysis

/******************************************************************************/
/*  auxiliary functions                                                       */
/******************************************************************************/

static inline cmplx cpolar(double r, double t)
{
    if (r == 0.0 && !isnan(t))
        return 0.0;
    else
        return C(r * cos(t), r * sin(t));
}

static inline double sinc(double x, double sinx)
{ 
    // return sinc(x) = sin(x)/x, given both x and sin(x) 
    // [since we only use this in cases where sin(x) has already been computed]
    return fabs(x) < 1e-4 ? 1 - (0.1666666666666666666667)*x*x : sinx / x; 
}

static inline double sinh_taylor(double x)
{
    // sinh(x) via Taylor series, accurate to machine precision for |x| < 1e-2
    return x * (1 + (x*x) * (0.1666666666666666666667
                             + 0.00833333333333333333333 * (x*x)));
}

static inline double sqr(double x) { return x*x; }

/******************************************************************************/
/* precomputed table of expa2n2[n-1] = exp(-a2*n*n)                           */
/* for double-precision a2 = 0.26865... in w_of_z, below.                     */
/******************************************************************************/

static const double expa2n2[] = {
    7.64405281671221563e-01,
    3.41424527166548425e-01,
    8.91072646929412548e-02,
    1.35887299055460086e-02,
    1.21085455253437481e-03,
    6.30452613933449404e-05,
    1.91805156577114683e-06,
    3.40969447714832381e-08,
    3.54175089099469393e-10,
    2.14965079583260682e-12,
    7.62368911833724354e-15,
    1.57982797110681093e-17,
    1.91294189103582677e-20,
    1.35344656764205340e-23,
    5.59535712428588720e-27,
    1.35164257972401769e-30,
    1.90784582843501167e-34,
    1.57351920291442930e-38,
    7.58312432328032845e-43,
    2.13536275438697082e-47,
    3.51352063787195769e-52,
    3.37800830266396920e-57,
    1.89769439468301000e-62,
    6.22929926072668851e-68,
    1.19481172006938722e-73,
    1.33908181133005953e-79,
    8.76924303483223939e-86,
    3.35555576166254986e-92,
    7.50264110688173024e-99,
    9.80192200745410268e-106,
    7.48265412822268959e-113,
    3.33770122566809425e-120,
    8.69934598159861140e-128,
    1.32486951484088852e-135,
    1.17898144201315253e-143,
    6.13039120236180012e-152,
    1.86258785950822098e-160,
    3.30668408201432783e-169,
    3.43017280887946235e-178,
    2.07915397775808219e-187,
    7.36384545323984966e-197,
    1.52394760394085741e-206,
    1.84281935046532100e-216,
    1.30209553802992923e-226,
    5.37588903521080531e-237,
    1.29689584599763145e-247,
    1.82813078022866562e-258,
    1.50576355348684241e-269,
    7.24692320799294194e-281,
    2.03797051314726829e-292,
    3.34880215927873807e-304,
    0.0 // underflow (also prevents reads past array end, below)
}; // expa2n2

/******************************************************************************/
/*  w_of_z, Faddeeva's scaled complex error function                          */
/******************************************************************************/

cmplx w_of_z(cmplx z)
{
    faddeeva_nofterms = 0;

    // Steven G. Johnson, October 2012.

    if (creal(z) == 0.0) {
        // Purely imaginary input, purely real output.
        // However, use creal(z) to give correct sign of 0 in cimag(w).
        return C(erfcx(cimag(z)), creal(z));
    }
    if (cimag(z) == 0) {
        // Purely real input, complex output.
        return C(exp(-sqr(creal(z))),  im_w_of_x(creal(z)));
    }

    const double relerr = DBL_EPSILON;
    const double a = 0.518321480430085929872; // pi / sqrt(-log(eps*0.5))
    const double c = 0.329973702884629072537; // (2/pi) * a;
    const double a2 = 0.268657157075235951582; // a^2

    const double x = fabs(creal(z));
    const double y = cimag(z);
    const double ya = fabs(y);

    cmplx ret = 0.; // return value

    double sum1 = 0, sum2 = 0, sum3 = 0, sum4 = 0, sum5 = 0;

    if (ya > 7 || (x > 6  // continued fraction is faster
                   /* As pointed out by M. Zaghloul, the continued
                      fraction seems to give a large relative error in
                      Re w(z) for |x| ~ 6 and small |y|, so use
                      algorithm 816 in this region: */
                   && (ya > 0.1 || (x > 8 && ya > 1e-10) || x > 28))) {
    
        faddeeva_algorithm = 100;

        /* Poppe & Wijers suggest using a number of terms
           nu = 3 + 1442 / (26*rho + 77)
           where rho = sqrt((x/x0)^2 + (y/y0)^2) where x0=6.3, y0=4.4.
           (They only use this expansion for rho >= 1, but rho a little less
           than 1 seems okay too.)
           Instead, I did my own fit to a slightly different function
           that avoids the hypotenuse calculation, using NLopt to minimize
           the sum of the squares of the errors in nu with the constraint
           that the estimated nu be >= minimum nu to attain machine precision.
           I also separate the regions where nu == 2 and nu == 1. */
        const double ispi = 0.56418958354775628694807945156; // 1 / sqrt(pi)
        double xs = y < 0 ? -creal(z) : creal(z); // compute for -z if y < 0
        if (x + ya > 4000) { // nu <= 2
            if (x + ya > 1e7) { // nu == 1, w(z) = i/sqrt(pi) / z
                // scale to avoid overflow
                if (x > ya) {
                    faddeeva_algorithm += 1;
                    double yax = ya / xs; 
                    faddeeva_algorithm = 100;
                    double denom = ispi / (xs + yax*ya);
                    ret = C(denom*yax, denom);
                }
                else if (isinf(ya)) {
                    faddeeva_algorithm += 2;
                    return ((isnan(x) || y < 0) 
                            ? C(NaN,NaN) : C(0,0));
                }
                else {
                    faddeeva_algorithm += 3;
                    double xya = xs / ya;
                    double denom = ispi / (xya*xs + ya);
                    ret = C(denom, denom*xya);
                }
            }
            else { // nu == 2, w(z) = i/sqrt(pi) * z / (z*z - 0.5)
                faddeeva_algorithm += 4;
                double dr = xs*xs - ya*ya - 0.5, di = 2*xs*ya;
                double denom = ispi / (dr*dr + di*di);
                ret = C(denom * (xs*di-ya*dr), denom * (xs*dr+ya*di));
            }
        }
        else { // compute nu(z) estimate and do general continued fraction
            faddeeva_algorithm += 5;
            const double c0=3.9, c1=11.398, c2=0.08254, c3=0.1421, c4=0.2023; // fit
            double nu = floor(c0 + c1 / (c2*x + c3*ya + c4));
            double wr = xs, wi = ya;
            for (nu = 0.5 * (nu - 1); nu > 0.4; nu -= 0.5) {
                // w <- z - nu/w:
                double denom = nu / (wr*wr + wi*wi);
                wr = xs - wr * denom;
                wi = ya + wi * denom;
            }
            { // w(z) = i/sqrt(pi) / w:
                double denom = ispi / (wr*wr + wi*wi);
                ret = C(denom*wi, denom*wr);
            }
        }
        if (y < 0) {
            faddeeva_algorithm += 10;
            // use w(z) = 2.0*exp(-z*z) - w(-z), 
            // but be careful of overflow in exp(-z*z) 
            //                                = exp(-(xs*xs-ya*ya) -2*i*xs*ya) 
            return 2.0*cexp(C((ya-xs)*(xs+ya), 2*xs*y)) - ret;
        }
        else
            return ret;
    }

    /* Note: The test that seems to be suggested in the paper is x <
       sqrt(-log(DBL_MIN)), about 26.6, since otherwise exp(-x^2)
       underflows to zero and sum1,sum2,sum4 are zero.  However, long
       before this occurs, the sum1,sum2,sum4 contributions are
       negligible in double precision; I find that this happens for x >
       about 6, for all y.  On the other hand, I find that the case
       where we compute all of the sums is faster (at least with the
       precomputed expa2n2 table) until about x=10.  Furthermore, if we
       try to compute all of the sums for x > 20, I find that we
       sometimes run into numerical problems because underflow/overflow
       problems start to appear in the various coefficients of the sums,
       below.  Therefore, we use x < 10 here. */
    else if (x < 10) {

        faddeeva_algorithm = 200;

        double prod2ax = 1, prodm2ax = 1;
        double expx2;

        if (isnan(y)) {
            faddeeva_algorithm += 99;
            return C(y,y);
        }

        if (x < 5e-4) { // compute sum4 and sum5 together as sum5-sum4
                        // This special case is needed for accuracy.
            faddeeva_algorithm += 1;
            const double x2 = x*x;
            expx2 = 1 - x2 * (1 - 0.5*x2); // exp(-x*x) via Taylor
            // compute exp(2*a*x) and exp(-2*a*x) via Taylor, to double precision
            const double ax2 = 1.036642960860171859744*x; // 2*a*x
            const double exp2ax =
                1 + ax2 * (1 + ax2 * (0.5 + 0.166666666666666666667*ax2));
            const double expm2ax =
                1 - ax2 * (1 - ax2 * (0.5 - 0.166666666666666666667*ax2));
		int n;
            for (n = 1; 1; ++n) {
                ++faddeeva_nofterms;
                const double coef = expa2n2[n-1] * expx2 / (a2*(n*n) + y*y);
                prod2ax *= exp2ax;
                prodm2ax *= expm2ax;
                sum1 += coef;
                sum2 += coef * prodm2ax;
                sum3 += coef * prod2ax;
          
                // really = sum5 - sum4
                sum5 += coef * (2*a) * n * sinh_taylor((2*a)*n*x);
          
                // test convergence via sum3
                if (coef * prod2ax < relerr * sum3) break;
            }
        }
        else { // x > 5e-4, compute sum4 and sum5 separately
            faddeeva_algorithm += 2;
            expx2 = exp(-x*x);
            const double exp2ax = exp((2*a)*x), expm2ax = 1 / exp2ax;
	    int n;
            for (n = 1; 1; ++n) {
                ++faddeeva_nofterms;
                const double coef = expa2n2[n-1] * expx2 / (a2*(n*n) + y*y);
                prod2ax *= exp2ax;
                prodm2ax *= expm2ax;
                sum1 += coef;
                sum2 += coef * prodm2ax;
                sum4 += (coef * prodm2ax) * (a*n);
                sum3 += coef * prod2ax;
                sum5 += (coef * prod2ax) * (a*n);
                // test convergence via sum5, since this sum has the slowest decay
                if ((coef * prod2ax) * (a*n) < relerr * sum5) break;
            }
        }
        const double expx2erfcxy = // avoid spurious overflow for large negative y
            y > -6 // for y < -6, erfcx(y) = 2*exp(y*y) to double precision
            ? expx2*erfcx(y) : 2*exp(y*y-x*x);
        if (y > 5) { // imaginary terms cancel
            faddeeva_algorithm += 10;
            const double sinxy = sin(x*y);
            ret = (expx2erfcxy - c*y*sum1) * cos(2*x*y)
                + (c*x*expx2) * sinxy * sinc(x*y, sinxy);
        }
        else {
            faddeeva_algorithm += 20;
            double xs = creal(z);
            const double sinxy = sin(xs*y);
            const double sin2xy = sin(2*xs*y), cos2xy = cos(2*xs*y);
            const double coef1 = expx2erfcxy - c*y*sum1;
            const double coef2 = c*xs*expx2;
            ret = C(coef1 * cos2xy + coef2 * sinxy * sinc(xs*y, sinxy),
                    coef2 * sinc(2*xs*y, sin2xy) - coef1 * sin2xy);
        }
    }
    else { // x large: only sum3 & sum5 contribute (see above note)    

        faddeeva_algorithm = 300;

        if (isnan(x))
            return C(x,x);
        if (isnan(y))
            return C(y,y);

        ret = exp(-x*x); // |y| < 1e-10, so we only need exp(-x*x) term
        // (round instead of ceil as in original paper; note that x/a > 1 here)
        double n0 = floor(x/a + 0.5); // sum in both directions, starting at n0
        double dx = a*n0 - x;
        sum3 = exp(-dx*dx) / (a2*(n0*n0) + y*y);
        sum5 = a*n0 * sum3;
        double exp1 = exp(4*a*dx), exp1dn = 1;
        int dn;
        for (dn = 1; n0 - dn > 0; ++dn) { // loop over n0-dn and n0+dn terms
            double np = n0 + dn, nm = n0 - dn;
            double tp = exp(-sqr(a*dn+dx));
            double tm = tp * (exp1dn *= exp1); // trick to get tm from tp
            tp /= (a2*(np*np) + y*y);
            tm /= (a2*(nm*nm) + y*y);
            sum3 += tp + tm;
            sum5 += a * (np * tp + nm * tm);
            if (a * (np * tp + nm * tm) < relerr * sum5) goto finish;
        }
        while (1) { // loop over n0+dn terms only (since n0-dn <= 0)
            double np = n0 + dn++;
            double tp = exp(-sqr(a*dn+dx)) / (a2*(np*np) + y*y);
            sum3 += tp;
            sum5 += a * np * tp;
            if (a * np * tp < relerr * sum5) goto finish;
        }
    }
finish:
    return ret + C((0.5*c)*y*(sum2+sum3), 
                   (0.5*c)*copysign(sum5-sum4, creal(z)));
} // w_of_z


==> anc/code/src/option_parser.c <==
#include "option_parser.h"
#include <stdio.h>
#include <dlfcn.h>
#include <string.h>
#include <strings.h> 
#include <stdlib.h> 
#include "Spectrum.h"
#include "Structure.h"

char* elements[120]={"H", "He", "Li", "Be", "B", "C", "N", "O", "F", "Ne", "Na", "Mg", "Al", "Si", "P", "S", "Cl", "Ar", "K", "Ca", "Sc", "Ti", "V", "Cr", "Mn", "Fe", "Co", "Ni", "Cu", "Zn", "Ga", "Ge", "As", "Se", "Br", "Kr", "Rb", "Sr", "Y", "Zr", "Nb", "Mo", "Tc", "Ru", "Rh", "Pd", "Ag", "Cd", "In", "Sn", "Sb", "Te", "I", "Xe", "Cs", "Ba  ", "La", "Ce", "Pr", "Nd", "Pm", "Sm", "Eu", "Gd", "Tb", "Dy", "Ho", "Er", "Tm", "Yb", "Lu", "Hf", "Ta", "W", "Re", "Os", "Ir", "Pt", "Au", "Hg", "Tl", "Pb", "Bi", "Po", "At", "Rn", "Fr", "Ra", "Ac", "Th", "Pa", "U", "Np", "Pu", "Am", "Cm", "Bk", "Cf", "Es", "Fm", "Md", "No", "Lr", "Rf", "Db", "Sg", "Bh", "Hs", "Mt", "Ds", "Rg", "Cn", "Uut", "Fl", "Uup", "Lv", "Uus", "Uuo", "Uue", "Ubn"};

char* isotopeName(short Z)
{
  if(Z>=1 && Z<=120)
  {
    return elements[Z-1];
  }
    else if(Z==999)
    {
      return "X";
    }
    else return "UnknownElement";
}

int parseNucleus(long int pdgCode, Nucleus* Nucl )
{
  if(pdgCode>=D2)
 {//this is some nucleus, should construct its name with due care
  Nucl->isomerNumber=pdgCode%10;
  Nucl->A=(pdgCode/10)%1000;
  Nucl->Z=(pdgCode/10000)%1000;  
  Nucl->Lambdas=(pdgCode/10000000)%10;
  if(Nucl->A>120 && Nucl->A!=999)return WRONG_KINEMATICS;
  return SUCCESS;
 }
 return WRONG_KINEMATICS;
}

char* ParticleName(int pdgCode)
{
 if(pdgCode==Proton)return "Proton";
 if(pdgCode==Neutron)return "Neutron";
 if(pdgCode==SigmaPlus)return "SigmaPlus";
 if(pdgCode==SigmaMinus)return "SigmaMinus";
 if(pdgCode==SigmaZero)return "SigmaZero";
 if(pdgCode==Lambda)return "Lambda";
//  if(pdgCode/10==O16/10)return "O16";//be carefull with isomers
//  if(pdgCode/10==Ca40/10)return "Ca40";//be carefull with isomers
 if(pdgCode==EPlus)return "EPlus";
 if(pdgCode==EMinus)return "EMinus";
 if(pdgCode==MuPlus)return "MuPlus";
 if(pdgCode==MuMinus)return "MuMinus";
 if(pdgCode==NuMu)return "NuMu";
 if(pdgCode==NuMuBar)return "NuMuBar";
 if(pdgCode==NuE)return "NuE";
 if(pdgCode==NuEBar)return "NuEBar";
 if(pdgCode==PiPlus)return "PiPlus";
 if(pdgCode==PiMinus)return "PiMinus";
 if(pdgCode==PiZero)return "PiZero";
 if(pdgCode==KPlus)return "KPlus";
 if(pdgCode==KMinus)return "KMinus";
 if(pdgCode==KZeroL)return "KZeroL";
 if(pdgCode==KZeroS)return "KZeroS";
 if(pdgCode==Eta)return "Eta";
 if(pdgCode>D2)
 {//this is some nucleus, should construct its name with due care
  short isomer=pdgCode%10;
  short A=(pdgCode/10)%1000;
  short Z=(pdgCode/10000)%1000;  
  char* tmp=malloc(32);
  memset(tmp, 0, 32);
  if(isomer==0)
  {
    sprintf(tmp,"%s^{%d}", isotopeName(Z), A);
  }
  else
    sprintf(tmp,"%s^{%dm%d}", isotopeName(Z), A, isomer);
  return tmp;
 }
}

long int option_parser(char* opt)
{
 if( (!strcasecmp(opt, "Proton") ) || atoi(opt)==Proton)return Proton;
 if( (!strcasecmp(opt, "Neutron") ) || atoi(opt)==Neutron)return Neutron;
 if( (!strcasecmp(opt, "Lambda") ) || atoi(opt)==Lambda)return Lambda;
 if( (!strcasecmp(opt, "SigmaPlus") ) || atoi(opt)==SigmaPlus)return SigmaPlus;
 if( (!strcasecmp(opt, "SigmaMinus") ) || atoi(opt)==SigmaMinus)return SigmaMinus;
 if( (!strcasecmp(opt, "SigmaZero") ) || atoi(opt)==SigmaZero)return SigmaZero;
 if( (!strcasecmp(opt, "O16") ) || atoi(opt)==O16)return O16;
 if( (!strcasecmp(opt, "Ca40") ) || atoi(opt)==Ca40)return Ca40;
 if( (!strcasecmp(opt, "EMinus") ) || atoi(opt)==EMinus)return EMinus;
 if( (!strcasecmp(opt, "EPlus") ) || atoi(opt)==EPlus)return EPlus;
 if( (!strcasecmp(opt, "NuE") ) || atoi(opt)==NuE)return NuE;
 if( (!strcasecmp(opt, "NuEBar") ) || atoi(opt)==NuEBar)return NuEBar;
 if( (!strcasecmp(opt, "NuMu") ) || atoi(opt)==NuMu)return NuMu;
 if( (!strcasecmp(opt, "NuMuBar") ) || atoi(opt)==NuMuBar)return NuMuBar;
 if( (!strcasecmp(opt, "MuMinus") ) || atoi(opt)==MuMinus)return MuMinus;
 if( (!strcasecmp(opt, "MuPlus") ) || atoi(opt)==MuPlus)return MuPlus;
 if( (!strcasecmp(opt, "PiPlus") ) || atoi(opt)==PiPlus)return PiPlus;
 if( (!strcasecmp(opt, "PiMinus") ) || atoi(opt)==PiMinus)return PiMinus;
 if( (!strcasecmp(opt, "PiZero") ) || atoi(opt)==PiZero)return PiZero;
 if( (!strcasecmp(opt, "KZeroL") ) || atoi(opt)==KZeroL)return KZeroL;
 if( (!strcasecmp(opt, "KZeroS") ) || atoi(opt)==KZeroS)return KZeroS;
 if( (!strcasecmp(opt, "KPlus") ) || atoi(opt)==KPlus)return KPlus;
 if( (!strcasecmp(opt, "KMinus") ) || atoi(opt)==KMinus)return KMinus;
 if( (!strcasecmp(opt, "Eta") ) || atoi(opt)==Eta)return Eta;
}

int is_known_process(struct process* p)
{
//BEGIN analyze user input
// int isNuclear=0;
// int isCoherent=0;
// int isIncoherent=0;

if(p->target != Proton && p->target != Neutron && p->target<D2)
{
 fprintf(stderr,"As of now, target should be either proton [PDG code %d], Neutron [PDG code %d] or nucleus (use 10-digit PDG codes, 10LZZZAAAI)\n", Proton, Neutron);
 return 0;
}

if(p->target >=D2 && p->target<X && p->finalBaryon>=D2 && p->finalBaryon<=X)
{
  p->NuclearProcessType=NUCLEAR;
  if(p->target==p->finalBaryon) 
  {
    p->NuclearProcessType=NUCLEAR || COHERENT;
  }
  else if(p->finalBaryon==X)
  {
    p->NuclearProcessType=NUCLEAR || INCOHERENT;
  }
  else
  {
    fprintf(stderr, "As of now only coherent processes (without change of nuclear structure) or fully incoherent processes (A-->X) are supported.\n");
    fprintf("Requested process: %s + %s --> %s + %s + %s \n",ParticleName(p->projectile),ParticleName(p->target),ParticleName(p->finalLepton),ParticleName(p->finalMeson),ParticleName(p->finalBaryon));
    return 0;
  }
//   return 1;//process has admissible targets and can be valid--now let the program check the leptons
}

switch(p->projectile)
{
 case NuMu:break;
 case NuMuBar:break;
 case NuE: fprintf(stderr,"Replaced initial state ν_e with ν_μ--for virtualities in question neutrino mass is negligible\n");p->projectile=NuMu;break;
 case NuEBar: fprintf(stderr,"Replaced initial state \\bar{ν}_e with \\bar{ν}_μ--for virtualities in question neutrino mass is negligible\n");p->projectile=NuMuBar;break;
 default:
  fprintf(stderr,"As of now, I expect that projectile should be either neutrino or antineutrino\n");return 0;
}

switch(p->finalMeson)
{
 case PiPlus:break;
 case PiMinus:break;
 case PiZero:break;
 case KPlus:break;
 case KMinus:break;
 case KZeroL:break;
 case KZeroS:break;
 case Eta:break;
 default:
  fprintf(stderr,"As of now, I expect that produced meson should be from the lowest pseudoscalar octet (π, K, η)\n");return 0;
}

if(!(p->NuclearProcessType && NUCLEAR))
switch(p->finalBaryon)
{
 case Proton:break;
 case Neutron:break;
 case SigmaPlus:break;
 case SigmaMinus:break;
 case SigmaZero:break;
 case Lambda:break;
 default:
  fprintf(stderr,"As of now, I expect that produced baryon should be from the lowest octet with strangenes S<2 (p, n, Σ+, Σ-, Σ0, Λ)\n");return 0;
}

switch(p->finalLepton)
{
 case NuMu:break;
 case NuMuBar:break;
 case MuMinus:break;
 case MuPlus:break;
 case NuE: fprintf(stderr,"Replaced final state ν_e with ν_μ--for virtualities in question neutrino mass is negligible\n");p->projectile=NuMu;break;
 case NuEBar: fprintf(stderr,"Replaced final state \\bar{ν}_e with \\bar{ν}_μ--for virtualities in question neutrino mass is negligible\n");p->projectile=NuMuBar;break;
 case EMinus: fprintf(stderr,"Replaced final state electron with μ-: for virtualities in question lepton mass is negligible\n");p->projectile=MuMinus;break;
 case EPlus: fprintf(stderr,"Replaced final state positron with μ+: for virtualities in question lepton mass is negligible\n");p->projectile=MuMinus;break;
 default:
  fprintf(stderr,"As of now, I expect that final lepton should be ν_μ, ν_e, \\bar{ν}_μ, \\bar{ν}_e, e or μ\n");return 0;
}
if(p->projectile == - p->finalLepton)
{
  fprintf(stderr,"As of now, I don't study neutrino oscillations--only interactions with hadrons\n");return 0;
}


//END analyze user input
return 1;
}

int load_GPD(char* libGPD, AbstractGPD* g)
{
    if(!libGPD)
    {
     fprintf(stderr, "Please point to GPD file with option -g\n");
    }
    else
     fprintf(stderr, "Using GPD file=%s\n", libGPD);
    char* error;
    void *handle = dlopen(libGPD, RTLD_LAZY);
    if (!handle) {
        fprintf(stderr, "%s\n", dlerror());
        return 0;
    }
    dlerror();    /* Clear any existing error */

    /* Writing: extGPD = (double (*)(double)) dlsym(handle, "ExternalGPD");
       would seem more natural, but the C99 standard leaves
       casting from "void *" to a function pointer undefined.
       The assignment used below is the POSIX.1-2003 (Technical
       Corrigendum 1) workaround; see the Rationale for the
       POSIX specification of dlsym(). */

    *(void **) (g) = dlsym(handle, "ExternalGPD");


    if ((error = dlerror()) != NULL)  {
        fprintf(stderr, "%s\n", error);
        return 0;
    }
return 1;
}

///same as above, differs just with messages and name of function which is loaded
int load_Spectrum(char* libSpectrum, SpectrumFunction* g)
{
    if(!libSpectrum)
    {
     fprintf(stderr, "Please point to spectrum file with option -S\n");
    }
    else
     fprintf(stderr, "Using Spectrum file=%s\n", libSpectrum);
    char* error;
    void *handle = dlopen(libSpectrum, RTLD_LAZY);
    if (!handle) {
        fprintf(stderr, "%s\n", dlerror());
        return 0;
    }
    dlerror();    /* Clear any existing error */

    /* Writing: extGPD = (double (*)(double)) dlsym(handle, "ExternalGPD");
       would seem more natural, but the C99 standard leaves
       casting from "void *" to a function pointer undefined.
       The assignment used below is the POSIX.1-2003 (Technical
       Corrigendum 1) workaround; see the Rationale for the
       POSIX specification of dlsym(). */

    *(void **) (g) = dlsym(handle, "Spectrum");


    if ((error = dlerror()) != NULL)  {
        fprintf(stderr, "%s\n", error);
        return 0;
    }
return 1;
}



///same as above, differs just with messages and name of function which is loaded
int load_Structure(char* libStructure, NuclearStructureFunction* g)
{
    if(!libStructure)
    {
     fprintf(stderr, "Please point to structure file with option -S\n");
    }
    else
     fprintf(stderr, "Using Structure file=%s\n", libStructure);
    char* error;
    void *handle = dlopen(libStructure, RTLD_LAZY);
    if (!handle) {
        fprintf(stderr, "%s\n", dlerror());
        return 0;
    }
    dlerror();    /* Clear any existing error */

    /* Writing: extGPD = (double (*)(double)) dlsym(handle, "ExternalGPD");
       would seem more natural, but the C99 standard leaves
       casting from "void *" to a function pointer undefined.
       The assignment used below is the POSIX.1-2003 (Technical
       Corrigendum 1) workaround; see the Rationale for the
       POSIX specification of dlsym(). */

    *(void **) (g) = dlsym(handle, "NuclearStructure");


    if ((error = dlerror()) != NULL)  {
        fprintf(stderr, "%s\n", error);
        return 0;
    }
return 1;
}
